Exploring the spectrum of planar $AdS_4/CFT_3$ at finite coupling

The Quantum Spectral Curve (QSC) equations for planar $\mathcal{N}=6$ super-conformal Chern-Simons (SCS) are solved numerically at finite values of the coupling constant for states in the $\mathfrak{sl}(2|1)$ sector. New weak coupling results for conformal dimensions of operators outside the $\mathfrak{sl}(2)$-like sector are obtained by adapting a recently proposed algorithm for the QSC perturbative solution. Besides being interesting in their own right, these perturbative results are necessary initial inputs for the numerical algorithm to converge on the correct solution. The non-perturbative numerical outcomes nicely interpolate between the weak coupling and the known semiclassical expansions, and novel strong coupling exact results are deduced from the numerics. Finally, the existence of contour crossing singularities in the TBA equations for the operator $\textbf{20}$ is ruled out by our analysis. The results of this paper are an important test of the QSC formalism for this model, open the way to new quantitative studies and provide further evidence in favour of the conjectured weak/strong coupling duality between $\mathcal{N}=6$ SCS and type IIA superstring theory on $AdS_4 \times CP^3$. Attached to the arXiv submission, a Mathematica implementation of the numerical method and ancillary files containing the numerical results are provided.

==> anc/ABJMcode_Main.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     92576,       2068]
NotebookOptionsPosition[     89400,       1964]
NotebookOutlinePosition[     89749,       1979]
CellTagsIndexPosition[     89706,       1976]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["State and parameters", "Section",
 CellChangeTimes->{{3.7143664988723392`*^9, 3.714366505866313*^9}}],

Cell[CellGroupData[{

Cell["Quantum numbers", "Subsubsection",
 CellChangeTimes->{{3.7283038319331603`*^9, 3.7283038343500953`*^9}}],

Cell["\<\
This notebook works for the symmetric sector, defined by the condition P5 = \
P6 , where one of the CP3 quantum numbers vanishes:   M5 = 0. 
The remaining quantum numbers are \[CapitalDelta] , S  and two angular \
momenta L1 , L2. Besides, u <-> -u parity is assumed. 

The SL(2) sector is selected by the condition L2=L1+1 . 
SL(2) operators are parametrized by two quantum numbers, S and the spin chain \
length L, with   L1=L, L2=L+1 . \
\>", "Text",
 CellChangeTimes->{{3.7295141125783615`*^9, 3.7295141209055386`*^9}, {
  3.7295141601338296`*^9, 3.72951424655368*^9}, {3.72951439370198*^9, 
  3.729514402358*^9}, {3.7295149158245087`*^9, 3.7295149950231285`*^9}, {
  3.7295850116903024`*^9, 3.7295850745718584`*^9}, {3.7295890472631593`*^9, 
  3.7295890824073706`*^9}, {3.7297185690429087`*^9, 3.729718573512145*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Quantum", " ", "numbers", " ", "for", " ", "the", " ", "operator", " ", 
     "20", " ", "with", " ", "L"}], "=", 
    RowBox[{"S", "=", 
     RowBox[{
      RowBox[{"1", " ", ".", " ", "Change"}], " ", "parameters", " ", "to", 
      " ", "study", " ", "another", " ", 
      RowBox[{"operator", "."}]}]}]}], " ", "*)"}], " ", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"L1", "=", 
     RowBox[{"LL", "=", "1"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"L2", "=", 
     RowBox[{"LL", "+", "1"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"SS", "=", "1"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"L0", "=", "0"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "restriction", " ", "needed", " ", "for", " ", "the", " ", "symmetric", 
      " ", "sector"}], " ", "*)"}]}]}]}]], "Code",
 CellChangeTimes->{{3.714365264779872*^9, 3.7143652825417423`*^9}, {
   3.71436533444559*^9, 3.7143653383473897`*^9}, {3.7143656896437483`*^9, 
   3.7143657008850803`*^9}, {3.728303776355401*^9, 3.728303795835515*^9}, {
   3.7283038397865562`*^9, 3.728303841100478*^9}, {3.7294601385382924`*^9, 
   3.729460138674326*^9}, 3.729461666402874*^9, {3.7295097208867874`*^9, 
   3.72950972139291*^9}, {3.7295123227089205`*^9, 3.7295126189876485`*^9}, {
   3.7295140828182178`*^9, 3.7295140967663107`*^9}, {3.7295141302814865`*^9, 
   3.7295141536285577`*^9}, 3.729514209352748*^9, {3.7295142483474245`*^9, 
   3.7295142516332*^9}, {3.7295153709844494`*^9, 3.7295153811153903`*^9}, {
   3.729520905400665*^9, 3.7295209057505946`*^9}, {3.7295850760878725`*^9, 
   3.72958510882574*^9}, {3.7297182267815266`*^9, 3.7297182451897163`*^9}},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical cutoffs", "Subsubsection",
 CellChangeTimes->{{3.728303812709996*^9, 3.7283038216484237`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cutP", "=", "10"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Number", " ", "of", " ", "even", " ", "powers", " ", "of", " ", 
    RowBox[{"1", "/", "x"}], " ", "in", " ", "the", " ", "ansatz", " ", "for",
     " ", "P", " ", "functions"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PWu", "=", "10"}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "number", " ", "of", " ", "coefficients", " ", "used", " ", "in", " ", 
     "the", " ", "large"}], "-", 
    RowBox[{
    "u", " ", "asymptotic", " ", "expansion", " ", "of", " ", "Qai"}]}], " ", 
   "*)"}], " ", 
  RowBox[{"cutQai", "=", 
   RowBox[{"2", " ", "PWu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftQai", "=", "12"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "vertical", " ", "shift", " ", "used", " ", "to", " ", "evaluate", " ", 
    "Qai", " ", "numerically", " ", "from", " ", "the", " ", "asymptotics"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WP", "=", "100"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Working", " ", "precision"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PO", "=", "22"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Number", " ", "of", " ", "probe", " ", "points", " ", "on", " ", "which", 
    " ", "the", " ", "gluing", " ", "conditions", " ", "are", " ", 
    "imposed"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "=", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "20"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "\[Epsilon]", " ", "is", " ", "used", " ", "to", " ", "compute", " ", 
    "the", " ", "Jacobian", " ", "numerically", " ", "in", " ", 
    RowBox[{"Newton", "'"}], "s", " ", "method"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.714365365210741*^9, 3.7143653735106435`*^9}, {
  3.7143657169445286`*^9, 3.714365718232417*^9}, {3.7143854630314674`*^9, 
  3.714385473945959*^9}, {3.714386396813871*^9, 3.7143864037134905`*^9}, {
  3.728303889918659*^9, 3.7283038910141993`*^9}, {3.729504370050796*^9, 
  3.7295043858037434`*^9}, {3.729504434481436*^9, 3.729504440856612*^9}, {
  3.7295048077142982`*^9, 3.7295048137119555`*^9}, {3.729505547332651*^9, 
  3.7295055521463585`*^9}, {3.729505680507555*^9, 3.7295056909652324`*^9}, {
  3.729505808133709*^9, 3.7295058240535984`*^9}, {3.7295062462371397`*^9, 
  3.729506272510883*^9}, {3.729506662071942*^9, 3.7295066622436037`*^9}, {
  3.729507000565587*^9, 3.7295070110067782`*^9}, {3.7295070852005897`*^9, 
  3.729507090313972*^9}, {3.7295142640501842`*^9, 3.729514358837261*^9}, {
  3.7295154009150476`*^9, 3.7295154830540032`*^9}},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coupling", "Subsubsection",
 CellChangeTimes->{{3.728303860475172*^9, 3.7283038658232565`*^9}, {
  3.728303931286004*^9, 3.7283039319956703`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"2", "/", "10"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.71436658720115*^9, 3.7143665891915646`*^9}, {
   3.729462263746408*^9, 3.729462264061428*^9}, {3.729493125376031*^9, 
   3.729493125811466*^9}, {3.729496904697489*^9, 3.729496904993819*^9}, {
   3.7295043246832886`*^9, 3.729504324823536*^9}, {3.7295052708239317`*^9, 
   3.7295052710778832`*^9}, {3.729505555957616*^9, 3.7295055563484144`*^9}, {
   3.729505657414853*^9, 3.7295056575630836`*^9}, {3.729505763551712*^9, 
   3.729505763889786*^9}, {3.7295061096282167`*^9, 3.729506109710946*^9}, {
   3.729506160923397*^9, 3.7295061610519867`*^9}, {3.7295062764265804`*^9, 
   3.7295062766978383`*^9}, {3.7295069296745377`*^9, 
   3.7295069299850082`*^9}, {3.7295070161828413`*^9, 
   3.7295070165043726`*^9}, {3.7295097926857615`*^9, 3.729509802730569*^9}, {
   3.729509834295268*^9, 3.7295098345921707`*^9}, 3.729515391291453*^9, {
   3.7295209915938644`*^9, 3.7295209917853937`*^9}, {3.729588760863285*^9, 
   3.7295887609422326`*^9}, {3.7295892813101993`*^9, 
   3.7295892814486876`*^9}, {3.7295893451820426`*^9, 3.729589345275791*^9}, 
   3.729596009924272*^9, {3.729603126118944*^9, 3.729603126496571*^9}, {
   3.7296040211231313`*^9, 3.729604021199932*^9}},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Initialization: choosing a starting point for Newton\[CloseCurlyQuote]s method\
\>", "Subsection",
 CellChangeTimes->{{3.729496935547274*^9, 3.7294969376384*^9}, {
  3.7295143688619204`*^9, 3.7295143778428316`*^9}, {3.7295148738629274`*^9, 
  3.7295148827596083`*^9}}],

Cell[TextData[{
 "The numerical method requires to have an initial guess for \[CapitalDelta] \
and for the coefficients c[a, i] entering the ansatz for the P functions.  \
One must also initialize the coefficients A1, A2 as well as the sign \[Sigma] \
.\nThe initialization can be performed in a simple way running the routine",
 StyleBox[" Initialize",
  FontColor->RGBColor[0, 0, 1]],
 " defined below. "
}], "Text",
 CellChangeTimes->{{3.7295151055831676`*^9, 3.7295152030267835`*^9}, {
   3.729515243041211*^9, 3.7295152986460724`*^9}, {3.7296094550603805`*^9, 
   3.7296096394403563`*^9}, {3.729713240370715*^9, 3.729713311800458*^9}, 
   3.729713475084834*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Some", " ", "useful", " ", "routines"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"setA1", "[", "a1_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"A1", "=", 
       RowBox[{"a1", "//", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{"#", ",", " ", "WP"}], "]"}], " ", "&"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setA2", "[", "a2_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"A2", "=", 
       RowBox[{"a2", " ", "//", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{"#", ",", " ", "WP"}], "]"}], " ", "&"}]}]}]}], " ", 
     "]"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Initialize", "[", "clist_List", "   ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "an", " ", "initial", " ", "guess", " ", "for", " ", "the", " ", 
         "coefficients", " ", 
         RowBox[{"c", "[", 
          RowBox[{"a", ",", " ", "n"}], "]"}]}], ",", " ", 
        RowBox[{"saved", " ", "in", " ", "the", " ", "format", " ", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"a", ",", " ", "n"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", "6"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "NN"}], "}"}]}], " ", "]"}]}]}], "  ", 
       "*)"}], " ", "]"}], "[", "\[Delta]0_", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"initial", " ", "guess", " ", "for", " ", "\[CapitalDelta]"}], 
      " ", "*)"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aa5", " ", "=", " ", 
         RowBox[{"clist", "[", 
          RowBox[{"[", 
           RowBox[{"5", ",", "1"}], "]"}], "]"}]}], " ", ",", " ", 
        RowBox[{"CDS", " ", "=", " ", 
         RowBox[{
          RowBox[{"Table", "[", " ", 
           RowBox[{
            RowBox[{"clist", "[", 
             RowBox[{"[", 
              RowBox[{"a", " ", ",", " ", "i"}], "]"}], "]"}], " ", ",", " ", 
            
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"Length", "[", "clist", "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", " ", 
              RowBox[{"Length", "[", 
               RowBox[{"clist", "[", 
                RowBox[{"[", "a", "]"}], "]"}], " ", "]"}]}], "}"}]}], "]"}], 
          " ", "//", 
          RowBox[{
           RowBox[{"SetPrecision", "[", 
            RowBox[{"#", ",", " ", "WP"}], "]"}], " ", "&"}]}]}]}], "    ", 
       "}"}], ",", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"setA1", "[", "  ", 
        RowBox[{"clist", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "  ", "]"}], ";", "  ", 
       RowBox[{"setA2", "[", " ", 
        RowBox[{"clist", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", "]"}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"prm", ":=", 
        RowBox[{
         RowBox[{"{", "\[CapitalDelta]", "}"}], "~", "Join", "~", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"i", ",", "n"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "cutP"}], "}"}]}], "]"}], "]"}], "~", "Join", 
         "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"3", ",", "n"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "2", ",", 
             RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"5", ",", "n"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "cutP"}], "}"}]}], "]"}], "~", "Join",
          "~", 
         RowBox[{"{", 
          RowBox[{"\[Delta]3Re", ",", "\[Delta]3Im"}], "}"}]}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "This", " ", "necessarily", " ", "must", " ", "have", " ", "the", " ",
          "same", " ", "format", " ", "as", " ", "in", " ", 
         RowBox[{"Code", ".", 
          RowBox[{"m", " ", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[Sigma]", "=", 
        RowBox[{"Sign", "[", " ", 
         RowBox[{"aa5", "/", 
          RowBox[{"(", " ", 
           FractionBox[
            RowBox[{"S", "-", 
             SuperscriptBox["S", "2"], "+", "\[Delta]0", "+", 
             SuperscriptBox["\[Delta]0", "2"]}], 
            RowBox[{"L1", " ", "L2"}]], " ", ")"}]}], " ", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"params", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"prm", "/.", 
               RowBox[{"\[CapitalDelta]", "\[Rule]", "\[Delta]0"}]}], "/.", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"a", ",", "i"}], "]"}], "\[Rule]", 
                  RowBox[{"CDS", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "i"}], "]"}], "]"}]}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", 
                   RowBox[{"Length", "[", "CDS", "]"}]}], "}"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", " ", 
                   RowBox[{"Min", "[", " ", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"CDS", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], "]"}], " ", ",", " ", 
                    "cutP"}], " ", "]"}]}], "}"}]}], "]"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"3", ",", "1"}], "]"}], "->", "0"}]}], "/.", 
            RowBox[{
             RowBox[{"c", "[", 
              RowBox[{"k_", ",", " ", "l_"}], "]"}], "->", "0"}]}], " ", 
           ")"}], ",", "WP"}], "]"}]}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7294548837735076`*^9, 3.7294549267795515`*^9}, {
   3.7294557022711678`*^9, 3.729455768227391*^9}, {3.729455807652814*^9, 
   3.729455836880889*^9}, {3.729456126525711*^9, 3.729456151924875*^9}, {
   3.7295152350720043`*^9, 3.7295152414188833`*^9}, {3.7295851995854044`*^9, 
   3.729585204960969*^9}, {3.729585317388734*^9, 3.729585365033173*^9}, {
   3.729588160202568*^9, 3.729588164734123*^9}, {3.729605231040863*^9, 
   3.7296052345490913`*^9}, {3.7296054357138205`*^9, 3.729605445192956*^9}, 
   3.7296092777041883`*^9, {3.7296096451469955`*^9, 3.7296096705982265`*^9}, {
   3.729609704156664*^9, 3.729609704873505*^9}, {3.7296102463698497`*^9, 
   3.729610246918913*^9}, 3.729714157470014*^9},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test", "Section",
 CellChangeTimes->{{3.729714171440486*^9, 3.7297141719092884`*^9}}],

Cell["\<\
We start form a rough initial condition (corresponding to the operator with \
L=1, S=1 at g=0.2). \
\>", "Text",
 CellChangeTimes->{{3.729718317211816*^9, 3.729718359450651*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Initialize", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0.1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "25"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "20"}], ",", "0", ",", 
        RowBox[{"-", "70"}], ",", 
        RowBox[{"-", "40"}]}], "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "4"}], ",", "0"}], "}"}]}], "}"}], "]"}], "[", "2.3", 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7297171987021847`*^9, 3.7297172507389965`*^9}, {
  3.7297178916905613`*^9, 3.7297178972226267`*^9}, {3.729717933991956*^9, 
  3.729717937414196*^9}}],

Cell[CellGroupData[{

Cell["Load the code", "Subsubsection",
 CellChangeTimes->{{3.729714347834313*^9, 3.729714349678268*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "Code.m"}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.7297142960004377`*^9, 3.72971434472462*^9}, 
   3.7297153350578766`*^9, 3.7297158719686623`*^9, {3.7297160596467023`*^9, 
   3.729716061068754*^9}, 3.729716274701536*^9, {3.7297168072545614`*^9, 
   3.729716807832533*^9}, 3.729718518678076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the parameter ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " entering the gluing conditions"
}], "Subsubsection",
 CellChangeTimes->{{3.714367318861005*^9, 3.714367320801394*^9}, {
  3.729714967775526*^9, 3.729714969697651*^9}, {3.7297150053574743`*^9, 
  3.7297150775060296`*^9}}],

Cell[TextData[{
 "This is just a preliminary run to assign the extra parameter ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " entering the gluing conditions."
}], "Text",
 CellChangeTimes->{{3.7297149724791946`*^9, 3.7297150093737535`*^9}, {
  3.7297150591288443`*^9, 3.7297150697237267`*^9}}],

Cell[BoxData[{
 RowBox[{"FindQlarge", ";"}], "\n", 
 RowBox[{
  RowBox[{"SolveQPP", "[", "shiftQai", "]"}], ";"}], "\n", 
 RowBox[{"DoQlist", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]30", "=", 
   RowBox[{
    RowBox[{"Mean", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Qilist", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "-", 
       RowBox[{"\[Sigma]0", " ", 
        RowBox[{"(", 
         RowBox[{"\[Phi]1", "/.", "sb"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Qilist", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "//", "Reverse"}], ")"}]}]}], " ", 
      ")"}], "]"}], "/", 
    RowBox[{"Mean", "[", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Qilist", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "//", "Reverse"}], " ", ")"}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"SetPrecision", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"params", " ", "/.", 
       RowBox[{"\[Delta]3Re", "->", 
        RowBox[{"Re", "[", "\[Delta]30", "]"}]}]}], " ", "/.", 
      RowBox[{"\[Delta]3Im", "->", 
       RowBox[{"Im", "[", "\[Delta]30", "]"}]}]}], " ", ",", " ", "WP"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.714366729884376*^9, 3.7143667387136545`*^9}, {
   3.714366793891775*^9, 3.7143667945882688`*^9}, {3.7143669580965414`*^9, 
   3.714366965522997*^9}, 3.7143672689725275`*^9, {3.7297150825688915`*^9, 
   3.729715083506669*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Iterations", "Subsubsection",
 CellChangeTimes->{{3.714367327012063*^9, 3.714367327874685*^9}, {
  3.7297185114584093`*^9, 3.729718511911823*^9}}],

Cell["\<\
In this example we see that the program converges quadratically and reaches \
the maximum precision obtainable with these cutoffs in four iterations. \
\>", "Text",
 CellChangeTimes->{{3.7297182833813367`*^9, 3.7297182957732415`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "of", " ", "Q", " ", "functions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PlotsRe", ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ListPlot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"points", ",", 
                RowBox[{
                 RowBox[{"Qilist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "//", "Re"}]}], "}"}], 
              "\[Transpose]"}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"points", ",", 
                RowBox[{
                 RowBox[{"Qitlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "//", "Re"}]}], "}"}], 
              "\[Transpose]"}]}], "}"}], ",", 
           RowBox[{"Joined", "->", "True"}], ",", 
           RowBox[{"Mesh", "->", "All"}], ",", " ", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"PointSize", "[", "0.2", "]"}]}]}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "5"}], "}"}]}], "]"}], "\[Transpose]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"PlotsIm", ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ListPlot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"points", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Qilist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "//", "Im"}], ")"}]}], 
               "}"}], "\[Transpose]"}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"points", ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Qitlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "//", "Im"}], ")"}]}], 
               "}"}], "\[Transpose]"}]}], "}"}], ",", 
           RowBox[{"Joined", "->", "True"}], ",", 
           RowBox[{"Mesh", "->", "All"}], ",", " ", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"PointSize", "[", "0.2", "]"}]}]}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "5"}], "}"}]}], "]"}], "\[Transpose]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dynamic", "[", 
    RowBox[{"{", 
     RowBox[{"PlotsRe", ",", " ", "PlotsIm"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7143668561330347`*^9, 3.71436685756105*^9}, {
  3.714367245732001*^9, 3.714367245932144*^9}, {3.7143679682336435`*^9, 
  3.714367969165306*^9}, {3.7143865461587563`*^9, 3.71438657966261*^9}, {
  3.7296063542751975`*^9, 3.729606362327572*^9}, {3.7297173657058983`*^9, 
  3.7297173949592495`*^9}}],

Cell[BoxData[
 DynamicBox[
  ToBoxes[{$CellContext`PlotsRe, $CellContext`PlotsIm}, StandardForm],
  ImageSizeCache->{991.5, {191., 57.}}]], "Output",
 CellChangeTimes->{3.7297174039600105`*^9, 3.7297176036439857`*^9, 
  3.7297180081655846`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Initial", " ", "error"}], " ", "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Norm", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"F", "[", "params", "]"}], "]"}], "^", "2"}], "]"}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.729717331366828*^9, 3.729717339039733*^9}, {
  3.7297175578816032`*^9, 3.72971756228831*^9}}],

Cell[BoxData["71.53189467980381`"], "Output",
 CellChangeTimes->{3.7297175645227203`*^9, 3.729717607988199*^9, 
  3.7297178011172266`*^9, 3.729718013791212*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Iterations", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"AbsoluteTiming", "[", "Iter", "]"}], "]"}], ";", " ", 
     RowBox[{"Print", "[", "\"\<Error: \>\"", " ", "]"}], ";", " ", 
     RowBox[{"Print", "[", " ", 
      RowBox[{"N", "[", 
       RowBox[{"Norm", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"F", "[", "params", "]"}], "]"}], "^", "2"}], "]"}], "]"}], 
      "]"}], ";", " ", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<\[CapitalDelta] = \>\"", ",", " ", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", 
          RowBox[{"\[CapitalDelta]", " ", "/.", "sb"}], "]"}], " ", "]"}]}], 
       " ", "]"}], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7143674174723873`*^9, 3.7143674244913797`*^9}, {
   3.7143864805591145`*^9, 3.714386485435604*^9}, 3.729715157045555*^9, {
   3.729715502998156*^9, 3.7297156465784955`*^9}, {3.7297157197557907`*^9, 
   3.729715760713916*^9}, {3.729716067991354*^9, 3.7297160681163783`*^9}, 
   3.72971734400375*^9, {3.7297176199807253`*^9, 3.729717620371382*^9}, {
   3.72971780386752*^9, 3.7297178041490107`*^9}, {3.7297180716305113`*^9, 
   3.7297181002329817`*^9}, {3.7297181620086718`*^9, 3.729718167993659*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.836995799338265`", ",", "Null"}], "}"}]], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297180972951646`*^9}],

Cell[BoxData["\<\"Error:  \"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718097310791*^9}],

Cell[BoxData["0.013786802236025695`"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718097310791*^9}],

Cell[BoxData["\<\"\[CapitalDelta] = 2.28705\"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718097310791*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.172626812102894`", ",", "Null"}], "}"}]], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181214675355`*^9}],

Cell[BoxData["\<\"Error:  \"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181214675355`*^9}],

Cell[BoxData["8.145953757371458`*^-9"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181214831653`*^9}],

Cell[BoxData["\<\"\[CapitalDelta] = 2.28691\"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181214831653`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.80293430025013`", ",", "Null"}], "}"}]], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181452669535`*^9}],

Cell[BoxData["\<\"Error:  \"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181452669535`*^9}],

Cell[BoxData["1.7728342910293563`*^-19"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181452669535`*^9}],

Cell[BoxData["\<\"\[CapitalDelta] = 2.28691\"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.7297181452669535`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.430470277920506`", ",", "Null"}], "}"}]], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718169681342*^9}],

Cell[BoxData["\<\"Error:  \"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718169681342*^9}],

Cell[BoxData["1.6848094124789227`*^-19"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718169681342*^9}],

Cell[BoxData["\<\"\[CapitalDelta] = 2.28691\"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718169696966*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.441329858248178`", ",", "Null"}], "}"}]], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718194121477*^9}],

Cell[BoxData["\<\"Error:  \"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718194121477*^9}],

Cell[BoxData["1.6848094124789472`*^-19"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718194121477*^9}],

Cell[BoxData["\<\"\[CapitalDelta] = 2.28691\"\>"], "Print",
 CellChangeTimes->{
  3.714386522586011*^9, 3.714386560741125*^9, 3.7147332645616474`*^9, 
   3.7147333168654222`*^9, 3.714906111832217*^9, 3.728303579573999*^9, 
   3.728306719004804*^9, 3.7287361297898493`*^9, 3.7294548556727743`*^9, 
   3.7294562323711147`*^9, 3.729456267287939*^9, 3.72945629974762*^9, 
   3.729456337237505*^9, {3.729456367402114*^9, 3.729456395652543*^9}, 
   3.7294589063930106`*^9, 3.7294600180471387`*^9, 3.729460700718335*^9, 
   3.729462370692155*^9, 3.7294624165307655`*^9, 3.729462447064539*^9, 
   3.729595963729602*^9, 3.7296010297520247`*^9, 3.729601070743512*^9, 
   3.7296039681441183`*^9, 3.7296043329424906`*^9, 3.7296050667368937`*^9, 
   3.729605105848648*^9, {3.729605276866516*^9, 3.7296052949479275`*^9}, 
   3.7296055439506235`*^9, 3.7296055748846064`*^9, 3.7296057184961863`*^9, 
   3.729606155373972*^9, 3.729606385858242*^9, 3.7296066967956142`*^9, 
   3.7296077723596687`*^9, 3.72960909107539*^9, 3.729609369902459*^9, 
   3.7297152399289722`*^9, 3.7297154160362177`*^9, 3.729715601126603*^9, 
   3.7297156773161526`*^9, 3.729715787680238*^9, 3.7297159451863575`*^9, 
   3.7297160898281107`*^9, 3.7297163485398264`*^9, 3.729716835773985*^9, 
   3.7297173219908247`*^9, 3.7297173692062707`*^9, 3.729717434791401*^9, 
   3.729717631680863*^9, 3.729717809149305*^9, 3.729718037438384*^9, 
   3.729718194121477*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Appendix: choosing the initial condition from weak coupling or saved data \
files\
\>", "Section",
 CellChangeTimes->{{3.7143662802166634`*^9, 3.7143662857696133`*^9}, {
  3.7296094289650974`*^9, 3.7296094321746845`*^9}, {3.7297141770817027`*^9, 
  3.729714249698841*^9}, {3.729715419052165*^9, 3.7297154276155796`*^9}}],

Cell[CellGroupData[{

Cell["Initialization from weak coupling data", "Subsection",
 CellChangeTimes->{{3.7296099544604635`*^9, 3.729609964314724*^9}, 
   3.729714185301298*^9}],

Cell["\<\
Below are weak coupling data for two SL(2) operators, which can be used as \
initial conditions. Notice that weak coupling is only reliable for | h | < \
1/4 . \
\>", "Text",
 CellChangeTimes->{{3.729514473406974*^9, 3.7295145186412425`*^9}, {
  3.729515015972842*^9, 3.729515103489583*^9}, {3.7295155005806203`*^9, 
  3.7295155790719333`*^9}, {3.7296098652235894`*^9, 3.7296098817500143`*^9}, {
  3.729610160946743*^9, 3.729610179530749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"weak", " ", "coupling", " ", "for", " ", "L"}], "=", "1"}], ",",
     " ", 
    RowBox[{"S", "=", 
     RowBox[{"1", " ", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]00", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", "+", 
       RowBox[{"8", "  ", 
        SuperscriptBox["h", "2"]}], "-", 
       RowBox[{
       "1966.44286778191597868947772351621493527218601599173940546366041894882\
143322966396`50.806260121757255", " ", 
        SuperscriptBox["h", "8"]}], "+", 
       RowBox[{
       "22309.4753248765563595858954945323046768382629214167401965938216267050\
5783548532713`50.70796024338143", " ", 
        SuperscriptBox["h", "10"]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["h", "4"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
       RowBox[{
        SuperscriptBox["h", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "512"}], "+", 
          FractionBox[
           RowBox[{"160", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
          FractionBox[
           RowBox[{"14", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "5"], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"288", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], " ", "/.", 
      RowBox[{"h", "\[Rule]", "g"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Ccs", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", 
          RowBox[{
           RowBox[{"4.`20.", " ", 
            SuperscriptBox["h", "2"]}], "-", 
           RowBox[{"0.55522086743547510391020235371088780747`20.", " ", 
            SuperscriptBox["h", "4"]}], "-", 
           RowBox[{"31.05665358590415374942611699274063178199`20.", " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
           "450.86748803168793720236137273666368307323`20.15051499783199", 
            " ", 
            SuperscriptBox["h", "8"]}]}], ",", 
          RowBox[{
           RowBox[{"49.13047681315392117945109977978370161699`20.", " ", 
            SuperscriptBox["h", "6"]}], "-", 
           RowBox[{"542.33063139398735202677923718467436002139`20.", " ", 
            SuperscriptBox["h", "8"]}]}], ",", 
          RowBox[{
           RowBox[{"-", "38.44590243771653998710475946422107799527`20."}], 
           " ", 
           SuperscriptBox["h", "8"]}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h", "^", "2"}], " ", ",", " ", 
          RowBox[{
           RowBox[{"19.23291045055350856639581058418319985224`20.", " ", 
            SuperscriptBox["h", "6"]}], "-", 
           RowBox[{"208.83566174897534536629118023940805038371`20.", " ", 
            SuperscriptBox["h", "8"]}], "+", 
           RowBox[{
           "2418.69170507596953502382205782800198098499`20.15051499783199", 
            " ", 
            SuperscriptBox["h", "10"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16.59084408229391882130184778331256419874`20."}], 
            " ", 
            SuperscriptBox["h", "8"]}], "+", 
           RowBox[{"536.5200954178654307981029941676319017568`20.", " ", 
            SuperscriptBox["h", "10"]}]}], ",", 
          RowBox[{"16.13358843811076522943676079759571148508`20.", " ", 
           SuperscriptBox["h", "10"]}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["40", "3"]}], "-", 
           RowBox[{
           "2085.7244754821239590057861195132193850594738852416278339347184`\
50.60998697653708", " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
           "23080.9946725530327825103744950845182566727134477565736429785847`\
50.080801606520666", " ", 
            SuperscriptBox["h", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["464", "3"]}], "+", 
              FractionBox[
               RowBox[{"40", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "9"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["2", "9"], " ", 
            SuperscriptBox["h", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1920"}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"2160", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", " ", "0", 
          ",", 
          RowBox[{
           RowBox[{
           "-", "17.55881228742393551695031269124385948277`17.\
619788758288387"}], "-", 
           FractionBox["0.39506172839506172839506172839506172839`20.", 
            SuperscriptBox["h", "2"]], "+", 
           RowBox[{
           "30.52744774261454020898177520712760769522`17.722036173368245", 
            " ", 
            SuperscriptBox["h", "2"]}], "+", 
           RowBox[{
           "1923.87964745983317036136746973779209578445`18.301328896689313", 
            " ", 
            SuperscriptBox["h", "4"]}], "-", 
           RowBox[{
           "1640.88052864819609710841146697396266795293`17.035893568820125", 
            " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{"34899.8970087497683716156`12.250723621815132", " ", 
            SuperscriptBox["h", "8"]}]}], ",", 
          RowBox[{
           RowBox[{
           "-", "8.88888888888888888888888888888888888889`17.619788758288397"}\
], "-", 
           RowBox[{
           "175.72053641807846347561976578406207658292`19.549585609382632", 
            " ", 
            SuperscriptBox["h", "2"]}], "-", 
           RowBox[{
           "273.67730630602497659611537273806915378146`18.386591808172753", 
            " ", 
            SuperscriptBox["h", "4"]}], "+", 
           RowBox[{
           "4903.25014787697271839292376496442813749268`18.445864521974684", 
            " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{"3511.28388569893540988`12.250723621815132", " ", 
            SuperscriptBox["h", "8"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5.33333333333333333333333333333333333333`20."}], 
            " ", 
            SuperscriptBox["h", "2"]}], "-", 
           RowBox[{"150.68875830943704963135322125812878441057`20.", " ", 
            SuperscriptBox["h", "4"]}], "-", 
           RowBox[{
           "921.21553054471053276770232294715589568602`19.492576127933727", 
            " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{"5687.2898850892087639701`12.250723621815132", " ", 
            SuperscriptBox["h", "8"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "20.67699381122126066203000784842197350195`20."}], 
            " ", 
            SuperscriptBox["h", "6"]}], "-", 
           RowBox[{
           "198.84067581257149701705252635199160933103`12.250723621815132", 
            " ", 
            SuperscriptBox["h", "8"]}]}]}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["h", "2"]}], "+", 
           RowBox[{
           "3005.8670729892498913738394497586610426810935243275007529052515`\
50.59260855104848", " ", 
            SuperscriptBox["h", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["h", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "+", 
              FractionBox[
               RowBox[{"20", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["h", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1280", "-", 
              RowBox[{"112", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"720", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], " ", ",", 
          RowBox[{
           RowBox[{"-", "2.22222222222222222222222222222222222221`20."}], "-", 
           RowBox[{
           "38.14495075620110140375377244437105252462`19.769784198837524", 
            " ", 
            SuperscriptBox["h", "2"]}], "-", 
           RowBox[{
           "104.75774073058852307426142451816852617274`19.159380097308716", 
            " ", 
            SuperscriptBox["h", "4"]}], "+", 
           RowBox[{
           "133.40100399144306571468223609290657025425`18.162421428950573", 
            " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
           "269.63303180581949987035865528159121904395`17.248177178897357", 
            " ", 
            SuperscriptBox["h", "8"]}], "+", 
           RowBox[{
           "5262.45098610248249225394662494523720159832`17.44752835345908", 
            " ", 
            SuperscriptBox["h", "10"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4.`20."}], " ", 
            SuperscriptBox["h", "2"]}], "-", 
           RowBox[{"72.74674826405989584699040421311007276877`20.", " ", 
            SuperscriptBox["h", "4"]}], "-", 
           RowBox[{
           "126.69088037197090468414837491170204336834`19.294787373831234", 
            " ", 
            SuperscriptBox["h", "6"]}], "-", 
           RowBox[{
           "143.08491324163399078857310849825853344233`17.853422199497327", 
            " ", 
            SuperscriptBox["h", "8"]}], "-", 
           RowBox[{
           "11326.01932205127454247506281238035215844607`17.44752835345908", 
            " ", 
            SuperscriptBox["h", "10"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "25.52686631396352918803939389353370752913`20."}], 
            " ", 
            SuperscriptBox["h", "6"]}], "-", 
           RowBox[{
           "329.29141133126223088068277358563923516568`19.520663881535324", 
            " ", 
            SuperscriptBox["h", "8"]}], "-", 
           RowBox[{
           "3395.02413690675932472398057258707118353153`17.44752835345908", 
            " ", 
            SuperscriptBox["h", "10"]}]}], ",", 
          RowBox[{
           RowBox[{"14.91305068594286227627893947639937069983`20.", " ", 
            SuperscriptBox["h", "8"]}], "-", 
           RowBox[{
           "107.55725625407176819624507198397140990051`17.44752835345908", 
            " ", 
            SuperscriptBox["h", "10"]}]}]}], "}"}]}], "}"}], " ", "/.", 
      RowBox[{"h", "\[Rule]", "g"}]}]}], " ", ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.6754184624905047`*^9, 3.6754184704677415`*^9}, {
   3.6754266697241545`*^9, 3.6754266699096875`*^9}, {3.675426723064727*^9, 
   3.6754267417483163`*^9}, {3.675426810778453*^9, 3.6754268266395464`*^9}, 
   3.67542693368359*^9, 3.6754270290297976`*^9, {3.6754271613335342`*^9, 
   3.6754271758803473`*^9}, {3.6754272320421047`*^9, 
   3.6754272498275146`*^9}, {3.675429680024913*^9, 3.6754296852148223`*^9}, {
   3.6754298140810223`*^9, 3.6754298176978493`*^9}, {3.6754298524157305`*^9, 
   3.675429857329918*^9}, {3.675429899166008*^9, 3.6754299004564238`*^9}, {
   3.6754299362292895`*^9, 3.6754299943947334`*^9}, {3.6754301121647053`*^9, 
   3.6754301296964893`*^9}, {3.6754301674501457`*^9, 3.675430202026345*^9}, {
   3.675430237300355*^9, 3.6754303136496387`*^9}, {3.6754303951744604`*^9, 
   3.675430407576446*^9}, {3.6754306538915873`*^9, 3.675430720325254*^9}, {
   3.675430768679866*^9, 3.675430799085738*^9}, 3.6754308422004128`*^9, {
   3.6754309016846266`*^9, 3.6754309562497563`*^9}, {3.6754309913420925`*^9, 
   3.675431021353917*^9}, {3.6754324810886545`*^9, 3.675432481278166*^9}, {
   3.675432580343646*^9, 3.67543261482837*^9}, {3.675440904761695*^9, 
   3.6754409050173826`*^9}, 3.6754413300605917`*^9, 3.675702200331931*^9, 
   3.6757022590591908`*^9, 3.678038410308632*^9, {3.678039120442099*^9, 
   3.678039189060622*^9}, {3.6780392597282753`*^9, 3.6780392948772917`*^9}, {
   3.6785071254984007`*^9, 3.678507144530713*^9}, {3.679290973187881*^9, 
   3.679290997166361*^9}, {3.679291451650506*^9, 3.679291465813911*^9}, {
   3.679294065022101*^9, 3.6792940696552*^9}, {3.67929411901225*^9, 
   3.679294120662586*^9}, {3.6836168230412784`*^9, 3.6836168439880295`*^9}, {
   3.683625788989313*^9, 3.68362580334433*^9}, {3.694268230135617*^9, 
   3.6942682310046644`*^9}, {3.6962327075732174`*^9, 3.696232721407114*^9}, {
   3.7283056921132035`*^9, 3.728305714443985*^9}, {3.728305765690115*^9, 
   3.728305834195372*^9}, {3.728305930511538*^9, 3.728305934835617*^9}, 
   3.7283059713839684`*^9, {3.729458924914564*^9, 3.729458957556244*^9}, {
   3.7294592400945024`*^9, 3.7294592591602454`*^9}, {3.7294594933673277`*^9, 
   3.729459505182715*^9}, {3.7294598237357855`*^9, 3.729459851197751*^9}, {
   3.729599439560068*^9, 3.729599455674805*^9}, {3.729609819773323*^9, 
   3.7296098575680676`*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "weak", " ", "coupling", " ", "for", " ", "the", " ", "operator", " ", 
      "L"}], "=", "1"}], ",", " ", 
    RowBox[{"S", "=", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]00", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{
           "2562.5191025525588606189169111398307647878655754911731147935519310\
8694314006667791`50.92124590020766", " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["32", "3"]}], "-", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["h", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["256", "3"]}], "+", 
              FractionBox[
               RowBox[{"160", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
              FractionBox[
               RowBox[{"14", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "5"], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"288", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], " ",
        "/.", 
       RowBox[{"h", "\[Rule]", "g"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ccs", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", 
          RowBox[{"h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19.44477913256452489608979764628911219253`20.", " ", 
              SuperscriptBox["h", "3"]}], "-", 
             RowBox[{"351.20016786085803389004523460478109754125`20.", " ", 
              SuperscriptBox["h", "5"]}], "+", 
             RowBox[{
             "5353.42262455634608261061797243084986774253`20.15051499783199", 
              " ", 
              SuperscriptBox["h", "7"]}]}], ")"}]}], ",", 
          RowBox[{"h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12.`20."}], " ", 
              SuperscriptBox["h", "3"]}], "+", 
             RowBox[{"215.98925042203906756220919452730138868749`20.", " ", 
              SuperscriptBox["h", "5"]}], "-", 
             RowBox[{"2997.20497784318690680089916392172570929221`20.", " ", 
              SuperscriptBox["h", "7"]}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", "233.79879424789786384544617500450483824849`20."}], 
           " ", 
           SuperscriptBox["h", "8"]}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h", "^", "2"}], " ", ",", 
          RowBox[{
           SuperscriptBox["h", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2.`20."}], "+", 
             RowBox[{"31.23291045055350856639581058418319985224`20.", " ", 
              SuperscriptBox["h", "2"]}], "-", 
             RowBox[{"368.56535609302545739016116024543340238578`20.", " ", 
              SuperscriptBox["h", "4"]}], "+", 
             RowBox[{
             "4338.67823077115861688889571178240329444`20.15051499783199", 
              " ", 
              SuperscriptBox["h", "6"]}]}], ")"}]}], ",", 
          RowBox[{
           SuperscriptBox["h", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "55.05666498340093595409346895167763411761`20."}], 
              " ", 
              SuperscriptBox["h", "4"]}], "+", 
             RowBox[{"1391.78173692297778124928343800665782626268`20.", " ", 
              SuperscriptBox["h", "6"]}]}], ")"}]}], ",", 
          RowBox[{"49.31527660269860287204045636422359391499`20.", " ", 
           SuperscriptBox["h", "10"]}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "56"}], "-", 
           RowBox[{
           "3132.9991053050568840466607485008359436506392034443030188463237`\
50.16344101948593", " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
           "217661.4087094716585484461453724125411564303828767695268311617893`\
50.940091652630294", " ", 
            SuperscriptBox["h", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["752", "3"]}], "+", 
              FractionBox[
               RowBox[{"56", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["2", "45"], " ", 
            SuperscriptBox["h", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19520"}], "-", 
              RowBox[{"2080", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"441", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"10080", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"45360", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], " ", ",", " ", 
          "0", ",", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["h", "4"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16.64`20.", " ", 
              SuperscriptBox["h", "2"]}], "+", 
             RowBox[{
             "108.24034456623934677524296064110968582759`19.700417539092875", 
              " ", 
              SuperscriptBox["h", "4"]}], "+", 
             RowBox[{
             "207.56214501299397870946255975083792381968`18.676230937650175", 
              " ", 
              SuperscriptBox["h", "6"]}], "-", 
             RowBox[{
             "1670.6571794271785489550383515652677701906`18.29536189281832", 
              " ", 
              SuperscriptBox["h", "8"]}]}], ")"}]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"91.52`20.", " ", 
             SuperscriptBox["h", "4"]}], "+", 
            RowBox[{
            "156.15309754673727416203617738261079176376`18.731465245845957", 
             " ", 
             SuperscriptBox["h", "6"]}], "-", 
            RowBox[{
            "3364.46870443888248839998906450476894653015`18.780382619037123", 
             " ", 
             SuperscriptBox["h", "8"]}]}], 
           SuperscriptBox["h", "4"]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"201.6`20.", " ", 
             SuperscriptBox["h", "6"]}], "-", 
            RowBox[{
            "575.44505756746144932185148186280574804487`19.130293121940404", 
             " ", 
             SuperscriptBox["h", "8"]}]}], 
           SuperscriptBox["h", "4"]], ",", "0"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["h", "2"]}], "-", 
           RowBox[{
           "6114.9732669250695410157618037036038496762428245986783191631273`\
50.754905307044034", " ", 
            SuperscriptBox["h", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["h", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["16", "3"]}], "-", 
              FractionBox[
               RowBox[{"28", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["h", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              FractionBox[
               RowBox[{"368", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
              FractionBox[
               RowBox[{"49", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "5"], "-", 
              RowBox[{"224", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"1008", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], " ", ",", " ", 
          
          RowBox[{"0.8`20.", "+", 
           RowBox[{
           "15.11424469449531586009012373320122787767`19.246477819702733", 
            " ", 
            SuperscriptBox["h", "2"]}], "+", 
           RowBox[{
           "47.34461012351469251299357838632198010955`18.663275300315103", 
            " ", 
            SuperscriptBox["h", "4"]}], "-", 
           RowBox[{
           "819.13951331232288160267130822312121580648`18.834580551252543", 
            " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
           "9205.33067031539571664679106199908772553874`18.76256968143375", 
            " ", 
            SuperscriptBox["h", "8"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "13.6`20."}], " ", 
            SuperscriptBox["h", "2"]}], "+", 
           RowBox[{
           "71.72162144299692089416759858154516408387`19.418976110841392", 
            " ", 
            SuperscriptBox["h", "4"]}], "-", 
           RowBox[{
           "532.49901222338409807939747660469339168082`18.97487823912936", 
            " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
           "6808.94032310411704082323566680562714871415`18.864959644699642", 
            " ", 
            SuperscriptBox["h", "8"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24.`20."}], " ", 
            SuperscriptBox["h", "4"]}], "-", 
           RowBox[{"45.78176512865764433910436443125291430514`20.", " ", 
            SuperscriptBox["h", "6"]}], "+", 
           RowBox[{
           "3094.5169213410445102826020371890773799804`19.553866610760757", 
            " ", 
            SuperscriptBox["h", "8"]}]}], ",", "0"}], "}"}]}], "}"}], " ", "/.", 
      RowBox[{"h", "\[Rule]", "g"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.72946074632804*^9, 3.7294607620346212`*^9}, {
  3.7294608490872927`*^9, 3.729460850213564*^9}, {3.729460889738855*^9, 
  3.729460906826312*^9}, {3.7294611170326056`*^9, 3.7294611197127905`*^9}, {
  3.7296100160202613`*^9, 3.729610031466667*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell["\<\
To initialize the program using these weak coupling data, use:\
\>", "Text",
 CellChangeTimes->{{3.729610198758727*^9, 3.729610223201903*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Initialize", "[", " ", 
    RowBox[{"Ccs", "[", " ", 
     RowBox[{"LL", " ", ",", "SS"}], "]"}], "]"}], "[", 
   RowBox[{"\[CapitalDelta]00", "[", 
    RowBox[{"LL", ",", " ", "SS"}], "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729605462890931*^9, 3.7296054741164412`*^9}, {
   3.7296064372863646`*^9, 3.729606448947752*^9}, 3.7296067708256674`*^9, {
   3.7296099252560787`*^9, 3.729609941087015*^9}, {3.729610127939068*^9, 
   3.7296101369403753`*^9}, {3.729610216673848*^9, 3.7296102174792533`*^9}, {
   3.729713001079645*^9, 3.729713001438939*^9}},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initialization from data files", "Subsection",
 CellChangeTimes->{{3.729603243151803*^9, 3.7296032444798007`*^9}, {
  3.7297140360353837`*^9, 3.7297140413797145`*^9}}],

Cell["\<\
Below we show how to import the saved data and use them as initial conditions.\
\>", "Text",
 CellChangeTimes->{{3.7297140458176994`*^9, 3.7297140590378485`*^9}, 
   3.7297142729512644`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", " ", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7296103232374115`*^9, 3.729610348715386*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FOLDERname", "=", 
   RowBox[{"\"\<L\>\"", "<>", 
    RowBox[{"ToString", "[", "LL", "]"}], "<>", "\"\<S\>\"", "<>", 
    RowBox[{"ToString", "[", "SS", "]"}], "<>", "\"\<data/\>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"name", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"FOLDERname", ",", " ", "\"\<c_ai_h=\>\"", " ", ",", " ", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"g", ",", " ", "3"}], "]"}], "]"}], " ", ",", " ", 
     "\"\<.dat\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"impofile", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{"name", ",", " ", "\"\<Table\>\""}], "]"}], " ", "//", 
     "ToExpression"}], " ", "//", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{"#", ",", " ", "WP"}], "]"}], " ", "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cds", "=", 
   RowBox[{"Drop", "[", 
    RowBox[{"impofile", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Initialize", "[", " ", "cds", "]"}], "[", " ", 
  RowBox[{"impofile", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", "]"}]}], "Input",
 CellChangeTimes->{
  3.728736599996522*^9, {3.7294620420378075`*^9, 3.7294620545782604`*^9}, {
   3.7294622464972043`*^9, 3.729462248448269*^9}, {3.729462279200714*^9, 
   3.729462286219035*^9}, {3.729494181482864*^9, 3.7294941967847424`*^9}, {
   3.729496677575677*^9, 3.729496682310671*^9}, 3.729509809024748*^9, {
   3.7295207556901417`*^9, 3.729520756948518*^9}, {3.7295212686313443`*^9, 
   3.7295213403410516`*^9}, 3.7296011347229576`*^9, 3.7296012540520887`*^9, {
   3.7296032550654154`*^9, 3.7296032741540976`*^9}, {3.729610378057144*^9, 
   3.729610401751958*^9}, {3.729610446056943*^9, 3.72961045522991*^9}, {
   3.729709746679491*^9, 3.7297097471920404`*^9}, {3.7297512103339467`*^9, 
   3.7297512351861653`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2869117381202935327042196362236771462181711950094551407080138785753699061\
45113610657125129930934`100.", ",", 
   "0.157863883835059435988613672554598193522871016725367063931537728484906866\
78034438726344840712371204`100.", ",", 
   "0.002166311505102100388576363646423791589398012273113618447214612563147226\
4788160928909027934893537109`100.", ",", 
   RowBox[{
   "-", "0.0000316676309633974986835742095275324318140271130391599076002535579\
63148277017977383469804447043808952`100."}], ",", 
   "4.966640681463109513726542156166093746607603235000979268272766652533343403\
72480180345627894053434200000000000011241168533754494369`100.*^-7", ",", 
   RowBox[{
   "-", "3.4070069388531100026268992216419042840047965821029161912062413258533\
99573474407888720570543025709999999999988273318305262635111`100.*^-9"}], ",", 
   
   RowBox[{
   "-", "1.6252494264766002121495102941892352182674309060122753182502083711891\
2619862956631188607750807639860000000000000000000000000001`100.*^-10"}], ",", 
   "8.984750619803263632103495464726139730232412018134384863280333574167325438\
9611790758424754665003373`100.*^-12", ",", 
   RowBox[{
   "-", "2.6217776888607345344676807110738910313278005029486483953793130766350\
579905441543830383705157019407`100.*^-13"}], ",", 
   "4.475780884891054762553452292946875700828451531227415293882003786570444911\
6448117106459728778256267`100.*^-15", ",", 
   "1.005179235647639334945751888814630233652572623857409128648023383511843982\
8317356955841478206929283`100.*^-17", ",", 
   "0.000862743152744310539357079006669936437021704995746563959441336263543872\
47153864086854686857818810249`100.", ",", 
   RowBox[{
   "-", "0.0000121816958192480431158315993314350158907658107617609690928043447\
65055592862825755142826616077575925`100."}], ",", 
   "1.406107651143926840487802377837156399893818467756695053155506916741277543\
79594236045086076844306780000000000004628623637994393843`100.*^-7", ",", 
   "1.012770053061679205958336885144915169278492967094503819433381110344104421\
9620487299479212244739665`100.*^-9", ",", 
   RowBox[{
   "-", "1.2758353376573073216300110374875073465812316865799334762757956572386\
6936891254343278680718726191719999999999999999999999999999`100.*^-10"}], ",", 
   "4.552399853322275416796777460815362789412094549790527914926960508564964290\
069719204854834895943026`100.*^-12", ",", 
   RowBox[{
   "-", "9.8621155521700150574289493929233681227075641137206731221425874766866\
428297943140081332599988713724`100.*^-14"}], ",", 
   "7.570517667425808024629126765873058425992785700724016300489296862582406499\
6465990632847373515860576`100.*^-16", ",", 
   "4.458723304968043828228667960050019667476435627995765116809653003882479496\
7532254219218657512557744`100.*^-17", ",", 
   RowBox[{
   "-", "2.5513422898324471309379789593560714717271433089010573684359227935359\
044540846259243315623452789139`100.*^-18"}], ",", 
   RowBox[{
   "-", "23.211882226552968158999621430082269756972816058992998031824712390542\
831355814532631544228463401956`100."}], ",", 
   RowBox[{
   "-", "16.046773059704551811809196666312254650502273186364275046413262349279\
793793663486594881611395345198`100."}], ",", 
   RowBox[{
   "-", "0.5048683418871044309462452087048196518367047785193374258074792586679\
5984191445092232433156186330688`100."}], ",", 
   RowBox[{
   "-", "0.0023534420918783519525915713598615081312001980238429397270664436202\
22868588732371913740207527773062`100."}], ",", 
   "0.000016801725115167813048628377337240896337934171879189309098020713170878\
549800948426326114838626241964`100.", ",", 
   RowBox[{
   "-", "2.1322363720330153502606331600116818805843393484634326994900798632148\
9994112871406185406048706706499999999999988435879779274343077`100.*^-7"}], 
   ",", "3.4000543534342750991146332973358863142955143130172465204737666447569\
275699097094214023738626162277`100.*^-9", ",", 
   RowBox[{
   "-", "5.\
891475771544028523561152700603876166210748596158856660466020983290448300809245\
048838700148379256`100.*^-11"}], ",", 
   "1.004870600341801460529662483883270540567571496368996654066963623126364713\
559927515296703756571088`100.*^-12", ",", "0", ",", 
   RowBox[{
   "-", "3.9068137247871694441337161604515085644831506178448186850485658385634\
02149898505139611810337527012`100."}], ",", 
   RowBox[{
   "-", "0.2844697202983453563503697500575503691393017905193091850491985230362\
9610389093510295419567514151312`100."}], ",", 
   RowBox[{
   "-", "0.0022970501452199316586639624435029224218575411044104002879802912960\
725683945821370980337122990583022`100."}], ",", 
   "0.000032964896268737582445201503020049118643839967446593324282647365814952\
761472129372917876969606059454`100.", ",", 
   RowBox[{
   "-", "6.8553056904384163092706718380723131700074301751320310030909581466063\
0561948701753446610580738953269999999999993712278853509894913`100.*^-7"}], 
   ",", "1.1815817400688549809390977082418875253921495152149951823522018235558\
418524475928969843665890373570999999999997996882508932616903`100.*^-8", ",", 
   RowBox[{
   "-", "7.6036403027087138862702707453332713342594911494287587172934401987731\
511075742429525983496838921758`100.*^-11"}], ",", 
   RowBox[{
   "-", "4.7688068511541901946878119313262206424970991676110826987698145100755\
14801957725892085433770521932`100.*^-12"}], ",", 
   "2.602996073138736458838114695941137245414573339405301884024190232927784006\
1145407577667974066274752`100.*^-13", ",", 
   RowBox[{
   "-", "7.7231757536192297640836599627015546858217351394964572646222850400826\
90615421276924392054990784287999999999999999999999999`100.*^-15"}], ",", 
   "\[Delta]3Re", ",", "\[Delta]3Im"}], "}"}]], "Output",
 CellChangeTimes->{{3.7296104479893274`*^9, 3.7296104728061123`*^9}, 
   3.729709633034898*^9, 3.729709734014831*^9, 3.7297105387834806`*^9, 
   3.729710697765745*^9, 3.7297134989778214`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1243, 738},
WindowMargins->{{94, Automatic}, {-28, Automatic}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 107, 1, 63, "Section"],
Cell[CellGroupData[{
Cell[711, 27, 110, 1, 34, "Subsubsection"],
Cell[824, 30, 832, 14, 106, "Text"],
Cell[1659, 46, 1756, 39, 123, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3452, 90, 110, 1, 34, "Subsubsection"],
Cell[3565, 93, 2773, 64, 142, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6375, 162, 152, 2, 34, "Subsubsection"],
Cell[6530, 166, 1315, 21, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7882, 192, 278, 5, 43, "Subsection"],
Cell[8163, 199, 666, 12, 68, "Text"],
Cell[8832, 213, 7392, 182, 417, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16273, 401, 91, 1, 63, "Section"],
Cell[16367, 404, 188, 4, 30, "Text"],
Cell[16558, 410, 794, 24, 49, "Input"],
Cell[CellGroupData[{
Cell[17377, 438, 104, 1, 34, "Subsubsection"],
Cell[17484, 441, 449, 9, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17970, 455, 378, 10, 34, "Subsubsection"],
Cell[18351, 467, 365, 9, 30, "Text"],
Cell[18719, 478, 1477, 41, 107, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20233, 524, 152, 2, 34, "Subsubsection"],
Cell[20388, 528, 244, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[20657, 536, 2897, 77, 107, "Input"],
Cell[23557, 615, 244, 5, 265, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23838, 625, 417, 11, 50, "Input"],
Cell[24258, 638, 160, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24455, 645, 1442, 31, 69, "Input"],
Cell[CellGroupData[{
Cell[25922, 680, 1454, 22, 22, "Print"],
Cell[27379, 704, 1401, 20, 22, "Print"],
Cell[28783, 726, 1406, 20, 22, "Print"],
Cell[30192, 748, 1418, 20, 22, "Print"],
Cell[31613, 770, 1454, 22, 22, "Print"],
Cell[33070, 794, 1403, 20, 22, "Print"],
Cell[34476, 816, 1409, 20, 24, "Print"],
Cell[35888, 838, 1420, 20, 22, "Print"],
Cell[37311, 860, 1453, 22, 22, "Print"],
Cell[38767, 884, 1403, 20, 22, "Print"],
Cell[40173, 906, 1411, 20, 24, "Print"],
Cell[41587, 928, 1420, 20, 22, "Print"],
Cell[43010, 950, 1452, 22, 22, "Print"],
Cell[44465, 974, 1401, 20, 22, "Print"],
Cell[45869, 996, 1409, 20, 24, "Print"],
Cell[47281, 1018, 1418, 20, 22, "Print"],
Cell[48702, 1040, 1452, 22, 22, "Print"],
Cell[50157, 1064, 1401, 20, 22, "Print"],
Cell[51561, 1086, 1409, 20, 24, "Print"],
Cell[52973, 1108, 1418, 20, 22, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54464, 1136, 330, 6, 63, "Section"],
Cell[CellGroupData[{
Cell[54819, 1146, 154, 2, 43, "Subsection"],
Cell[54976, 1150, 453, 8, 30, "Text"],
Cell[55432, 1160, 13794, 320, 847, "Input"],
Cell[69229, 1482, 10859, 278, 832, "Input"],
Cell[80091, 1762, 152, 3, 30, "Text"],
Cell[80246, 1767, 646, 13, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80929, 1785, 173, 2, 43, "Subsection"],
Cell[81105, 1789, 200, 4, 30, "Text"],
Cell[81308, 1795, 196, 4, 30, "Input"],
Cell[CellGroupData[{
Cell[81529, 1803, 1957, 45, 107, "Input"],
Cell[83489, 1850, 5871, 109, 780, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Code.m <==
(* ::Package:: *)

X[u_]=(u+g Sqrt[u/g-2] Sqrt[u/g+2])/(2 g);
\[Kappa]0=({
 {0, 0, 0, 1},
 {0, 0, -1, 0},
 {0, 1, 0, 0},
 {-1, 0, 0, 0}
});
Xsave[uu_?NumericQ , a_]:=Xsave[uu, a]=N[ (X[uu] )^a, WP] ;


(* Charges: *)
L0=0; 
\[Alpha] =  1/2 (1-L1-L2+2 \[CapitalDelta]) //Simplify;
\[Beta] =1/2 (1-L1-L2-2 S) //Simplify;
M={L1,L2,-L2,-L1,-L0};
Mh={\[Alpha]-\[Beta] , \[Alpha]+\[Beta]+L1 + L2 , -\[Alpha]-\[Beta]-L1-L2, \[Beta]-\[Alpha]}//Simplify;
(*leading order coefficients in P and Q*)
A1A4=-(((L1+\[Alpha]-\[Beta]) (L1-\[Alpha]+\[Beta]) (L2+\[Alpha]+\[Beta]) (2 L1+L2+\[Alpha]+\[Beta]))/((-L0+L1) (L0+L1) (L1-L2) (L1+L2)));
A2A3=((L2+\[Alpha]-\[Beta]) (L2-\[Alpha]+\[Beta]) (L1+\[Alpha]+\[Beta]) (L1+2 L2+\[Alpha]+\[Beta]))/((-L0+L2) (L0+L2) (-L1+L2) (L1+L2));
A5A6=(((\[Alpha]-\[Beta])^2-L0^2)((\[Alpha]+\[Beta]+L1+L2)^2-L0^2) )/((L1^2-L0^2)(L2^2-L0^2) );
A3=A2A3/A2;
A4=A1A4/A1;
A5=A6=\[Sigma](((\[Alpha]-\[Beta])(\[Alpha]+\[Beta]+L1+L2))/(L1 L2));


(*Ansatz for P functions *)
ps= {
A1/ (g x)^(L1) + 1/(g x)^(L1) Sum[c[1,n]/x^(2(n) ),{n,1,cutP}],
A2/(g x)^(L2) + 1/(g x)^(L2) Sum[c[2,n]/x^(2(n)),{n,1,cutP}],
A3 (g x)^(L2) + (g x)^(L2) Sum[c[3,n]/x^(2n),{n,2,cutP+1}] /.c[3,1]->0,
A4 (g x)^(L1) + (g x)^(L1) Sum[c[4,n]/x^(2n),{n,1,cutP}] ,
A5 (g x)^(L0) + (g x)^(L0) Sum[c[5,n]/x^(2(n)),{n,1,cutP}]
};


Protected[PDNULL, PUPNULL, PSNULL];
PSNULL={PP1, PP2, PP3, PP4, PP5};
PDNULL={{0,-PP1,-PP2,-PP5},{PP1,0,-PP6,-PP3},{PP2,PP6,0,-PP4},{PP5,PP3,PP4,0}}/.PP6->PP5 ;
PUPNULL={{0,PP4,-PP3,PP6},{-PP4,0,PP5,-PP2},{PP3,-PP5,0,PP1},{-PP6,PP2,-PP1,0}}/.PP6->PP5;


Indices={{2,1}, {3,1}, {4,2}, {4,3}, {4,1},{3,2}};


(* Parameters useful to normalize columns of Q . They can be changed to make onvergence easier. The present choice is appropriate for weak coupling for the operator L=1, S=1. *)
K4 =1/20; K2 =1 ;
(* Leading order coefficients B[a,i,0] in the large-u asymptotics for Q[a,i] *)
Clear[B];
slB0dn=Table[ B[a,i,0]->Transpose[({{(A5 (L0+L1) (L1-L2) (L0+L2))/(4 K4 (L1+L2+2 \[Alpha]) (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta])),((L0+\[Alpha]-\[Beta]) (L2-\[Alpha]+\[Beta]) (L1+\[Alpha]+\[Beta]) (L0+L1+L2+\[Alpha]+\[Beta]))/(4 A2 K4 (L0-L2) (L1+L2+2 \[Alpha]) (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta])),((L0+\[Alpha]-\[Beta]) (L1-\[Alpha]+\[Beta]) (L2+\[Alpha]+\[Beta]) (L0+L1+L2+\[Alpha]+\[Beta]))/(4 A1 K4 (L0-L1) (L1+L2+2 \[Alpha]) (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta])),(A5 (L1^2-\[Alpha]^2+2 L1 \[Beta]+\[Beta]^2) (L2^2-\[Alpha]^2+2 L2 \[Beta]+\[Beta]^2))/(4 A1 A2 K4 (L1+L2) (L1+L2+2 \[Alpha]) (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta]))},-{A1 A2 K2,-((A1 K2 (L0-L1-L2-\[Alpha]-\[Beta]) (L0+\[Alpha]-\[Beta]) (L2-\[Alpha]+\[Beta]) (L1+2 L2+\[Alpha]+\[Beta]))/(A5 (L0+L1) (L1-L2) (L0^2-L2^2))),-((A2 K2 (L0-L1-L2-\[Alpha]-\[Beta]) (L0+\[Alpha]-\[Beta]) (L1-\[Alpha]+\[Beta]) (2 L1+L2+\[Alpha]+\[Beta]))/(A5 (L0^2-L1^2) (L1-L2) (L0+L2))),(K2 (L1-\[Alpha]+\[Beta]) (L2-\[Alpha]+\[Beta]) (2 L1+L2+\[Alpha]+\[Beta]) (L1+2 L2+\[Alpha]+\[Beta]))/((L0+L1) (L1-L2) (L0+L2) (L1+L2))},{(A5 (L0+L1) (L1-L2) (L0+L2))/(4 K2 (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta]) (L1+L2+2 \[Beta])),((L2+\[Alpha]-\[Beta]) (L0-\[Alpha]+\[Beta]) (L1+\[Alpha]+\[Beta]) (L0+L1+L2+\[Alpha]+\[Beta]))/(4 A2 K2 (L0-L2) (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta]) (L1+L2+2 \[Beta])),((L1+\[Alpha]-\[Beta]) (L0-\[Alpha]+\[Beta]) (L2+\[Alpha]+\[Beta]) (L0+L1+L2+\[Alpha]+\[Beta]))/(4 A1 K2 (L0-L1) (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta]) (L1+L2+2 \[Beta])),(A5 (L1^2+2 L1 \[Alpha]+\[Alpha]^2-\[Beta]^2) (L2^2+2 L2 \[Alpha]+\[Alpha]^2-\[Beta]^2))/(4 A1 A2 K2 (L1+L2) (\[Alpha]-\[Beta]) (L1+L2+\[Alpha]+\[Beta]) (L1+L2+2 \[Beta]))},{A1 A2 K4,-((A1 K4 (L0-L1-L2-\[Alpha]-\[Beta]) (L2+\[Alpha]-\[Beta]) (L0-\[Alpha]+\[Beta]) (L1+2 L2+\[Alpha]+\[Beta]))/(A5 (L0+L1) (L1-L2) (L0^2-L2^2))),-((A2 K4 (L0-L1-L2-\[Alpha]-\[Beta]) (L1+\[Alpha]-\[Beta]) (L0-\[Alpha]+\[Beta]) (2 L1+L2+\[Alpha]+\[Beta]))/(A5 (L0^2-L1^2) (L1-L2) (L0+L2))),(K4 (L1+\[Alpha]-\[Beta]) (L2+\[Alpha]-\[Beta]) (2 L1+L2+\[Alpha]+\[Beta]) (L1+2 L2+\[Alpha]+\[Beta]))/((L0+L1) (L1-L2) (L0+L2) (L1+L2))}})][[a, i]] ,{a,4},{i,4}] //Flatten;


(*dynamical variables*)
(*\[CapitalDelta],c[1,1],c[1,2].... are contained in the list params*)
prm:={\[CapitalDelta]}~Join~Flatten[Table[c[i,n],{i,2},{n,cutP}]]~Join~Table[c[3,n],{n,2,cutP+1}]~Join~Table[c[5,n],{n,1,cutP}]~Join~{\[Delta]3Re,\[Delta]3Im}; (* Implementing the gauge fixing condition c[3,1] = 0 *)
sb:=Rule@@@({prm,SetPrecision[params,WP]}\[Transpose])


(*Useful quantities to study the asymptotics of the equation defining Qai *)
qaipow={{u^(\[Alpha]+L0/2),u^(-\[Beta]-L1-L2+L0/2),u^(\[Beta]+L0/2),u^(-L1-L2-\[Alpha]+L0/2)},{u^(\[Alpha]+L2-L0/2),u^(-\[Beta]-L1-L0/2),u^(\[Beta]+L2-L0/2),u^(-L1-\[Alpha]-L0/2)},{u^(\[Alpha]+L1-L0/2),u^(-\[Beta]-L2-L0/2),u^(\[Beta]+L1-L0/2),u^(-L2-\[Alpha]-L0/2)},{u^(\[Alpha]+L1+L2+L0/2),u^(-\[Beta]+L0/2),u^(\[Beta]+L1+L2+L0/2),u^(-\[Alpha]+L0/2)}};
colpows={1, u^(L2-L0), u^(L1-L0), u^(L1+L2) }(* relative powers along a column of Qai *);
RowPows=Transpose[{colpows, colpows , colpows, colpows}] ;


(*preexpand shifted powers*)
ClearAll[slup, slum, slx]
slup[n_]:=slup[n]=u^a_.:>Evaluate[u^a Series[(1+n*I/2/u)^a,{u,\[Infinity],cutQai+2}]];
slum[n_]:=slum[n]=u^a_.:>Evaluate[u^a Series[(1-n*I/2/u)^a,{u,\[Infinity],cutQai+2}]];
slx=x^a_.:>Evaluate[g^a u^a Series[(X[u]/(g u))^a,{u,\[Infinity],cutQai+2}]];


(* Routine computing the large-u expansion of Q[a,i] *)
FindQlarge:=Block[{},

Clear[B, Bpart, Bparts, qaipowRatioSHIFT ];


qaipowRatioSHIFT[n_]:=qaipowRatioSHIFT[n]=Series[(qaipow/.u->u+n*I/2)/. (u+a_)^b_:>(1+a/u)^b/.sb,{u,\[Infinity],cutQai + 2}];


eqsc4=Series[(1+ps[[2]]ps[[3]]-ps[[5]]^2-ps[[1]] ps[[4]] ) /.sb ,{x,\[Infinity],2 cutP}]//Normal;
slc4=Solve[0==CoefficientList[eqsc4, 1/x],Table[c[4, n], {n, 1, cutP}] ]//Flatten;


Pdnm1=((PDNULL/.Table[PSNULL[[a]]->(ps[[a]]/.slc4/.sb), {a, 5}]/.slx//Normal)/.slum[1]) ;
Pupp1=((PUPNULL/.Table[PSNULL[[a]]->(ps[[a]]/.slc4/.sb), {a, 5}]/.slx//Normal)/.slup[1]) ;

(*======= Qai with lower indexes =========*)
slB0=slB0dn/.sb;
Bparts=Table[Sum[B[a,i0,j]/(u)^(2j),{j,0,PWu}],{a,4},{i0,4}];

Do[
Bpart=Bparts[[All,i0]];
Bs=Table[B[a,i0,n],{n,0,PWu},{a,4}]//Flatten;
Bpartlist=Table[Coefficient[Bpart,bb],{bb,Bs}];
(*indexes a,i,# B*)

qq2plist=(qaipowRatioSHIFT[2])[[1,i0]]( colpows Transpose[Bpartlist]/.slup[2]);
qq2mlist=(qaipowRatioSHIFT[-2])[[1,i0]](colpows Transpose[Bpartlist]/.slum[2]);

PP=(Pdnm1 /.sb ). (Pupp1/.sb );

rhs1list=(-PP.(qq2plist)/colpows/.sb);
lhslist=(qq2mlist/colpows/.sb);

eqs0=Collect[Normal[(rhs1list+lhslist)],{u}];
equations=Flatten[Table[FF[2n+1,m],{n,0,PWu},{m,4}]]/.FF->List;
tbeqs=Table[
Coefficient[eqs0[[equations[[i,2]]]],u,-equations[[i,1]]]
,{i,Length@equations}];
inhom=Table[Take[tbeqs[[i]],4],{i,Length[tbeqs]}].Take[Bs,4] /.slB0;
hom=Table[Drop[tbeqs[[i]],4],{i,Length[tbeqs]}];

slB[i0]=(Rule@@@({Drop[Bs,4],  LinearSolve[ Drop[ hom,4] , - Drop[ inhom ,4] ]}\[Transpose]))~Join~slB0;

,{i0,4}];

Qailarge=(qaipow[[All,All]]/.sb)Table[Bparts[[a,i]] /.slB0/.slB[i],{a,4},{i,4}];

];


(*Shifting Qai to the real axis*)


(* Sample points , on which the gluing conditions are to be imposed *)
points=N[Table[-2 g Cos[\[Pi] (n-1/2)/PO],{n,PO}],WP];
Xilist=X[points];


(* 
This routine computes Qai[u+I/2] at the shifted sampling points, shifting down from the line Im[u] = n0. 
Notation:  Qai[n][u]=Qai[u+I n-I/2]  *)
Clear[n0];
SolveQPP[n0_]:=Block[{},

Clear[Qai,PPdown,PS];

PS[uu_]:=PS[uu]=
Module[{ppplist},

ppplist=SetPrecision[ Expand[ Drop[ ps, {4}]/.sb ]/.  x^a_. -> Xsave[uu , a] , WP ];

SetPrecision[ 
Insert[ppplist,(1+ppplist[[2]]ppplist[[3]]-ppplist[[4]]^2 )/(ppplist[[1]] ), 4]   ,WP]

];

PPdown[uu_?NumericQ]:=PPdown[uu]=(PDNULL/.Table[PSNULL[[a]]->PS[uu][[a]], {a, 5}]);

(* Shift down and construct Qai at values shifted above the cut *)
Qai[n0][uu_]= (Qailarge/.u->uu+I n0-I/2);(*n0=shiftQai;*)
Qai[n_][u_]:=Qai[n][u]=SetPrecision[PPdown[u+I n].Inverse[Transpose[Qai[n+1][u]]] . \[Kappa]0 , WP];
Qaiplist=Table[Qai[1][p],{p,points}];

];


(* COMPUTE Qij AT THE SAMPLING POINTS  *)
DoQlist:=Block[{ parity={(-1)^(L1), (-1)^(L2), (-1)^(L2), (-1)^(L1), 1}},

Clear[PPup, PSTil, PPupTil, PSl, pps1];

(* construct P's on the cut *)
pps1=(Drop[ps, {4}]/.sb )//Expand ;

(* list of values of P's - P4 is computed using the quadratic constraint *)
PSl[k_]:=PSl[k]=Module[{ppplist},

ppplist=SetPrecision[ pps1/.x^a_.->(Xilist[[k]])^(a) , WP];  

SetPrecision[ 
Insert[ppplist,(1+ppplist[[2]]ppplist[[3]]-ppplist[[4]]^2 )/(ppplist[[1]] ), 4]   ,WP]

];

PSTil[k_]:=PSTil[k]= PSl[PO-k+1] parity; 

(* arrange in 4 by 4 matrices *)
PPup[k_?NumericQ]:=PPup[k]=(PUPNULL/.Table[PSNULL[[a]]->PSl[k][[a]], {a, 5}]);
PPupTil[k_?NumericQ]:=PPupTil[k]=(PUPNULL/.Table[PSNULL[[a]]->PSTil[k][[a]], {a, 5}]);

(* construct list of Q's *)
Qilist=-Table[ ( Qaiplist[[i]][[ All , Indices[[l]][[1]] ]] ) .(PPup[i]).(Qaiplist[[i]][[All , Indices[[l]][[2]] ]]  ) ,{l, 6}, {i,PO}];
Qitlist=-Table[ ( Qaiplist[[i]][[ All , Indices[[l]][[1]] ]] ) .(PPupTil[i]).(Qaiplist[[i]][[All , Indices[[l]][[2]] ]]  ) ,{l, 6}, {i,PO}];

];


(* GLUING CONDITIONS *)
(*F represents the gluign conditions evaluated on the sampling points*)
\[Phi]1=-1/Cos[Pi Mh[[1]] ];
\[Sigma]0=(-1)^(Mh[[1]]-Mh[[2]] );
\[Phi]2=-E^(I Pi Mh[[1]] ) Tan[Pi Mh[[1]] ]^2;
Clear[F];
F[Plist_List]:=(F[Plist]=Block[{},

params=Plist;
FindQlarge;
SolveQPP[shiftQai];
DoQlist;

\[Delta]3int=(\[Delta]3Re/.sb)+I (\[Delta]3Im /.sb);
\[Phi]1int=(\[Phi]1/.sb);
\[Phi]2int=(\[Phi]2/.sb);

C5list=Qilist[[5]]-(Qilist[[5]]//Reverse);
C5tlist=Qitlist[[5]]-(Qitlist[[5]]//Reverse);

C3list=(Qilist[[3]]-\[Sigma]0 (\[Phi]1int)(Qilist[[3]]//Reverse) )-  \[Delta]3int (Qilist[[1]] //Reverse );
C3tlist=(Qitlist[[3]]-\[Sigma]0 (\[Phi]1int)(Qitlist[[3]]//Reverse) ) - \[Delta]3int (Qitlist[[1]] //Reverse );

Gluinglist={ C5list , C5tlist , C3list
  , C3tlist };

Flatten[{
Gluinglist//Re,
Gluinglist//Im
}]

]);


(* NEWTON'S METHOD *)


(* set scales of variations *)
radius[gg_]:=Abs[(-2 gg + I+gg Sqrt[-2+I/gg-2] Sqrt[-2+I/gg+2])/(2 gg)]
R=N[radius[g],WP];
scales=Flatten[{1, Table[1/(R)^(2 j), {a,4},{j,0,cutP-1}] , 1, 1, 1}];


\[Delta]F[nn_,Plist_List]:=Block[{},F[Plist+Flatten@{Table[Boole[n==nn]\[Epsilon] (scales[[n]]),{n,Length[Plist]}]}]];


LaunchKernels[];
DistributeDefinitions["Global`"];


dF[Plist_List]:=(
partab=ParallelTable[
If[nnn==0,F[Plist],\[Delta]F[nnn,Plist]],{nnn,0,Length[Plist]}
,DistributedContexts->None];
{partab[[1]],(Drop[partab,1]-Table[partab[[1]] ,{nnn,Length[Plist]}])/\[Epsilon]/Table[scales[[nnn]], {nnn, Length[Plist]}] }
)


Iter:=Block[{},
paramsold=params;
{f,J}=dF[paramsold];
M=J.(J\[Transpose]);
s=J.f;
params=paramsold-LinearSolve[M,s];

F[params];
]


==> anc/L1S1data/c_ai_h=0.100.dat <==
2.0775459182297271484184859435594003926168390156870318139099519950475607541515403845697991762171912
1.	0.0399173788195941646387155883626604185574741603139274711286800551083519858032838023031099654548112765	0.000044226446930522744636671987472813470998417439421024314964597568121786964186228188333331621134379188	-2.86349374159095757615947699127453013354950136752751453345688869455887792523798932795643401375553727e-7	2.23629866503988457257014081734055846381072634311988424204156640844573981005941983207549850736581477e-9	-1.74024101247331344406108523385355229000842953925556955166227320668277351924312584630663173776190906e-11	1.2868615988596659089058065122655740671360141662779938208391876780538992519188330825389334353228092e-13	-8.77085868156969947399945401362169196832795340571312453680981707280072977940689374771339347080259349e-16	5.24020082875920202448187369652718658212788306355589733509815805403468380711852360999310085163061756e-18	-2.37944724313885413356681105630583081889670270963454972731055913996319535388407328008313365359904576e-20	2.32424072259486261682048216688477852401881123123153857699496302990750262278604301540001354915886715e-23	1.21677168638903050669770119045980850044101428048206390904378400792849608759492630307481368443649284e-24	-2.034445560410554151918352568250133473801043867839295719778484845094217042191864815496776736437844e-26	2.32369162227265325971687973029541183678158599494328616646563989520768893465673252399200966875686037e-28	-2.209198699566746251846038438779234158037177482830429605140606170417863208639513985419240771796008e-30	1.82236609273614019512861002647654652593376476143274463658543732609878243838339090656580816906103934e-32	-1.2881900967190010770529075837306955205381681757253325545700062297392985774714989634738892448775526e-34	7.14965236554834163144534326130522874527071536020258304474539365211448507465853649742281921090569358e-37	-1.87393342187450193486522548965386516348975537436800437120948509017894834734905633134446693996136735e-39	-2.36956968269035036052763367330303342379842086927741809970717794336509115682809467786421229694654076e-41	5.13377936835453264136841664815142077413251285409970993519369069488698762560594598214366108659456274e-43	4.42868242029897259677392273107886146969766487229309599717168652525237701782411655255110775626912653e-45	5.52376922905197400218186891058261674309896676554852229785324444230301887645899151819203763143567537e-45	-4.52123771220860491200013885198502544490690563705355292241011421333472610236678753085683662098884504e-45	-8.52643613368966158411834626184501152636676319214667317103073624105386731890087560527411998292043516e-46
0.01	0.0000173598850673816025414320285183318874240105886271261244597953208845072976509467091624307392831405855	-1.20895350057215878213262713111974198536275075450716456087235662529912090494133109270046779141755499e-7	9.33473674365022415039220334185606863455455630451776799706647763564827557771325450047432054881142558e-10	-7.00109159031473593520315263477552876912092337832590667670312118895516186195695567398312966352532067e-12	4.90291529636552344154299904842504812669460952690826386434214892485036763119562597135093352379822205e-14	-3.07573115719171742833345370006967548062284585593112087663042430457925364521332579990922006526617912e-16	1.57022803438092963366437922920954122231008275685962279829474891206172575147433898648607597058934153e-18	-4.13943605958472388620053338492785663450506151185791228956587246072074546202950838598962933274917307e-21	-3.94396587174833570867920661469501763834990312844705186061033134790147144062190385369979389563125857e-23	8.81835264317885903902265522807992480085642127412726192962116162408538025317710448343895240256360594e-25	-1.09505877933875681609056236965416462859139189621303702257830062015699321087047170707928456870242352e-26	1.09312139400059439812155787701791855972099826812668622242948500157078621496664264205899655945526552e-28	-9.4009400906168580537268491837028703911115254708228248132485894466541230115059856830786886525465774e-31	6.98414844902661159433514782091543450282225443090523297711164555239900889880861800829354162755761875e-33	-4.23503633875761333332909941519937677905053721112157468471752192585124245347606402634336662377589672e-35	1.59982593798033346339863741175244349560474605999938162273884479321985673270409668342864496025822465e-37	6.0371076117919276448654652403265102728897710174261021960561310268693671400245485188236461833910301e-40	-2.19015631055765300587893348433961661689781357289015664676294976653711047113730145132018158589532698e-41	3.09606212946153544652743990102537307281767248585438507815862642722043308493805504180428637805326664e-43	-3.39070886981787314379831807279260295687979236766734392621368917249076036301793428333981139073039227e-45	3.72532719978357274709115550180760250603353576667259224876151249693940382988236654287275653388119078e-47	1.87675483196194149620399870261520402583483736343552896582435277371207996620502135931040947985236323e-47	-4.9164977104084085133668787198207320679158286238571647580145886903506912001056353243388425359603758e-48	-1.81533876363310475689716353830978943983075162921656478100960618170673989931259190919700405356082822e-47
-14.41671134449466839362748923523698000738699872470572845857076787621684079277645697097027241670266	-56.568796281966192065300195372554076846244199066796118022138571318214458517612225757823438883219687	-10.6685773864788672667881244675533850967299297512776467007500601760345967435315593785577988079535569	-0.0692937197533935829037772861233654374975214786307545687809475331074952028848482728946352430688885969	-0.0000240893289856660983669030972743077484929974811465222683699951173298811781664520560900455615828320147	7.59356924183258951502871796791782335714852208614746861623256547215944715924316983589089690656616409e-8	-4.08198769545683920614419113382140126796551046513885568411541232834126944859459885552603381431578052e-10	2.58146415060880956358298905036726068799888349936117337201061906568592568019356257334839591005061138e-12	-1.61846259508136054026263311345488081705238599392319884395147264163890105862859794108662128351483275e-14	9.09327916875870392124310785166735049101970865437822461876193538122295794132732240091795095924548791e-17	-3.90813291660119064588492808494525626919253260407021517525768393733767129854651499954996910479377376e-19	3.81117147852298244004375028325190404602123980165879941001761968558545874641675062881519940891111472e-22	1.72021575003948563398292646899222031951468318520927072318153727848313195228630808284532542974136941e-23	-2.66760456888236263358960741379047911718407939321653294684530630385886393401466496494938413455316165e-25	2.7572615055434162422580339134302893523892119455368441363723885471716451766980781789565397039504043e-27	-2.28255368328391696012398357503330413836902026317719953644053843580460768797709840373424702650072077e-29	1.5089895176128865408965504296771766218510414924613364042520035563036044915581975880086489233628897e-31	-6.5588048520252312092882016535263699558183859072209888938051118486826104009336437269988687772415084e-34	-1.14115544132661169249337214163908797777125804862953052863121169496481796428892211258499115156345138e-36	6.97751247932674333680605239075098126953789687646742800828905570969425514384545218324803969884954188e-38	-1.03330030647131945073261546015664204814787357716152145573907689737186822389369392807293427080222601e-39	1.16697759655649661715577893916529236632655066712734812948242125962322180680356028378614391744672328e-41	-6.55893827379036573469883352263744513387948829976333329707490547077237648085543533411188555605468978e-42	6.92852217654566415957270587355567853102507221150526260871061908899610690294481143369449829207698765e-44	2.07454909892750686009949466075173197211695672277745938509857641542395725275019805013210667907141544e-42
-9.3641543749452412784900430930981008278822239738346064455585666206267238686753080286579297605721	-16.339778537915076425034970133286182895328624852486681562899575295560348162493731051671412404391421	-7.049167567161945982545216421292158889831427999134936011791173512460188713343652907993176969038093	-0.07356656259239935542034445829356921175588812308129040252982344977562480881681753969030759107572695	-0.0000231012338096489921234050679432380561303485897220751709931403899329095186002040744350271024139305	5.682962173116413454052210055072517217939067715361148639399139653580360879629186357832249095154752e-8	-3.337589732732230167310010337454697265944396059787941579176856483026462497441904415733420991372452e-10	3.06746684997531852022479681981418582974610346958717928384686574903619074761920213946352524776324e-12	-3.040554494795310347817553478329237579810710467094544932216361121485756517375605972093999801366679e-14	2.909433107080497622785701109419824981860714293482322986631279285115666630903001261249353046064275e-16	-2.62985995298115541476535971970768241117815684355877905906288456611826905490334677594064080612563e-18	2.230314694274680965810315170189635419945075557247097968919877565849155900717644293016947825821113e-20	-1.7576645453625327103068647383105029927303707899347954224347582323288603089783690111596939717346461e-22	1.2609368515878350073520031532746807710574339090009320699998169675461592599451591260781654816194468e-24	-7.843341820668423563954442805535631546484772637544380345508711605261343194412033393227298451684202e-27	3.633034353760110884175582881498211808577718172066774394771764286218120060398219363799004939965911e-29	-2.23794464459393189987138490238265704062661014111757158225548540030472786672163711669285582721955e-32	-2.254976086137657965842917904582085888138728903297241945745404823160256150872289931023463945518977e-33	3.783840552784027193722918426711784578511988177970690209378504820947258928177322084527472279520542e-35	-4.437097015653569614043868960849108688319197536518804528472434088183099652564701638175074893223685e-37	4.360093187011303472122336555309991597307967278477466923870164816547278673234647836136166387331078e-39	-3.671478706449450230225769602611663336584309595727327701094351931819763080710541965564411842917982e-41	-5.11853045497925350929962592449032620040202214201298510049082456078897046941182247761758854702745e-44	-3.051306137226307958057915994164574042801281832304858204127823936093681382703320070597245888576045e-43	1.115756078630877564040454475514170891918198562336365084817013289433340947113386348058175755308412e-43
-3.1968714802913636356862358809221554068966860062115943268039339763945125592410624374547797159759977	-2.6140119904741493571782183265660108639187909895057754795718136740639867813373114775350400011546345	-0.047402270592395716166684146444457861708561352469855793649180905898441503766145900935284622070915426	-0.0000285906284685116422885854586155106653462530518627473402795612391505936030622641785481550792288500694	1.50763918968364727536225192894506889097515200504287364258784647580946701032239185110669495368547912e-7	-1.18531172389289415124351363113067255936061203376899956738732034688600194636802686710417233116095388e-9	9.91213100269697426168497550867731404938679456645301710984407811147435533826580331170789547538209051e-12	-8.09107600586529863800776588129376541961286485128226692546148217282307667294312757317627968373819423e-14	6.26671798067230079397676299190725676583904247177183472661454456598604226701775087198132361167451508e-16	-4.50802690135788702645375909589244198390218284587786448657503696228134120635397283028974814248784293e-18	2.9074838503039025196141736038234864575421272759779775502476915431426047793668621960557691706179783e-20	-1.5403397314449304461765351511788294332032027376660559793609526385254603047633174869288949416993724e-22	4.5386758251612548142066406588528145426672474047296181231356703129600819050169374730348028965696193e-25	3.34214047931578297896934197183394545823077704691768859783476252967741034318530051570171049416187101e-27	-8.3317830078280329638687459070105482049845792186362135383526265942711528565608850271193240266703674e-29	1.0742856043537162640076882683391680284392816035854033462565779271609975187234856202530361682754848e-30	-1.10436765368940307641149925991734329190261935612388424977934198762155691767683701624810596251762523e-32	9.78883422204753882154846705640525070248607423593518435988323044024869514951024447639767315248167897e-35	-7.55232242734636684060818464869899767834437898872171402126128580232150551403889524263220270291113396e-37	4.86963208186654529297770200120740339946931109142920930139011447326642348699367204268488649964508173e-39	-2.17767545598467282594784113384235869226884688629248581298378689389079111575137689313139386640193762e-41	-1.23757658972848711618967841385240016471932183610626111837210155815988054905100915302976630275269725e-44	-7.07738177529749383966577741624389509087565395147371317522575817270409805921453269646493549445414506e-44	4.50582112592500468299899232356171723931990656818719037377729113640975070555144896829785600647881085e-46	2.29456615898404562768425945366330474997029531561095507854406002881585652768577364414938715041198663e-44

==> anc/L1S1data/c_ai_h=0.200.dat <==
2.2869117381202935327042196362236771462181711950094551407080138785753699061451136106571251299309342
1.	0.157863883835059435988613672554598193522871016725367063931537728484906866780344387263448407123712038	0.00216631150510210038857636364642379158939801227311361844721461256314722647881609289090279348935371087	-0.0000316676309633974986835742095275324318140271130391599076002535579631482770179773834698044470438089525	4.9666406814631095137265421561660937466076032350009792682727666525333434037248018034562789405343424e-7	-3.4070069388531100026268992216419042840047965821029161912062413258533995734744078887205705430257095e-9	-1.62524942647660021214951029418923521826743090601227531825020837118912619862956631188607750807639862e-10	8.98475061980326363210349546472613973023241201813438486328033357416732543896117907584247546650033731e-12	-2.62177768886073453446768071107389103132780050294864839537931307663505799054415438303837051570194073e-13	4.47578088489105476255345229294687570082845153122741529388200378657044491164481171064597287782562672e-15	1.00517923564763933494575188881463023365257262385740912864802338351184398283173569558414782069292828e-17	-4.01644248312655098731484868848275932654224120623123456767183589247580214858048910678772066359337e-18	1.68446821226416193005277960434483649673631319284105446055976266959213129565847514339110632578842387e-19	-4.10077212648759675940958366381591644497851728342983098844973554600793309800040532451809878864187816e-21	3.91475709665172735727420636654738216370965266401921977286332439901845091118229353852258857952587069e-23	1.80415300081276328446963409551642915380549644575046960466901942518552541177128950473377351639432115e-24	-1.16070105121579192754049379245263429146439729819251593689583530162688809691092277330313655956506289e-25	3.66351793856250258366453154112332136990727613662081429354790043749885322532783032107072393613659838e-27	-6.24718566717213943220118228107693100041613832588450330602303546124162523582431727348028458846457899e-29	-4.75257714105137215433200714520466701430339139771355496617303338803440590166226707819796747753144802e-31	7.928167509246947538257366834847886419234129433971197167622013265063798909644348624686566725853685e-32	-3.2184472121822648880933621216279251756175280100588431308844919787362720429400906254609686846658187e-33	7.50078256376468915532429946201523907263606894348229875145407397079259480222133266189311598209005395e-35	-4.40795141915101624944784190525176196538479897636453528143525181650420297995518513599014907659486569e-37	-4.10834489085200043560791930952735834631419640789702122725625130091178687623420977192866992486813375e-38
0.04	0.000862743152744310539357079006669936437021704995746563959441336263543872471538640868546868578188102487	-0.0000121816958192480431158315993314350158907658107617609690928043447650555928628257551428266160775759247	1.40610765114392684048780237783715639989381846775669505315550691674127754379594236045086076844306781e-7	1.01277005306167920595833688514491516927849296709450381943338111034410442196204872994792122447396648e-9	-1.27583533765730732163001103748750734658123168657993347627579565723866936891254343278680718726191723e-10	4.5523998533222754167967774608153627894120945497905279149269605085649642900697192048548348959430259e-12	-9.86211555217001505742894939292336812270756411372067312214258747668664282979431400813325999887137239e-14	7.57051766742580802462912676587305842599278570072401630048929686258240649964659906328473735158605764e-16	4.45872330496804382822866796005001966747643562799576511680965300388247949675322542192186575125577442e-17	-2.55134228983244713093797895935607147172714330890105736843592279353590445408462592433156234527891395e-18	7.52581481997252711509442376791051469182761495178856665714083834976094321259904449945148200847899739e-20	-1.18046168777548948649256593929081257179005026296424762815338184915497919000631002378711082206039881e-21	-1.20195245367715725853396588983950863047742720410812651121539723112724966236350119267716972486282115e-23	1.57117041223785407084425900581369638822303392700555491284959995210940842281271760581509225990498e-24	-6.03588906752260889969245788114342637043487865933246199294481261246128117992769108989961565857293012e-26	1.33370261913626380294900542416722967254969674515807726016095085988212848907278855783382783265389932e-27	-6.19614355145557988888389645173312357599020787317427804313702172999983247636735491261132858169188444e-30	-9.35271000878272457315008241109809628590240223739247091650014520697800966010465710920066956348072259e-31	4.8720643648635687913041442064997451946412575959835250743094041181104536560399608434193313342555868e-32	-1.3792088003051357819872455792007413030381152127274960409057752796958077053202738389044946902621342e-33	1.82623468263816266189505995633437288188836915668029469306029287139712045820930198829135778597052944e-35	4.50923030503756616205632318732349620770409999652272214791945171492375289347035594300344175576847337e-37	-3.81567365429298094316519283088716074036340668202213285035125288094518946238201594121683525278440141e-38	1.99526827461752312526411441628189678234509152122095046990573649548763743245577247467641188761309395e-39
-17.43421684761526524249248551409171374411428784722709524323639033164195013364884022061679571537843	-23.2118822265529681589996214300822697569728160589929980318247123905428313558145326315442284634019556	-16.0467730597045518118091966663122546505022731863642750464132623492797937936634865948816113953451979	-0.504868341887104430946245208704819651836704778519337425807479258667959841914450922324331561863306881	-0.0023534420918783519525915713598615081312001980238429397270664436202228685887323719137402075277730619	0.0000168017251151678130486283773372408963379341718791893090980207131708785498009484263261148386262419637	-2.1322363720330153502606331600116818805843393484634326994900798632148999411287140618540604870670645e-7	3.40005435343427509911463329733588631429551431301724652047376664475692756990970942140237386261622772e-9	-5.89147577154402852356115270060387616621074859615885666046602098329044830080924504883870014837925601e-11	1.00487060034180146052966248388327054056757149636899665406696362312636471355992751529670375657108802e-12	-1.32774175191366364489753696429799728114085670383315009313911744362041423928645565504377940103937163e-14	-7.07239758296220813181975086654468481245281076239825122088044590368813856435881403669294324535914574e-17	1.57499513975356285205834027622011296819779826637746891101611063444938740759415140520826272643922712e-17	-7.9106741491893036268709413697670226733307746913939090948783435474628686893054118554415887973073587e-19	2.69030458423849120702888352267358813767702646099556203649937072161939799335990339145385453530648572e-20	-6.32023600570138858881013110730019004688183152046954366421498177134192374038013346539015953941124118e-22	6.14907550179438265981786994635158857364649948312289990275358201805181018382976786552090145026728784e-24	3.03694329698064464906303981643791897763610343491503441931200719134094651430085256319703160334233973e-25	-2.10557567327160552661373361801342009048965278872109234320379280604662977924809589626569649021814325e-26	7.4317256833058614907638573216017776304019109785752863148337226026732344716731356613563533821489639e-28	-1.59534571687371305763737191378024926738941470396828330955180509199159883930346887389189540494794618e-29	5.5086210880957788803862226510654809772945413480015107213208138247598744091064049078334245320366256e-32	1.28592068422599724076444905943565876531623335643783355241562930430575548628734970050475411573328232e-32	-6.7779837998277648099719725914276958924547079419788426316927937915508933056445652309699089768026757e-34	1.86853851782291027787462965497135880589221675841804651700630056043138899969530584743135338026058819e-35
-13.823228767763793560023245095563019846701596160488758817990817131244012674572917823332395906911407	-27.19989104285525213212371845946669216036533078348131725416775315970428945305383368359257325101888	-14.00595443945684027570312666101845228189084690983244257041225510818700619062600586599477841362565	-0.632386272237344629782390865322852568512742154822135273140888503233278232269552026486982237384651	-0.003062034936423229900631178527965097954495662937325893535884451814350607620779297808136504235362598	0.00003130294908149592767022287765293053431982547288378347349374125501792586739120180312389339877060654	-7.50324560718235933835688103430609330818406635387619727514181659455985838319355524239443049686574e-7	1.92671121229325860951562022592414410472635514742749996711142114848035217936705132106926492987192e-8	-3.9095775876472283464957669904318057697779855166515114214904558598613635613238814568801950222443e-10	3.94921758983339226060291511796649610898922336884677338182434843559404837297221138247494119529268e-12	1.132417837706905064136214267510331367535687929147777453716162079423662730363326772795995699025176e-13	-8.096719343215948306781547498554243725341666056387907382581327699524168273772136596714608065222525e-15	2.729582792789360264761231265267160335468890718532599957623655585147708352931774753393789705651613e-16	-5.684421539402184188552345556670336102795612283242281874037620923591665846743580725242540110430802e-18	2.949823667636191446712716271298025097797167632866416195228535261763722088721405585724706576870433e-20	3.483641975313530581606024532783477583169231843879174351399635064281580132674946946108887251560368e-21	-1.838999104983093522509298627272588139209345665303076779829565644213177963208514289565604835008274e-22	5.347801974622990339768427410362873998007300475300261785451658599719293882432022983825340015934887e-24	-8.19840006226970953755836709076295013587812465911609275404934351429093082626722781000140833574333e-26	-1.027994036967556196615125731159867661070109716766842983247438872495640377127518351915511369541037e-27	1.217336111427989861473162237848940556632613941709233808302738268364234991668282425569507258721738e-28	-4.691387363484767698836800344590323128317226938291837761560050393979008230165590090764227529755401e-30	1.053390416104810600762185531393960091797697471873023441533471995217835709754105873482648031531873e-31	-5.39134027560766641440765648263133785275636958110470229433940339363641040211839219666530358361441e-34	-7.44338970649065455511024475074098448877771553279912758877401836920444411044399541805658647363164e-35
-3.7584385180363377803061118533270864119108275262331058947682486695453251632972758470084271481127146	-3.90681372478716944413371616045150856448315061784481868504856583856340214989850513961181033752701204	-0.284469720298345356350369750057550369139301790519309185049198523036296103890935102954195675141513118	-0.00229705014521993165866396244350292242185754110441040028798029129607256839458213709803371229905830223	0.0000329648962687375824452015030200491186438399674465933242826473658149527614721293729178769696060594542	-6.85530569043841630927067183807231317000743017513203100309095814660630561948701753446610580738953267e-7	1.18158174006885498093909770824188752539214951521499518235220182355584185244759289698436658903735713e-8	-7.60364030270871388627027074533327133425949114942875871729344019877315110757424295259834968389217581e-11	-4.7688068511541901946878119313262206424970991676110826987698145100755148019577258920854337705219325e-12	2.60299607313873645883811469594113724541457333940530188402419023292778400611454075776679740662747517e-13	-7.7231757536192297640836599627015546858217351394964572646222850400826906154212769243920549907842877e-15	1.35249420932564571583939044770434127534589662812474952216472076409826851268569738107671955900079414e-16	2.38195007426759836415202595409812713288554965090582748784325402704325621189333609960182139881932977e-19	-1.22092234140847382554647068580163245126976206765779123128260213671817438432492335869934662279534149e-19	5.26323480371052775736509121516191290153132644829428034089048270137402569270367605004248790612368934e-21	-1.3220525933059852055623497287076565853066330333344485568211370067147776988288571579845232717860312e-22	1.39658605403899143791378956330397405460263279680547878939687102516387460645655272312653540810633164e-24	5.32970867778545667885652619169279703408361442484032473007975561037863704859625077427049298494724936e-26	-3.68304303546785828690143871686622274355628088304770392081571497111615817144118752893012471465103472e-27	1.20692837642446785765019740927875175642107572023211453958158763168280061908227179839126360678433945e-28	-2.19246076480950456062446965555021189652403765610352230733166679575113887096691524210888447734693801e-30	-9.87989407190819658788645758855656977949793278841561216448838605620099828580104827058174274773010171e-33	2.4913304527099487944334758255241394261398207635385100665317220592117692598983423048748092598517628e-33	-1.0653873252238752142037687239213352778941092001752869502335117344897360482851569944440919751631645e-34	2.49374268394182759477355361437630889006761104803899588355639677721709014485917123380063433467285557e-36

==> anc/L1S1data/c_ai_h=0.300.dat <==
2.584114252356631743743085974226562975851447858488858518566460111616582236739527455824999052823682
1.	0.345891336640947248631580272009549826607735118754112335351048906391511363085761338678974307105292122	0.017425178587665034897710163537203886303652514826877336794845128602815188306333326942940053383976811	-0.000158274249160797704519329125601869979464094031898823136236158393414104730018331984147509346382486265	-4.55842807108877743424686182508862984832826476482763969137223002283356205687860744507638076339351397e-6	5.54379150739793603443248527310018942718286153015048078696419173511722472785150145385774833973486478e-7	-2.4220142481456340089447249275976587106570376197054685655212403187345194084737656791899964685706122e-8	1.76288915353049565180713496578199268271597168235954334546161233580961892387892415750392720373321875e-10	5.01210931515205864501278438688812757826135729667226724410243231867872128370480124010278247268305944e-11	-3.5528720036969254847268668439083725376021504493072841733790904245704800515984660883753146494723709e-12	8.22512279226961026028761560812475606375660553408326511480094817090121752562580401549925405465318684e-14	4.95942789351644815211183848401947882609377255632209694274930340384722500216201036760549424795420829e-15	-5.50526345295450014485962965397074708813371994468162732164133354049156664164410689814163462003291143e-16	1.99184032950167756890150271281416387076319912490314686999740279226118571722006584329694379503916282e-17	4.09900424228038216415213714503427570941762760453965757398028969066409674903443167668443315498663298e-19	-8.75725204272612646885616808698946646202695197524258897414683144587940930877233550768475033765818962e-20	4.3158963796137359157025930143877742786421836052861913341656466314019988912922474876956035680722469e-21	5.20927023767296107032620296878464827880956682713888120476144385962412723150030343020574772359088704e-25	-1.38644608527886939653897422755842455647032837888682090424513983995933003885900620620009707866077447e-23	8.94623473375182485550142375532194462111649562447925596238942317836970795929839332598351507187797687e-25	-1.27539879211745141077312682216175594238087724468919228104270809145592838344473947285128297304189914e-26	-2.11419880363957286846659832912229253331082550212774383624820434837080602597523069385324513434836058e-27	1.80122580101026200586810838329709178715297262873130678288404398994071617294701491946907365833580068e-28	-4.72164287505874848705540051638946199657324844292689092207065897904686146808982799300904414392430151e-30	-2.95049465481907004214308432869599674630037640245135463872397151099542777511635286997897543170914952e-31	3.52991337783978025185259757048748980813893606130689741708670866346687895670042208224772753870382739e-32	-1.32153991429016605180996820073441197795894007078840971276357823893144949551831926241231111612586519e-33	-3.31505868214834870176316565692004947221272159584434159785584948920005283052251700490105234777590346e-35	6.70916496384151935619414130447335685806455513762294867624836780276453630345977569913516523627367964e-36	-3.29738046831356795838516781066835711516230685696151106378801775272576653050206106032974352537773835e-37	-1.2937940441996432176488751793507637685698771151652234575599438721012966864530866159272988949618682e-39	1.22641538564935554208672535855494546721226569826392434796688096744992752055526788241810353688302638e-39	-7.6943724806971298858719412590909285565529620789798815829522285162204438836499701866869332142638448e-41	8.4644417733488267479226885697158438096622955682797301724471415787073951778878731428512887865987072e-43	2.12258857297522415114193438938591432893603995404003091967122283980397472422828632329409741378119233e-43	-1.7107118030149126078310453510002048715942384081999989416522561626911519022001445891592891797093864e-44	3.95704901142487439525049063114195850825124043804368138437716080702225747882750194328842817573401439e-46	3.37052342465818149840208803157025559247641506609861901713763044557228936313167942356594220269593758e-47	-3.47532183210801415240069087054380784096399845034032215830574294060858717809305068517684036259065842e-48	1.53960486592814316259528949384654827191284177673149967278840047993231960962556347744507508359493479e-49	-3.4048240860017503299701426121497968600094613652741016350567876870997743536679033896056116370762544e-51
0.09	0.00716433893027233185825984290245407669092844784865634028750931020437501625748482957821737911781950564	-0.000022409440790893905797164440429835362309635755643647116562797308898660892811814118578697851932486041	-4.73499340779859613205444226180325393050914878112365490172749388643037650517246523527863841803323584e-6	3.07112421233430303997968386020431849826603581309460010171953907249467535033319345487935655090021237e-7	-7.83788670277709226558712924617423587055880615048614940391639546916397864311341962789512996534403601e-9	-2.60924939364136326326633441436502709375875747959728650307503429643601552224321679625699757726328485e-10	3.54971321683145920100727161503040797716233119643909831802528927272284371812465924586907569300971445e-11	-1.46139211293876290519986749886672881456913818541687524705169793961648551064542920944194517662917256e-12	-8.47663489772417742749294105692702884532751873434783237022389124730125566905458734338466560633061386e-15	4.68392620967254611600913811240406637717647163042323503614317366989867537792227362640537616133961144e-15	-2.664862955677956513260370401560639138911313288446323294155137201905385070604335749797155540164345e-16	2.69279684131664920165472232357112817871171296581764734702631794962373851027404381267401697788417271e-18	6.41397285054637361281853208550502585900009055502373411016027767391291829999620942409829722847072724e-19	-4.89593612626908744307590087811274095937207447666096779370064992328213591867810507390207923634629844e-20	1.10552602898884443493949500925340583669063491850885047778503995277813388083447161518855134780885287e-21	8.47323298721061775342890593873709130687944411935902834998036255009405118349373440891592130296870077e-23	-8.98929806211725517862162109009047531515518432070870856495214330371980966734291871739779524837223455e-24	3.04854274507009489766186840098786673569656338284379112325756304415986118898862134474507584193216693e-25	9.6648835362194130158171721066297144765173734210276595942614629199061270918513432776042144767389933e-27	-1.63124109974589619797623189663224281567831401106407246862398707694541025592364255506841097728478342e-27	7.40717907184641162491143791094164865075648591625355204624478631969724442104263447269505897176435995e-29	6.14181943427030836316873382373167364409081367037236056237685713582194753412935543870409962116844832e-31	-2.88918883314868354252151016818100625224557724989541187624552661486428055802498889118868170923380223e-31	1.68620229230397617069529672350490287564178290419041716685223584486740594490407478500957554840394679e-32	-1.27100972938823769152605605976095005170519693796881027609294053225443468252944292108131253977044667e-34	-4.9113632927219374220850394158568869173600634653411827686054551674750635010561620591007178256665604e-35	3.67286110346228901166781868010064144777909246743153469856490137250384836428820978062358029576215434e-36	-7.37550151798068797505537665125931919578271227841565786823866044216386927719112878756540609878356304e-38	-7.79041057016096668693823168910227001691824427876724345517035812623402553393517795027174839402129005e-39	7.71306393459009800278200339395186296811618057761253992108172964839189549636206706587596254083014889e-40	-2.41132321584816673623705525963974857026853836682548284168801734550544716385236801968231907261226436e-41	-1.0845459120164330209943092040010681711424239393244535322475136866944143594434274787984159812371019e-42	1.56340156035690360210242247020510828510491426170763949153328139484326061972232039520538119672878482e-43	-6.61153502718669359925337935069272680038353283760020809607190221738649675808474551125101931202875191e-45	-1.08132805204321539503351523883368238335525315727130687000685732835275260579137975071078085985433417e-46	3.04533799239222548731039646476600727779194324900713677449342760407238530082663664508116159422587902e-47	-1.65356205647542507703101210159152533356468081305151672302244406904267804460484595963354177530296161e-48	1.0933501524974201458896615582803827690159154483252515299301930037905579624943810764582689377926505e-50	7.19699109511006666385031455425514419966454614411026722650120474314579974122001584437761859170879332e-51	-1.58948214062017038708009555164412844039414898874408574183136886892530050377224991686592875580201435e-51
-21.93159804746297209947781951241631027198043530430963827047044118024843772594904685813069195455838	-4.37376934324958557512151855002435524727776431007498344617482217864625718206382832930658400187164077	-23.4960993819062572115549425935680980694191004124136544105494890224473602370610041314920596560444675	-2.13203784501707302679210267188533156478015431994875343332241156260928852524611439840418892227649881	-0.04401148449592849914000732893978770587499426596950587313172409484655397367373125720466639007515265	0.000325835006557454276701213008553686630164660878992655158809811864902242228971619013733553433950409768	-4.4843559077717373412895123733433554218971829658836481881239745315157705597295750306493113465719245e-6	-4.07762221371894315454820005558053852305246921577803752708428464114339069865501473017825972726970709e-8	1.12815182783965728930702918211343794507324705553734768386619902519657747941092994295059544820129232e-8	-7.54228258190665738157121188782260158673528154543061312537279764528932366507507683085305161816797311e-10	2.78141544190364172894776938262194218175283584543764260908688329527246947591290608195522226668257606e-11	-6.64980170037561290734031725357967807215760558492367490121499121209733700989515738177163849591377829e-14	-6.90307722581719513038411752838651880619616545465789698282622943169480550710096257806888922540928404e-14	4.95750282453474117938013691192340531914057994714388494442531192169805616543616015891211931839781977e-15	-1.43894688806243766970177740810444004597596916927809258968445003323640407655057829230985087942055826e-16	-4.68914080385728885515904847281682627583635780416847151073285805975910887134319719968954348288799921e-18	7.51792689775980705293314669902969318316029649634767824875648617808591690254545917327472583408845758e-19	-3.68138795202199617138679070034136392538470869267851209240960483078825256391284833676281546714908367e-20	1.61254783056400998605049679661918656299747019683623652674926560243256788677897263194875418204795125e-22	1.05259374566659818826383677310822311311410188887338253655131522726907684901055911478571097207251746e-22	-7.64509847311841107954618743573523898955406568829749543728564985347682685337968047275651281158928398e-24	1.77305005125073132543374578777014186713655623653645983912526247088216474391936325304256404238631697e-25	1.29469781726562953266265685759034918825190037616496217079080249231769026440820395204710828870025005e-26	-1.45840582197668375900249388586494124203928046749060155597092031500048678261176690945612072439492297e-27	5.56188116468952872734334780081253740869962635898130707808558248116902267657098184012681037368446301e-29	1.11106731813944712556079670703820807831493850094925568178625361727905848481022173036625542616291587e-30	-2.618572449424537225083891545969077092671129377816745628300310884208719131993066140298908827471386e-31	1.3932135230584959688058438662337385515483199871444971267134203606525773591663039133702447981391927e-32	-5.18417422070570849093944934067442720141809615961051587640671571595816076390667784514451928192953259e-35	-4.40289767307424473217183597346291642487037641959502840542709431223418437291280981054411409013217275e-35	3.15187606045384487684237444398810471324634761406063719716690502042386755958573138297827806077529769e-36	-6.14728297921337821012669822511262361906608630342544094907060334886785858637434680521185593978385645e-38	-6.73020580548831917441347643076842849188296164503460602026639210634942318321316610247710530560198653e-39	6.67914906059314813038435703399884062131947539575761488243786404358806285934363066412378175330942641e-40	-2.1757003202915526812777794739859988535548411785765354051656428565744531312967434490498370544077793e-41	-8.58040430690117577002590999626298440386034549394342439684860146483283403584492524755641880476653258e-43	1.34127618870351181854752655928070943851373173524168565014064232180963585607106169225039700900653308e-43	-6.0051420623951157853939518830541236166477467734573534506727996696642239657370999577635204409040473e-45	-6.44787531380491624565725606512676225918905100426741428213077115844690545860882064410922305103601365e-47	7.76114895429934074935087786758384747355439872227469736870988242752807986066744120879785840548269071e-48	-6.33484936377437369722494733162677734542786341475987135376965647949652471168845908606061417119815428e-48
-22.418896740265281138441040544054130184962327864446096204479367629816261741183506960936387483363319	-51.7137482570508283029410302800825617495794935449810380217192258723573426382158093246304526230997	-32.7101697571975779491668281611285319846206701590506844905111168094797966388974808493683577656782	-3.4903645902415919021504361725793851883061233897527434272499505099956818805088517770167227497517	-0.0739978800147540460033476300577698059790367650218033951169952400305393473865210291269830900570193	0.001017710474196681681813002878947305281274224854259279296086914373182584050519680422350264578642727	-0.0000306250145129042123770922580659813140222726414712635631891319830460880510123526726035722553048726	2.0206678572665137897784740547724710626629219857074937814022777789221596164180360104916311120973e-7	6.27600602983000154100727551897631778949656727305577355281697257432482494445220575075098239672813e-8	-4.83165230861479731414239505265408548364985455678738777084402468680796941283864260437459543413338e-9	1.52971850313261669133699463472339691518277934984075265550867728586400697061876102419928004811177e-10	3.31566198577365315800303203388192979631156833654285465165023903247769772103933365841486776514826e-12	-6.48214210860934263235076729292470189084602402850677399732237777480272283130114286862867814892767e-13	3.22719834363000585372254862597355256793298962747511171994211598153645447028445624061125429344391e-14	-1.61393400765547572798124448553564838304332599117822500947699846347670965324098681251737327209211e-16	-8.71566057688195988253234245827931860223875585436285092979235561708436429720822494197041997429472e-17	6.13993265878190183827492581779085181543473235085897112323105471838522742473553470042165481908474e-18	-1.26513460764041790584535928735203949022907060754922127072384670577951061350034315564683147859441e-19	-1.11677951158531155076583643094634310739437896066579262997780697826126869698640290107797825348932e-20	1.1314786234637015022604586194215100193235277817762252121857663882956221145461574964817483358666e-21	-3.78216144936768169829121704602856494704092080798077878159849241844675588856816124502876741290154e-23	-1.20960466281348940570896123529852069600311192095567619898841995929596687759231813582055049383382e-24	2.03372193934944437695590711961995157752048641819099924299520119445072036781076119821499788935688e-25	-9.35209401520632262578449693166905630562622318853393854516800999542052569531270311787306705224286e-27	-6.17592525554570875153854994231988804348360605773296514525800337961262807767939811517577481531843e-29	3.5380315554013480470927327952536579054692370786478900763997069872592386454243629839607060828074e-29	-2.12646662046945058251228149109655537961234837051646712090837436913311130877362044586027809859363e-30	2.07847549035662991156826735658545602305343289296953298156517939580061626485850569078543853831139e-32	5.85515015686252832503982925064579292101469748358398802581964666075217900431579555235058812776441e-33	-4.58996283266341642123564486467941883565339517500280138834062159621803054053540474404457028674095e-34	1.03782137274530690560001765910258073863203882433545402690975440426323409821169111582300864253605e-35	8.9047188246385276901090278646461024604500989134658508813835384784630271554296259234067949120204e-37	-9.50818410897494361282301373318116583672060697449350718178980056630192596814208057342780045396808e-38	3.24531800968500487795178882011488209307317737140662197560591283088491508058628867579070530500332e-39	1.14227418070529683458531612605952276340260107565774757845325499348754120092294329383214006891881e-40	-1.89385313561343085984465984098329472713564923615139559319698402686334697910838308955382469795127e-41	8.65594491285029270625761386486596358824666647610165826960408536736527063940111082182073232312678e-43	8.58614232841373289146705417932992302045785087326133351252822521356871617410027479108821176438723e-45	-3.6064434869912619853634115852077298061125323952087799458723351590402411962901750886788683183384e-45	1.93331858634814896058941167801092361399956388894557586331153956876957775225298641120985226115078e-46	-5.89579969783331503258971951733575650118263470885936824632817656503094683306744077762710577413434e-48
-4.630880360794652795657256379896064621762342788723656606777502201231706039960462523002334594930576	-6.40387144494101433104825127209434759150630758377693894752612636213029164046756057107884380470824504	-1.03494827633158253712571720067518853107991295339621671519596286522514528546374442333923146814076403	-0.0324852056930118408098360273864713156596331151236490468072140735656628058559398760913077481398802635	0.00046730754680542341308093742935321500354035845828736822500352859632752121087169766027945197903800761	-5.73751509740387507419195149760230484070297638971320877813470914939237568647841718478268704795907789e-6	-5.2144121853161077101151661281332588361900651658627081459900485576689777212137093305149723394041197e-7	4.79125410633833076365339582830813926055274952212720155259827217840575892265656705343854707855734558e-8	-1.81033566051718735583044495171753217711775928084440748802416177383718067663357998787399680462997205e-9	-8.79564487253997256769279102990455581742804769897573363407883788085377387649338970089736662916646641e-12	5.4401076444559177395442696374558422885998212857114533541314740781824112595503911354259459223828086e-12	-3.19722267002412491995420537652727821877022703698719374066457041102157201246864722686284376983402646e-13	4.64248239687789039408945857419609339271273844440011422577934659502905562751037671816653890903816073e-15	6.45751768962811998298788800576657695994874579622765015209910917967395812612448588068273943351876343e-16	-5.51423726055019702614368611583699259422323723696583263888739372383798430817045116396406459973624943e-17	1.55552774444491186563236512099396810060116030868837354220907154350722647053870461557172590515830671e-18	7.12815580009128922562912624802069889222668235738464431805872185407035503291523916430816605834618832e-20	-9.4876070539781003722467886807876357711601427482835786362935699796303459989630121078459626704224791e-21	3.86328073573084702630863735509882659351669496055547436893604706246247741090191410325965090510298056e-22	5.47833676037603911243680888964482720555235609650590859027902523609286334092205721095319581521970221e-24	-1.61060786727336271811594346468347847507442062486310490313423460641247734711350356459419326325441038e-24	8.70205078922048360556223944826058427895089437985993179230353459489345427212377308343631314482626994e-26	-3.70267810783366727662394619947335035125497684463345686212602082142672903998893094056756774679159631e-28	-2.6486192261508033319130355539745103604244051809632067370694404854680353985029629495837585089005985e-28	1.86141167747676879844873875057936557196407870859276057089586196795035617625103670187930096035786697e-29	-3.33010369707093900372495656035740734669936536426185651231912647769908047148044889251217093538334448e-31	-4.09873046194650897060454135111720087906394459529045099434665184104826734807592538774960525708141155e-32	3.83486980752941206105437300915196335969573947355362115342905330033522639290277708052004670961401111e-33	-1.1354192171580637735675663144431987793303152363957248640370720996155725986450832302377088501855581e-34	-5.62483382173300721335052144679114795832845659656302596795614851780412369330542490935249040569282298e-36	7.6325356081289618128789856057212762358469041204480867980273768578146113350189668335701243950386584e-37	-3.1232848659932151525885447897292273843831387481350846872112909219167634992239130921195963242815227e-38	-5.68215738805796293308903850043203308291125440524456166549417632416607941691221580263767951695150378e-40	1.46312282105494274378095530776623784481143229705206604436169516829691287946720062145593800935079376e-40	-7.76439980252926837385777345764215271173040063379295869344537465490079283389501828094850715295931773e-42	6.39527977857366777718361719307175589666184995993797616846774556501338170019275329487804788324442362e-45	2.67816979521230785883491757563669854133996881336600166177906171790499900957434827761562209240865003e-44	-1.80778482634557427557593707618172141257295031498578238223818990016126931656622725335751458483471025e-45	2.51719134567813214244479428896561137473583269164852679717989691890128640949146583091736082281324392e-47	3.55113296228756324419116410401052050798375817245755147436264241274628639757855926524635077164059048e-48	-3.54702064485482908103263590407323983190480547629887440704024546503785066434169766845264466432010692e-49

==> anc/L1S1data/c_ai_h=0.400.dat <==
2.9318994291309965884379682385497717255524300446005539149145810796615767937467926946411298992883227
1.	0.5887034070846046400832307347846615017311282068386998033699247013510171002516659018566903532896415	0.0670300274545152749266421748624191972884584587296965951787197422516239902140494936022274216969702913	0.000993772435985173472519174607702397055186013868235427282655643758942792802532765971081912675228277605	-0.000105743395140702210629442757451146433443255206668749189457630031709317063173826282720323343032437456	4.51705709291537877189756999142782257083847659470929386408138104224555255462638901478584379371841096e-6	1.5686832535306186282192158955712315313379917841878952923651812904906755601005089895415665499881038e-7	-3.3714246248458739695612891438652041734001069295218664510924557829205879818352249955121106131352198e-8	1.40767810186971755363428980309503371240371519407375480033720043622894406629886339324446930770644004e-9	1.0041004439034234580353199652656909797199144779600683425572464346772899652467700313176427299405789e-10	-1.50294661640832160733698160170166041886529502304701157679172817132478089509064660135334936173130591e-11	3.65007100758944694598380919784602736368527281782863370806517091877420212571264770147445081752255122e-13	7.15909200274532371971015144268759170848476407951395123993274200410964672838913462147802359607303427e-14	-7.07081650643247608649740041432779454188101307912989061721088126006553751878662710063954850702689121e-15	-1.00600449850386184012370344906008157738327055667467252606082506802497000507849292913264669727725327e-17	4.833463079366710576125718189629743411648350080914310037045797244008302319559423693063006814390407e-17	-3.1199261951771627602135466699651843295422642576048780630291608174037874007068805026163390377291828e-18	-1.2857443614723239300253167145555135040858419969103099516742220130642570855944250033952433578791289e-19	3.03754468040714656517728930729867958561672549505152976287326183820085386995342143028393683764118391e-20	-1.1070165529709199934926792362611491460029880846728953272073827798992794869483115244343333561741409e-21	-1.43193271313137619051440314571424755744785188619043640468132451848279512676592259734997296322150822e-22	1.75110110970726921939161835072609202581677946211334265012225574294423123331814822968130165418355312e-23	-1.31484707551772921279576881532782249323881201304465778337587061681916185367200474907978342231587804e-25	-1.18967509390822649580100210413834036579063476884041386714180469059045396977343658125116461644171573e-25	8.9380310620894673539715204486798194684801574445393417853462483716944998359452179883890068515523511e-27	2.7945782112850291095622021094591897086665735095432954586789667424121830161415312000935602601625962e-28	-8.58162593001748289660347847601919771453731938939704461899945229022993514133671470664407869517833388e-29	1.10112587762934753000664223829673555908131888528508148591538202116217829557478715840251644927318992e-30
0.16	0.0289159451417205116988666272017831151047557504135102698000070626763214745299875943748248134067533251	0.00090646395017324316880382266393311070872199696881274747325562885551521112076816847852829959091886136	-0.0000628167578144967904726127519502617357299482124787642817965731357888449180068726699951944243073646169	9.73995529820480471551491718103982559416594223741263802556439527372116815355093396677508605884069215e-7	2.17747098035049385489591766454632489572921288452216320176116321121361767433865152617860629493390644e-7	-1.90674095420849349387115901478020481443409041821729968547757170987771909862347100947902137110526262e-8	4.8649074130300367833303408916597757987631470505111008081234680659395468246378955631450036963759872e-11	1.06047129682373971966797766317843974663916481453846667055196229105188591852193685923686890393461548e-10	-7.10499066982716179312771214989648926168640261973825328826768547461179528471250311506184321193771143e-12	-1.97482831827906645579339848479106657816941302789177228303402795195801059735085033608304030258870762e-13	5.78375809204105860866675154023455249784543728391520923353654421325527132659793315743936208772658964e-14	-2.46044869767146034711091275776629205763969836346842804220646312123123783178657064225024619987506385e-15	-2.23414918985469052766064565602250758988115015592636434072102685893737349208884616998439896003237763e-16	3.11398557362742813741350694447207617407497415052790276889357775783682276181067454741090394512112479e-17	-5.08684101851780257776999047494680409821991499113556749744680474579470162297229951754565913677718391e-19	-1.82281957201834153025106513369292085221898318984398083651390179748162072264328413948298462578509626e-19	1.55563578263172689034757045191314639197120247656125545775656757092321246027843862797585277783264371e-20	2.62987163460326304682688775102987806107311266332825185294779839784714834143081133054415321604276919e-22	-1.2843110525960320092910179818014033501929368001618125789256599306467041247775744180144966850979302e-22	6.62559750029113263436691368888691453631721296130987544942921702866540147253787590877320208975398355e-24	4.9036149255155618552129498751531347594889077723807323674793729473147187949228790405460581432363315e-25	-8.10041615764497849959325246923514117483795001947190848508710021743328156582322668620068208907294852e-26	1.80842627597441467622373150279047047362486940042292795735838438528157342884032573601705796425279045e-27	4.76887074330529215302620503428659330174927515925404640139968137628417502356538286944211952694531663e-28	-4.52636938641122088798759523131616763110879407982217944355951477207054228867091793336811090996890088e-29	-7.5317271800034898752064188065362802494268928561409041449791167758010286210978237124441487739593695e-31	2.544598035154369027364972323845535449372735423330131371328233666331603508355796243318544734844049e-31
-27.432180034466249882783140953114427073155226949789290755073682077251042479965015108530393931771762	29.6582985666875849691670722657483476862380954553343475217055257600631386385470380384545212189067448	-25.8270706890401415740976822531645600384097083413722175758292576241397337265820324192783219656886636	-5.98545876724957031102077261201283757908264449053282328231435232095505579408079278032954148426261107	-0.352690596916222720981920557438889725254337347345653653728369749756149176126542315540349219355786421	-0.00163999249085593591246934403486511571564226868809802341871403224189382565270780774228003613506091405	0.000177159431109525192000840150411305153512591995687995672518398473645945993167084177795477412817258336	-0.0000113316178793847296974829365100405278843079381732295791860652670207812601845406482761478135415899201	2.97098435828530188956280797800608803316307950700180847836693984424813245285784155560617644875075393e-7	2.59587155901737792773283752691711186054302567238752302609826064498069614059696772509714146750737841e-8	-3.29674444809908296471549689659783845466015120178851791774211856004055742686336683404884168088888549e-9	9.7007072713629936175581335594477740343107141673636648176845475370440217949715277649321270929972364e-11	1.1262377384364307643513853704817636038871787834340960772496980310727046185078003143084424058142259e-11	-1.3091894849532079403877575544472486394179128566257114370690536071014762774936438929532988486180323e-12	2.12298416372486446586574537192448387346251194021944013857534948438773848187717579496472386304333789e-14	6.53204322052458801210958740841990403497631525464749558769321580098103456477995095078262042495322751e-15	-5.6581926034019754034787595265628158038331793702409508092895673565300677829094731449953812409515166e-16	-4.0834808914335363535205536415334026402313484376737316954700385677374255529553619224302691050845219e-18	3.94522030286519320522568953792456361250282504349744592758604681128016211350236793155567545644789583e-18	-2.34751890688358247687065635332044221652059972777504745065147902410505730125798316112332398692407074e-19	-1.0864735708943241449527596919292847214427928070701716292769943857507418450081258717873178044561999e-20	2.31718438454161497108332074881088151347350326114026172634039418603617756199662437973979336946355977e-21	-7.95214471725198294505177353512075886112084743558592673401916868770999343327155654847063892921816654e-23	-1.08024556681134851726056431579126265622120381608975290769241405974635493554259341336047766948168509e-23	1.27875261824360907680133956483507948986276576950633995334311605242053417874020908404023401195956135e-24	-9.03199812728500381128054108429633999061885327826812047302023519742038879073668583033831908024175427e-27	-8.60076013325528948699179324310227634665207586558658760944969098335033349499159190100008888514688771e-27	6.39782593001888518011438550233349173066120706529015606278884597764037728303352564685977430915754536e-28
-36.612462605397720475260375221554395686827455779235230646143026990196809538129190904720934222420258	-99.77498767445583014434365822451500901815454805946317551966685835459234684408276217114735695429	-77.033228652063139361814151308548535389890835232900263623244732345833870122154609937206202630089	-14.6587800340988903203125377200690178995774884524656747205739068019217619078506591680422462778116	-0.7849028342453567641218986212284119955792822829505788102232959929067315545517641800676407532637	0.0034303180402090405157420993488694921498109624344359438762451451596437236708420950956789545975732	0.000206565558397564049523077740638452389728258902350246164112528463187546397778674159446843280263186	-0.000047043838223517423274847361214135153938434202939557719140576891758121481126160833472580588872693	3.1314663350132194034083130508855055035287864467514031297685859842641024628312086806391619287988e-6	1.8770946155197428049469922004681544305708308600456638156963407475173222206856077877963163799786e-8	-1.965938520447027757364566081907509035940620370955465725890826610798919337914787260860860127116e-8	1.28420286952392169318820799274017312119300820950481430711094220724652051901719815085686442927461e-9	3.2450671831727590222459525429459444000304107600467490044819584182478816481178037666389084827297e-11	-1.03781086125786687548685839383573668042893759275516121145937741190384384596342746181830058183298e-11	4.954348837772906018307515856874390314304392466758587881372338756984577667174335255478635753021e-13	3.509274875966707396431784308640083070086742909459709527129436698320541333328863533219617686396e-14	-5.6990490650192670380249167393640681369431127072042542165922824623379833407241305656614385893315e-15	1.44588881149986164282899783320707880406379397627879231957932130721022843582553404121233836716264e-16	2.963915149187679217004481176635177334439340898002483079183872637701436001644361830091821275973e-17	-3.00500453086950808819839035212873694262738683495113013879135001448864818751369161809109242378448e-18	-6.9219250976576026323866090632676168888997823557717463689093760033342079791303671408857115213327e-21	2.1867949302197865310465734473362096628234810863396525675017800592347720369066568383064709492575e-20	-1.4237632334633256986750881967721198681439418168695885755087101958543654137821789150392157570598e-21	-6.2178770187976968855262307690680019205256493958189823875893698227996585976540032485669390525258e-23	1.45641613387733462338527296499071792486676556509741627014873843298278215249423296349614133112155e-23	-5.2825409485071222310859355686952654528490746810977478092908299233267565658662748696885850958485e-25	-7.1821389251685101844960351422042046589586913337347598448432762515552775857678954306424506470843e-26	8.8924299722446509745529684123174416823599243799240600608965444431093821652171365127071098814676e-27
-5.7639668458348301375697912528902905900020276328425211407239676151890355877378953088153705265215825	-10.4559624441731861740609449710438789496138814045315986376557295088878902175973457229455177107930308	-2.91626842806915592303117465656950519378500538808544111659137997804198299448828403814526543165740003	-0.214696942957255455332871970732823836602101459540908403141921933195968547123218055884055980334268212	-0.000123190349233062999055517075978964650635449633436803784723501353580760756376224475972332716115186567	0.000190717273157210402256111362053899098952021867088271339558462828314288889489223502253989017833440228	-0.0000177479717197691790781216337003066600459411817558675911238179825307433602275007119611624873446151972	4.62817834740670894829740054914570371694970544792357399399163737991734248025805997340927072124784567e-7	6.13543077904894206661517124848606226707474603848833329081382504593794729131096145737601062169425164e-8	-6.92070977385807836275783514169707315573624010852617306856323313788866462686900895997405880087386233e-9	1.11893536529857564073782966064899370333338302561727003834005114977600805208058792151643869064067024e-10	3.46738345850089676503659453779090119676831388338999635155867270438238818919475910471677078525429967e-11	-3.02417134334994266062504953527013086123339505414452231269457724158218050449087278265874053729156795e-12	-2.14437941861143211588368348329592373520897775507631773656276380700041179975010450753080814137107564e-14	2.12920203670081382881549556262381890023553134706173107640978655002571450743756030274474511945134887e-14	-1.2728375772770275168668660041924505682914024703720400592632861058779579068694177515266389592681392e-15	-5.9900515106855324632987228338191222447188234833160855904214794807705144623373067757159736641838322e-17	1.27486087844315781527582922550798178955240821757088494494594855516297258037340222195355795502191704e-17	-4.32504266836194393799506948136888181116158997971129641762725041786825723301014531673823593530824884e-19	-6.08685624311579535974131223897451379117406637088133274811413213972401545650424278532775040204925102e-20	7.14017712245230061289759971055792294846246504929103834070308258083682476415256703316375214498110549e-21	-4.16340215843019070120031170507570376706502578701494806893352186117471152263643260596591773911753551e-23	-4.87620526083269551246029493928769230541972417037573154196139403814651605141478814396606100274142424e-23	3.57446694552418665133612115919728410353303583770899109049389551356087606980071732063513881567233717e-24	1.16582735935722426831479396133536078436135195458353603218228984680614961537246322679857860346959768e-25	-3.4164669054441742107879899960804632224392153468365684698569520437274261029338432966125486788844758e-26	1.43371148386694218629217654588745098609715599897904882329209966325298264959189826605201255801345931e-27	1.8057988321654767196182525193050896237571871164338508157926780530355780916587549092942002206054516e-28

==> anc/L1S1data/c_ai_h=0.500.dat <==
3.3015998127625436294063281891896797719406209809091474616239271574396618205168683542690809832864556
1.	0.863985938510076048774164361474745714035979327524905816398794121576441234682109506176049179123355817	0.172442973035737976111236006308217432830779149724125233853596031784690037461942193562592889620065029	0.009503857337287939490658695279563539024039395488028599604772097979018864538475373366548935008402078	-0.000375046728453868492692366494873957854512937266239792709287335447185144342738708958746267808673356776	-0.0000130711377971547602879763408877036365079396310835388639313239675827984663536686799796468945986620244	3.70408699264188429218782023967160084071596231992902489052094970565444041743371320571483487045386037e-6	-1.36083264117256405071251324505938250852548094569707693598278496040846999760468941123363593215834562e-7	-2.55410872143887909001117880882487742438952395463278520487968911467102925107130825513909382750489859e-8	2.84565242402971449330317925437164907900885283565338452828394299655459744934251478379301811732223064e-9	9.45398806365648023092302674455414270211512368469913556916610499143171354525614481959926912928121114e-11	-3.52320887069576308844984859618756050998133333586187354719707844839057343934654533255951026696460603e-11	9.43865626861551092882274796262064946519442215378146163127119951521095136700454673292252519434596747e-13	3.37890068442467770348534367489802037516710136376734013848780072133473579813343743214813297134669094e-13	-2.92228060060363396012146013121282536601307409811248300286523728319479980949675294442713264084377992e-14	-2.2863768558850692156311490444832878188309275472003237854880646240364851627924956827471711336217961e-15	4.65768989855940560523031114717679885238964062703354142662302850979290565247822530157510895837904305e-16	1.67879986298557679107376755918203346863323165079930805211840359951422407442548188300421067615462804e-18	-5.6631862469567196999541288447231993407480474580859721518493268572624722189163374579745315792771908e-18	2.87501825767006852850429850842816761253751439141164952972052552332004369122164506176304073657753029e-19	5.34531500748828854861226840990199943993185340138228610243711570129210214192226184575905883707292943e-20	-6.4400283960902166999548670907306689393877102374140337402725380368515667373707070192389907502834678e-21	-3.12275753380605652592149860547796930603534929526964972063424946595909214376534242795531506830289021e-22	9.7304891200281239746738027507590347512644654748845940892826454640467024440396204599656008704495802e-23	-1.37284431511526811487243057702120719476773331390760926193819799689815996047974106877964019222199464e-24	-1.15339587209397761473296591201853080473982536848817608353159366059503508051476415639465796568769093e-24	8.021007282212075687286932312146922730110710900694655600867551340286698371029734073526669742600629e-26	1.0333218149578590676994838451147403505403576222025156064740953595126864258256085336975577373754171e-26	-1.59023428500548921788630292806096549020439983869165444984834930955353005237106724680489196882812044e-27	-4.61199844886858143246165404901219105904453067748724374399558086045104722881682314690459781175787048e-29	2.31453619631948651104373107186728178677609971717980850482190672898609613575520487259529419428744184e-29	-4.68766499138459662345552748355698076082827886259469836153359621463827004148680048675825563686259033e-31	-1.5190414386808272044299652809169399425276044374728482110006394536472868145558066942554259208469882e-31
0.25	0.0792357006136449838646495793926969397265211569589224288204200967323387601655087821171101203118644721	0.00685781255230228882626002867735890688980731304249383201268930384809438408665648874865019160963673525	-0.000137213526321244785566504476606558242188955673885213175109552142595767589698452901040555133696662768	-0.0000218369089055554832510211026821541306699289572737800760270362444178723335443722823281735553418015385	2.36087372970979278183295906139162985524148789685128928137310780348103631090794973092466281578674314e-6	3.83125240314468261057354233770139565849883534290413134884332644978199217684313714206805658011460073e-8	-2.36737261406913413050044263552976629342522279680717223280975848528527977951436980436340950611667009e-8	9.76799761175992429417468519958751682163249849354528520100849989772077741616398426196962612102290401e-10	1.839802183636216951169634913737145671256413985160316655060597280590534111957339386854813840873193e-10	-2.02758036472570206791134883400700719055463403394322049835400294128456995499789287747465769622616997e-11	-8.7827047634243548399856546312682789495729551662189171909650441970717966990874326989400869566578704e-13	2.71053792261722364648517018528270911115455417515430522491687257102587441446896209691471734262486591e-13	-4.70037571152174745719832716408442875670099225832924417420598095284109380649850046768993765306850788e-15	-2.8556127043715418302155740262331230693066781789124151148053840375278742681346503090841918562703504e-15	2.08139093683504236387885553922427149497941960863666795446213798579113040111971073730347302975073554e-16	2.25252842195661986754578910393091875230226844591594310361822071138753476040944358912788563846641452e-17	-3.69634016714310755781259856280731771640482611046930038084322618293221066393969459543532689670825653e-18	-7.31058285498568529866937481293448323328952941371365115465185441963331052701189803838379526327133868e-20	4.89629903093973813062110179967199344422955781158752104175916662574099275019295363139787116197338598e-20	-1.73919084652724264107789851788443445171002683498690437643650691290764109267168637861319721412055261e-21	-5.12265433903476067983382473787641933480073668371183856744606924086771466600231583717759875596167103e-22	4.93209891833883953697551397780602206301714285676498406923209948146291153855917321715902767522725173e-23	3.7594023406438693906438196291209984230438938937584904627287916226656679786586041684979792753436504e-24	-8.25344408740570689194943347939219119814930613020602970742234331905673432973383901424282065776899e-25	-2.98241436965535380187823043720712180710115897937083678148460081282923665203543638191746185867934827e-27	1.06760911901181672047896373781616398534703584435907696647997147416341310305997520674498119291768037e-26	-5.40928829895302735549885268947095362804432536950126776298707728398912890158637383604186552535944425e-28	-1.07818414125855620851585837784690531548655773255365113719867255370702255676302516855032208743121796e-28	1.28511383407645125426792968204389286448571165548362457064206259567385890343034581136691695002612409e-29	7.08192746568933219875813637170931411656248029700683135889558337272301005201957031900281314078637235e-31	-1.68945277387754089136778968453681477080095946693581173834987075054419606871604315436931450167292302e-31	4.37518187197404766020354392494731925676076857122157858085268773174051639790441699625427279949567283e-33
-33.361363950997713780454907384312076765988754854658719916332227576876070191446146181438137030629058	88.7632244990121754987949687578085863460447594112293188909691556930770262448502567969944793299354222	-7.65420753088847395652874242874565543300636980498274098598804854316139966700836253037207592221276105	-10.6730008902013063414432533423410473024516586503420501944161973960023005094850653774120922246410386	-1.50845214060358988123652340794145362801282401900023801403916654716341118257926520134363071549447291	-0.0546811306101489581269882133950214213251561660987658023408972966350520853043936734514090315619949886	0.00203054898885451635357777202519985331901767726599185045369329124468643324025463954019766976699495278	8.37150558839794458225943123634303232801656874787324694231451972413844403428193247097358938947121779e-6	-0.0000126263471167829655308815381410615543288335416432400139882106421917443729231381229687487086845700893	7.8000905576582461200605639042678319922298487946807040796618862930136301375437404627914157522722408e-7	5.62027305877316095057265776994110682213407572109040192743878413321296463298523933283285428631332675e-8	-1.01681610171328085694006478715412796068559411428319203232468850131743821451999189655205997932802996e-8	2.69011999221405917571407612442584671998276050534746015647865913009891155700720542118920400598275878e-11	9.97051899658144331307891164418997427522584376271702081632745853360403025920831588748796736855355197e-11	-5.56352243444119707522516608446115958197699229273227362981560511141863919313958320824288424088952513e-12	-7.71192627971002557138141738113772217921274341038761455652191247514602493322592820017782177514865285e-13	1.01331927468048259421082409462875879230695380309352821885802982435498178621858573054324885612206001e-13	3.33368722907241669124218231262903388488838534036758537419540297286670081742725505144823760030212397e-15	-1.33025520893114049880999505389955225994883000163826052040786653650385735161271632680479424386524017e-15	3.098598267420795063658050247006927218197212270227990919780182512385356941778955427628796192668933e-17	1.4015429688619688805667826045878816657921491266686419321952662005091412976798476254997244686205367e-17	-1.10487678697177518394039603980254151227268281054341551271639765657800049696517196201236344075220015e-18	-1.1051277011496076281838706017479923547332970792963949158422401640353490365789780341341752644773957e-19	1.925310152606904510474269739703516051195022502087988283864091816668674515513045539690639030627862e-20	3.37106202616666023849783781962006062378317048339670712532076699094855502942482116005051356439306665e-22	-2.55696941425106860714858841820507940259801533641726486255274177394809199174029697855664099446738071e-22	9.37540754267061691534609835255075804448520466775882267523931928062715886846820686570694982002411037e-24	2.7032885644282763772071776230917550076698225747898916772454596899696179195456631478330427857725286e-24	-2.621201929352094172600618702563995503870900937285717239086568489109879027183772485767092785377108e-25	-2.02385793126530009711992278213399364395529098661074207315947474274681441104018058412534067448439188e-26	4.4089608773980480475859714312219489971454779890070406956987002491261845019011072438892918092810019e-27	2.75852138121036710195988076196743770434935166256610794138186709659042616510173605859599002399911341e-29	-5.2907072801340116092071399176536321582434409033290176090944836408773588388777078974635619402528045e-29
-57.765686223790127342389432620343576149516418364642904609237645447904473715049435180267912816355262	-183.5141739200497507252894226394412926455069433527276956464189838452547134154655843253698744544288	-169.6528607302413571295646075685353637219367585385054679688529979930790109033579185974066732659804	-48.6932930153612524935238011948595747709637987902324896523144665506392364450729676090116715386308	-4.88663456528980525447643195977154792457577776926117880153938640308339057605563048710124864340614	-0.0902784130776734420839591968851948231049979397709764615683673631741551818059661402336958022151339	0.00696494242421664185272622175281491356178773586488163071243730553195804388672922320916320987050711	-0.000492382116945111739472857808467127265299556107541881199899328939736994722430791996810319958908268	-0.00001502959277659915740712541799011838845342594165969030137685028578515927333390706680966735734822374	5.90563992942313590808694996400777448000071970395449132124626646102258416898587781252497642065961e-6	-2.6668345450588730267942162873365202154364014681506982199746608278688555922647512565197278202491e-7	-4.29466560152951420321418921167748950983787355191469055756315462023177969180849227775323817151038e-8	5.46722972975521928348722651689449550096043176081918848255983886482062142469401323461569106136307e-9	1.36195904267369375951487264501055584324205038537886042012643909946476695495896938823187228124389e-10	-6.838145803853570912219988882371377854025470681320279521670570394154563578811235120166705664963e-11	2.40326318330004471754263785843570148654386486908694855461245540629514252289553590922231811795787e-12	6.47242445039975838805682493641961731032856877025464761159505269247525557676711952748950289302242e-13	-6.44849535728319199923097195718986697261075617857676110271482009283241020238597718663464762116617e-14	-4.01885033903920638461472146315608841873699797228044233314707312116703427046145312699311461728024e-15	9.93559468058237813202099117360144780754719598405022880770957491307851891756820939976681632356921e-16	-6.75633367501601956082123972644338729071454838582317071411466788410018424096728529530416650798485e-18	-1.171606195233585547299488851906679623659743566552390661309917736483967050084657188959817012745335e-17	7.30693707893974180354586732268846332727065590086458250726863830831921120864028464996887251764554e-19	1.045246305613122402993578862370756434553256789275677798398342058654102463056911975814409815210995e-19	-1.485948341247459129193994701067914887433425175678879583084649604335088167288374999300834178919272e-20	-4.90942200568021458055739371715520727876843692811922507864211781796722416951557259233693170389194e-22	2.14251548755592796487664965896359511848060286488585547973722336711556551148078907229430869645028e-22	-5.57008359001842893046471073826502994935880740676439028892403213444488807390998394426667554675125e-24	-2.42064871725012711819452652844336421628843497658125828567621122543894760466703012029699633424145e-24	2.04351234371974774193222399978562860852717228967447941758934389579490058626543398532469231522987e-25	1.98471788808912151139269881837919757558004968455667684937053611879135564213384908432133904709182e-26	-3.75743723700060581403761769720570010099899783598740929288507995288051714626446188772098660214406e-27	-9.9500759967994410586327213586556549928400796688862127793371968215010577467886772324518784903894e-29
-7.101080568198103390483631309007874845881915877496046173226354467757100880900822249707443946431551	-16.2496046399784579980066920085967368984920528886921786041549546620728790754067610941100618093576356	-6.76518041530935979473577285193770486696740924543234541872155346512285895781962929083187098414607894	-0.8961265453666767208967516666302728143848851130684713057541641180938258336801175409447926557332676	-0.026648730860295506649864747123827994817788839196998204800801477589488710498942147039929580770820771	0.00187788432433828427173877942598552826245438289945997246581018276353700548099550913667582047540589093	-0.0000567117483310489421922511540920197733097761234660340033529294896028301527683913093560405068129156924	-0.000010767837326633419063493903982030333086004514144934612209420517256174130974459311455074460701763307	1.28901255373063323728717437620327391276922314304159843613243904869788122795433612574680273626019828e-6	1.85887708579546072323870285077194165370105600468012840853907613998311928525095657858231660106398824e-8	-1.40437536429927257636875191685296127181089257153970511471751961668166915877498708910775934011207698e-8	6.42188871321536424612144587849634578682677509963016276876819707068693135168468680865976786481622852e-10	1.1282777533885898282664616507971421098861176210016106422098194912677944600500083172731381613610869e-10	-1.34544461090520157789175636297301016528635346699350628586719014471830775607863197679850695841100768e-11	-5.0701895542145944018808984163096492093975461979627139257430188223192279007350032402722272205013374e-13	1.81680042059249037861656057631272890500524048259149410543950238731376080245333809909785407112784339e-13	-4.18718516525553016342128567876854731034471942377016733073318572953461580440274370331931763435002261e-15	-1.90373309594713658222165283109240562230789444192272392856503764145820365906856056419158659774288659e-15	1.5446491855194135323560508276691380563182133535044611696264149105773477904016434101557092489410296e-16	1.44158272527972988605185311391602562122493253187742215288710007707969647393568690053836446477266346e-17	-2.66485200491196209364755226868421284499511629797857461526026666269770881848921570173979641325489714e-18	-3.07127063653899850469596667961647018006669688498835387943135237334435958571284448170194901217106295e-20	3.4568005165835063785199037396635195131562637717958405641016024534375629039777824080340367242997809e-20	-1.50782375992261062986048127785616311302445215958381634883180982564167598038794390733344075799594105e-21	-3.50021646743330356594662847064482719855391326309764097766744324437838445282758843447282885049226669e-22	3.8102798266372877316528686870904839409492730522164813104601501440556598964073174988815739110226022e-23	2.34566624786983011540157139836792913411976247803122985686139610931964886790135197034830667872084416e-24	-6.12694330884648673949144554354055324511639710545241355433766019259275413386332452115718637714141995e-25	3.54361175401977276497005954048193682672200651302477229796856219615752180728602029199115796986451545e-27	7.6660680643220957283582543739185405058397381583140316407232818721485637950791884875778979317327751e-27	-4.65716396909309577010455876628890041837435580354099311392784787921651922084657354559172632845444777e-28	-7.64928900076574717872873439166898663079511134810632720445111026154004469976043732763583953340442197e-29	7.59585437185497352737406739113450525478931406329566736872430870667796271414984253184339140688014727e-30

==> anc/L1S1data/c_ai_h=0.600.dat <==
3.669001069390899384470956652261511563624281653449289380152587310199459301991884179902381827683648
1.	1.14255324495301448490915628718917890462121034497628966109230099915903255571884974222922315444680057	0.341522312889658926989038637530433014359782399822709265263181633127369031277297275035463773694420755	0.0366734692136965603918507711394046075960885229849726901606711679480131530917327301085439067139809562	0.0000721807622035412182196268447832814245687629654410421168683666090887651513458885341930995380665814359	-0.000163696178334913065462377975923463462312653573840323717428552816118043772730374770477532592232855442	0.000011037528720368946804146353576736043489490178899536410332015824966880746010385396478764221732673007	1.34039221600949957271348002918672463950678528801196611800825082523422111801545747754527589536897779e-6	-2.16401096306185019513346525109436370833046571287811087576719990640364514042862227297249665249621052e-7	-9.08070568690414753256605769570191385799243336533453905283108147296260075844014142794736496683028993e-9	3.60099513418955751898131870349245903764214949214114954917246562637744395186987185889092312375487293e-9	-2.6758700239596786856222300468888765032942561692107182855491019082625153114378596443002187992690027e-12	-5.71789349683513238486549074372683264648660319305818065258296464554634900635946275967494351519486117e-11	2.13028094257301110712572784310726844976602088928723992078616365112456733467151128072952203613399056e-12	8.77646501466318911141630678799733210618402111872461943980995727112498690199983413425798939914115213e-13	-6.672548158195531057669208951750550031628377972391395511382282692863186072064236260958282363329918e-14	-1.28544872138412379622520288134262064207212625593344396180155727350692291262876771698986972509615278e-14	1.60178261451159530705575007593194564363939266969253407722583957504002605558609106819809529134971391e-15	1.73904884381226780743106308869892778872858006261519458355507749600272429936370278844756655845159554e-16	-3.44314954526824049936421418842863086149420712433911195974129849275007318558460003235542862932144974e-17	-2.00519085958077275503356224334291140557579598885268546261064099500189776199294414020183788677434025e-18	6.929524223380268926771243462239904505882985928435118666896652308303008936139631987514603932465222e-19	1.4180468203803674656782779048863995334850962455354477119695786341399799252846726401798310912477331e-20	-1.32695059752141193434544377932624937603545750317842828231835712485381275156674922131782080136236069e-20	1.66466208838603272332391180773691348249673400130003945211472618861953496974307286300689487802500541e-22	2.42876020615926077958160024856446793041529931761638880839489203803265600278227813348331741938279734e-22	-1.09669237244420482671221913372610850338421912906715439964029098860899118981704458347955544307715001e-23	-4.2374238053438941782343369894614726403891802881310508218771248551019703986316056406776553610523433e-24	3.44455142249790272491025325799054912371646709584035503274368306563284526954195188483132183075276891e-25	6.9733042294224593159787100539592074836803785750730440193302395050503765427879109234130943084126656e-26	-8.82934062987757145765091237208868474195712517512279280901835301350823490634229211201560447622631727e-27	-1.05675728891420314633991165620754222070245309273705032212180792931823780096117478653904169428377634e-27	2.04043927728552569080132476915524878087415167441081567205006275980699739356045211740391361690779278e-28	1.39627132079679135116196357999862165319747240395659656709840782547894106155154798361010194618385646e-29	-4.37280002092374768965627715157440459680875357501497375148364072747254892642332385110296098708278151e-30	-2.24826780612277449374269038321002908533100221584734800763027213128831915281420636596141387173986019e-31
0.36	0.169901243578976814439111570166699443241683892955275444002188386616350408483000343085614261868280267	0.0265733909130669111759161893323742991784487903356571180364556223100972149463887804182270618752958774	0.000703674423842174009249369637990464469667258698154757220694320948098832283029804412396858003914366469	-0.000146026274591346241970316375039957881965851075554731280018668795637946427946297819649495212547578544	1.62167803259842612478382682496931459916085401340500867927321203731114897148720518317381682917456851e-6	1.64587264366476873035587700218046021619718810370055105605055206883678869049986420351040576145474542e-6	-9.77952146247443376327154271053087616810009920430609069679149825762100992292082254938582090705088268e-8	-1.88622165571772131489898790164582664958616666993416240143268005011894705668525484562618555952788199e-8	2.18501830270033362191815743480824477191484947438269094068343963042212984418986404292730356508347346e-9	2.0626027869421341185830718967813247846715558169837240233526316569884707500220178699605782164860128e-10	-4.19367436053080536106720900464260974021781000189982013550216274269918082867491004455027758632919515e-11	-1.87702782084262686168774566104816262416315321718228281861892055855759537111412538243722931880719332e-12	7.60076574918646039220495176940525584708747539576772197726054461124839899611692249341392027662066632e-13	6.11624971190021575934234312489710739474596316090106503347278497187979983997552643018677244501520987e-15	-1.32701352380633678380964623273052430213713484959802355728923473110607165294535653884614180650565606e-14	3.31027054951723516600834911961312744192732730677590236325116119571259998829765564763788549462730577e-16	2.23450299364358781956557417505580627193726190991716440968097079459105143783839278619341114320433655e-16	-1.31791692238521631933570764679221702616960279516981889704835132065119723162691617255723811080619998e-17	-3.60089973161156732006931024585801955761042362537093801665902894740780830957030658889504543409693155e-18	3.55782672259682127709487516927955247165061175286279138762436708620368789659985834045629768017236484e-19	5.45512077748036234635809533397668210622138825880462077155945356166855137562605401666547894526263487e-20	-8.31631377844473997440256399116844329046136681630283997966065870026413473884413747786103497557252468e-21	-7.47215464367998696249528780610494531651340212183974223760640104990382455512702878883322514136600254e-22	1.79281481714235048539167628796910753019913413453065133578687572745747360996656358014819700253881148e-22	8.3183334105059864007455866862234446558596072867248769084444451896203241565127890947383348272531816e-24	-3.65036561683633438492312047898619160411725819588460195767289656735916377154864241767014932875971544e-24	-4.15495210312052283200696250400707475163756166666757634809824841784770432131776785358442300153736949e-26	7.08627010622531134592869049067923338473402078041822455631767242265378745064152140490538202547126722e-26	-1.45895230376833825711051971013839512048138014176941313677048382716118887881461399946978221467745694e-27	-1.31394226986832770530434244690468911337193224148280387495176970238834857368105054831980092291394182e-27	6.98603759343970231333888140190273086166388259383606509739364421171394948148750085020165345654600177e-29	2.31819885002837676170621198058287982375701068083572192412994359336340922306131798168980331311420495e-29	-2.0946553009988241523210262551717198602993926431175770465758321478121967506042261025480685324321822e-30	-3.89243884701249043036647472054931204905696744362890885184607690315958889732336949356694987140919186e-31	1.21993615392465456236980107430986317056529145494982409834781497376995373824176271745978280603081499e-32
-38.984228318115828828402908995211411352565489859987266546009310716483864613909636084787668874847398	170.7829581548048303368242241434423961832638679982180491798343640502142266847378393567782604178836	47.3856518837105756228047758228767252174116177545291323746542954715885748997065178594788458364407419	-8.71483123221023533358059737578189074803445312681554853976441803313885027024985624905545154762289186	-3.72846222249388135276405050438139895282907617611738289296054369722110411123272320990731965461482886	-0.361272397309375328248961606014912213471010087275499875580004839208560300693147645398785601659374315	-0.000169340641865344769144970154931953329180314799707565983789723555119617307388329113101037779182206871	0.00128777681897932137738462422544255681593157201136420322475273880386671634586949347132491621294647379	-0.0000824424402924781742538657519479502233103914872789039402795456929615833785229696135034711078553817701	-9.75132567640614427821799007953880975253829995825555469192279892745843106833647996805700052237128027e-6	1.45430882570830893702657975793110770572415176377496272400451564004193864371544979759036484677253522e-6	7.4577513351437759617626257496396898999410826288854709686550022861323215649690447687008890870945859e-8	-2.36342939279674429163655542772993238639016975532625370458830733004013980644504068961556054429325856e-8	-3.12374281244649048464544732531009244843035662122554937125497196669085937293120772781277582519314116e-10	3.80846462950429902607182677418781054503586352276780800598044231056145013867907995623173777025164775e-10	-7.33246979810200682863798278797706123088518326552564213107295713063204166562046045493687174634544749e-12	-6.07082232585584066680125696031949320338111918301494140516087761678728529855042406275447080028911956e-12	3.16366924527286529121356441314427991005249600742122237287273351535268816865844062507793164608565449e-13	9.44252314089644805127039619156363311400827244693339073892833243187359625093738314728348815955795573e-14	-8.48122292564953566104216448537348121341306355203261414674302108172759438326218709697552870875294106e-15	-1.40417588274095297404660513552910476704695608659973820324743745741817676548741496012899734141058815e-15	1.95432786359644324115705479387876084449782240169349828203097963536322581152988268308850022105163928e-16	1.92655646052606307187793543898928366557077634417013027273165681716879494320330819900988154521977424e-17	-4.16022280744747240859059144681708688756601161117745347004764437620861890752416029975657855142902488e-18	-2.24239162590256660488037647148183081466796546115422272478225542138041429259359635589671055077707199e-19	8.39209083233621734383834319169260660144717256273041902779659809717161624407574150041598890468043182e-20	1.56043586663207152250421754212966183736658888102852052315355009279448211173154779075839861544719357e-21	-1.61995037810223431773254769128042049755625123240136547386056435892600908883936242504179050329072368e-21	2.11197098627217658309225400049986480206430319665268428384781466013852751478537924382847711220543245e-23	2.99881527403637410946683399814374409576317962130855716814914590132441031607827517736495749210772386e-23	-1.33722494553694520163289204270959013979971113197369771804359171183199928840535521904381831303383974e-24	-5.30562159941899779523094252572681858110970765025276606140124595062844381600883317051686266838330451e-25	4.21981353426882100772843810411865496267732989624238912895788515659698170229074236964926291752603503e-26	8.88021790299142464656077487145107216329803144904650520027762480315935317088710933493877659329518413e-27	-1.10068710089197154706370396492441420176745617266785405130373969530496014834688977307662663925691809e-27	-1.48364333027822303436060233853366414647136602024113677232237701929176264705367262882086672569141277e-28
-86.39842861125171884212923474158758982639878095386753835193454101431627933477297236540557144682426	-311.54940832564735992235648112625425953881706944599263207500126031854896410243203255620072025447	-336.0808925615817916857081415319423572992292292207476206809887093516730524652090568611528352806	-130.27764457454391987683665127648130873945572368088833966510751206834541520232111302724589394952	-20.437585557724102783968520155132118369582915559110807243510177672942474428436678887462145116479	-1.0541634322960893535056184343398127481141301687550373858836217014131697448405805890025188541532	0.036741415669572840392206633351737096691503909211192244778782994150074177191358678764438867105496	0.00048305101745058107359626727984012424398041449961830859343532912285084024427388841055653017662343	-0.00054084972663232213516823924424251395210472262448895739714353107441327352222330992342261154487093	0.000033652007206440801047760353939180211192648127804598044309713866335784731666253389248822652246471	5.7975713997860717423595466471235336392074481480955328676610960122870085427512181008267081991511e-6	-8.0420066756993625940973869978652207834353527304960079463857054960189817880807139386830203334214e-7	-5.2095117720064654476729044766881459997685636269994500687865005145821255829014515254911542241124e-8	1.5022217494418287760414460353207049536969546992796963566966712117617863376493519759530540293741e-8	2.3699280213242439095572274019221150913952627460926283581190709637402442023268824027711178804756e-10	-2.5893214096301973329329929177044787528148605064240426981853274049078686986512110418140841669095e-10	5.7269325335939329151064448268874514385488751581626867176706244086693895448696565866384691562673e-12	4.2431259787243828210354904262648805083990798102684411309149138657091592800721189502927122337717e-12	-2.519361577239089669991925976721872169810448681826440807287949986469806539769863906839213366845e-13	-6.601657420484206240331938404228716348171633587115374967841731713016588893442160441082965229447e-14	6.7879080704618287617272922428041537203231471359205653913984637322545212561688786996094414771168e-15	9.5627763722248505694158448217925472001615791772148364138048147091091501113883252159007066717559e-16	-1.5585925456564818338494445019086358391721455193485355218273090421034548076966709300831238078446e-16	-1.2258495833940041480479596864474451923801692508934687476798803584883950969164000211079682885123e-17	3.285374795247876026506642557007588905736601679977541673739654584421285346207937614862873477039e-18	1.1819855605387466591141268161139610974870052210059071271295030317208338934677718237392249281515e-19	-6.5269855447591562116707325459831459062829150080145953868877766570687898783622851008672807871671e-20	-6.6435477930424037582843752954746992788061967114561071343907474415456836281479232340657452642306e-23	1.2338714421256228952068757949981738982768740566309467065177869764525944565809725877626560819577e-21	-3.9160471971792856457249822135470454463966402305685779176332911473035621075484920167625650460542e-23	-2.2212838117668859234424414837256180834403207375361233399474570401544799160387309288633142756509e-23	1.4724622549774182087249255567912249075299541448916208429564076420172293339304934127873735969792e-24	3.7830733961058380881823936695318716406256464884687313643606172689988086041135259774062392915911e-25	-4.0634524651156106165378420541349396806658011876871363887927989732648272402841159634860881786189e-26	-6.0280160864445980725140431100827974107845152992165554167836979180998093836949474811668140689641e-27	9.584965244692170545830793612073861759142726316607126716380936035511186366628831403990472836536e-28
-8.5652849582912313323072614471207893696761188888714686314202833956448785726857741008278320667610027	-23.5625986986185336346499807175905871290536131219645511672953177928013358646653296756588624042140649	-13.2394623556624434628396102776141673684096313277746737743652216221132402518325520494208625099995364	-2.6836775592620478127310037385974725010941808948587088632398008089273855839993899440486412815056527	-0.186976124151862206127300252894957596358932033838406752811955614891125602821773676697167829983970654	0.00491912194440318872696804600475137045777603564070822992037480262693432742793977822198614685733067614	0.000494638454132672800670390311528742910604787894239639848080290692422714806674083103681504126587144939	-0.000100605135807728457719535530709813390801020000801174102713368326494478583948990709227295450812003166	1.74306613233635287019604726129095129866314878764188069401566061674099321485336036354592253952330083e-8	1.4074646908228345508794439024233067114074118615802321725438894862474525856954399532368264970810123e-6	-6.75640745349532607829572684785438536004282025874464249434446640890574365122057928973538467430185532e-8	-1.84795666005289061857871899387263528404928170753768625471028236719797708743800879100931916419068304e-8	1.81431815872457175060398884433277428409664219042701069332410718492571140488012398525454688764959082e-9	2.28018109202987500194017181212369097528863341188167835555136437221466309062435983933553188299256788e-10	-3.84582066195043188216225642937655586548664748374791454721148441402143177219966364281920521830939288e-11	-2.44648056706582473085433500548519877497830851927850594734808261650239418062031571341441554026463615e-12	7.45079699670718648509961288505801979545980343979114803815705888992873908455247450722041422271661479e-13	1.65839896714685785823630338393008059655914828945912786028703938555383537979672724672453433233494289e-14	-1.36786523843040024966933771640018719204769829494764901234534159519646224786626053638185870044367014e-14	1.68643493608652249741879269550502778807417581494612888187554740112765391337925039417829627713081622e-16	2.40190739619951818716659988210925073272206810661045882612658590396431159624567512851195273001505335e-16	-1.1063417720864304648254424966863276648492529896736094850103340526842443519443421599453310718905018e-17	-4.02488166440518064899633611648916131346018721318605043608452207219271735341150379586436204467889999e-18	3.36315215018430866038916071609418404522437398976791445149277750314303399441194679791314281541620015e-19	6.35889790644268802329972509959762566473375881511503932297760497927301722513999539469680295474077057e-20	-8.34987622741686138780461299472332622885914914486603007740532766161873979201949362539477250822915125e-21	-9.20757495876762790881356447353831162376026475457861165278382703034524427079440107657844234826042202e-22	1.87302454373304697268192599104443899796805162437262727378466100116272534163900599333821766242791993e-22	1.13718519078007847210318548763297984746938172435369451053564310636630115262431489247859210592242656e-23	-3.93069080838752259115590295541394347941263129902275592791010639933668224972298335732508802886816926e-24	-9.03476735325088080347796514492442104534859129953987869190133844906849534627686616924714813060876297e-26	7.82720312733410703544824928427537507611597447036128270529684920807480885636361456297328090906637837e-26	-7.80553660790340434175108641255708798432859735908944495147980612745076253505258151137977013655553998e-28	-1.48691231572799541439919282819002000857329160433286533883145613192005276139983466843358048429982106e-27	6.1485110257886871548844995726118892226188403007473489964772857386799073979357718534108174652398994e-29	2.71161524134872837470635491936067502835617476518525114141601997796562639434795617116161409407637819e-29

==> anc/L1S1data/c_ai_h=0.700.dat <==
4.0144653453669133317808569654614666685048483175811032361031906532286348351770753087556280327392276
1.	1.3937605427558035402759731813671662910366676953236673161232477658413176902227677015195369519528074	0.55923872593969332334335373833762704754450445718733194409110805760833618120824472575278310291671881	0.0930512569787905958469866437412911048700043767595606021908965112945278009343878122664909464885647221	0.00413953811649948684682342275198081532241308339740995773793372369125234303851061321921203932393209727	-0.00050789541030145961719495139151683853087615904431441511404862433053426996957518759201832946070525484	-0.0000136881388904205736591767762163973770672485550243209534095358225082122389223327869808376060233411322	8.72408713833681023525489525385006305461069132704554602328114472403062752319309534791357675327209288e-6	-7.76265540190178717921715129426237766074023159688027042931643453969598844969124634272622461846661977e-8	-1.63170563458972047139464327684243340867335950123003083978496390583717323021948190001242869197978903e-7	5.21115880173975100262716301872743276589139055849568705752955009728679389814630651258505878438003281e-9	3.28218430145261330611210683811818673656875595049292295337950421544576767810914074218835510636668205e-9	-1.60857122353030514615167648488905316574625022597747728182816378394528199824311066463710670844950368e-10	-7.00289949041814357103697012602290909664816462864045500310942347657838955192541206169368129202571355e-11	4.38968333305547526928640456299595485553556072772068613209876095514552128497966589618878752005757353e-12	1.56131959766964625674932103102198940183835580385052198519893416004968294738761726739342402820087253e-12	-1.15858122831569918937304224608353918978225640533346140786273234148484579866276488561649870572420321e-13	-3.5973672794866915414067686070881752554542621066619123201212000360233314594131533204465939947474112e-14	3.03148060093866842965867988841279971428187607748708857914798843697815041386765361037640980178050714e-15	8.50077795240493658996991445462956390023399117969670385710562408513471098506465240358193392245353156e-16	-7.93153211015406296646609974897675469699317179209237592402797276384219435125760257950227152282947412e-17	-2.04930770852046173157733282876255068466607155204144817449887113181935951730634911265942923821946723e-17	2.08189971814891771778625912956615896631193614811026743615943887304878611849294428832669732083696581e-18	5.0206337723392105946789919467603225791355013536205254173551389473858028739631107086539413439032582e-19	-5.48890008395754941760494650397290282279690836742954479990882173131824440665071552421606983184879008e-20	-1.24642071120265398131205844247957866041796062874381330835585624886612531660429710527954806814558179e-20	1.45402084277198663496029487145928979243461310588685023993569166688022062558156601291430532785272756e-21	3.12875036116665665890498975268243938870687901240574411094224862041046605279650588338577080553962002e-22	-3.86975463449433681690048203117832095051853906189340720077780899187830591386336697761118841977236479e-23	-7.92742023815792470126488853131953428419055132938093480270624097313618271055076820249426077744998171e-24	1.03447219302415588790899959102376765632878473672275242925881877783572590410966604599948912919095505e-24	2.02467240412125008015781722506412628102399804149088934067451363175844363507462020017911402416996991e-25	-2.77679886446481176840363412801600559120897029852618456084821877578388051892981130440206729947716721e-26	-5.2066753089432926475337517549028704501151462410262339676480186207416266508852509993855311875584716e-27	7.48207090979213142466559441926643181237008694400513756619918081684532758816259302468368315093853842e-28	1.34696440593691578185851058997690063055120151206529242903783127195328061515060686280710329152644966e-28	-2.02311627480948859353179544283700881489469822468641036741876619593135428394531967475687795442797844e-29	-3.50288397632085078322016200087788223241584176851602676057720189302181330067303679570369465107116011e-30	5.49483177712695317721946717101620017646491159166537876000546005752493043246394695847188900972143914e-31	9.20911906564729337646537026313032802525654263016717480899902511490870812938662281888851912410429308e-32	-1.33914940848814189642546482629182861799070578113893500237205540366686497944993099659249304758955821e-32	-1.20849828850753568535725022400282180677513430908757823535701996785042657970486644378222180809690901e-33
0.49	0.306593642560190276874959840917158709242166169072464514421786330568775969789105809412691020366814538	0.0715423780633674588928548994378399224322495573890726988266051770685104129448238236922847519223871831	0.00549545548951989582894393354817461590705468445952417366426242719746038444582502649709569383097614768	-0.000344680212015723135222155161352711997341239951473798281615595651716745697907811397780687131352060409	-0.0000438249606302977975899952474987887983744956810326325535919962706576591730442910172777072998274098357	6.96034947758558709009053134254890228341088667863332820960582899122988727404505919861083672272508399e-6	5.41280344333237172933362884485832843679078613183252219793903977793043856501213744225054961418444197e-7	-1.42829971236389341675585573141755541039936391001254813543241878425107499774796679958592097983173053e-7	-7.79086106323596141192455386705061700329844285578461934627636592460506521058440178052099001200475087e-9	3.04571687277410057864516178050301985148867415651725828675153582203635152935119142126801012881749375e-9	1.24489614160652575672807460550518399653425657400602969769526338253587318260292181886350285903353997e-10	-6.7776082584339312856794556297639311756406310987677442492947720012946414943211103971908153281990495e-11	-2.11713250701456547623168738986863631016550504150552704714372413175369145751335636724657598481292995e-12	1.56261776355075947814198974112103868931878221924055440797543729374984473476151318956065485324604434e-12	3.69979257983059167303189336537762162143053648280392763467781632782614605611011852588176980934659276e-14	-3.70382138721764554548256128243639596842859876422385202069134992915145064503238470078020861111244399e-14	-6.436656324215200499902231355220571786629689009777205845277299533881435199620786112581867440415155e-16	8.97253467544274126951985998739631384044629071061328699404336105954503489489250886362798556650735854e-16	1.0698947327556959144305086290015469749124232795697547267788292701558245575145098586638064781214472e-17	-2.21202240605968318679833599739273851808090546156658785957328522418943505881912201359521017812990539e-17	-1.56306274552876180501299125147950366531256174083234403733833045091451080218132079488150129643480481e-19	5.53214793635264458949431545451059683464457220006558753401429230101972880496617083081442597932004765e-19	1.4636608442451389704902028056943918725173272450122814930029330454439743915917619742071978384546414e-21	-1.40016788205344775050064707073954487139774346717273199014788536616266991702422641007380058079267071e-20	2.02279325893104592564113750958425091188481444232732860967746950123783426735882456406060895139492247e-23	3.57961590895802611129087374285493021671688239632859566350256399252480691840581101059268486363550657e-22	-1.8901942156562977877380100931733739541636816999887776183523034083189179732374439510682041880335287e-24	-9.23043430325856278454035224716590638439823935693770590725284427757637882596143724074404323446181348e-24	8.23011340755256867967167250303405472155579090332636294861907034522546956204175180738732618009375646e-26	2.3978597710216961565822813832027273995084676057567528819455816761307871365633234699507677670451614e-25	-2.97167983513037618913581390821273880273273787907511631969434088635853805244255393539482633199264764e-27	-6.26937038882665834257998355611981576095873030927277648378385729763505546872799612624589191317304296e-27	9.86922188616634604143808577255061739282747208965888548728058526786349958723229117775464900809008022e-29	1.64846159837515781195504929042987591003459297204439289903501344426062256662456711112163247885811202e-28	-3.13004876486141951048214979366617994483500270279719831753488454900011544046257280531524150098117772e-30	-4.35618164470837040115907296148749067454887627465834413136460674356622996898426621036647111091871567e-30	9.65705149973189021842714680370501808478897880259712298607521790925794020859989086605065878743753871e-32	1.15903522702007572807501923722252519182616153022061202777964627152814414604777277713724258395385762e-31	-2.98329193969988714724079892634481511227344372851024047018533037759736038574703994930413211060427156e-33	-2.23883226642915081582120811717153825478576576301353476638851413121684989759310360396419195008747913e-33	2.91220120443490531695936574458210748672036068921204188763058161743472903612205349748795643170732163e-36
-43.569680070521638234031927061121683733370024991313921159215921285535842944263672866688095400333344	258.535991233482750321889934495952031225959667163660525003450380427264839691926943396195739754728136	138.652387626917346919460154128389569740833085924986935460929654206181987540808035646005709914042924	10.53348777969990954168063986715494255281256384383527802819917014306502079488324864379894796833533	-5.13808566304266606899535960982035315390310303627870922372267057727740029486378840443233091820839619	-1.17332158592839232067838797326732687184122823358000268801829418710258497539169311884432631180717148	-0.0596888046187883122878818873845635865262221758448043682754096653990655737819057651778718267056683018	0.0061176299505537988101381297921952957646933125774749624793225450197027015593168844719549220646203742	0.000323007241558896264267109256222509457533395327289363742622361059934543848202079946105410104691895941	-0.000101424792566544326878933651775445282014181587405024242228573197247320535277507257747359019538538943	-2.95528557528550673041971025432751410847389693101887952134234086644001746002506613777057390295812732e-6	1.9247143994172944097161508194418203324211555966694524007579216470470933699404959363489415086693449e-6	3.17370589416526614401971121249600386867095196864618391875912988486272041867307531056770354444536513e-8	-4.00198017824222106805651004570955215806027866253470620540649041839023917101466990045273961809542536e-8	-3.20302372004179958088852439279012495184435730393028438845910075153440163594297049357902316712005208e-10	8.84346889088838958151756947909020363637505052790101074324519982093431575557987679563750831995882468e-10	1.29626388296789643596519571264857127624422364326351933131865111028187455588405141497766544403298813e-12	-2.03717565072650559081658895420413667592272374440906844059476079980505284046541377257174399912525064e-11	8.09167396449823929716581446974122619400526982536017805611543031509133211877008975687427834484925922e-14	4.83557182079322816595419504595980415141999019595291064612464629164542500352357126685271135431306809e-13	-4.2127989896688019396616021122814012350549408912583829435305999326159105414491474299274782233250712e-15	-1.17409163047081305569487862785744746593086948538312539631715143907685348505172829830418972398769634e-14	1.52384070416957283172185436609547472481319759255381672300607427044444103075876176013949300954794625e-16	2.90174327408262888540647045047225475791328079975275504857305851391936940086023933212655582084031767e-16	-4.90678457909869657712924085483012181200479998536673972717069715719946318414240218143289064785786273e-18	-7.2747025079179094480860542328843540146001365320828134954801985809817088791772876786830114605754993e-18	1.49816953879560441640363890626183565583022451538965820859768362626159412803532495072167388110618295e-19	1.84530809354832384636192172060363654965027259560834978293523944705860741941702907924523002591812962e-19	-4.44597153205923344395087774248314106726504533521305129055224276485016515482093755734872754052704e-21	-4.72702003441915485995125118006844752777325537562994798508644165029379873483799923434997302038948356e-21	1.29759930534165646614701730861867137933149641863489731158502260769477002018914093570465370980387963e-22	1.22102892831995262999311311602811403101520060777275477462859762274050664303502365715602920013981079e-22	-3.7483264795065957731858571584620173306179069402524875679419399568267666024499181582928612710898213e-24	-3.17668500581178478256676685493523547152837386703280958447652343114234407057019423290626961609730206e-24	1.07561922713339584271047597935440465363442466305739159848492697508109069392987809849168055324729087e-25	8.31612702503488184547966859734825737285412520445772963767311518158036612227547959732218303225242348e-26	-3.07321083709389662429234936756858135035942577364739273554358988624257463817496901094957139817980157e-27	-2.18892934598195292138256468357988810214622627829652400421961739759673663109768241326145394607786524e-27	8.7597923004185491409993878194601033712663353009224699117894088918614638319548060290076298497795238e-29	5.79256042290353220800791369961173395466189056964244049626947319301519784668099268491700959653935663e-29	-2.56830221411384811708376999981105067867183003169955979270946366390193372272426634127679540279788685e-30	-1.14317151074548104017261305681464908486170959287749635881079122207948539577743233794771451567047951e-30
-121.65736764726001907274449144578617139290376171074679165979307846790746682976914703509740971548434	-481.698357401340324986286700693980789865411594547191994222461662836989392807271479352482668355553	-588.68013044863442959619004775654538030628354730499928614074279335774896744681120240714030066764	-284.995368153425833504862402558190656137013059989232633075576624934425755625589022321502377655289	-61.9764083337340769583843955834901715331989243219358476330969229118367623290457609727582519956248	-5.63507455681269303526734005127592030978354505155374731215017149795716297953248746827080905509066	0.00823606524493768858456820211159296920151361304389402783994055627884091146593148701179265371668843	0.0206905865502294015686653836608295117347934633730944420361657069769921883884002545438828431159834	-0.00269732517787603825473345184409857677186951838829300511683389943065298985203374314482555625927497	-0.000200144636644836197038550374164822298163069285734448715141698418167383236150487581181274653858737	0.000061210820865582581159989816801175315169980089864753722242314339549951554836426188570785956851014	1.91274892215559182562974436229823203371668504776718985913530221718755039609624790903451953791818e-6	-1.3191827108539495004989295025554558996532197448687026830126829301424841864080892231325240934436e-6	-1.23953279625871287608908492426649695358039043488901228749232470570418500740274233965451367355258e-8	2.91057608456295537556415252567827420668218372629427684288834096299938525312985047574904055581961e-8	-1.63975657478813971419398083114169678157903302470999759198886214557116030086217568655623460546553e-10	-6.62156514043546304988547606691864421605229405298691428846330807493620815336212483882688418150843e-10	1.14607481947962980162097587312698049756825078301730468610857830503247994329066094643346886522273e-11	1.54735133736809479288944974629336381145616154667174665363082061314202067881625460892441640674803e-11	-4.17298156754210569688061547888177012762977581877640785576262441766886880782966835426366536914796e-13	-3.69677159392501795342621018090707710910095819977804640430890850747331601030578167685975565190233e-13	1.30451086852798369951455095438305384946959472969333652633839477516931892846149690474439391929294e-14	8.9938740905779373891790173624172484440121925588272469611738582474616565794645723836670258191615e-15	-3.83679210699295887447682672135235508667551937575323851773361450629497257472997259830817968901607e-16	-2.22127513613210895259901273821307324028056777044901417369330635434226422689784225967259086423397e-16	1.095929453954752360467081347632970491308857823188330012304395965949052690361164373042822255232239e-17	5.55545942361917690074380379954454954461760210884113641900022976612614874745768416778207628207602e-18	-3.08290228759888108171495031858540449408918209234352661073343176327033710375369736035945274215956e-19	-1.404280557794456308400392101759995787540674094647205325671487498817206073763287783232298261974e-19	8.60099333481829236402904914840005473246363056626799819359735830991325241303458443135751396118639e-21	3.58202343483308333816677991520984782085190273119491108684469051630984587164403077076119842272202e-21	-2.38897446729370710665174640727253340252609262411752472197137241546586946294183416343126333413432e-22	-9.20868673206320455360633195211990624398389232269373386034491838058801095722963211879906198433897e-23	6.62071868388133376886101078027347773178371484471517882789754351709867225931888166357205499489679e-24	2.38350206484428875107961932098560247608404461096521282062760114198330128155061261925190777534149e-24	-1.83315851915331025329151065583439142581187010800963118304418042498115869927511575687809670517729e-25	-6.20601774080407635854274745047304327433929299608821567910469335238487785863624677887240432542478e-26	5.07519572955888736129734118316742770903932622636685087178043441270920976547586014955917619930584e-27	1.62442722913224904486739428207295866129335296654089119917020301502790756038038707134864009665371e-27	-1.40821967689811635626870413731149457524038681950077730996804973319998944336733684116265260133479e-28	-4.33417701904409320314461044231342861401441016729544463450501751031006201881747932446104751263877e-29	3.1371452398747130216931475368962410509259443377590847121526250371947181562308945859274297289975e-30
-10.0651986772594020335104786014969178188746281819428765469324681870643036647530870540971856827077472	-31.6884658564591353043828839963344410857268836709631810702092669583670987521996591773832109889533314	-22.2297894449365637978166628599214880538170447904549453705651399312022670252250572662526751608775126	-6.17420158625955070941199332993432862626857365995469458806856696551379911986580744982633823230196392	-0.717712219357007878083686361121059143727554243090885868199312549408285009903949633815694853398007614	-0.00847876185379919594415554447645737596007723958234572857082936931710246897271473576234797473743390238	0.00379353116461388231290232658061081267958235644288718838697112532025230837894261847606575225098696534	-0.000219799767279383344011342942260722844866437870084416954036395829171960386202719009446206231362459569	-0.0000537282441373830373362651409890856213907643293128900510893088335946244996625622794209496789726791698	6.20055714391797721976337071285892036307401590606798473604458705946898609076252262143194617098059502e-6	8.69594212398517941230542837468839328013920832893712653913941395340815298318020192118804994599818122e-7	-1.46803412606744720577054460409790834119687175727453274761104254751264268731060506521138351637012298e-7	-1.55768715115857481989352109399620342079126516455478221768734211841484438447110620977488000521766049e-8	3.43089166639272053697117851676976248393552702750724701412117314154812930400233044872502664492883135e-9	3.00633512404649633778884643255747471211049871304907108996262124597396834477110998419955104586317357e-10	-8.13589890262223081792929456989862952989447898234980105251844433750965314389729118330320746925367597e-11	-6.11525003996343445823193961350512000086392691706570708982108283108921926909573689445315108865974789e-12	1.96449583785336424192423338717566045589874099118989959572447658713596759215557786790494937930810376e-12	1.2915494316651550772004085798820217004455662610765282472660110223344703556014922834838730593656837e-13	-4.8231352196104388297630715189781063347389227562909766800399837594141852383645292362502839897040377e-14	-2.80376861478958374405583195310298093607786162194249120472582098779535682626992980130362840602778815e-15	1.20141237570656759724313948583780984446361435384743808221216800286300948944500619422278268231388471e-15	6.21109521983572243411619941845658447100355654737912507862052139902920293059249857694101653521552706e-17	-3.02999880390910925353926250368154374832799105909011234267864763859158100100480972836288894377430847e-17	-1.39636829139192887898070505447139901324199636098276286902928330559252596217816138750596273239587272e-18	7.72344109478543849076082655697421382600635296253882941782498835592052900783382423394806825321623872e-19	3.17182769938282064195831978313155279779561524504633685644777324682877265356003949149233317881099719e-20	-1.9868065537111606910002352835785511661072443868577758104176273524946060339891668035192117200478057e-20	-7.25167541546622801645825279913951950139252839748492192816682202922601650679556726803175771766829514e-22	5.1516430064319532198215516405873199442882744818660787693242116907221432261687156877077141326730355e-22	1.6628406478872012513409295529069221002886835507209131393091795492260226157708688104363327149256626e-23	-1.3450593532240992816284436351001197155688074099535014577253790281122667696703533573567554851130103e-23	-3.81067241949554375457320099724036770229647177066901842773859302187654941911649855183652367034573801e-25	3.53326519738287419553471913206530563618921089026521889897852138979045053602899111600123009306086855e-25	8.6934199296381674147541178410012389043613777391467017768852238435998294081548977857975839368984967e-27	-9.33131526249075704964068456119848549792248648149412186388273631778231129498513251939701591850673568e-27	-1.96495971296249799857313791425034532672203772393299959540612186493603752844111763186552716772859272e-28	2.47622483054363453361738395230824858457975986262462844058096199001626988168067429115042953943549931e-28	4.36813934779567907845884463172169010031822866512365724654264467083352780605107031331484065580835296e-30	-6.61875366888733061356592388537261782147142012736771334727822004127313864973051055720264925299855952e-30	-1.17961222081173436573794361931048140823669880899486454583226459516623652829146940781177581861612664e-31	1.36575917071517828904311472571949893890726791111954452238979760924440097287783475337137977845126104e-31

==> anc/L1S1data/c_ai_h=0.800.dat <==
4.3278746903438819115612959682875595524354478565792733157029729881705378609115901912817753295295473
1.	1.59862114296947120386800822820425108452155766715428860759123423245348502614123630348768601936361316	0.795426647171656705822589493237760230853903112090364550483666185960670041505162707081222474268101778	0.180751643195987920645358798423266876718319453313319301462432554584668421088978566651149734644490978	0.0160173588382585608101579324179469546257117914231674163323528376973474807123804534807770116563492421	-0.000672422617225220026101872369607273771924938264998480664108315381431638246603359466254119783967615484	-0.000152927838497568054660450430786641003565843671141234511586817886504921456129686949870557587719810526	0.0000187545993092968781167608049313776882521608195269041711721541530383307483874478756409957226192464901	3.00407614811473675595985070097453287240629402351459909183289968991195829543206131502754173593189196e-6	-4.73439001091348761106658222067988434458755136549346364778357570847285108007831994572261466282766538e-7	-7.513893637960979068241133067209713763785105102730276651530555983708744372423130736947494682341967e-8	1.19547828781882786908776396604995080626710182400163333585962313361968371589813293627084850647562178e-8	2.15268765252732749093358879603368739882723358415629854327479727272427590062126066628331741332771773e-9	-3.03486475132809838508967211046036074936618794809545993608053665163927068697416217756713118275958307e-10	-6.6213591011351448834742407118880327748702619420302441272851868287586434071014675994904257071323771e-11	7.62962993622255629269697610533305531784625929467131747493727612469875544439975486223247207485787053e-12	2.10876874207964243347316839231773520634611034027368633126734788659526273965977935315594468551539666e-12	-1.85090834126148817135260352030940693276963049701672429891739905328317066158006950883590104517518723e-13	-6.82273101277130767906978984797281385355523351895268602235917897303297356937166369874574838165581135e-14	4.1401444806873409248703423084578147583729561276431714521150105696421690985495775786554322180902189e-15	2.21907471591054308271566126600494244811462919870311615128798897910356371001886499905008074448809807e-15	-7.62048074997720557660588118164524331019415887724791376252111775477458465643201357247412323405197028e-17	-7.2090042180366165169624862130661618025256460539060575935384896058960237934258933526042725336167955e-17	6.09505029562610733349322045482001444229748113616319311786775106920983912620961626602979377433833812e-19	2.3286783081468976246917894596877265092180602726021379071410473691542077832225800688433739609877022e-18	4.09366631807037065893348066820826989532335927958901777763144978384950487578423560799130721039158464e-20	-7.45183202547955846065329884118619067327942802308711579253091892552392815769859468116803727599507169e-20	-3.32203322138689901590394423499894221887460791387745927330994880741991366919985904493254674782526359e-21	2.35377234340336321789479522226097400503977522119695631131578228053932647961073061049013624637659612e-21	1.73318854961429051354707203245828807561722543147756282960905664433224819385435617608464130094032017e-22	-7.30841593967994210905171296194116766399060047528680506119770595832747043244667285635875536796281687e-23	-7.7674524185324491517762783614315933488635006043977266642879143522140626676480694614022946284653912e-24	2.2188058373167185466995486881045188011071864762540015077147005846688846287839481127463089456011119e-24	3.2150778172967496279768633610128124118710671111246416100201269696075455027956141054444119933675175e-25	-6.53585093726219149443417936829705162455426152985951305434113918461692387025903143094860374718682355e-26	-1.26521622186678956249917306368405195942900887689197428231582767177149587592267885150799485482233194e-26	1.84500976489641239714965679804921311661354551839275274257469953658613203009822268566488946283849232e-27	4.8011284219731519786661105707930319208665378343218530263865436929602702178956048813628962562521249e-28	-4.88037967563119246922041017926464837717695177630876981502783819485592635961836084164511622271564123e-29	-1.7702897049895240097150178293934075444403405568682049081153560235474962778954595394367618089584664e-29	1.15207374810734903348478698572804198037084502886538309752522090876001011822881846180503297192157097e-30	6.36945933793563981326209955393513914738924274868134789638020300622538690543742813661723189733703047e-31	-2.11406583863000355205487152260056264822231239975438925007837727772163485118350782623993925101157215e-32	-2.25481570923235012936975404350034742129481135874120017258422335476657962592302934097748535970912048e-32	-4.22835599973858917683363690569634213334742089722662621644084606680040871713850025781619250662871104e-34	1.5668928233011424366315381255984792141926488029185820818332694705335142430504885191294459457658803e-34
0.64	0.48801793576324241971612874803164890556882456130285131652453900532775331698206621063268994853960174	0.151446649684908680681862283771492158706895431333901307177789897639246118142117603652596864471419959	0.0195596424820901642987849442618956045625041450714941341404609022114202987978672304545579147878638115	-0.000039018819419438480508872995094291342985111229053999593806280232971182693584492459678220450660836109	-0.00021748287673639504862093394017584262648387835279658931649781103200268567773376658733017284503190712	6.25145292528262630851596983057196471456300231433946980583843093271119482976326533396097710222027485e-6	4.5775751557939671533552200903623581275890262987825116865791872773494086614349913164731335444699121e-6	-1.68534710814408390136063396553669838501424637824439745030397224074954885518277836419403666733471685e-7	-1.13249625051197346412028447058642450527958494127403260628792859835660062916745693663051342445093265e-7	3.48213665770560490536764344245142628003814275358243124851439983746366969353699145476111618825692411e-9	3.0687960198966031629787191095280724018018685138711603668622161686497152703300761889213559737532255e-9	-5.01572749779268692287876239416764484825717254114292129087130568506184629761664773257602739009391174e-11	-8.76536196118535628830090662816824754844738928084515527124833852646152917133307556860905744315720774e-11	-2.27430171920021283463312336270209240057975715678768030184612089316859265902987995275784174993958115e-13	2.57524310171398567590651856917638189987342194600073019675745294369581583700525056760880223103489488e-12	6.27620225717396480173658985117419845994422234661851874654043429462163538259453592143647912388111152e-14	-7.66366717445078204339691809289840241421033247445282314460786917750745013895931429453926252729192372e-14	-3.72542598998388174023630282945623385986635415997886118926344895931121025426130752345298980136092174e-15	2.28597057898313780108166452922926628872833021812498847496984484548524402017906402179030808765906219e-15	1.73172075478007050538541083735852378400294442198944941358499466129465997702576485881314820608564965e-16	-6.7778747301017106300328559807935368826905584890891147326950838463591517043442108644127617108482227e-17	-7.2489149007772141397955113245850889677289367529789644229272236472923245851331697902523061811949959e-18	1.9815910340444560945248472227265059604587331572724728934471874309465936884510789257238789499555542e-18	2.85953436471474673690187553548151479737797990085124100975142209322392012733021297193119714426229582e-19	-5.6589758817704889592613099803767708119405452652436795056171017995042604604235678145516845993622396e-20	-1.08447369408652969798096909338545152877966034172398406758942425824508726991730092992349676294817065e-20	1.55768416615603464835995937312002156281726153126744891604475145668710186531460913334399126029512132e-21	3.99443214684971825155419620908081308695346791411857926056393135059092005771425917732579094081641065e-22	-4.04068215840720773857680763544209534677942866325665587087769021447514554023161257651559122227119493e-23	-1.43682624895833557224926622496249458675775897137596524286455168864845796198284029005414399343312674e-23	9.42528031769475192260067933319486771261118664568359028097281750190951225588253924233885685353823059e-25	5.06254907453684618948739362574315596930770356394894674167510388219857051146738377560705113038413408e-25	-1.72578878730471716139569746866890408509693437320953358920427111279588677655797713807459247350791196e-26	-1.7497045233990929569960185797800094575739067630626662814828182819596466041945860406899477667807956e-26	8.2497142636001841736202803235523140873728027293331616321635442452510186257954610648835346104200407e-29	5.93338745801349581587953676950553732865836674595752063249312556602236731178894434916210820297473955e-28	1.4247259135399916703101388635616885222993476182886752751444132351869162366294782997652547891638787e-29	-1.97266862074936394048435086670001601966883623641602260830989501411627726552340379947030389063902212e-29	-1.05467080539015352072025291467710694937723568297744670688492645614352185902281960336199646483524493e-30	6.41806781664339338710562170821242651556775258447635458025626960063925451936601650417301286109542787e-31	5.46576950202063244856516622609969503913384989755596908618249447970936836723456411633180060794004176e-32	-2.0485073686367100463854920363666499852053152099706587122554166619570033137767110799451545144684762e-32	-2.44315767733591458628514579440033055994456881573040458526121044309925892235955696132121913962004938e-33	2.4178519214105605436784984896331584312901450383260725095892402992109143833778026667373672134666837e-34	2.19566452282838768406035080652529494562272497724909700448458167017872709150700474983083378272041694e-35
-46.773648502873357731969077558356057005424970389990295590012986437511749384498278534840473918998294	331.44254116201911284080110725469089496211694763862766845655159066668476755438814187730300563533279	243.59711150013761072395851789069527732722210341002233765106028420697475180949736519309808076292572	50.1003506796732499892116424494136634799320191427309920357294620128214806833699514982667416738160288	-2.07270440939985378406533571924574943920482578324288057938022460025642043510943382150077343574047366	-2.28030677507620918548669807215819555774748035688748242481260971587910926641445170054861149224605706	-0.284644120243899275625346149173968525660783764226559967667469830029949505762296474951193474438945316	0.00602314320853098974126014099485172464637548917537679260920892374466960351611130316631762560476372577	0.00323552836651391276146565580701762371345866550886827723610321716088765655260809158814135024715143241	-0.000166002915712975144130768250322751296113743952570976403528978257974742582599145974237765633001239429	-0.0000688308468566945726279487790312721002255619340454711213775964179980723002952369965013588265077597078	3.54036961091703209548383662075143887594379214114607428489996128805840673865211244164766464272042908e-6	1.76328966526861614397618369743195285414259287227236269923610638754601229623638245831465701996343841e-6	-6.63678077155903139302610733396850837441456958755824800165341188688600227124526656881876651700685494e-8	-4.93119171653568786599138246789582837746289492291444354795713365125061734044600477477357304774309781e-8	8.82534534055188295448404384923045129082615339098797178185256202585091920230499126032317905225104395e-10	1.43938978194215921811273451746015486879977689974608220374276532291004113438412531799865433276546201e-9	6.59584590845846415874009133099019264177132563816392936769053919982811142759365705247811403157715293e-12	-4.28617326147971966927358530017923703686698883262949800052504984213607356359281044394808021471631311e-11	-1.24062191463160019466317448914564377885529135042645056175016267699085483068184754576956494357462878e-12	1.28485576427547500944587894096911089762359760846963842195537940887296900529361271276414903687590478e-12	7.11868106743339942055996887001575599835475227016226929558438670207260784804929894177753197286012979e-14	-3.84169418041599131731815821745503075415154703702619105199389442288525075044843313787853844560706491e-14	-3.25960373665044313038899261193485482702784986635919674212251125490333463950674706724417885581621103e-15	1.13673264481078457328625212051361195074672579782484836283533596094799724707849470655288933865785703e-15	1.35145606975580446150405767319095196281122874989151368098417745500510834601739471201945213613346682e-16	-3.30112059078386327872769934110786484294987080708751842644943173993277449199582075863216313012342564e-17	-5.29215619134528409015684971135219759781672058643573465325412479031594944112644737023732057307809521e-18	9.30895508617535054714505821398264382780423897748538793400895750653254821566792941796992160667293363e-19	1.99428861165047604208254686553643537263523555304457962491431672329693671431745418677491156096058149e-19	-2.50747778583530376244234942289466782685795993515518143180429388552140084696174111739770314244816284e-20	-7.3014488170272397665291881549899789504380010135832986651923783318190390745747282297214200114185339e-21	6.25807438860020026738294285324128788390380524136961504116591562143440915291978432852619934914319069e-22	2.61054963908581586290371352774816347708708008616435186126351539247295386203509543361739476738926025e-22	-1.34663917360639476285775162372828970636801535092674278030215561595251276488580936688562501010600718e-23	-9.13977825895761345532676867078267813428741432471259892270881410391446564458523231691138569470646868e-24	1.90002856979394787273758138366184986429772610213980710063072982550904572512584982766902785880248524e-25	3.13703797259859313293297156462832052504216607931408882558653982385603470689104891354964060707614086e-25	2.6557076149358487702053394615534326841969644467506796005406531611114361807092100744966707244124859e-27	-1.05552037578400808915667381538385159182090468157539534929013425465830497793141824759812965631185277e-26	-3.97379454056246475880240490732886669794109044423880086578744803622725645675118668829570179199594034e-28	3.4775805760486980402936059883857520940908482030281464286245948384917463626176768667208655799466407e-28	2.3706644791619653993958798738109360350526448349595518906467804020650341944130935536609494939348816e-29	-1.12173189657948502552390086024116351277505812046614828992075653356064810738099913208227235119771782e-29	-1.1270908727454967630048588010863270413033649882090137558733618894376647333197390980568182463630212e-30	1.52359295970207496425620830410574895317459651132547459638485874766490772904256491832982558576132398e-31
-161.85728821868186310277974484316781351764662229445341535811062123366239734056137262747781073473577	-681.92021565534701899565758596921351627120896601042754279171875621413062419090272303994025664314	-917.32869259279860945607314482247571700312053779918078093738588167255717120867344019192977035909	-524.0537307469899113234199227651037263247635834892924652410707934595108748717773847506042808897	-145.40615716704690056488716269478193743229168369473145127333768588515224791633411449249279544927	-19.342248354394022128782827175952519268401664327580997965017802210136295002489924059762280849881	-0.62446893145772489751328464352163586701756747492028922522859603125456770976565044272844035041401	0.099404818885581953547738539645200240294243312894708720247290794995714474739752540127458373642776	-0.00238749404716478537929170355928744831755172363523872422659400171937987792345852750634184932995863	-0.00213683747677770961535125367855477385720945269080808829790736380819694257938860279921503445039218	0.000121810484351748693245759482280926161745652837575390348492771396587286347804404287839672158826674	0.000052223206865211987638536134832862045081555818397248176762017163922772257528822764770941462270402	-3.4189027472250427991612596363408364733877690550907846867835709699272677707442712806218743504063e-6	-1.41810033112712042233724114883429577254800404149864802917970955480437547022926677703862156736389e-6	8.4050650802346276645714262198242092271211577335403936593321748800964466023585004288107351941217e-8	4.1203880536345212194527392279826024510575001080371234959889302635830673095761073218501518663529e-8	-1.85195664725518440085755586440479067276309692529667017538475416406447183837954777861266109416548e-9	-1.24481501271509933026714624910533354570339669535689826853261333793020060902675721502027705180608e-9	3.2883131246880843524339343226819959497614367733612980431687933181716008281806574387863192238989e-11	3.8394561654686802127141398562465955329012008425199959093504454214701510619019076560542657025503e-11	-2.13147369797011666818177539895420742838228171319275081050754054621688040179092467867451403923588e-13	-1.19507376592391417967764272289682407745330679840247126688939103907720860139992674424412660459195e-12	-2.03043765352000271623054182479811251810360027482359984698759012764969270789569636661333091328332e-14	3.7241151612760927157405289717383846286797654875989604063305435086770695618854639590538472829173e-14	1.53665830027554921787155712500873503210981547583090687490616930912758061875091387340960129590001e-15	-1.15472814775406829253108308467406678187407893844892446588084510391310808973850568942102985658699e-15	-7.8322926759028096960954883734208413480246245309931306177408266535967382403123349757697200993851e-17	3.542894566655873033012185013513140962282213638606417976194389144051051302055412993344417489631e-17	3.4638122538952357612687755123119220270402094052119036080150199210783905254334091414083973567293e-18	-1.06931135977271984215498034757956605604160411639033820073703984071460042225950033632547344590158e-18	-1.4211561397648331247355821308551390390501663653570119415380691109559491041602570623667683476748e-19	3.1516318777950420691692517042011531851946142998933270932469440233371164031873323085456497568532e-20	5.5587743595282511728217364093559493637258768475726621199658424293153816445302221424553195702908e-21	-8.975676016491221267481575670783445193485556618583669743090378669095009748304708376061038895823e-22	-2.10084597097592614942472063014552388958085384744033805685206567078919039162366452127353530176142e-22	2.42710975938087934456523604447240219794556798689472975124114734990497766319457932130475605336195e-23	7.7277453415266883940826110987767088476214308739376643350695504852504568615919366505783066596896e-24	-6.021228696957581458651310692347940479120938000314157104737509234423625513244033437157396470258e-25	-2.7779913485111348290593608389193207795347336685983936551004476234423741061860657728483141135368e-25	1.25657037292694677065512495619706301750271086980502711808088192892541881406759591036627462021853e-26	9.7807887716754897771900482814193961161685494914436076279403373751844864368981075770315819344793e-27	-1.49775557001073456716472336956166919254047948603552778658999031194872899132494625270880671550032e-28	-3.3754779233443810585162388422917682463225994601292029109496165026946488704838120971533586633365e-28	-4.4362643568839815361773915303741027299733711519986839800891461068978057268608109624592111421095e-30	1.16059055681062620120174759970806639828850259003711861726779213719677323440827901424999038387042e-29	7.8559950476603048252313656874709621124955287083244402272749817554681408533860578619757270442926e-31
-11.5291870128315168272347265734440768959396745240195646619193439884080797290614448945715493755250344	-39.8051622518320847787596491119069215488862454166520959380028285735298483409145636204325170575230579	-32.8208284978486740951788514552534821618465251215010886231650128677150939126098652094600312891982801	-11.5380480928671528555164664547518148591089710744596673846217797219483122605016973336550299745355287	-1.91145648623755086212237238500015863173327330903555035487996311205148807550154335733751287613936823	-0.0962951359617414817691986683905215624862933222482979596758534673169917871244344703488794251657344148	0.0111436490799308339987335008245399290012059098892020444082470041776045151939000988269211420121536691	0.000478762966823637410865478295555048438167836623824077124022998289770895156319507928952758715195011485	-0.000259815000565154855205924685573431449969881426114727710887873131515385941667168376895776304680570754	-5.45971365518463871443978577930515482310106841535074226264563815789229246042658033016089194819617912e-6	6.46863079840471809085607915433052508538183221510953779327311776331947882202877916796887695428184091e-6	1.3558422105663574552491084049549507337360017578582923163928811014207531463019372883190588244612701e-7	-1.71782712147301027669547072672107111755309552918331437308257167168413082749018695168038364988214733e-7	-5.42526722688623488206429313413340219296311868057186885630064160665899039670630468526187340868158297e-9	4.76921519142338430917140679326670698580270151704851413429101240415425373347152313650075034664816382e-9	2.31600958756550091544493687072558868831698318547158589258506222261359847272904060618873032273967113e-10	-1.35799086638829734802270942198084093386027645198214610913559778232587177188444350182230684406460471e-10	-9.53383269195026781874492647957478486361644386662151002254080988533588003503316721496281940759703656e-12	3.90803707230037376941579651859715323504024078085609268497953401584630607036695433741938262850952583e-12	3.76582008502430579880801308888280538150135402703400911907784363957284782178919272793936248805523632e-13	-1.12364568514260886543796573480663955853028956270901663294284745458091343314195229804027811357531229e-13	-1.438599296276339374115240316884846997721180007311375489900669219887834130170953057528003121200056e-14	3.1939391051173704113028908616696361695175941143696793694091870939222420900039000654773661608969256e-15	5.35202762282528669060954755237909746222341997149076820592417116264007817439332177925811807520327104e-16	-8.86912818675806538249298001223748856301983722163520061931705454950957244745106509039326920989349984e-17	-1.9482550898936159020674507404150758687039329715874031658108847919281736933990869091937761247904344e-17	2.36617283087199779437247178717803979460073026848268754015985552368601060225801704654710578235050565e-18	6.9600605517238944950875401365200239023119950222441091305492584107622321244175603232330787215737628e-19	-5.8913721847049041040472923804807491447859791272443987863351356186406583509387915972054758985526153e-20	-2.44435386144308705733558139048498864150063036629675357078876194350989359415919618215543578786727555e-20	1.28257038513260675005779855783298065791083692160544776534231733644309376588430451484329100851764128e-21	8.44571675366181864801914676907911037585959768365801970645686933661910937508916931174623792273026959e-22	-1.94384547945755613979090672419905775511655044943528840416473688570924644179857739880488928169904662e-23	-2.87101592221609031654291615690381642990432067329517104971251467736195188014709864098983017998532392e-23	-1.48202802801511521811530776612417300450879383795352475395889207954087184980632077514374142368386421e-25	9.59524047581811129623631199553554713324537949455406561755726716399340880211188697096796971116200641e-25	3.19665626242479845792511093523012175851415108884886734989274881789757960448684506737312204907356512e-26	-3.14812932356982817358469868443715856312074430399733436655906939183884438398542543347795048104279688e-26	-1.974671756544392026174462555076636122512536524265900589880158264864139829417542760036184079340738e-27	1.01146688493211699201204600590636018921827199108564923318478792232637705979675304356313639615797826e-27	9.603531182000567455780306224835670289545348916625110008436373072803937153492704581358184209587944e-29	-3.170044336686865397935425858278101649265131636105510995085536723407410773973686623190118749302232e-29	-4.18791145862981384786755322455360086316266259078543615216122144020677537171009297688400942432863508e-30	9.6909145996903483701279482483603419204636864768002905233156750143778260597265162662521492234667621e-31	1.7795524300016110610197160614259997137369230926317999284532129290691899756735762505489845065758513e-31	-1.03304380439803262412321455813871433402636628290229815736264589407217964976345455658130469132128675e-32

==> anc/L1S1data/c_ai_h=0.900.dat <==
4.610485573451203638735338920432819381781395996246645746465235283223980852484045475849600557750193
1.	1.75711416824305330317903611073869567010574783037501592690809744917784466079247005678018290044206564	1.02537921910923474916073108249138442979628417489119479265235209326843092633703775434098138212747473	0.293894859877292497000846069012819124123093161259026704956416648947414495627903444394874022920154919	0.03915415807615261410557447610884973630593422912444424385077738037555651449318552030409039111121244	0.00032807647524223591866979739144656474173521998208537856505451633891767660658638841059654225037270495	-0.000458455948556845932247049715401928685208196973245888063873111034695105016380624097643977248915454949	5.17545311528949041133764371596332853056502551434246289881954162786405219876804491164230383226989384e-6	0.00001210685876097714831009766627220691841927336161493936979096022138837625857030956419787276243294599	-7.45617120940796727659011707024013311130612900035799205174701369230483635048635414691903881575626828e-9	-3.67612875517359567531751496845346985730461273644825596687790596844012359705986410241907392063641772e-7	-1.08987526766217423689517140802567003012006141921136939929034420420204311477970255936548461600941305e-8	1.16547702132428404981700355118842748782898652930056457712931198074100744798444449823332849478570268e-8	8.44355947512382000322274384558828463453173925442553319551465054312150643640415088676320047346688276e-10	-3.6600886134119249632605959540018518025600348519459664981742445333401273103178585658998992797796965e-10	-4.70836880504226065162975125261634103978958317473658041171099790989134116200554167510454431276242042e-11	1.0861664478626968667080756370503266754622501799572817312181371656024135594815047309709787871732132e-11	2.27539020559778321630956438432816026755485867905150833364142326114274601410561216774878048859780554e-12	-2.83423659008542788865570478974973040493607699549490659060311183596137198242192737517763161254788383e-13	-1.00548224779983286544903224937559456807408290067927536134633550529791835512403163898878851494972816e-13	5.25035154910515283716195464646951049254408417615437295437154492169069400684326395744548833705526786e-15	4.13892845711895883062680769581561120432186048824120616548698261521375013349593806027292005193305343e-15	3.04148819788301636248026563880212303982043620053020037808687009900109939982261795094702534568811475e-17	-1.5918899199641982136108891046545903542294593737992136163159482625989593641885984824178549347879663e-16	-1.0354785031946681743788903741538774713092259711680834683955245570968106130370414344888988521731245e-17	5.6694980107417660941443126980105169175701199967450876567081523380929576806343625699254245409000621e-18	7.422985135088912187811992869586007422863939287801187410281433597197018119474864681566049966669535e-19	-1.82022676795367722886634166260658470044643597415810259033387707617139888820855277535166868504144269e-19	-4.05150639246162081292460649517207213346593128998693344852996845967392230948213957836001963815510106e-20	4.89838032076789240699818651498083343001732314230610492439171159934695849193043592027085256837889505e-21	1.92959901606566211987933218774947557324852343941342302010859476877797092630670167310349810739765169e-21	-8.21313079858040294112799468962260651216727271083091783349555901185134907176486390384657494054529074e-23	-8.34549322485283472590251982615206197571080777603958248850055836331754836510491662499971538367441064e-23	-1.72351167761268737733153059102604015580147628033712485854701981761331921885362654246674140881622369e-24	3.31123119125368815545811778937819755768242150165215994435663477003638466643650565452482339179646822e-24	2.73540418317396007500883728312183907378460938339434135958428032601651138273318755740471299641099744e-25	-1.19529483281595158399504790507265895543376250000122784692575206300169424310402725520536835322866769e-25	-1.8655360348513696647008778519820990370266292004782572954233406872733344461425053247020596336654585e-26	3.79416852005906031555345418291357271746865203938162933854998409769551812171507372310851489710630471e-27	1.00874585870326461996120485056297745850029981941703932360604980199081754460879611955867082144347598e-27	-9.51232129631048452763259700856933968391980066899750392951992120307263893517857341506052936708190362e-29	-4.79388439885252976488525531836684711706792612188519215763984736572647985154872993187307295757500911e-29	9.82982106745905412136000085278907474968418752110373700835625462880670538870580472227096527652087665e-31	2.06618466992509690690251915362012293414482455063009954498810748830548288817859002363718302891640066e-30	8.80541405680134362215010067462686795381210507969134841866703999605412387518721129366950917500291298e-32	-8.11951667242609016243320994730159537499052360287352819444267420358790960190654374151334966930470177e-32	-8.79585845412073799952308042843256921039393658535047277914687841072791014134110899927603322916812472e-33	2.869074852240982884644480798895592195412365534613747601327587262192717307265745339835812332949526e-33	5.4984021311352633291664944302121443642171458122935897724893987961214693271760592216910696403667908e-34	-7.33500037749814106387045114909907364616975540978914773804637066882907235738557777106079648895374208e-35	-9.687200598578822813750856556726119483626746946164041621460885570433568435747288448931216648086468e-36
0.81	0.710488037711992493111768942387449729133353546315643241459660331834952268621103918756675258406172035	0.27210432145508516649609114740931354173999291913867544470748942446247181378328069471975582979638156	0.0493643849563253225237888926169584136263229155723099020804007945816071959468170546880624946197664517	0.002310230767891061643986659283178186493421211425923027536159414638513873759001066471821965895144998	-0.000548001589440093343149558725468448845537366244695349566060655479769445226075432349293006737661759589	-0.0000413853170405582894314129393753671193420844473352764912623530366139437654608965683298687482566753062	0.0000137987574977771002388358297658958774648177070156771550825586106308313302364393496741866465666197596	1.37474770315973055950435577076702095956951871024324683633192189848604896491129460383551026602187492e-6	-3.76829173534389000896179871455634135498362999462085334563060890058736976746822105840513648608543061e-7	-5.4936402203109402040850447350487881923271614310772006502470525016235267620293157115402883340264385e-8	1.01243027770194426096308333402363398217852181355602771104864382850876494229073223437274087655464486e-8	2.26219282917567125458499190866415471120188017123193538557557827847873620420935378049477634973065411e-9	-2.44709313158196033955899304981259704769668139991266082681489170656894108925534612235571333023859735e-10	-9.11907613819690894237537575417281356419307561878404252717952634631838361544106018947376056971677401e-11	4.19354205847981259882742298753430168091025757284290311970516755959778752951288753142424857553948394e-12	3.53543550236333725897925658095309256826366944094095004265679024576127050065688571227070685421895861e-12	3.28646874873822259742861001146309544241468946056111585808398585545537267704049368874016636166327079e-14	-1.30350649809137643461627354763584658151034905425452067550278960191615759396071804219571215663525651e-13	-8.4362213496502904585382932380353704418419742564322685758266761629285549227903226319114646787077809e-15	4.50076269942824653985884787823943656568590837948997779791163242335336561121172335163524884348502062e-15	5.80143785794902713062479757809496199296104862398961185492825678515235032201590134440538355234219736e-16	-1.41290818961435071653257580220542480002075250740039137695681128554919231281770916306135934296336542e-16	-3.08530163980640445554025352222735111689170772695428120043314041566935555340456305188078870341556214e-17	3.7520384066036385027321576093851650236562669042148841791220531539995822782137524125733925110133569e-18	1.44129259326903978265497074735591997602771670862057558313811786631924712919522948110860025391907022e-18	-6.37409366716416392559737276303409723740035444600540372095864322071956722058981652054327115793456383e-20	-6.14035070223658224773704254301924447210979032136190651900191953103077572817525954668715712089415258e-20	-1.12397487630369164120377577300548367984111759190200800294367398631279514391749255385319966405920441e-21	2.40803265858892882360781026397907347514230665188470258523453295626477383093826593178700132791781947e-21	1.91298263503790577371689355110931884538511945249825516924242101432989068771134891296138087683329391e-22	-8.6205401818332004355712613729209593997368396715661787781977365136020775723038671577947180080752561e-23	-1.30593485952122968182133595341651509652853130224731054770998929493822729625355116630292396613806194e-23	2.72614458222024546406182346384798324041347435949383613513635222601783966180135331329147607080499405e-24	7.03188050608881977765980719642127177026360315926348127244870537851096187927684594186802319701979977e-25	-6.88334934351184464189138988949569885713411230091349279301140441265181678454398468187950900220832427e-26	-3.32578883447616366782426565367864833756114825215269041817539327457116625426326663012606577804390412e-26	7.86991256952445985376535589876892299100211140780610430560118508586672143784178292771939118575049685e-28	1.42743637140425038585626043119610056255411109497493911440519859353951469962319903940466379229616367e-27	5.60979460745229687875602861977785254066921394962608034159727602352048111741160799176015911994035778e-29	-5.59320833609008518670229443965962258716974309134792860833324207099263709932163079077933249186995813e-29	-5.83323090814374632374046975802320299377357455565048677651895026896943573032408497565532627707068964e-30	1.97288111134451443282145810737020914970632198955632844701337618770134395568485437916225007918326577e-30	3.67895479917466044748688604279629127545215080799137377265431635312772065368777252459891756138637071e-31	-5.96657701560728470725987972794803900530292212898942880757361240959298652984578880799485136074424056e-32	-1.92063237662821015258048762117792704963761799494507394764617320580866118537455599709876699548400097e-32	1.30082229944938273177926726748656138788741112455095091541917191156041872309957779004204254228621558e-33	8.9490632744146627685014626672235204704666034424027749371169004764677705153023913892686618303248637e-34	-2.86953457345329734251557268515640147900092746343822353343214521330334195182043236101325529840483932e-36	-2.15181453359892965673647199046111680787303430285100190605407489599450645486670060519259918288625681e-35	-1.22209006944432619172563080303970187022197290650375644123445905018788981459475382199736838932759544e-36
-48.78276083786147612136120576131451807241729928476737094554023912611320099448327153103661860439244	381.890559053520171896967716940770760043193091948541794264516324796079688884555645572901858490750634	339.651577400413158664009738842490904083174783555803112228204350581125941433824797506781930723488521	103.196969926961295147567043816305466716838247943724643438590067040828457778916563636987575505297771	7.95180360450264537983488918329134154540143150249602167201813567033658798194730528531094764010114881	-2.8436334196069723837970307271351553332209981606985159940568622710163906728328322626849166812966108	-0.731396805997588128735321132908701009538043177743433591479224567603315460695072877656612139461122458	-0.0307230010670700786239943347036596732856257618291512862960216034442679257380313393788987834706504943	0.00955369984068175785076928223722113339793964679362816505296339523807889668156054424314109986782528798	0.00068412761353114772333072511854482363440338495262440040915211934136721760335474674981977600096302192	-0.000235280241348706834584174723679680418482126923225159171196387512069009692900036265621346660904863406	-0.0000263931814550060147885409476036406285490495414497579852731097247301239225252705689030251033823266969	6.19647542082419397981806574596307743933771463429375684195653678166275946210276813154894811068335731e-6	1.10558808981900302096150392296646286763627160954442045377637592667876890351853937187560880074030267e-6	-1.55200623531798030779235424011483601214128980940165577633210195512094224866124379892762347801744877e-7	-4.54632014123469800701062097742719868742838252975902350151355646688316920201790165072422138840620535e-8	3.13981344154785060514588988377422145738601929050732569209250059290850557372301358822526814854639687e-9	1.79498876799272278598665403942386944748658602580599461384479463296709967079953755045198323202863613e-9	-1.7847885501136724422566423845669371431460790719273882105170528857193228167854858098270000885657203e-11	-6.7406675159822243757397985851997333892728016676430909826785451344428811079764205706263259734450804e-11	-3.0976755371276152131087298137414882992343447307676271284333263013100525946837997035845295232029165e-12	2.37845157258696201058500783896938057472911876405000898238015312390426738072436770232637845445788724e-12	2.54915135064640986379223921528701273488628979438098017921978065842923997513676652549443213339712274e-13	-7.70183228186294419277240962925304925647485437224062806583136385038544231383058846215806892993879932e-14	-1.4417047614237310321219066703834744858320308925256399039513065342885096161346019993789672625249851e-14	2.16695400713626655033719843212589147534503659044302110057177141291033556906648782581719293167506254e-15	6.96831048625962351723913238376382422750210909751758041366163617304571060842048587423555757618085e-16	-4.43035659224214621238187629826711380821258823049444104212834594953951325699801920619844228641885026e-17	-3.04319435453095536793574700151140478266043008401915334165424556657837251133440671631875325634400335e-17	-6.1784846475068034722556254230996816447606088876461751087798627941460019938022911152223933929309271e-20	1.2205323084479488200255211690031648682291937651322681748095466164518288673945931432338122661124321e-18	7.67736974163168220406473018662116053107840310453018593768477704244635072491936497571946616744940347e-20	-4.48077005632968018128652275418662288057451827723528541123914592016411956853329565526694246759670905e-20	-5.87113513681484568420691223306815672945354601992770623210989259660284351628964223379021298373894341e-21	1.46879799649441215766769591264099979908626600780205789252470910119445262262459061965310342414419406e-21	3.31085661233484464398731522007577915785185401127447477283112191511245008699505827009544307399541814e-22	-3.9875099460714039467839406895741623207414298788692655719778958204404211453123166868767929405823767e-23	-1.61121901377005985569750577295303947805880982013442913064746227779440605246910744161011092630211534e-23	6.46080509739096740568262399387505157521000635905151531685645949485716449400895929537950885115871946e-25	7.07402507451449112516934038989405639743302046424803803026429599644294725581029095009180450661260692e-25	1.7318229087174986320091705194413348377075557344837150877016070868214998542156723978551451771105395e-26	-2.83421492247054684263846509212347711008771913222140716176728047506230621365671307398442024908865029e-26	-2.4965180648814030885344258487503687389876994383722168094075925862787634885811569825765602377247763e-27	1.02710371420593950709805318704268407751332620084346582185104872822126569126126389091996783535560514e-27	1.68980388352855135817631841879612820589372405583091993674821634554950755907089596806434625126597125e-28	-3.24230661865021658552877368123488481601002473660858616070643921050180781844519536988935387068418619e-29	-9.1371895995758875211184136177378128979989907617606486602909686418752565081002013414235250833622946e-30	7.87314719198274508679502686706026621596519091390280678613127961902620854637519063419742165005299473e-31	4.348887201933611009788177839250664863890355253368620083252160874361715330932646357377468779804263e-31	-7.46676397384881044321676167911288875849525781070726572859578425175078365566494856500422273572343337e-33	-1.11979399269113687666645942186691184660459766782744793745499619568412615726811686957679977605754432e-32
-205.79027070757693803658569018642433249319703201155337853565192390326361251656402961650573428653286	-901.36249457964574518491736612480180333225017261046650415238408175677054739280864143446193936881	-1303.77574076374860919939329109840004633909968299924504770204873186203252550447423297367759979171	-844.4794013827705319390117751228774149404717542610147835102056778049355611844762659329985752625	-282.35362821501554645222561174804710814280047199698270696054635421002050278231739819733067312144	-49.587107863373835544589157007649225138860219049851758296144012404454947710974036257105008039698	-3.306290116998062591456071120623402655008282560779765401657994048386542490405831561541727775415	0.232791074497055758449961331978103136176607725662098500916195704384340700450556295859296406135963	0.0229531148217300056154899291562929149984512518475321166424293069785095525074587849444119573492158	-0.0075343484986207324927525590108094812463041850669248447649591179317644053806772260837588756506182	-0.0005717777683030949551381183223049263520414550518232677607371320662471588345400372290343301730746	0.000226716056273941747941338510247448591520981274279327488986841825593235093453847191899312826188711	0.0000224198500093082813968857653229806836704072502022209712310403998128540564157085140655941994030697	-6.7994187454514732137287857897150452136375770506652771618962357724418547626522818475787514142897e-6	-9.8706326377695221279736595981352183830841372465508633103766363257752058151835226043543906303156e-7	1.96015395757755833364412594659096031197669170243081439321429538960646824249259380237175736184148e-7	4.3134995265318049633146015608415366733538097707561404357251634380413001889432423395080232458973e-8	-5.0664501321098699867421842789269328308910589873012352198490449276905885771032777010295881474573e-9	-1.81437916304867945764946506925892234665514633486263657521176599594164662661877110245229659567569e-9	9.6967702346901538294477078591357927861805481969870866144770797986052329883554498525215474401193e-11	7.2825049022574713564130638528043697456474308707067900164694020666905057692600115531934016145914e-11	1.6512171616264193728659681781007899029994999633693508235056000756981979630466957407708300863039e-13	-2.7703423400459370899924617068185825718686608402605935651849876283109892831732908845434263794825e-12	-1.57852039105442272411672958360140661719882133037487647142765942402935461119552872560518188383127e-13	9.8700286901653582025934771837668013536216953180633703359563316263414890324283304540493937338733e-14	1.17193532710840657144636632032027310987927624084124499737832979343635450541471694551368141029924e-14	-3.2135465656862149793333461392257043389527780782857279669882653750620040171489455749070996244135e-15	-6.4819097670707372710525544822701045614772185859703284758794071423266791644003801361523840821593e-16	9.0177195444416496527445417775983729010962609673819384005264877720665057018352549869273106617592e-17	3.1171764055838328929163087784366268400265236682185528176956590520884732996354089889175617082855e-17	-1.78461128728635884128282659119010844846754270156301525117874162731563557064993229705290222999349e-18	-1.3623260463053098860361228021662996045497074187168170436409742753141987498190983908935065074587e-18	-8.9567309659444989411580721590252914355117626257859490381773793986173795763286949925360854868629e-21	5.4801447176022457397608574945991713038727182729934957814714683587324612995659659663524449087104e-20	3.663421377286547667648375634742864512959098482894159243087477040556294647083688655439584565167e-21	-2.0194459217667303441680412732982072030813366364700243006170069573754914246150888439247749024822e-21	-2.728140450764906273864246119365368899476908084693138537650527101490174053555477466229549614142e-22	6.6444192123961594493659612485615823801832408438468368902124917476588348379779177295255260248827e-23	1.53120947206609412130901738991680269535652367779192681473862345406470964621037992216543634463178e-23	-1.80834807294731641558647967761174059873384768245908066915391384596655326495851118777006136778031e-24	-7.4577621223150475118525209551341618881591464986867621938105563260645326430849187965960731643429e-25	2.9133042245413295010734333366320693206542892220877565835232866270278196023113786947407300282955e-26	3.2843928033420223093968291969063767797012893354060627538125103855642645536188413806299659194268e-26	8.19671829151753332783491830611895753968111235535539106568345962159232404555939094414143704703e-28	-1.32165589711749897184444142010213376221128393191543675266044817126557508408470132723310878760046e-27	-1.16546747407802928029528263608677051164157501977767094804255893360446423846506803112590953211139e-28	4.8165113207620934002642794955259199406253838417305233115941087420130378483019720503643805333978e-29	7.9031540668495426423051204099788706609216971340796116884230328811109548050196248996019466447625e-30	-1.53403286796083249717115841600485163715336676385727138464359155217291423138421129633216880410189e-30	-4.3232944823125514248170508109388211949518500209126575389741375836424720964738036621177735259762e-31	2.8386124389567700742674382285721446725667153431704509056980856859077913442978649875315714892314e-32
-12.9335313982264388508438458799413234846412455822267741680253872836642103236095574639867725020753392	-47.48509471562702420016179469963674065660221168337522591353321736055828632715062216839653723710294	-44.0640964691225125125507903396494329384033209756557948391317201529904507056716792922325100129496867	-18.531057696986202519261719688398405072663013384077554241548757526360321622525016811541343769657043	-3.98943214669317029436753679774309210915675452264378691835431503763764523625372314443092777865527678	-0.35695963135407554395641161905824950783045035081325592134794383410620648233178558967828965823774025	0.0158747972956064754833528508247469447843225638614063550174763190480293740657948603499305939909909857	0.00395921234633400343128377591785895576420061699495869678520485466842952018790138298254030736164104131	-0.000534632073715543022274036210494000370719680321115893257570762587012697062818120618598707812202952562	-0.000108926701234757915762254204471963599321660142259281711051944872755116918719523498924789875429764519	0.0000146741298757594677941606810885073842622496779439945523768544275053167157701372046190276361706369886	3.72891197428188965793549238373811376572761271003847746140507586268588348364760669377367792944463144e-6	-3.60039649758707038362472773424945750450040802625551224711810900796773416737548290251002816348087459e-7	-1.3742991132074235667674788660412707361393633032419427100471329269363202776586684077131931192445779e-7	6.6910901168336581282178367856059557955740505005724667729600822238157712169298971126182224658342793e-9	5.10745979351475746374823056280919030428657854564698620471300538487924921815611296715323765191707995e-9	1.3279089421579621722057965951095073130860767744666801977799640071868915640611786451264660179393076e-12	-1.8527506307839919261067340086462983780060271724368108854835883426918565560439233593445457220002125e-10	-9.47123485365366403802844145039278082332826408457093740995563938400998303743245556325891698903258253e-12	6.4124748148022435224928218050575689647409229764191468855403243278499964525278117266304566198148586e-12	7.00129919975770406861796171810881705126855451743048661162364297329232789358725570996569632140035123e-13	-2.05984324793069519710131223332545387088334402466041397265075670804375296155649009989253930744228702e-13	-3.83111128865995174379135239602069571007364138626299874103244008609416434383717358750659758207285004e-14	5.82342684344928481405932764002885618099220146651682330230190171799323120918972222050217735185998782e-15	1.82545573275659774256271050177887260073236564934476698985280738446486465829831763582467658694684623e-15	-1.23719244245362296728965498215528941260291834004694621222236175800686683187498564238452331731677648e-16	-7.92753407557292911950492238153619207596024676777512003339920388289899288040558793801480107846459136e-17	2.7763455731167108853832983651064701251320045073777133242222204876435610907916500904159551511301085e-19	3.18069741792968882609982975057113239729207950488421368140727469543905647862439061091369368112300978e-18	1.7744102857506859737123965064312193257130768282312536444472336397840081303106619702775034771379434e-19	-1.17525848880500049877422168643883873662008519196740053293942189267614764024070308972160580560411681e-19	-1.42213252622718197079148280835126877988676572209372418212616136549161722200101074866184103497423228e-20	3.91369350045467417113506822450064556602044130109812572474828190196128712925818329674380617190901844e-21	8.16059685922018429948332002455906051377492756753052506617115930217649410788351506422207911621922292e-22	-1.10360193987410865448702693730856255389009822707564584038999031691020772582004882499866743201073307e-22	-4.01794412312185232823782460262351856036998276846611711488751265461714257438178166310495039094746941e-23	2.07862367596949295115618323524547853486943695755486790162149863931653614589175998147463826423327111e-24	1.78375107718296584927415807820739269775283702851159131754553561848638899793216285018156599391966809e-24	2.38869791347455506829626798775163157782488405288518539231184315447048022475368141926153837747296553e-26	-7.24170578004646360980733227740163205366785203463648480275225867485336089021122340627961495034262195e-26	-5.47207220371905631866510191380977469247575442784779622066911725169246902196134068072307711137141387e-27	2.67384582058024748165464737761633561437511177221625554658879951256009347039020001654488673928515669e-27	3.94326533846882819290159319548299872490035937867047810240643163226943408376858172778718362156632607e-28	-8.71435993227922513098369223136427951018279969205780926348377808170126792046817660807474182325180127e-29	-2.19407871395287995900602038795322542704388990022973876511183106601696049954693632867053762904901565e-29	2.28219351143562195570675269783048260472931140409580672224448839880163526636057947396501543484634385e-30	1.06430243638375080682889259515381053714527729364931562503282313406069158922311396666444993813389343e-30	-2.9285161688529029821406512385411188520650084702867453213543716279896575646074283795909488932297326e-32	-4.67708537497579248706885950728162495244008263214653791907522768408449137473386418257756438990784836e-32	-1.76559694408367690893483003531317126269164562149632283750224304127794699422665342367305799109167062e-33	1.2321901270834992396698086856409208709488356234273618212032952976350570671176000293297629804901718e-33

==> anc/L1S1data/c_ai_h=1.00.dat <==
4.8691515850054476035804020879602456793817337710324575257447721365596522497902405079125067628608425
1.	1.87992048057894175186084597520919821645656163041611454261560265800617169940877827497264907344039585	1.23878386666850024206441961990910033233153840137331594807757868068669723690154551517399279553195599	0.424842496900773227246909192985915767585721759944401654494667141099660339194959442547467238289585557	0.075362385578375444240873446412876827533931174346162718516838306411941246687011266264848374784801707	0.00388116730538462865730920530333175119549067405109945575658497104256243115145759228492393654886908287	-0.000844276959673635461795543198338171752353696588637742425351996761461129955157803500967028411669127695	-0.0000791704604781076403982915242523855397324371589498992571380785323043339165736738531892139873984023709	0.0000246946763904689855677248709159169082015920027201575473016617659582771638969782589034674262732943909	3.45750140073728424060774848766225827834508247900556809831687761321970572740530837780666380533255998e-6	-7.22773118986837852596471595175830255225612650225915906019667632013104457625653599389097518770943272e-7	-1.68331683700691940438430858394848874081314331518115091865028325521070278532351677353661167253357778e-7	1.73118738101645544718889065507466076145727537470102795588796260820802586956964540836280051791869106e-8	7.868109734620957703941549365129781951521182912062240972952306358407062673538704267560185102913e-9	-1.32525283800056243013168778670239187755106389233681741040784370975206881507671815527351150724799378e-10	-3.37898876867968062402278013672663670955445093883666795721288183737332695507297286368479885656384384e-10	-2.1087346935374734796255222166541982971214763003924620961595148542790669464696123273696330301587775e-11	1.28635283023260569604507659770284912802730876734360380487299432726192919005915889321992945569568946e-11	1.9919962488623399533993743094589437977194018446242096389375627749487572078678950883325520379598101e-12	-4.00992023571180515367253480901241864732239174233161779476647526195243731773845336978089573375889625e-13	-1.23668073872107426419279106508935446208653906114734642571705757988030432799905140336130313277830328e-13	7.34573286793235963538272943508856357051783006309722552245265349952709624591286003145656152242482462e-15	6.2854470072435776223216536669021666648741836946861603172992586002183952263884581432848182254333089e-15	2.22094050342165524072895916760873233880143951176475838442483047162852605116123640531737456447561196e-16	-2.70862358887434575853984721910111382820405730977786283450080071416804751201218250542565293705399562e-16	-3.48509537891125906779259344229250736323690005863708087756751595022286668785073065529106111192290683e-17	9.51101998351351232368815536753147731031727656770205162598577851168531054940303252670681976373706232e-18	2.5127473644567033780702929622005513286164524121882187189492080631239444534348149675820914383709477e-18	-2.18505439517357718361294315820673761973314051865267188322274119320972702978382344392818179384717637e-19	-1.3968038995667186381032077444846414041528456426134242879247352326908762541416899296296693467933571e-19	-2.5617266369806706122424084170950114864129208224094209062578279764312276164595227057706122346344707e-21	6.45489493333704619641554198272634925813993311242118466559575052826651408514618667946980221114744e-21	7.28289198242572026867812256563774722139132964262696159257845751395138731516768462187104078048864847e-22	-2.43043108177101921092420005226295738069144036563248731278315623967523522912142885629106091719176386e-22	-5.81940347009345863141819773575800256111670378536092435866423745454202699586026136642271722168267832e-23	6.29685705693763833287339884557893214757315066839920412571102719785031118783787596578610224829383227e-24	3.43152623176183322742575572708472929584978288430336073129415769775490906704589473167377950908909187e-24	1.88839501016187870741748629611881518794673413071528581556197708785616341465981132317174129812470224e-26	-1.66182958105010505276388434668779944472099705263637861472772610607288116655517557555096810137811543e-25	-1.68020841039067920926069125142379829318384333864212043256525644687253238634233736790447699326244343e-26	6.5643152127647716546551391500252473102959175599614359805215358730423171683143828066506693279974221e-27	1.45757647697034804425547531569538294139948663667274284086643857543365690854735269475594759447960316e-27	-1.84131073418514467245103249191291246368081836262146686617155402173506433552790320524807982299936369e-28	-8.9834309794357271892641229902341938937609232726611603075671712660528866389206474436638092285572537e-29	4.68734355770444994728277904661534805742054283401328835084053012190520567273050206819715346712306941e-31	4.50573515292894146324572049726419980220396343154065173940279488592759031155503312744674613983360834e-30	4.12177629825067481672597299677441007696583991728637982391856954182495241901683697294227446800631813e-31	-1.845541274939660879934814892058515124038403884747095412542848198296876708953327371891827722597313e-31	-3.84458807070799050752261127074384006170234563406716905444536798702799827758007783540966349188474453e-32	5.4904559851460150914256121146916189674156886453186608671943586571692484473930510584787660368597996e-33	2.45609834104384166961716697854077127322705358315168569176394739858413941634759029626078837110703078e-33	-3.70859918007269072427867239519607438762146903934347066797430113724318149098464267966830692804725792e-35	-1.27054768852479078952144749855531262003011199814415174112435294194489949980761996076814165625225197e-34	-1.35377651834551857167845227259759547363583870314384547276593548829959422978134927103314376162720271e-35	4.67878795029799149557583423980169368670194897530044166529755159226464214257196563813281098144271064e-37
1.	0.971962481510588710038818521586551513126027601546154727651552621793873234386045132932602827695342696	0.437107015799135071502378951244493660787762249824404371345181777572385611309857327573419431907247157	0.10153961846255634242239272112225090619810827588835018802829873933258353946139537767940976221416293	0.00931104867373552351701635273079802217250795431256575358974085852400579321075467172210312773193679326	-0.000831825694412688595897089811169189524582597522592165941370954930433294591279261901439334566906558283	-0.00020843271768668188587857107744575279328089008026787756931750818486092325054650585019475182171729745	0.0000197771720690831413217160362336482256801840843474818416170452471551928162214548538492613320180746182	7.53010059566933265704811107721387957875030398187474710757166393880613975780779755142926213679269056e-6	-3.32186484361682937794195034510904716269135780499659506534313213709749528502634313876624246221744094e-7	-2.94159003405367188030540287687456785649180773542733871223059488055669136692370745948576594193517629e-7	-6.11837141510971591972943655867260931168605796349311438693957082215113688159696293361780278564190374e-9	1.11270070947021292429162963609186503848980655344245748479619084530261003992542896432742370589576453e-8	1.0672488665643323474474093565770418599979461277010846912307877471165241276957157796944272289574642e-9	-3.7772178637337690508906506300460317056567382453584278979162548490487714797085304242745026303278e-10	-7.51571998314343006902567160465366993522318272125927606566661680284819960390066790168482346745947293e-11	1.00484849885245190874339604151232214236000790767826774402361094444550802209030918848672978754263633e-11	4.11436480212309863082795525735821286882862382983735745655807070869182367585491047542477506248927705e-12	-9.25710495213456982983701634700049991775917609125031094245177232393595468638618599140508988990122905e-14	-1.91553324553318222300035454877699192049172992148188504734018493431365142819022091162206070914157934e-13	-1.26099970148064309331637701377482452746043433094478113182592611123307479534749033958032345105612242e-14	7.59185078225016189636564212029230353502170148355500460772696290954573803219573249607351637911248173e-15	1.2566582464034857306707313903919050685503698352483166599902100861351927911437866014650674395625224e-15	-2.37182049023497829647132507124783988801895364692400433379398299819326840072822122784648265200328159e-16	-7.9933904417486941820511210119659714303332173240038825090381889006847974162668075935204650443231618e-17	3.78219170038251102864321544280028199249234359454453406166357138788169504959607617712399061453443422e-18	4.1052366263051811930121911294395118044849412377414662739282989297946534213548397108760606608483562e-18	2.00673694951990458018595430776419146511149781682720578925223521455179593177724497848169717035114368e-19	-1.7623765590268121786833835770896324121803292841767105088710991747082508790003921622261241787643135e-19	-2.6000067645536760950761556308444185738122946164257472989720345772621709658311149226044238618534606e-20	6.00211484825669425666706350731759070395659201384897106156748010176061356368285157103394034122038393e-21	1.81303167532538457746683535834827876722343952403258579981255394051550868504386647413912957026167433e-21	-1.18515363855567215203422797352557416381018658685606804810191110971545017943422170095931261192986443e-22	-9.89022613824355722595867250772517728042992321302133085994270597304903097780889629898789751431002831e-23	-3.62463270658618801598123843814091763129313938526567891423930297352351059202855527291819354908952578e-24	4.46806277957611501102039662948011821816931868397585027230608163022803922653611800393922236333685561e-24	6.02475393933153265828713173351515391249897820955767039951580518874241593259291339883437964152258931e-25	-1.6103944406957081452369691680065680130748419975297228181382930454729420830549819200244887457922528e-25	-4.49477135295762956776026198718917278050268836240500612974409994087372095861500248703486756942515249e-26	3.6059724542317906976413391104345311236712138005317221787520083872606194498619278626026428515715953e-27	2.55999523135161804991745070977758280535114607097153648893771043147183349930975084339767365243307237e-27	6.82797331188167366747579189406375658777065323989311136674036260672208236847335996882516393819327119e-29	-1.20008349320880891866350760716035365379798730320428107571803970727269234457953057842049239686928499e-28	-1.49617062022717414484326156139852823017514327326191390019318904951603444717682904709254604067206576e-29	4.50995705275109565409842580471269042103840709425665992918818647894190551241246296178761564334043735e-30	1.18009298807020966179978229992001549819651250344230556390476438410902554123455928863938546687678893e-30	-1.10227396636639797570323154930607562435860935195664281360438179011452217654485995102019525574086246e-31	-6.95367248513618081387114271396742163549946150593337477917353964473183627849055062096917878200537728e-32	-1.24789641754915147150050177878951021044126807057390069226787754978553587155840673517085637913945652e-33	3.3562430859295394228924483486312965795227431846099709085229886546077348998678509738804957273825313e-33	3.8842595441352144604386487836884197393195359172463661537856284095935976218524356660849351626005809e-34	-1.30677261405484490863825399251554336340458123060629636651421089143555197032089667895485573901913583e-34	-3.23487470551914472487884553214106449587263531208959463318434579054997248568170599067496977356074406e-35	-2.99490302413562533244619615907431858857226117793936815046512438286902154164697726539894580945398118e-37	3.33098811683775689036690117813429882355486423603034607543173608228610919387709968247081907266038871e-37
-50.005641623671683020483289716287113912825360521075526277073526031944309127656401920923917442535161	414.294741074229242330921429302038536231375772361592862744574136964078658937907742080180601957616163	419.2085704065520755378763612939770243781114113893724951663739502407633009629298819844806562217049	161.864849390612060056258374472010906127285582261116223193559268469996404352503516979630598998489003	25.1765959130639046365123924322731746725453920410712309835060473886281739489480927316222626266365151	-1.85872307854319689092063161004993967876842259407087481682055502197887326188628362584146324150709801	-1.31009952723169686012831276489639832730721808388250323196329634565326685175512468927749439278025832	-0.147037739487675613941089957924544059160691116532390088645849458303433426160915659487216446599790746	0.0135979251270462440003956719967915083554424820504887651264740920646441609558285756064331060345863052	0.0038896642707455192035206531158206132763546500150954915796326716490417028406592338571166962557040928	-0.000255403404307009856704932759230402257885979251635176499890053290007957065613539145814730616806511243	-0.000143963091236485992754161913855389157738458037309006424860944209624958188233564865835215994872561094	1.63530320281473615900295112606365442895346630319763833805553981819742332278681649774678855134276907e-7	5.43594299587548798126835210986352400400609523159428705800946598923545050058215904470760007792632235e-6	3.96516168482502047803866754113083217239996198771859657612818268449908271245764471498555527204637054e-7	-1.88932590894530556998061018304756157863085436777879699357830088357466964251366511673376223553740154e-7	-3.16621617384091566084067649315381653108587901795026347757387052186443207104396338430728955047242541e-8	5.37989220596691694149035035607517677886234517014905941951207097644321784493995157766506338556502114e-9	1.81869245261820326104001317152399804243815091449302825501394260408506705851262728892598671896872149e-9	-7.89432542878362916141400264199248512671848747044927991592906170585026107872951609908606640075796661e-11	-8.7431250715524352017842495111859055737633202330836718069727609353120665640045425321141486958139466e-11	-4.1780537403249074030382371988355505114670720514375365266200094009124610959100850349277039934034963e-12	3.5820754148242258031842181209180667998861534974054473359210561784366977972896966064064155090077047e-12	5.12796428679849525718809607218591644889952290363061229311844744105359265698354746955197743024883738e-13	-1.18250067363075922109732064535874991257109165854460059264783363142977297293740028555344872653596646e-13	-3.45420220013830162615282743531074126151490756796135875873217673353410809062414067389988229610658365e-14	2.34014415190931999419272294480254617752335739328609235457162889991331988219658462726493552278524024e-15	1.8356000254258284049054506757943239727135986045342668360691076662737840356289580640453623746537044e-15	5.99949707022775674230699781199305722975440232616236178883022452775557611008217851980122773350218751e-17	-8.13623930755758348483450664300642522665804261708765645890945146011186388035697274129297639556278238e-17	-1.04674688112980977765465880398771174738638481677899228341506743652533067736431607021508706841121274e-17	2.90504167881698748175571487183730349286010746640051853089493591490501991281240845467576971241156789e-18	7.75864982310922965057083258972813704791119115628366422094838465095365511681452966884624348998752953e-19	-6.6542861382405808061040865917852002633524887092812727366378322387181618992033510232529211667058793e-20	-4.37888165008567593104831199359416714717864747104787064565465956897082392882471465349149168254265567e-20	-9.36079722555810824140553943344614157600323668121903224619064030012252803774366525560200880274434315e-22	2.03928769590491737052246924962059286232780090199633690291011460223179603123979328540305870379017947e-21	2.4031231747360559094931968790061503053015999299930081984561575613853976768043467154546620299885304e-22	-7.66716886988677991374677280101401995328401590436351234132297042243407178766324681967546748405408253e-23	-1.91225932734175467099562076079866734663924037719808969849545477689184942799059133437232450601397208e-23	1.92874567555239726325011223796870668607729248998469608335170109568567130175840773319297938854276109e-24	1.1266488704312355604841694292753249824067724834588025437997821191564231036869381530930153815092904e-24	1.34280859212822865655218896256309628981883988899858717259314261865819487796448807750775510037747404e-26	-5.43788474576692404992080396912033267207417705954925886741265375516130495155693534002266218840847356e-26	-5.91949317607630393567371925921357155330364413821667866156766508976508388489840264674866606422494671e-27	2.12432693328529610122090017373464709375731399568084726601316321147380070596624803825368012003968373e-27	4.99912941084990082594111251860118335710308009364154729226794924255375809202010898300334842616156448e-28	-5.7224043814305800973136868857896555652993337364480588015436434547372718360917556994851677643648322e-29	-3.04735519776828477327208380062549234909262497769070759492136121186925855850455701131158294863861588e-29	-1.06273540194452815757388278944127573031907043152377955897766029317727291683230196671636616671450135e-31	1.51298964182214109131085041261020654594491440730835649111503910061708074538561825218922816200918102e-30	1.52420567070162668359155839835862289791146647701997497188116697701169471339674692338173953354980164e-31	-6.09183332672553629368937169989388983921360067980791442178538268156479882344118978359510601136338191e-32	-1.36842649213958462181449069703809709916301844886613528748288300042199996972315868740566182071885021e-32	5.47132951471855949733874728388125967915496812697949645703861022965272955313149480280035324506459375e-35
-253.17814398021975256952588839995424409636484003184206416085780966361313786803280581603168981671284	-1136.4975243074812555214680246987152554626794045550651854012457236693972091939732410024584991003	-1738.1197065447823278354010634143379817999222747251096091782279768572907550269232730538123795837	-1241.93337818365207052882463922402456738301088718972806759413380264788695756911554174355581182523	-481.08299027643040778273405849655379860432184046537668327607320790136870829284116616822211160025	-104.65869201088087470963195259668304821066506495988522484226045019113292775035843214480043760401	-10.6079024631278941760723470809606824138948064041790580580133931907685490387828900083905808755076	0.22836101127137557610060363318453308442020566684552728735590732839599758840174801954500068688409	0.118941631882821134169995379237666577241298956755116329785870282900226258792467042769119284877865	-0.0128574503090915025663899299291784940994548832978558868162072138763111314870394411648491597578517	-0.0041063346021288833995171370203102916749134758485304938474994938803475503936440828385647098550726	0.00034897559528050155738202998137359675095471069737675908802999350369744895470958894015833220276657	0.00016790251103456863592642473749862570006129693182669387401603326951806401235329512860511111132045	-4.5166711995751402093683504492647920050506646620931837567036929998379276555115090610136148458779e-6	-6.9262678373158060613803988789433608802433124471267220469913743587518929632167542038016299038052e-6	-2.8014803877923717459405175941374639553179094012298349179193606669777697486588238545449870142898e-7	2.6746863404791342937667067170858904234446932747858124660606017744291901779752164857728199073434e-7	3.1926370759880121357649306781458130709176248311866074088919741934642249093612741534934396101867e-8	-9.0120775833791175258615869805017929021802796738351289358618490565183256183823815757036248595251e-9	-2.115418758414584881015843638310973276625344799221770237498726482455760524591817194936742288126e-9	2.2409454992883244860852360329974666866339952609541035496280962368088872183992615727915562406861e-10	1.1322133087243909062316778058671513491204913414461308307981616388920792981656606715141521046174e-10	-4.5558282960051303902284687423925655200746096147617730525727875565282518419643381099556459587896e-13	-5.1887101766363927630937960522650616360306877010626289813862840673201549575211082493047971432753e-12	-4.3295704124883466339108632858731244000283633748011663340518665624008397445265108294428108750943e-13	2.0130006839792964948821961501163856641481647464886243079149853586143760869682859553069367611575e-13	3.8078947802483643012967742218192537271894798741506258814865335481706509972413994077810823958839e-14	-5.9864272607687324990583007134071497505778048005368596628499504941542217906162780999449781063878e-15	-2.332321383957856445343164707278634765620384050425537597985144825771943828413632973454845320016e-15	7.018913410417724535894975495271212620700001917975668838781958714422968923854636290426641580021e-17	1.17142667226607165593382517296498700435970844818502356552512297699406842410022565410988304514201e-16	7.4523259273162032751247274449899716444004093628477523233855597603949054257276778705501117945425e-18	-4.916519142624618759331351275831145478865070557246061357975421841152777123874976756233539776668e-18	-8.153408088135359297368004748212407702382026238519432703541023723896039287675226999949423458168e-19	1.608803744548142361489609821690719010701674765118457843769412598618693525990820824647154084274e-19	5.4512781575904287047563901107606965472304162290987231691750894311080808650646419031054540093609e-20	-2.6790331229650618810658760043363268963032273889667393062206269827392113399613211597954692176744e-21	-2.9049303703402169302516837807583669595705397557366215411523863461337379228656623152051413746763e-21	-1.4407181681641306951940260388553151985062676897945558455362249448486969970163195716736820483771e-22	1.28416028691374832566435710141545080746461871510476228878207551181211517890695225487983642797206e-22	1.9271637737765338910830794054616611978653585540026231729560237219393744205337779073327418943938e-23	-4.4739883636772886581499588905105920556899343828465633414402961810909719532056888894024754208563e-24	-1.3762407180470812100523921044479585507815929329072597695427752102512624509863764475042053499894e-24	8.9100587048696999571422473316052745635640407910429421518888611874097465857370974700736693879947e-26	7.6584908887396817095840990784279634136670593980211022176300559611716298768998553796644066426761e-26	2.9403964472310682132249352136645444445665018412951657855029066442304438637335502720831128026754e-27	-3.5173988111042054738617029493507992842605649994022693503016113953015947586069995640511268929756e-27	-4.8498114185951469556099291684703591613974880370860122787686674475345261047068741485010272008306e-28	1.28322842706821471820588171967644537227937196591809279613870436301516044526437515873172606197271e-28	3.657801833394947984685061773403963413663678232660596415955759914663185720129967465192594244079e-29	-2.8693120325827881540241851950661115473600278132221746953207995118683213743010301216609272545331e-30	-2.1062172749617810696793744397114326912982944076907637624001522331835297840725623266951866044429e-30	-5.986806999304814423226688871979009781799780364750117462468012861923839211181304665607650104337e-32	1.00857406588717614175434199339174046547715625694940951100950914563078812687768178218633093080817e-31	1.5267377239696006323492567759619562498732264212471626057306269436217428809284098110702739421504e-32
-14.2888943713832551218981823837014471112658494868849897631409263839589753393517995330840050116430506	-54.7225227593797709730254639801559815684993815873122806789746621789203028938036402397099396398363941	-55.5032483510495954895256347527297579075257879456770070021468586772130559026058326803795456062808242	-26.8442835314209242622337511666295905781512148821475589556059709255575688016265096019417061127729731	-7.0770753157156754920778566133355673616730520991142673749133380797625790986850885259939101011414088	-0.910244898879633777627634097741446608920529791594265399732453035506641452699478786135999646437942944	-0.00306711669543836460757138697696993451969542074843961677727947083137002640469227432790897388974073528	0.0121147787907318089047636128866449736249185552046689367634973649507715025574852449276937076902316194	-0.00023070228172094401790922818237821452929437717723439905739952647757786589043938592138106964256767055	-0.000399159810533363773696070419576179499977102595875297838890614834313631583115552511921760131015592934	-5.1143961050581991360783095001160539295884241407616249052659172943847484654963568935618850920433746e-6	0.0000143741018859652944768191251948536591164865636103685952413923006260802758198144956376159727724382117	9.98549538527533061347745661804223206630135098604852616621238164680291899482003959297881609493677887e-7	-5.00129677359833424011731038870606571010607749183661060903426320268079664785889587600104784897314146e-7	-7.46373599400434787471652668168963656264522554499106186877215915400458602494058291769709875139099126e-8	1.51592607424468790141931009407195750395023294067876086377043872004956520667321188562393023319835919e-8	4.29883165752334354440782766095014203288700440160045756795830175621919954645765474264207430249748394e-9	-3.08419847854828315837781440260180990351355187182959127567703593550509806566498855123036488149129587e-10	-2.11828953604177664127727961069142109160200692583059861375705054429012413629773300498826964708844044e-10	-4.04314744013835976081349077735871910899736327484643963421353016864557258200413321521884387511491637e-12	9.08743424581375059342790449477923436171005710971630442715411246152170560038346268868897868206907248e-12	9.63397042408375405485565409442849633239455773095425755982124761879896305984998118312494424476702344e-13	-3.2844981838670187181999374333409673639604771188144021522617716305076002819980796263715395214410037e-13	-7.30239361696054638757769378442970019539106663186412379815361527195712786656598036955460853682935606e-14	8.64008698565704403906930871326045806922809804636621164701421486561242055518216850320065803656973876e-15	4.16404513684543143351472083737134344701367050021406151391100818228164393888582853636215419123877332e-15	-2.67437771373524264736354398074361499175221132748048252575440213608775428312181121614486078522634302e-17	-1.97934189441535617276851781672654511955458535627508677249729781078655455770347100238155278966206825e-16	-1.68712686982335017061178480392974803414659317211549862387159719106172183439274398602903605585045381e-17	7.83133773227519757685189030660352654125618470369999353508689649398354419794713690433449515706616804e-18	1.52840079107101036954713222439385283345518746092934457833072259446765318410706805820105425309632597e-18	-2.323936380357760790081711506274832133994030476302594494401651774865770547257364460065859325997506e-19	-9.506142176586372748572365766878993518792802964526271068954266688995291068146910819930799296613101e-20	2.28788944203534455563057517639914019720522575018100783071459738930960337802878165997810248333078803e-21	4.80965951723685914776552095671155371164390611705407017927708797975613942316159974047695493655020364e-21	3.42683831838975179415497023868878141536718362958286384502548995525772187651136412823829904103769569e-22	-2.01453496682648626944171790788518988751684343533089343829399246129872561432268785742575823355277587e-22	-3.58137221371992304798732582031306533411134566713897653968323230437496794158254748745832709119456848e-23	6.44291439178773147554412662950855730136265032311437535918552880360998064511070676837220447718407231e-24	2.36894239890336448740954717927275198554342105910821872527043654709438783596940286412735658318648298e-24	-9.02247569079704498926982440710386918252282056279435622984095474872874028697143825579122289670656127e-26	-1.25241422021427529478643406417366318599793980905730918163829044837939919456606827121003171530046072e-25	-7.55643695633218226000801891695453624208424551330355980496928393124951233835409471125676313987539822e-27	5.46405780245394655199912515298272163551485031313743378563478241446090914676389991967803530525254173e-27	8.99792430085720347735351662189381793488225382197616083471792338993117951909700955023033673928097654e-28	-1.84341761325323621397747230259920657482995184568597274826713558392076573976459852630053468554688896e-28	-6.24958744189299848255587618555225539384094589992597668419630498866131226929635086002923404956129227e-29	3.135653647966561897637785261914946067722454613569340650235417198436291240636354552668432034152823e-30	3.41848868054610029182841497792247027721600149298521567082767918773786109858164206282215955831647168e-30	1.7464159036321120082741527269864564697406645474371260853879385571104583979022583523629061074480541e-31	-1.53945781050545016973595654950547504412590730977532089701216246306721798692485485461306580663173867e-31	-2.36588493913343429626233061280312215682170447037427429847127377575910334093589383933665964229625627e-32	5.4342001060426205419835136478480936947631003120992059154401782144405960082893577165372511914409883e-33	1.75699164786481740693377295680086209564505121548139446671056533976972628447326250474723493095753455e-33	4.29408280321515351475554484237846338820830941080943309653897558018727323434097624958647798698619492e-35

==> anc/L1S1data/c_ai_h=1.10.dat <==
5.1103647088797283094566763014105051216225877669166355527666321463293521663345675278355248846150937
1.	1.9779144249279232797205510117415905330534609192597140497976042474946143491932975856905042285691958	1.4342228473408873698439480643487456273911496601548851294716555302636880836912054377033652305989676	0.567491149964448011559934788749352655522202978658584028706983445615492043524867320583289083338201729	0.125114420192166207368884233863208992480199273023481631062199546016312372131324119807287415959425096	0.0114698990009067301366801485702316231895082685835141698900767391434190343142743886612881229050081146	-0.0010300039522948852753686597775193363718123776021616190753813317564791798487249703320305518287002873	-0.000278394752398033672260806821786325857597375482087961526428108815781341799057892755621489559943076719	0.0000269760932363354024161069455107305417630337739716572936075371058964510549501503923323396553049499176	0.0000120914016361942251788237048464087290370201361142831617125320564694635030276123967567113430663465687	-2.80520441504749514850689040478844278613768641057949043196229893637303858926826060223127339652872368e-7	-5.38032409664859888141264606672806405118317918242872265022351310630680035911811431549421686657550522e-7	-3.51364525187865558573198295225819147440475204962977671267596027014568133852934055151989578735150211e-8	2.11865909006363718814770991386947277886391344873282811836517448807465396310795610489163822356801195e-8	3.7819428850896469496547421944061737648293459128912872940894276925507120236212253643978938902245013e-9	-6.17463181817894285745924581357821368770553448971744461000710488137658488358588472248792780975945118e-10	-2.51762158966146229576897099767882082372009197644378545551798040723909489931681356797929888405196131e-10	2.65768023999490356722461381697007574891970012368188443638565849118011058107778607499141317734910447e-12	1.298950333111752635104015375120455983923917463571438507626949774093463734396856035270332458421006e-11	1.3638797515659200023987232123783132584043751013883175656421843688177648369909648646580753570221345e-12	-5.10611731235249112505548104356932843006081404676197727153157687865766238522232923827662241033728718e-13	-1.31560444371062148895115725411083495864143713159495854994359924517276764233651231114929286842163931e-13	1.10966657425278833432950520739164354992088414271008869475375231875390760309986472922566254984153137e-14	8.3108973952067067303456628124119729058517644113231363131026934749573553176248416614716458674523622e-15	4.19325908128957565501948813486905011533022297955546275376997607826337820234619215713968939016499444e-16	-3.9502374160130513129850625884742664294596569485322974439030937305129048610315153360963340229712493e-16	-7.13698463336483352186826852242753563570204511050336516419477221999092231162455435430170745449394475e-17	1.26118007159295976421249248296596227361622273573813780613496761089581360803073043478310540845627408e-17	5.46854928612332328816243516167353209474642127201885423667028617901467648871767170523362343915782842e-18	-7.30993799146509948066193785361613390214163620916143395468619352273930888341767446713882304033275002e-21	-3.02186669619661690433991335640521331547493994842376254785348717295835212103051372038397188154778333e-19	-3.77171102002211824491235903537512810122082803590417886286362887372145714200379278784465697625931015e-20	1.20019067204289311213459255544704745308645647123736579629474842079485029145897615872957854369325532e-20	3.62512495952925658092825606616552250457203959121215628368384971225533012336524012615754515368408536e-21	-2.0913972726554101412271664984510648249587626531646472853742300481758868037158232365149299684883335e-22	-2.29923114347707552863579659576395205583907407039204099868470712949534061992275178453619745409847227e-22	-1.76717530630148665044790901477199979672120610097134925956817237182580164897778347658692353127181447e-23	1.06936071098614466981754115086849712712154114769795318096729993858899627064908881413720704163089e-23	2.3734777279975256052193240994794971718012157707910619885478579835248514766702725163888159450020973e-24	-3.00019494750653123070535486553409064263897756007107044920668194664723172000044814316780479755270221e-25	-1.73476410765268001913365050272085049084304348194146897882372519075166338921476702535383597651560123e-25	-5.35731230997837469995362421088176769612514682009324168078174602053328836545041501475621164468875065e-27	9.19671325827993003376014050904884509398587898873953880071256854297938083678636580057950514594606878e-27	1.49879760426185621034810254633934339267245061389091896490494129483526778011939741929074589476334457e-27	-3.3164417707692914021699202095720945931322596002701128410202474091846095750952521805292680631102861e-28	-1.29058061736480158917896195920944509129823653659207024769492377739940784039785765869119590792751913e-28	2.23717673736657762936583170709181190660503369000937451868358914694814309655862942769021431091417929e-30	7.71456840427206997818521195497212469466460112526375406372639954126956215501868897114310970779746489e-30	8.78200559953725000207840465396326769527924474042346629518494870242773730556309619113216869497914476e-31	-3.30262598419979959980009396251639955424961471065671541461300486390346413508377068996705061970866105e-31	-9.3937828256005546676206109220818473895393866669830531947711663384327781334329043801572153903862961e-32	6.8017027413884262831966511789584042461734638138097435739906673895506585211788158365993136135395534e-33	6.33105761965046269072772550386590832402073006021901680090485907951990878816520380971638670371439887e-33	4.34356255811198526533774039211720774975440676044520536567786441790497613090455681353450876257283145e-34	-3.09830588780169042329301520853991631016017276392523898114735759688609924719924608992738561690754105e-34	-7.19915934975969681939454442978543289237083618551271423942699727181991956156457453997575036649595515e-35	-1.452661255230046664701543451435868319656681564342103454257039937628262356607355317970487565636449e-36
1.21	1.27217148933863619264091801238314320061494352106262746448620545878885799137393832995972220603494977	0.649367306510249715182088782368233007129638852950920468819633299204130803956633915337592730021229404	0.182524438098804510277198564677537741208578096297418197871822469059710026017643846490134534024323782	0.0245432725396321420475131728969495286447885797725534049073555546705025187645011271011943898633844394	-0.00044940157139476145104591880914680597087427667249973054519073475671175732120248628846435239077495208	-0.000562879161455522648984488323904040815364295438574808926580164015384583606037690508295687931340588965	-7.33230129816441666661088828875003954351851145394547822378546032054177528219802737046437831186558689e-6	0.000020519368418093144818033186327990571535665219615512371930200237500048810203635362314042468138615825	1.72705046157199860888861841034345986015544471538867888078109714563984983331527360030777838372126205e-6	-7.21168261393824142696972586822009914020252226745098576678311490487298340194425547964473194871623923e-7	-1.39602437430381891916719188140193117835968345552327448211549807710329786510298407219050192012983105e-7	1.90895160549358053668240472746623574046056841137001131634042235932325020185950722500217875203029447e-8	8.41047617002099513613585466954337214683648877774933758830867732415332326036147173227182666437450586e-9	-1.77265941126039334305874149109297488586740331718008388078341823422355565437023267229753271922308059e-11	-4.09972565546997245114661443284792127441082510846223883663991469932540278967550452650875264977672923e-10	-4.49646137057368858647366171003473369627680527571784066416258792103409146767017604837980454446103071e-11	1.54312985359699633849828770411854907579803897852764989677445070388176771306868002178642624127852431e-11	4.07329381809649977509572461559421274218930870930819502912576882782155797349832420845195207265906601e-12	-3.14782246664855046475341731244262204986302838040941386937780277230533234107132471504707666990747523e-13	-2.48970454883791994932723328951607349069770514346013404013013282007063649294972254516639612310966912e-13	-1.33855210906343687021844887478003295608802313420746649445716427097591107515955617849646475841130805e-14	1.15366784149933400759147775677355320332918212179941947620294394999781613330611398708080882664420272e-14	2.12021614704026187906694434832242972918952232900675270459834599301279950319089259386908359751926183e-15	-3.57927835150295588831359145514414815057198836024789414720417632372359960957867682308927003638962011e-16	-1.58571704145067676468111246785822771392153340505924421237536551846243552893349518779082162139292348e-16	-2.8911863246647648620060233013396003858221644351781951129795615522066470256366191967046080095567332e-19	8.608185074158919882173955636637057316888281433685219901490828082892278070257741379519710572885778e-18	1.09517758155735464159628265464743987880225957985693052144993888695255926587296958631525183661379616e-18	-3.35712740597796215835193665112403062496855123579034202670030328307202994515970416354230086724338695e-19	-1.02911274282266615018393081825029234256017901244992461571635927057177158617164537805920569546270228e-19	5.57037546814928932135035400529103607127330197249609004925312052247062795120925631233176172569539624e-21	6.43490940099171631806083162904785509027500526620352157287413015662839745611698661878562962712994022e-21	5.09457764821974609693486845096553443578470996204160032557093819092058246536411197117860254757425397e-22	-2.95259116474519445837058436552525087304594465290343082493134305297080897137466702169412183346182213e-22	-6.64492226011937699127122890989671695169151424558199596806394398485601389928973804822383793309341523e-23	8.09578764378576523935514739746053020451774826840570398887312454065554296411449441398955993900332947e-24	4.79406450185046120683715142213624066694959044154558275139734492519578706092344807932954361915905099e-24	1.59892240069214612654787592885994920423139334144969061537125561664741260579756781185848376672626308e-25	-2.51338891487255718332036738624007126354872840672965941269894512744313991746366488314337281376856801e-25	-4.16134363609355520284704752652342444934395007763750252265986093947832669216408392868836779446897296e-26	8.92730541904962456897549912975068267077848532641008075974781399206579497182692473498947877039130162e-27	3.53440000835788855642199114705722836709728539594280494907927282066248135397368542455702465617442889e-27	-5.1195953459061755685142365306453810530338799173249368677972590337267828236911734468311252720608416e-29	-2.09174501797159520538620663479803501814193391883749474417614619732918013166747437969847638626020521e-28	-2.43212047758175467289863243931652013782723137657035384591770844235229144249471920717352532445083355e-29	8.85149791801661361168560974579858799404537359476200681046408724603143008469799525049962581550850768e-30	2.55653861717373542395246344510787420372288121921402308222512753423266628501857894203942241104417428e-30	-1.76086458674556253903689924714404967130014908904324624298152321454818937248607438485290083705589272e-31	-1.70663399112748581864431000838551738244227282889392431976270009009331239311276210274448339564799806e-31	-1.21876833133805618371368266553315386782015660771506375861636180910009500313949432682472348494933212e-32	8.28864291344240502573026981347220044106892640756301249082997888243456648284698635845601335538578635e-33	1.78710954970840412366102416421597930790921389988463510928581001061861561539290095482280906923868115e-33	-2.41583173694879535553947579573725383090629961345476495656373614254957743121300195477029334121495715e-34	-1.39361046310792784751484873725953748443644398069031017615690873706719562470494538274159613232791998e-34	-1.09013813973238264668364143618705827864724921011151108178361039620807943811811709562929558740163403e-35	7.94439799009717121628986705426744966114198221211807236878422235509068494630886901455606992773267385e-37
-50.77586362913079283099427054872925550194298407124935397302822638100626243372154015240619018726327	435.440548561347066911384391787368331186610897797859763911478890299456525754569101243421131398989646	484.085224525564305126601240016352467895303105274799003849628297234117096049061013177702178315077006	221.537431960324733686769695966170491012282030009110006413778346212713790953790420521627400886453563	48.7365493148936300251546875856148173244709161012203032509362208991361946408503740339883394881733585	1.48323241015086420475327082879736263962036999773186398545767255695102052807398161774243180908224404	-1.79213434274712849222372399985362968635532092619023325998638057362557719630687493179478212121359179	-0.3706948298763917073330951956159987802431439583985951352804608386893026572214324031756949761356282	0.00099489376177022421015708298098048129275309951541443166605192896128684308441280787081663946667226	0.00989821691128598152931027429167180754545263823478024604007446670893710971301437544816559884422886155	0.000576974876072210023912996309695008731964121276967608660690355899925272900163684376215951046299293315	-0.000335900838659532326995918389814075174228088137495400452044793588846017359735971614821551194989406862	-0.0000531680787296908790766347890446467737424334798027420321424044737425323377140388462631170840367208316	9.451900703847170403031254831509038541445498249594122193459016520360020298108972691577477484271455e-6	3.35748982441707340939769430452739104294271561764870684808522088726831444039247688479852511905391214e-6	-8.25610590726135235085806885817696381173522034102297691703525806334829584947209205783653240718605394e-8	-1.69369283840689016943723695969838239174370230119190181921250313377306007101470651799501791424783237e-7	-1.50414683615981493356169496995110167645076327990249277047990728617208321299464466226454371008851308e-8	6.68369804827370405118516593876706071372020594779572132509962435478735700663458633228288015552598362e-9	1.5376639532936633426590605369135167089351214958674941150590120786574468055702114791652081492708316e-9	-1.5969959140463024522048571329105098825356659537544355833368374234020181820031815431395201590530562e-10	-9.8509071361283643332348297564335993050748324333723009712511778913754284276178528637902728134050668e-11	-3.54865489896462346332921662474258965191837622773549152406982526655673259654530926355990212482006602e-12	4.7540322303304586871982768645574276769536124836730055925996300696800317331797830661186442267210563e-12	7.70667553521778067501103188473991196153505010463757592268512258533576716054207887102767775328193803e-13	-1.5905346855411682433765087680410488908633479154956381700499245235849387596014247980269448491000335e-13	-6.11771571414786509631464157818647744070398808553746095693095629474903768558964523258254896806382214e-14	9.81887388098805459714767162410699059517225169872171397684346145151656900413709567068858781839994474e-16	3.45123986545052242594888779614316914098804089097951363510910519394964274985916005106784430822782041e-15	3.80228257260588266390299693516670275469521233130771289368642684553281425411475287242737873147839835e-16	-1.41579959679019366730899307533354660323270425309966467666231209709025778960026077968057863532745669e-16	-3.89028614576212798552396924853199560690673743176571443490047840979703352972536248621834894892741907e-17	2.8982365021326872205183100537297524680566174876774080145326540555633828941917826936748480032869889e-18	2.5315049216390517611699244952482246856467990873657457546197854084594071913560306377656435494534798e-18	1.6175625387197028589344394043766153633391821474649448155718086877466671446209563481002976121332121e-19	-1.20920552817286985220733856184542431956858625028093221425703433752243445402155166610427722209000589e-19	-2.45982981561540563978197463664078679792111804950299183885009544347829918853136324338485634164654706e-20	3.64066086066130430417433714339203294300293070554043626223546342684450328109256451081837194918816833e-21	1.85716091099639490169082380303427865526589099282596591531071874063406614848342064051480423767999227e-21	3.38763065233421709693455220536522745108192674129794947182838953744560716089040702205616249788964635e-23	-1.00914990532999378148839189918847852216531468129832441670012306921123989540684786562458039791136439e-22	-1.4999728780521357241047919882220830676717242003110453501266912566330755770128885995837041287443889e-23	3.80014254532166174602407255522434805031596845576847820919629344776964900512914921701272598316617015e-24	1.34967682905537916598881514281314169082286798184545010173765783533275113247056760601260095540394429e-24	-4.1615441648277289472077800278559496931481032406787835216190285880574435671643182138393513681791799e-26	-8.27183543769144268942300213977076367476719462093745170073707485204206414465880509509752802291733868e-26	-8.40320955313505968972133120926979462697363201762105201309265426249617320740509827586017965331892956e-27	3.65578876700818889851452897159325988960366465804874809577112436054927575710160010563155142807391793e-27	9.61603958788607923384555877186483940911757672284994110987215876552481019341817201858645398966185048e-28	-8.48655262720880175955239269695786230284007462017614149937294975461449367689464399982359285131999251e-29	-6.6622356279900073090489856400405045008846912340679756443784976683230706635869324705905381619079782e-29	-3.83279143654341093290299041883688759222632350176003382054659776410567765397074821947450370298739687e-30	3.35432282632124873983295536690778437281698217606533424287031076241113303961507677263697840697565669e-30	6.60852489096171168731459906996925148384246761387954374323598410537673322603163851267922255416438321e-31	-1.06499534556376062993353437640927590530327766179090999370267834136946319516332439551168033685319758e-31	-5.34853299283922854274918395101137017127071963881662715496667801122046899401111446384599968824775951e-32	-3.92062079212379641395622535675612356178753394000073782372842373395427642937290359151885077606459423e-33
-304.20756429827927447157707075842247409264055774787683249666484936195705335965130169779836534356239	-1388.23864281693790033672705238570389451838290460720290052040022600105160047170488885595939195	-2218.94593488017523630433478796139207684321057411942942898648996451724519812768663195239810343	-1716.0886130568925624620613919500511956626180255535969655251947793303532671359109817223197064	-749.111043579617755868045724879804085228820271839348994405679160849696503485646370167366196375	-193.435025889292122955873704842754447204913460580036598703552092052950619485296907620682478618	-26.2943783481342079546310114157323786371054778474941047906466378355884732631513343965273508315	-0.475782746460989768540532106601000981923504049492647679535946933317799768585814888644510908374	0.332454844485797546144684158592843383556919416949273385953151536767369244277342300596787435565	-0.000295202813567891430859461944639680861543678469561756674638626264849015837743340805135017183844	-0.01293778765520002554287609622862681618836935295107206495734870135389328532611753322100465188325	-0.000610269120321238845813402155469962717469792631398201097336517517798248964290214893378635202821	0.000513836813970588472289452462323559007974865301777213915054728575832527344536656426163394430879	0.0000671472953770329540088411832666967284651962761215217835401736288727545998327320094855030783085	-0.0000175213175196070287709100928504257820562653277327235219300265760547269353513888487693947880579	-4.79090112848587824832544472123948917968673444830160173982985650163688123043469819068631256975e-6	3.57784448504612604721784659145217521899134043886598470665412673175240018089058603900933458708e-7	2.70537521329756000087304270375541125146317178212955487205366393425744628310845018694324736572e-7	1.141085190008844304571245467133924434323706209311249992476175726970011974663937544948473900947e-8	-1.233171010070032915043210298762998173344616556348832949873440371900904512085894661475518990269e-8	-1.97123033320385920713551375745856242450259590953850958257283087971587860962221399645912231431e-9	4.08502265487641835025832992972443872259973653168182401109289482651646187894673704322039107432e-10	1.5001450588465853196498391185539708034129036113863505423529866231572139611792719912898273332e-10	-3.74781153655899226829568559844007282358327735702367978170095456632713623007038964477680071221e-12	-8.37820900575737637805482844171995374818018103463614752505589939550294275828134259971122268824e-12	-8.07600493752373761705272471078480849146523807877854452608764839120930494826291828308558168049e-13	3.51317940183973831436123827339143506773360174113782084060937177068958829521473042877816525599e-13	8.64529066561651050364789712013270699621668430052864868981281156598432107857374530655283908115e-14	-8.43380039455139919298433008584719274953862634405566806794261524685019637016543111926056310838e-15	-5.75566527703450739281020717567652135010699891517414634696511589732712292302500407114121616296e-15	-2.52980399337202646653977224257613073253425602874342178050081694716773453728894633189229675453e-16	2.85092860795281728251226220470341956526915570583113975751476589274138767388212505658627951546e-16	4.97070169577971553449137684995749512789605049756169565850153134315357568021689323668290710704e-17	-9.55443647926669748570098404475969840653406549834303852668836080635694710952087672064787147595e-18	-3.97244804591133054236077320322983805353808794960110613534591762076906868561702938908858425178e-18	3.01971373879288486859897038464453899805585565857604117367278602754350701975311378712952402131e-20	2.26306446083055599917275097071335308044446727610395254460364851732937392238481214505397494476e-19	2.7138493084444415591605633756055411295433043042758154577420005315115041358099276154212510136e-20	-9.278754260628724976381444287170193062575561520566630597071772717148405193876201022243031552e-21	-2.72047893327943165098951029924849704642411616969610669332984897648806782370204109296418017886e-21	1.7607360849456731122842237348373468386969912761724769433953966647362588072186607320378968527e-22	1.76981766451046952345767715707635022565564594220112109151646181237916669540298761594755135105e-22	1.279281433855569840280806467200889297197553771970100525151330301407694047318350922147830829377e-23	-8.43195002361208818005954937603753505176118808668977647254528124613440588178205705753987022917e-24	-1.8205518959696534758393024175576989733310709349046201680172822534155523793792121862042285598e-24	2.46459951324730786336176621788666244636870955495347312699275586451842520639555542423951042484e-25	1.362731847759488752832352359424047413894297077600016040281909777753018486432961510093114711379e-25	3.55615323449105685418530455212725130625670298783174683819277411842292600888271196066758812793e-27	-7.37091577555176848489990485068540117855484092377417254041299423824298186592118953641171579479e-27	-1.16466525814727876254041654872765966895784919796526247018679986213740964831746195637145817572e-27	2.73125911589297419872909422033115661442169071809694396440585605190392975109781332611008616102e-28	1.029009187386953029215671396125496432840294097279071135460844792311829461274447363920551258374e-28	-2.34314194199711588840205742918505000324517663814570684159889128955547028237282879579766319524e-30	-6.26167614928643259939070112194802379455237699975650197746567641344852503374728218058674907413e-30	-6.82321111948323211731852405908576671729260400483619177842097672609670618548413466713001755759e-31	2.74634944909113409543146416175259908804139831220411460986445868274483009119244794413143313024e-31	8.08467696876346525675587140090333903266293867156978287150394298414721769016988359821552137657e-32
-15.6130960833215592923912003256432193658091287107574898168020584194716857951097618400381012093020413	-61.657840190193911968156343907623487769954652237233373767005302956416723459255213538029343874698945	-67.0362310162156547276254289559704836467153486149700224528220225915098419489215416456086815096482476	-36.266489308313800668669242506378469656688945059459792742751033472210143939154480440072928307060307	-11.2423445264869557607593690335938059088287225565507395748363393925009338534203039623093665517961711	-1.88100353332154737898504574142102992059916960198344433801431645145660270059937703993078003164920099	-0.0834323767121063893481832168752642827081306261596897223581219011351076298685723523851191337387318026	0.024382700070007561385129307698344877647502109527589873410578427894515038349671915044078980349756893	0.00201730764932514395761724326011834395560911805281779521403802484422355711311822638106726419536275706	-0.00084344068122239221243267521788095508843758924639481930155031704350752294645344069074001935105658875	-0.000126158118262051224619847414941269424061998877227465348424155036998993275811259309910548226971962715	0.0000266504136901059795780024365638901831385279034373883095173811315208553924902451083473288634894571251	7.65370365784315832349357844264745642503558982886373935905648527362810031309003946935629790600885195e-6	-5.13944406926943847998858052531977983283648064137498328842315768865864636425583623663523923204308687e-7	-4.03571568207145892043943003614719391453857536520644791353564156452565227298544111083697228107764328e-7	-1.65957236676335045280411546609681714326717912660907928627974479913103906617787807414105073809045372e-8	1.7775825806445936595858402564276530983784379514828419645586939206059685294429300848974522862205387e-8	2.75229163831593107480798773050682913671570294336961618161056868826979240561135105824095916051688388e-9	-5.82399641943809255426870011655438599614953223896781718379286955086001489321220285081354004822882106e-10	-2.0577440146121612460513374885672312408630408704956608688902352600818070623416785748977320527721435e-10	6.09924531239455022563897526832364482088317034910853491762627889619137227278052595984544377856875707e-12	1.13822357010896502783372658476861752598117822166685096035188053211376712517592707775901600720300624e-11	1.0300528441239500349340889424371947081727006974261561469095902983687351112475868182597742929263832e-12	-4.77222714516526877472792809425923643253705783706527326811215456158303743903902740111577545247420582e-13	-1.124070777080525905124633693113628910860291743471548449677499949095200816195310358821443333586499e-13	1.18594934127700475301662152700130596529142694791681411860340840253872520015610315364825893505343981e-14	7.50794566929277380148903440708833625345626570772206468267384287145029181584798210844111266455619495e-15	2.83524591031165923613197551545251102484309330461092925155839936858919501768210303518882603656208383e-16	-3.73667833445202334424679539208050078178800420533679740115697630353232783701120919539461939401894982e-16	-6.20781416524276515856697894127061598959158652245480962808752332159262715662266576005254265238999363e-17	1.27666152792110948395811098917121829513132152270799530750736490847891048413107372356604674442183305e-17	5.03053239860286796607663171501631200718173825022729728530828489142985237605850696647086571243227679e-18	-7.27138647499620404022011172726766213493798553488743942671045977493939652433633982316766714073483117e-20	-2.88906605905702437111853963626372889870609018750073973518737153490489552257121819237607122724776562e-19	-3.26251744849626317434828961763310556241335872756610933098823518845600134635701426873731182641692089e-20	1.2014015680698378663109755062842010750215782464298599041696381729892594265099303479537301364288806e-20	3.36504151837509752262530810778654637241808181443083705557723260912543974304783092649044126207690497e-21	-2.45535199973403582679099726632512341157805523017635859714008083628318179770099262055422691681328741e-22	-2.21392554366570165120151173766591665387446288155324812905868365708205699736876320112584607653474889e-22	-1.45696575512666813250284785999822593979695892706290729814281243196710668670752321399835403855013862e-23	1.06770614402641761310186592787841366787120242879261163423915360417637936979052497701654307976553749e-23	2.20579304988860207908895571126349584795664549158862746062426860810406718369961924220307382806640476e-24	-3.22891196122438078168706874896049312029193153637546773530470854474343110844401976759032560513794918e-25	-1.67672947631171535265720845699143588113851602045400549120232044893303153382562270259102796631834825e-25	-3.2847468140564786949800386685336029627734334185262986756024105332047786766087525431511017730933727e-27	9.1762981824669693450712083681845364837248701515366397584325148436082798680313920648691221744136176e-27	1.38180055294582565476079842186980426267038104892203779958659488408253949444951161685647356900602676e-27	-3.47369140220863748122344716827121073936171916349284363677796287347587925147952688228762318969536094e-28	-1.24815766714970426408331929444743090094843023456604456440316174268975118165341589736822015291614868e-28	3.73022279271966034062322055818584313981138933952850014005911849775848380253056781745401654405893764e-30	7.69187918258734628762429007738747703721783242717283967515164069113256980223578339321787230039585793e-30	7.90697928877037411950454987322359716967327003633930430119882227501534988495769858886960255969561541e-31	-3.41711036714427194118900512201596824002939698204771145989701663443151825265274559418161048620665854e-31	-9.0443995594268386850708256350565302028994311556362450131423743188666395265300429154378123612064776e-32	7.90245621426019882050899429658332260191630725774536542265227176372581005470573643007390121540547221e-33	6.4046586977426046327557536719434689236162346280336241437110663902317870900875534814729992975710058e-33	6.61071360038426596014498479160778051702785909976590383086182879400024822494453271818039368249371562e-34

==> anc/L1S1data/c_ai_h=1.20.dat <==
5.3385138442455253444547994685413922373893931752424515578114925493497261566718746355657570620610726
1.	2.05866316616585776818594939901771185727647978548470037148977510060095124311052534159325701336249953	1.61306670039543020600573646572344444170094656140471963681256739999813435011999384701725409617265947	0.717343095890562941437256996155092797046724783230398003273259961330356067071051688110335210767835662	0.187966581484645444031790056694096041241635006342467030461969043499978546203045502722107428271508887	0.0244396850179543029882386557977754203965223624494614682302893794387230503881735131468735313969082953	-0.000546354168113530148018486910486202034147495758770769057479296815980231724922907247636028975161245527	-0.000600553421640643659990066108269850751138676001201595375304931799127049501078957050077729509816974289	-6.38883295581438226289804709418026464672671732754096903258458106826587842886409784342322535208748714e-6	0.0000252965367224052367963448203480443287104220399525679875795380167879028032846166868494900905739079733	2.5641792735708935678014801843139325822978013435857704276509770299342383270457433123879636437734272e-6	-9.51550670277547704850459499164017196328260019744425057163390711669271782032810804732756740265852707e-7	-2.35664680172011401602326622742276288392951074071259481919862968862388011400939171244481263388082366e-7	2.02712562831990564148108590905207499047067167258771670180338145428811791674008513533944301720823152e-8	1.50424976053688459970703410622233904913790147518178991436006643691505094679320196070669466982099553e-8	9.07171238666906215065934797526268691062911161450553651575884787768279053542485836807376843624738053e-10	-7.0522470996877410173570106629616547253254105500581018826295710534479258825985411885119657567945056e-10	-1.50002967151350150492308770506178973770370434224584438407130290915149247854414060599022789638127591e-10	1.86860858151842893949210705131366316426470522743121269102863749451953712000946090584270660198770148e-11	1.1373444501331515322305530056702710628123086908162426333410101925500036246447593507035179586011436e-11	5.85918521265109262887058322360960293258814671696536951017521696819919558300044421389487713279335063e-13	-5.83089902745336500435602781422115144577731011052322041555599953137021827956720722185456458188733931e-13	-1.22604683091150401067449766311225302983391594311571550540039349543721570570436532667139390820126206e-13	1.63522043686691359583507565635138389511519414107295552450609648697389450458598125309381131676626393e-14	9.90503234323082734318712501380441310155590592028587555928995688875125810897075485996024285682087405e-15	5.30320867429765383282982190109500154144447362410346016300048406733950338360826055190554529404208622e-16	-5.23730630442490662119481162502226552818677723647636792583461570297733415970777253799752524024340225e-16	-1.1411988798985195598736636530654836151157679392797478297582063963918026723222957350645182449496471e-16	1.45318946658006239326131311410472543742777267587956606940004141168776716382652564686947789036965494e-17	9.36952814466166817088260891601653483161269209808286502769609673488503639118714511225274064560728091e-18	5.70480117794441127061836376029352247174406950278919898541503513062550091273731503070493943524016028e-19	-4.965657205031714608051216386883179293483716290475123648419282352529989363785964938251586823559298e-19	-1.1467019167143784453432217500624064621139300329089960845840922026540778917087210920419121139577409e-19	1.3073352953321908089735822513082287992410049420623249026882609777714368344799428849730173963486689e-20	9.34445931639594485318146831855757829770617796093557959620734648977083740460465378743295477953774191e-21	6.65304350355874299402226309754967561031333901452136877821720757830642917019279852422357545645957282e-22	-4.88252817219025007745739564899307446856241926172374683903051690357946199450030497154060061045641956e-22	-1.20960523547241770537857068319410258090158303679402963542293766740526062700883196613648569974979796e-22	1.17676968507825620464421641231890470305873570294453143787890108789158127607413621123167775948796112e-23	9.66008896443328405643418887837406044981544656531997807091116620630459032856461799444247633469138927e-24	8.04989281940943734337971152440528577693851305344365293889875756597676388108258311010799664941741298e-25	-4.92205383642471230681508510383202532628386962589604447537714640302619811927955455305215266998447366e-25	-1.31818991456756618956587854588204362236474275014094908386042854136795347078647482968741536515837016e-25	1.0436364718100808471135654032361985132331797807068658680167055732712824832413528821802925967294007e-26	1.02428132402149341678201325526130179449331646099467184530478907904085396481882924601773106201823629e-26	9.90566627872124128506108589666596131865957073771234833531863735573762436244082526236093501924348697e-28	-5.04745615692940755103572950299124108669420324103984874588985044630339236851403806770453690057614804e-28	-1.46949923541480077648353861799740852950661706325770093823478997640236501272295786949881762167610843e-28	8.9150793681434133599700617247568532849841123717930402221875180297024521244894496263734225555271756e-30	1.10612502856713306203858350764766795296275753593581941560252923754291674565802615944210391779597137e-29	1.2225612560318812950240435593568710781657444097974398383408242070987814671818578187160006945525221e-30	-5.21712432378991010650822143140022723280957572738683339938697847263111372351527329772954673871028494e-31	-1.72220593603875208763328134015287041476618294103216178718430445826365661017004245557418057046864263e-31	-6.58257303363488268146940641110030896745168210031267754830438092308435087398558287934239376687757325e-33
1.44	1.61148832717271007259827554587499284079183592147815899283146180732223481889383834840206091233325098	0.911413744531189486359045198198509035189381088171320667266836740552403375442385509909531690986313854	0.298380436047783740435813521661761015313009838772576355401857587318682502052670361430073338773605636	0.0523619048792587645588459602415243296853157919378552048270770206133465989766723384565539130097930618	0.00177428703127632076892685274680291857295429196440178564677256847497727475062989054348677275260774887	-0.00109706424970777398451144274027698977151848307058874312762615759820715704383460221698107848804510893	-0.00012319286444739197755005865647709961211164567979257191261299030613479074016313478392611585569701905	0.0000360762909133159096523680932140657298181776380626303814576260681627568114102878408147821211779411779	8.83446408368906139805149910115773615410375994625709836318027809902540232733335821411098269816281335e-6	-7.85175214675905261203194200879340396571672594644417132939610265553022780190476650921111700327579286e-7	-5.23197728731882895295051759626580975941619585173324977386044004096294075274092402745102280481756089e-7	-2.39277210870745707555714909575994392038911594031237073446745666935043402941136939561913128498104276e-8	2.42717585411724035785316190611082270359501920897156511152776390876455512389308707598653299192193779e-8	4.52368464485227855824809505696986003045188439790100942072900666785368406618320053877508231042279916e-9	-7.0636721068936031658752987672662482289419175824612579891608925358989642319778701044271652802036094e-10	-3.5182297420544216004014021485184792693905362493979541997200646603200446973159509690934900680323977e-10	-1.04964685719747826791042024036155824667544737244227445006925245655172883142954493550679186903438387e-11	1.8677573271765882564331128315638777192363182874085449301901096049052577847229177659957373058365559e-11	3.3692658567005987260274817444878749119916937320119898602230264598919013706343258219675156227413214e-12	-5.93928120319042938571712236328947389821003316863932941294905704837475659502685406581753224732869843e-13	-2.89330795186295279172949475699166210087941579106843620887045955821597911471517459606135327563466076e-13	-8.4767378985378073983713704904325749583639114772673869112850148013438069646286062625608502805355677e-15	1.61326883705661174941146732682743263571300481181737104447002903264852681738940736257308645088615499e-14	3.00083527069864160621025039531737522249139736234406492978891826838589953201025038561960093394595406e-15	-5.19524352249164295878045266651451230595468110334642058042700309405192468813493574670493942888164691e-16	-2.6517018005707030492958284593540498450020021683178923982148016721815938405193459239532701760170203e-16	-9.45066611703506045463777881348265878833418799443633489315030033565623518881592981542676126981935706e-18	1.49575046507529401619884838376638113769573603606496378408520604582484422655405511116855215420064798e-17	2.94896753587806225717304146389131790420032078204474651936175540749311129936625823655159356657801246e-18	-4.68559647101860538567646471868403690994782574562147475231000339913759652608355320562913043782886039e-19	-2.59589374147423718585677684434307629963792364907186527578496571505411823301188156019767450911427213e-19	-1.18324051150510736107127078835920648751530635936333979059987006479904631097702105162789048861224768e-20	1.45221143064872983029408221352097761659691608787123959981891173662606113722393719583575022737625395e-20	3.07613086717832975031138150845396817673320121651079377530253454253997584133286760779936925890557936e-21	-4.29977436650588497217323516250148660519371669875502490061816044261881736897469965916397629578903629e-22	-2.65383409238613332559939071846846373178225357747784253458519609100579506891112286481747422652045921e-22	-1.5277731219601277225368553673190772149156489721461048759927887936802552634648586049319421812725313e-23	1.45467682250103872546837098407155610556219552212448659771624658276364364079713098856625668158782199e-23	3.33499606574080508154845063974667527294021874849767145821474323025482865706620079782442765942055527e-24	-3.96445513661109279119243462336695763887219834730082738528490305550898404620319101651777393448748908e-25	-2.7956697222708413203506719144421635759778175874461741953037116225924557495965813199288342860223032e-25	-1.98002099629162421595752899219056690208647735346321023412767577813678594122476237455490794139238448e-26	1.48897186042325419270827154599150446692404866473874128529131389550924047692074281371885876110360207e-26	3.71150678267532522242545544402970723581370557196974772720819673825635172269208867263377062953338891e-27	-3.62514150431250241353397047718741708661422409026791472282673724061265170943366443718707658036334275e-28	-3.00872531098407036321077252822550312429201092852948287451885103255950041436730177213180942758430321e-28	-2.5592924143473237944108217275738515162848515461255322160986795276983755589592539182293469522815317e-29	1.54950412351105104390681689219008394325258739953429763930904806236248866329408143511902224799819979e-29	4.1819918263607469273461353098201949409999708928731284418588179573350234961804991113668325489771094e-30	-3.08710050768421031668273951368749639826280646251766529730847126459102185584492180931078147554837266e-31	-3.39358509075502481901807691206174176194959318655725279789025334889734253676811237139932906447259308e-31	-3.67588196915869212174298580991413360019429216309382737716553345130443209586928303732289439477431439e-32	6.1441475556175711465415254395801486528313133951081677300749334450504912058897625592052741269851702e-34
-51.29171293979345222087773482128088621824346977347416903624541588662095437152841562080996891240024	450.077425019845602497673511264450806044796802309804228015042759187607314977169243270384034605719749	537.949374439976625498938888782581694999875120732834412945541306423928659208849055069053334044830825	280.187295137671665724720739434381633985660413084983240399509450204333808515057865662333372453140016	77.5318005526095226210752249837432554515535575067703751995214414133587517600983712471901154253811896	7.71922276203707755105704271004167558846491509616799796048535759410663383930208851034461982645599386	-1.86186814500287981847304018560257593363020082271500347220293299338496819159594664927803651402814608	-0.69324106522177490902341447904375340224448754390147257185255417988507879188014254828942988347062136	-0.0481253315677653185214035742679959849200760011605253906334169788394030384647823147218912937407387757	0.0163175616578426049500974302048770772880992850852505248561733837882463889752502877232953510287349894	0.0031908887889943015396945737704195690613379236796127696848044663105564738769346638008328503416327354	-0.000386571901647375480219816689624500068211338494353240893203849882476449400280479896295996793495719651	-0.000191193703455061881894301248442410006818524589648364252597538729095370431966664929810319273290511515	-4.34838445064493375579414265704338146115404410718563992820853508507378900111581494715940979701754167e-6	9.15566478410613523697870209632793841080850351990317362714367928156891383213193071696002525329844348e-6	1.45633227210792102353901623935416982823096074589197841725179504480444078892080235329881936841255417e-6	-2.92162119297580923252046938586420786991469346553714398425552923854870911506927854641912373801279261e-7	-1.21667639070067274809826827103731662462350614664693141126532724209580824998791737827327623364142117e-7	-1.16127072227026402039338444592125241850941307359739522926929953691807325227935244372154949414629952e-9	6.76691920781073491931097527166966144840965756372399210589022576354376366138301765158499792975120975e-9	1.07131667605435248440501525197537824980097538353168590114332163263346539495714348300125212248104461e-9	-2.34845031412390295558458548307966045171258822051728276070317953069830241327137460457387868205358761e-10	-9.88052005088853347865716749700408891616587377911131510867949274952547311134070096404166121380169088e-11	-1.08305524241195573666461976532157523612524595630944764530502865990234155737359425880153076786324001e-12	5.7681171153529301723776583793561094736704012869289534266765572589261236864621610149697153181008686e-12	9.57270225240706627156981861885186149004509128693788477472279252527927267482254231781272660657055888e-13	-2.02466635847518039104359269501784263379319495660195690806122778086942326565918417255876631977316581e-13	-9.02769934048634450875248518308826503632375737677537063560215837771257254213412183059846868743909831e-14	-1.69354132010877424695728558584017718728255410811425256107456896752961133994294349760942521904237926e-15	5.32244495289444947959805595647366919448232137395147242880803774066290434655909510989815254257784734e-15	9.46940358619993908726244091647390219909046611338324095049234561864771766708948107512770424587127417e-16	-1.82243147176058976016823302203473124117281165928575987858981801771671983983460993943504427912790791e-16	-8.83893752291751473885024474654271700812756054094476377337487173588104411734439565814704759558162472e-17	-2.63374187219936738065015419981132642156978426611088861494957009270628851841610663305760139515697135e-18	5.16171924697174384395105223403558427354857496775927615319487244430528461620912334770309580766478474e-18	9.94743798222862176045459847139361261061408697159056367003700934046570743824884612149585595931234344e-19	-1.68186176398521545316901055395611878397726925710849848131724503176286802465117379145817870819349013e-19	-9.04957437281455590132357975349492459012219659068177794208115105027332970961527283068896112340359558e-20	-3.85558654592122091111181889382962228651869367259623308715195833012213655568744327476420457618375756e-21	5.17485548048418518155890055123390696076282516358610879736138736476334054752280129554565998341299418e-21	1.08567798372944762261889357464753280659281216792605521907319502609684468409961408898716163115032823e-21	-1.56992611392369353940609407430100365081718114132628262383136881426019602723982313146088495412805096e-22	-9.55345440697348679841113243297050054142096280179235986476487136069262737231691165477288683950844904e-23	-5.39388673722330267774147862227932139389808207129080216403693950571433849078795627979691719524680595e-24	5.30808912228002419020743991171039772070486575253436377880389397893099478504356893026147502335556787e-24	1.2156683890492999559644659530494013632439971305019969918414240952377686114921756480232059548404178e-24	-1.4647201176558178651478837092418312144166121703232239518871094462491774750837305396162806794826421e-25	-1.03073643194983887960816440188964474536041029316864000005075484337504083416745322996959230723328592e-25	-7.32459181328835281978602420992494434855974007463650784654148553790945236477060472309267966304145983e-27	5.53667827823828937664925386396268732545330487046928474566169974176695077504342334452158268871479924e-27	1.38045951538429968440808412330027810656850197169176636841868184340837690860797709218684300733012284e-27	-1.32258849952628800783692285785652192839436449765663626684968507553168622694229488018876921558873712e-28	-1.15067610154802024752074643084488192131041752264980114349172925480181823569610310985532278487434128e-28	-1.20862071800636598988412979827686528584225560533334750880735209737014318702229030848022174739590173e-29
-359.11675435210360995498517927740824473348306692732680689587359269138500207988958181805103920029392	-1658.34043665847312061901436689428174970674401252964430511305411651042144468136040753726646538756	-2747.8184026961532215415445809333699515228530784114355347243481269680185636173818803285398108228	-2268.8517420373928070980181435139924255612188014013309814334677428051586702251335536849781744073	-1093.68567064925607656940049194394379773366265193225088113050462160373389808417810664293990168177	-325.16544828137208117171729163538416936704367122828135077628664221939155906933724771889179707814	-55.29180462070016677249445162065674512175418708993298550324076890527583424084538116307213182827	-2.9875950981050193260982654043392445753593796417698555952470138847193340183014880011371539247178	0.65693518684041468646812261531529775544631154459149387444246180406752572284716752094188655354046	0.068804629224795830931255630846920327581087812364275068398574673242330831635952315882583197792215	-0.026194203494866169786134437125857399696562608012159355065025736638517025099639660327379790842489	-0.0049700600598096832611004875499907619357806537886426465512046410630141044011051563481729948288798	0.00082567757144970631093020740281902556772157233560047683320479044705306898304933317293744356003132	0.00033260558985255303455359705666057056578370957822785708657742202703539045409026566782661258495097	-4.7847788289028814976067240785944348248500017114644131340135167432253194068350499670494809394336e-6	-0.0000181051044699666084698048493609870864806228805794306568569857198130998020953605146093121059063097	-2.05334083009637450425591093401463379682823394215703775181656335078877973460048822358929518680793e-6	7.2305523693314370114808791596715681558919770612092127193370972283402785754336460382325381023471e-7	2.13704583024415423487641190191513176948014756708610426753817471119633442067031246359449851680183e-7	-1.1155014499859556189974473616772816681559219297746418789292042824291517944506238469302440018852e-8	-1.3888281248620389576547810467548779913504456626190797434125657649965266170806008668115360214361e-8	-1.36356130415599378775120785864476383971738002378225517283773525829251065906123663783810678090421e-9	6.1645411169855035641168653295714980924948921124975718790871634269367703497414839070781302705691e-10	1.72510349933068484464314255901305625641822658126328309992368054148255928414546648727981477577078e-10	-1.1001643537092742422710272066518506456814715067233753554821271397287049178025877607044022100824e-11	-1.2064168353723725650745347201056939387172812121692004448395286326118709165175152796912096081943e-11	-1.1720611244037037620600760703001291571077127618723601421120508918459750637417866576502493763539e-12	5.5673884149853928753220720363035365271357193232539483647868117578931266608537772911441448304115e-13	1.57960448516233562558993342267886973934969928185270694948264890930468979922226519558425179671959e-13	-9.8385329804119410744680262225929672478441630286735049079363241971237235980547410975766782958365e-15	-1.13323600312551901555950875150246137910821570857248601228722723051342213033741592931737447096653e-14	-1.16301560568438866960777302950822830029374116906448915459739173713564077352717983328650132220975e-15	5.2590721696390580452216295902065879428858295915628572982093803775698088667291551604529311446102e-16	1.56078011782152240176608362054004328852681763336203445218619760405699788291319567893902881257512e-16	-8.4132110449244354134032540581814956824566296539730371048457879953049941527848935723763555197597e-18	-1.12057331059197287682020189791150601375782078026276086171558749872222827043394107519086409455118e-17	-1.25227255731865242187382641264099028700538847709129176873694897890175183461598524292381163929277e-18	5.1273054743466662274159889894920081077038087313876633876128865849850720230260013442114866198804e-19	1.62008709262552857308644390155680821526399034117809265782203579908241465042404917899173182706468e-19	-6.7829680637437092851136688699564544560983360714318452127923016463382451241157388979439003716916e-21	-1.14778924075137633539505635481184488366033843313097394737909853519902060499248376421359036226354e-20	-1.414253122420511649905810155645627578039977186667327351560774855888120442289351573145761895053e-21	5.1081658558131736925609197584650781632884692955145532741755330297122429183561473691550880335175e-22	1.7390283442275228398314981205027090412514902309760916821020168205392821903125750635205257187425e-22	-4.8546331630561340990814892344189706207094095471179272622146858311768736492749936480699306372545e-24	-1.2054212366846967542914788401534442680244800180082784512017183469712170555919588394979484475755e-23	-1.64380574181914480345490716623506606529655506944179468824566366162223363127518356564397880356085e-24	5.1618658489814388754471283974652941267952648514191993707177197293044313660017062868420295487871e-25	1.9114798540937686704360224999753347724301889539288643071581405013636990390836108047302604671684e-25	-2.4805559746791656749881615761622693761274029830828236846937782864919475845315326138076505745126e-27	-1.28881951026752593828265434251457063342371787049934833523113553602619724652412485636302049113863e-26	-1.93895939906755866282040523271920146568140140119312166840572170807225680706074134601911138919303e-27	5.2540162736157087615234414320005828265794453417530896272879344427012673679488222421799559659777e-28	2.2038404563682547140636750005000269693503488229879857382226444341909649743123712434062242625847e-28
-16.919121954723331290682356676707585029100170258028898311774999296112076224971476960546404566217136	-68.4132687472807552223391707632739729182169702808041868845139048790297228026549332089032091786275875	-78.6698695392905080705744218994717629882873379035183706896362626661563397511572408798520468998681303	-46.657836556358747001259492233751194807770548017827271143468738240502030247079693679897226232081951	-16.5172230657613449688041566572119724415451609382898671654723805688426490055986772222450052083941276	-3.38843569284762683213955268814792066942310614452850450998911772653611895370037423982573000884849089	-0.278546402958960060048703491830123233544516662178320127658287050008108740345069240241344113075510495	0.0351094779910877363328583727521474513455260420451717306957272516310109479263795203560371225196627039	0.00796835099380423627762028037837096137453753901917984125673702280504311021839915204296830107890654685	-0.00108290981141308903129903568488669123631831809615673815054506905252902855781378883491996748301145725	-0.000437943152663836072202213390979498648935257898989928184745245874991800101363094463761143929494362232	0.00001092801793450596246951338783610165898029776768884945226212833688802422279757504588066976268038711	0.0000226619922826396137918120215528013273203256344812050464688229848722222366642109361493425773434432056	2.05248314121095655688014589184068331959081488760951705587985057394846095319375332590135680253981701e-6	-9.30078639350621295430043469329778733798530984710012921652906374031364224309512459627876893660408581e-7	-2.2975184754286016876580786874671713719022805533333851642459774334130647580855409690448820842252304e-7	2.00387026972925621594432526388142387869635041874323041447196607738607239558446926361410596918321334e-8	1.55435842541713974452202914263204738831800894829304957964581212869463599376450660727137490576709978e-8	1.05769588847984146060764535786573304107218540717401258225631952047307263049645682824355609087101407e-9	-7.39109794654299114982547325353897942854128800023999471864456024256679036605442969495428609349970579e-10	-1.69068212614058489016707277631148601595841931143274067523999574352108182043184895138662058180356284e-10	1.838478387884040102115502535367385401795315397426421502431909062992550555683410132063224955269073e-11	1.2751482220026924632415376458065491666111618157144526450909398142822871162737858288120566204538085e-11	8.23291254454978230607451714772561627378124960050461435025085306557106392677550886890125139853596415e-13	-6.42079332794419283671825421602853110915999988312430496072366560627281084709293146151891718493766349e-13	-1.48111546994947437494892344659442538991371763372884240873372150219776013226274640726589114193547277e-13	1.63362988009454480679883880477163788758395722977711939871532283419452384910600563254511139327907503e-14	1.16120134508824025254827271765944957594347417186805107857574960076966589391994270232545056702287451e-14	8.00682193010114308803846183861984755849962211058503379733834024789612037858796720508785073875486072e-16	-5.94106068456403103323694197471965629125619322523569426540752179013427360543513041593548042998926938e-16	-1.43137793864948335911031833802164670915995910648287861954107899593857510347804181248683360039913251e-16	1.45578135185455254388798994100039234597527187482275728784956002996341609946094674276046304649712676e-17	1.12830159137326427981022756226131640501916203979920241571735228472001453698404523859261624832414514e-17	8.74324055215786470048683764290709700735318395620096737512980968947589030869960885928001403823189236e-19	-5.73640209316704604110788975458520075765044135096802504868168574927258200059130322817247751544884986e-19	-1.46983928092690341005714070239836494342381577848895700491895919572330561130709995291791517601669518e-19	1.29427012432969774089205069032713923146022060473965933396785995855779820990772265861559955619036549e-20	1.14457904000189846759513276132282980456615081801062324020275828027265123368553001608311139750221126e-20	1.01275876351825496341712653156272365391219857562563550363921661783294423325474244483441423471415323e-21	-5.70242777181799645677942511399868328935682268365631277006805908593497691661884912854024804569278466e-22	-1.5707534313054992510882830883436206753726752011333618941362166237794782086850516531175296728457639e-22	1.13105965309885717683261888137943565862730086906056754426112513775291247054706866545153683355147763e-23	1.19637813118113116354896758430171695038992937174718618219224988584798776667847054042948641656524189e-23	1.20944524594325216274866714991071087151674945185713477288806916271841768913412609158063755914723938e-24	-5.7828455319357574489875026300800407019940006197601628264874341412229835126842368509104324998189348e-25	-1.72528203993902993951449608208259949925800506305786859128801356891386290226460538619830887080324951e-25	9.48080327317893479455338581906417019240556630602598671988889463887886946067895684800979603981337506e-27	1.27762055909720534410754220194053784674136151661107879067402999706653007979518726547237791719780747e-26	1.46839135125939525972190356213430611449875046819335638950119551274757555999013167949731785668420616e-27	-5.94608786555483940300674080238791998328914482291727361360844954791332776175851321290819162645485527e-28	-1.92778882053240114507612646374307394326631269963459063675460542841114792308671197346464806331160313e-28	7.12047978096799047369939587567037981486343401234929086270986868475549138078345168436886114337114901e-30	1.40381779870635144708132182531958144602836458708105565565507904214747232600303793569776576608519411e-29	2.0749762780004585960861692251626886482236626201485427059798352808529273012888990457140357341396791e-30

==> anc/L1S1data/c_ai_h=1.30.dat <==
5.556310595765367331727918529995172391967068043429754469503620447565728898673495663701899413983182
1.	2.12690752418473410872533133712619797186314487178518201679878472544503616212905629962227502400178254	1.77703150678217481725765845049531495603192739598103871347222840674264711911503480770622333363024899	0.870991743459101055770110565644596833068253532623942454590281075372416743747123384009420461228067916	0.26286301170995171314741731172040546075492952558683760626857917582954235940321080032904213227480933	0.043851946555477510278702004459457334810701188439492047196772782429294662362013823255137799916979196	0.00121508361760570561484230770703360227998642893862762094733207864858458213451256906742808510502105152	-0.000989324497583097837941675067190641038588587213103020832829138306992215892373547283037246508066116526	-0.000105880351238792842298015083956300501853514181229605074563828796646222352204083304825397859029199388	0.0000370695896300667567096470529804801880105718090134304008632233289556381987628866961750024761787006208	9.49666411267420988810152749656042976005258133887808908610672640763235036046602278860819568372485872e-6	-7.83538461180101552786966996291660518316148596847223141412219042867890926113079966050013679319561665e-7	-6.3334674026411673607438501887454477034621223390474409505665075547925442208053271432316876595823185e-7	-4.820978391461083844881401260288267222535698200370866557660595777400836033303775478340005852319476e-8	2.9728925895154784955582873994139573728630218452995624423777616535189304031903921670727525805792729e-8	7.65933475910302056564317400078923452941119523581147903513796335137333168932442147050538559722992654e-9	-5.60164802150253865372368409423976458539409138131363918149985013257178753715793188093312103710831864e-10	-5.72796603793152857774235358348903344415673066305015840521602576574250746229052370546545547109269752e-10	-6.296931398680984477416955483757048178813684995880731326520240851821196146257067754771699297265421e-11	2.58112462057142154132174097427551263101522559234208080287339797065936950051804341997170550057909508e-11	8.65639972578364801285884571534574362512250365247112696784983935915903487788670181481688142399861262e-12	-1.481579017996071316356345140584221077638704826798844515392947969116642283191273830503928062852289e-13	-6.00442739652598869823144600587122021561828047195701474189675140378150603799500639134788062325240437e-13	-9.9290599973355529717150353390864695513867578005350180342633419771853433285349405358302109033775615e-14	2.22353556873596110191165877610912441271415270138086900314347831237742032053850397301861336908329535e-14	1.08274768999353932813734225386558195168849522100800656634196635692126525228549887276742805511830744e-14	4.9078035268687230190487315041550037770938700245586758613314370662602477459251072163207266303483999e-16	-6.51031156814261827184150068302901969439541022229393259892073293939414384183038843033587844693282629e-16	-1.55668612143637466061529586036013633331395498534799033403913734711688486963183575398652368272401115e-16	1.5833433750024779478744807961172211130087874204124867920948656457790372045026916022032731742922568e-17	1.38150834705666830329193603346105691054578921146884247165022797675414224997472148592018037051930364e-17	1.50900003759999743912888585848514799253560180260877917749095983387024683885004222987347436887863823e-18	-6.82071035337395003453701204299387510183038432090140727153332702220322421231947378005981295154000372e-19	-2.36054117337343472119343892968173703750204320206645497132279106800391044573508481691064751935622738e-19	3.07985895521679987273822604583913061910570153490717248268676320827876811413299283148333879591048738e-21	1.73050717685347448800061628829581664962655686489464493899322936583087381055655042306873735082317854e-20	3.1010476498763265725228893200044406153860092370601114007218475560165839928653307548158707961854244e-21	-6.36195974523270587156598932287270864940611879657451571762642551215873474099114478594197778486404783e-22	-3.43957741368864178670102671229898275876139892181963641262855468493926357640663083523761303780427063e-22	-2.0844738355123365537691694170846397910949573881214111651038024133143227428630826363767999700302904e-23	2.0644904069081114020815540572766479597407025163842904049047997171310754880014837418599630147647963e-23	5.49618392050270365161183058123518128448778643543211927805793489923230530688346011798925604220163092e-24	-4.21437944254978483355647443092965425932362496022326520452066570094486207353119406392393511451754199e-25	-4.78587723111229890439693775056229596455829842302607382750138620992739447551194746416710808937918066e-25	-6.25949896187992555889930753751788116291708659447219598842582144942841302675113207724766613384980959e-26	2.24841055955023929784061952059565672631373950078838902158266106072164869858972170482006775713527233e-26	8.92612510904992399778809298521128696562278663147488729118975817657372051634633416461671179820909959e-27	1.07907484466856581810077423846685260542322397541321277806208151948595217390719453028460423682618153e-28	-6.28747032768802420317562543429637243832761333050570540397368553444978926447502947185561606996578929e-28	-1.30849710952288011922665413582785228884959011007784463840681743610928535517910867135212107823658555e-28	2.02819738829912570288620759522653081780842256865968926300537082779184034223122957815539457591408946e-29	1.35428816997146537803069624731852270052418339777990990146851331613296069409671542617457309317784048e-29	1.16105346828181954710389294914921424409062217834036751642967681239152538358786566527259566365956657e-30	-7.57579795612175486912508986901096361251385890929993432494781501904082934889709735220589655123658316e-31	-2.43149003882681688409756647473925912544427011969137919042567026788765742583170154154249359252170059e-31	-9.37715455654510766462301377666939543628571477480718493082535540686858839948018280489259551085529299e-33
1.69	1.99030737783673599571832391720131953945857295589349347165289507635662613329473268490375123078934104	1.22532094043068183837827940061029884683156635365460175287869518369704487991413733250535913765160326	0.454632844644313399049239591584378510602029926117200113967910167534617984218869566021410886557555942	0.0976489097925328591271802359044857034650167320128056650874943342949701073550853969386864761885632607	0.00763893811818345127902673388360333598581897928550906509250405317660527791318797789347099786888162529	-0.00163622342218136927404081892507856514009946983295725669605893002452169362544065522596221639851223232	-0.00039939205597598017528013272626037054119881738986634212424748154997620142828583736194338599812947652	0.0000362745861550806316975755992370076121520122375214251166623098082893603818398800971227973959776273609	0.0000239128851661929620356011635267690319514424582060867392079644971265263599454372028452662458797626996	1.12248695416978146776624710456135855693325086789707630279166130964722181994339416980908773266922349e-6	-1.14920719296090197900901580887814614357060206327798374206922837448909151070252806700658816687026656e-6	-2.31975598632473372164195080300705331423046391052647186708954952659097666084538890845821129478847361e-7	3.09056981116422880627435910844405987329569074433241407898703839925840490202155382518477254366043663e-8	1.87657818038910633069084733722866526717201705704404999830871220984457723641472593068881975989674103e-8	1.21802858928130915879074321600870626058826679847954885028392095536583637921401741807864006764245455e-9	-9.58176386294103800008393860259114781336829359922728296479244803250106650864093698381910845522073728e-10	-2.41779164335091859215077764527311466073742931494537030812421135017026868629791961894572379979343764e-10	1.90064022704991154407949010702892015970831551381711481651452619577990824646672338795165425863525096e-11	1.90159988132050997188768488109064368655537273244098627934499995424933694826100960995762274609483779e-11	2.1588610164301972249429024039955618823387211149295279362267459199294631563996288085704645281028651e-12	-8.66391366303449486126641328244494405823971635575191575798139479173924039665865999503196641637763091e-13	-3.01569604881357708754576652417967350198030133286014925693200986001870219715802675497148877321564077e-13	2.88334873632431574058569850955075982903251302645444953909300563544338942631961471358897662034149935e-15	2.09221517042323108721831681567586379367654109427061439952469893812384035559040692681180188856515231e-14	3.68540756858104073834500039110865285159700665966278442969129557722212781759102539246318423379134543e-15	-7.44724984272914228892017450920973057235243565265516857861948446339454384034975604347303717535285077e-16	-3.93058572768224139095484490275547760605855399195477850643631805959344898287767805287534352854453183e-16	-2.24290509175792527705270875615122247683202043789532654204144262163619867834988710777308207813073394e-17	2.30664126319136232441842134165843134491114450444319760462880925494557935320370612582649738910684517e-17	5.9332943487660492019433952834694618987055182469157998078227728531607957687934580103892244974563974e-18	-4.87823465458050238276933159085768213158705042816135954214461736621616349079349029764552853862738436e-19	-5.09911963517832404988070436825459054318972837949783878047247603129500899892345744357223679208583801e-19	-6.30152310990850725458052267288398944519644139053638755403246897037754464446254764381015818715740445e-20	2.40024899593662463305336159542645412961125522139860972769842717847745627197549170169779946123741281e-20	9.07789907247531152097954690653403380298251490402060915341107125274731516378863725943107200825278423e-21	3.83339814670907420153675986820725429732707185548617900430646019937897665030296917650294212444207729e-23	-6.40193690631244592638910535589382697764706506586625808154238161176316060018071210266437232100979312e-22	-1.26345564448078665192298123940620850555981273834173732448178289003505584090158814334538263348199228e-22	2.1454557065959318938174538313490344941438583069309833631628375623846958083187508739019346335487787e-23	1.32329456847085587103886065451720473852301689300266749296769608621487482130464816293718802330728107e-23	1.02272605131957636683678414845364831144140640125376700685899361586586671116332126050583405118650172e-24	-7.5588874573521116996040177311355466456234793987809908179301176815099912050336067376993365125438172e-25	-2.20972550600994131825104988838296372063193201167701287740722206945551523540521805082711496817313546e-25	1.16866052779449329420037460857693657136175940743394262639630150193167370673436376090882616550175859e-26	1.83063421316451716918606155862298749458499342751244795354668409701020968094233947348035991686587769e-26	2.72536779764254911083495764089971741830735635613692079318390913567692569480588826208624772475593262e-27	-7.99439175638615316330058964852313649982105883172977917839150927776198561649340067528249333841910678e-28	-3.54925901785278307200333495030288375505320523921410026361076510022498153036321466786643954443840434e-28	-1.12653877678557988467908906815076890689542951825663431000506083774103611155762411731472825141793614e-29	2.38107139551100401800931049363326751588674443907649667826902816786466832971301079772820948595226792e-29	5.422188065178314401922227527560270208206981657345393596387172968170745972050019533375678337478317e-30	-6.30527506061532942443505872967675566372539645602939011596683830586380730615448925668604421323972186e-31	-5.52303297346976352573430728775410804615545676715190369361289837709795092852890733235833681455589527e-31	-5.87841053050896287838517301661482214166491040378971992811811013053599342217030071257519638939879151e-32	6.24990208865447183608207037953404885681808159724351146191574499786058535182450853010267827628210177e-34
-51.658453037203661919553959233886617685447778373406192066425852552359663198271754843349687030375231	460.868722006855587380752445734733591422364038534451508597145794317984678645190128359735632374729371	583.687564731393485127110476798607621742993244538852098961072170413362244499963195613971613357656381	336.909984298931106327848569630013336268878662292739533956973515419905423962941676732272745924711286	110.48764320983195147000648406575020143000785304852809077077604954874612721450111303929848927697651	17.1337719312852145364174958818883342405251851011237357622103117719764291893011773406010756605132361	-1.17121395095656567575306963826523226342710890082874737394119419458136855630892849424498437759270672	-1.06014124722569146312352069640976595004475392335427576973818348453304607682733250174371734936554986	-0.152365726622769930125437868794151650877472395158658341442624855434375347201525589839684724630003386	0.016922502929466090729648400372521114652691536840517140389979281176590763484291416907356190938680882	0.00809699796782260283139215225351392435466019437895014063142395938638368559401965179561070829404272624	0.000177097510179833232597526932518907074260031109610236479935227022579105895983782369193000789914621747	-0.000392552006039340008919977211745348501062734049886306989978177695422784942389245778267742421050938792	-0.0000669467471037525750495335213489511220713713833948415768463534901647370640315285336186136189561847772	0.000011821668583224646213009761547762384703323771730802396599103987032219178026586750856195733078670136	5.80796874405848686550612376476287220001972032646930941489149916548956582844232788109150123389404607e-6	2.54481438678906820737784694863787970916849194116369296671011433918564158494952900805895547367196497e-7	-3.13016970115000798110594746750765675942031947700140610275564593801919635258790561940245837250754437e-7	-7.00448511777900534301223120445396379241004783089805255163652874598785479246610560925880608236316649e-8	7.58137058044469414940351376620759980023577656879342584376840511355540777665479523709594804367067976e-9	5.85624938358347225348555084210619323483771291117678826513295526048263716726538035313149485664920967e-9	5.5782288443967117269568326194724512929774861905219359066859302063701716073248887089364403285489016e-10	-2.8432689939149221050891016298045769305804247996409591058082650437959771662632424764025980211759015e-10	-8.89644691611414959398445730336782801122004367098995192198346934685201888467889223741874648413566225e-11	2.68203657609456737766879977528865660717111224127578336626498791330425603027167007502759399730389385e-12	6.4969456728927756000863699972792008975048200625427372410170169027676065452169324036251592281342984e-12	1.02607092456622330707156947196509736929166464449544831153744609682125369611223175437540544210102213e-12	-2.52107725458823692759948134091778706571491352543477604534847092591906930230431760566238229006792954e-13	-1.17800596080062234010474248736706816806623939082929470002335419514309984545731440451002757850957955e-13	-4.78894403621077595336760895274640511601131417353948065286717187182367587746228186956408842068818974e-15	7.2661385513645566658711536193995881922051765115200953073832578697333735449990820688420701833202385e-15	1.71212174093029063504113154021370357690870612819198134723666409379413713708580013454341050718372873e-15	-1.82479199689904550893096398750021427718845507208901400950998311108074901835618592444901741848557942e-16	-1.55028499554548366443271924533672212764474618165003145619053887194039893790871526471405544696353804e-16	-1.67991603364265655011581943462624681796879709323451853200329437336702916670310637762033469197343852e-17	7.73707860155525256668375583338689570890358338385156471298376210961246055440425655263837540194865804e-18	2.67785623576676468552130892186926412206640173606729314079841888675442627917765811989652291577356025e-18	-3.45002129618932972427449660769156115345778468055024841725780060259422887874649676552224646396177228e-20	-1.9757339002392114557166150936448920391577896245760948193684435719369762385727118423991077940212495e-19	-3.57176480836779006903846185970469798713766371573111495585377430852948796060047429666685411003719476e-20	7.24113235495283177133188268916236192333994894732364921365456856348202298210023931006661948826687593e-21	3.96880269815181081564845723667940643134926243911408296177127161231503610566130442636395613182485211e-21	2.49533915196437851990016470876166931488845757861997541156198137450899016741170795198090891709218774e-22	-2.37667296483855421662350801219954446704030466850966499094603040149551828637356616216346864328878839e-22	-6.43006078690412360365566566694976651114415279298773259428690076312432330919990300144418584124937585e-23	4.66821534841668074719081497920623300503692508132997576078704911085926916615105659480521917646301562e-24	5.57329719268580778067434133494407073680099356539819098274726466050815350881290618288154226831316433e-24	7.4986716341881793169903681404087715315450774901040132145149525769162049475600612043518075794270577e-25	-2.58775710985257710321158069290698253741095142870364356868007795306773325302041369342308663370404141e-25	-1.05277391363582628425899049917865217568111254281873613934830763274202477036527476142330041958184267e-25	-1.76527122435482515172497320364696084006489165741165465388293463278517307395206042393928241806142883e-27	7.35822447990558447803793393969652839764215046943797769218690426442597816582669222354611383264126519e-27	1.56100518097220232472615187913291701630607871040861554156461286079980915406149759743588886767860669e-27	-2.24502785732717222888888962067654470348394841469477765785570464014235401871602170828039023248173085e-28	-1.63296267275821703957437272077374621519668608907638199949731653558024095068419546061369922299248159e-28	-1.69400007810124881322452751305859055591802985807505631410026106658433155733963965250547603501432075e-29
-418.0689385962564717481990293280525143519246950529835751084622344669245056643327517836375701340551	-1948.0971368050822267472421023886360060872588413772512144909674824541835592427812744307482675035	-3326.347457775399696020774578252276697234240865020980985841161664311450973236185780613654425698	-2902.3274023015314530852951651506903716603138663417046375352969997439826332754170042768716347383	-1521.3533093240420894872584918214018442474069136930033923929491041672965361464539059845048372939	-509.107622923465757032583493150228530090696448818393725380518324705016516870070714697117933709	-103.54250145529655598888296523327979483388804369750108040023552012117154017745520779416646930843	-9.10055664182230126261742394833709204588167637355343314199844663206514272642672408144340059843	0.9489376086178864338637286541340106417880554112785014565094248675629456753655451588248185342183	0.25092585829047877593929602266875493462429929058902561755071712532501350103300617983080447600374	-0.033645220168728787735242756239413060699759960821677684536614633051213556006001091074125919432631	-0.015800812620759259079824317959714323332679731826582387839687587877870723965979708600643866619305	0.00006493475159380329159200958913618545958638055841327171258081151015241795339999772307818297111735	0.0008845882479915424514012553448482957965463944646516014491359873718616619078209253472061143887139	0.00011824421811109341899156344007568865420101365060840978508453598124058518428358050367200473301326	-0.000034416425927491749340393075006123394266349527654133661278187515142439544426564178716284871120927	-0.000012400776691721251845250647965719556872851527337849161855552407470820384997052963262759794884304	1.1885825153757271879638338581186286747331084099294913469447955815070467425700218725755051775699e-7	7.916266127577446903470897867190645866065177488412464340869303426050476001599582447357495368253e-7	1.258934489352016362506646123813606231516948516023365957507953213254634252690550077119023663482e-7	-2.9124429528809529297981857457820873773413548478427672394058659525759795354699056026630240790085e-8	-1.3237910032490451862553446908051505777451272740309778043524619049101444010798196255482806869116e-8	-4.274433920997558579878482129872492729622926319646053418483955482826830417775166439243926318045e-10	7.992883459042572449267980839403774265944816630724204288938553433385236227119183021890236973456e-10	1.7242520783744270608146341940318020654161248447991008157921701240765510284616904409745326759176e-10	-2.2407652173209932502180923994676892336733169089048102342844416501727795939222999547403518483662e-11	-1.5763294815410023629663042736507866465943275605176338520244002129420735274517047385781578539941e-11	-1.3753716191297332543896443937146935369517139056965809340124675404115829683602597735382118021233e-12	8.247737114664388019641052153736720688630098249161561766232767402391954525104864948064258787406e-13	2.481063181668995843585731876784768842511389408340678166225610925989501356700958761223257691244e-13	-1.0675621101119728212307402555732738665531166227072831371051630639077499819937197924150969887733e-14	-1.9241098436878423529780330250493330386502926605223993294137296039517421335887940988132171052172e-14	-2.8802112885206547724597761980789261760861922417465304122132607590514298089082702997660611067682e-15	8.030380079745579977800760214696427148951806888792161115673958851674858378736580125509816491472e-16	3.5474950324806426638862907426791779039837682901048527443144639615849648122938625211763119810847e-16	1.084534739802307020775495121517548136047834396197930779535546052956185986505377584854333702323e-17	-2.302926404429248060284724052638547467238156316369702312744666457273385388956631521139942903021e-17	-5.173069576576195724866202749449078446915279022742839575137765615593761515046764276180794041284e-18	6.47195475104384918429632567217553986305705609829022570539688455821186108247671405902749738353e-19	4.933694886213018386136934088513900402034305224801363569951584645958242522829023783662955408095e-19	4.866839760283992704063868153228949902221239007331387594579136247230503993916587904985080835293e-20	-2.5983515928092511332206120750400633689857548870129259354953179243126839206651832400742160703273e-20	-8.515792722766261619940168272205207407719648014211886744621714742915499458303459778935847559379e-21	2.230220376698470428807081400649049598256931636735490938657007968792897999428084739036851975259e-22	6.575523593596310541332316046128863684376457987350158526519661618458455201065769624934590939806e-22	1.1149510466828147172403306470697344279333838331899936644337259330171446091688044671367003240273e-22	-2.5943456575164815492357847227579773121261069538013592765576689559377701183240262679714480533604e-23	-1.3135556374951840409951081013537804637592611288200544098067865881693915942329806467539829339066e-23	-6.745005135510052614977850936082635017779197009728283080012554958871327578469828486911087817426e-25	8.242380497499475592220597355602818704824827944185415280575440480353492163148707671657830591568e-25	2.101139334622505826694423242741607748775320932240587509650677016222218482336878729362423851956e-25	-1.90706359346252427635004123734828198381523649100179219006963301966106628697306764317982884392e-26	-1.9086141175238052162287870126136312724677694437605563685254284237860474065526399673898762200909e-26	-2.3313074896482310439846324568050945096472353504618568084688147944450737159965590654449110176404e-27	9.358374404997463566407509142285302501681755594123667897770395456795132091037207432444835824036e-28	3.6786548290317941221225322299899420401422736739858479942464624982818219921972418430027195637037e-28
-18.2144490161899292930035662267447446995744283121894291848558678032432956110039222606484214521796239	-75.0633440873030595120001150746714686892514564908196522522000845855195603699038989864859334370150756	-90.4160186020375585309950855613110859164220391882957428566113409593484479093305166537943937863572844	-57.9069057323495994495977076834902945345096013659522514800924992859569323827718158694945578028656703	-22.9039527722426472255319763815911388929783696652295239473534588238492475061815058943868300481616321	-5.53807375629138450707780636503970796498067608983696860192809643006637664910990259216218671018079982	-0.653786085640941961843312689239470877665103974504809880610590727452171510239264050498383273999605751	0.031455175741662248898721829255947787264251457460776914623872048684989450603919344935411182479683371	0.0189592496718829419389211454266871719400044695388035172425604118480243750206526417523440272086971876	-0.00029820286566606618779027285857038965521942463875855965622891761455350563036536621606944842469217994	-0.000968003854365281664524934045983106718900701155896895927545048809510812771240820799236961427411504752	-0.0000943546525907621839983390689871409858159441479742342502485092016591942192082940814871837910025361954	0.000040716097445914069902965194878201224388043862390060548559092302645119615742410283090897683255485218	0.000010999692211198905126137977817045164449546948865705545451670659896898992050434501424609260706005522	-7.26500466810926350884867735825141019467728993659125015232020321826247846102763629904008086345800326e-7	-7.66637321058517059323454092194933914247265613376173478071879983344194186436440408123619412288241784e-7	-7.94819155264634612897538875458910762572793197719846691269338311999745312496923391874662817236114663e-8	3.42747068375366508444509771238740209169556379462866599718342823258984057125545242199462481605756049e-8	1.08065970207263987865189030011868464337537398377225248836708109682542712625451902432768601725301251e-8	-3.24067509670199243226637281509662055762934508289810008121177773251530984065947919981299277579709052e-10	-7.54941216076917171678592516067892599857056586290863983297714907658086219810759852650781342665767717e-10	-1.12534797243599608931045598156111420970735755109230721871287764411423869331546445653200581858226812e-10	2.96539717915888670353190272948947138800528462038525922329384629790802343238471093523337920791764999e-11	1.28427234484977100858865452922889732980581610427904956592819160434588564552300562058685778132201548e-11	3.49524432635183751808731814525542650370650192311994490773741139508663436769621721732008468347341584e-13	-8.031655932653483432236648530374833440868486549170319268078595324728285909610225132738108549782478e-13	-1.71905027916139681393554916499385492081892363187582780700287351722518833335829358776483997346178206e-13	2.30219878812318043516742886370502263871467687389403133237302547815978443898131748592150347074781764e-14	1.61070181497309387861723450158893044981532636189082193763478922725326132032087185735337659790406323e-14	1.4256892635959379975793021646135317347806564661243248344967320540979116707169021211851164581545606e-15	-8.49673077086054864333674807085777289217769568948379870638872076876198043592877671529409587168848547e-16	-2.59689786123493523136637697524012395865677318606596954027977751388653887387306299897809410802819177e-16	1.02764490110691393887560572042170369988939555586307077213415382983542931440337662405173099414691614e-17	2.01877163129960417327061380227522033786595301007409128166783895478437529938336737814855048825035978e-17	3.12108775468126022427669172531618343842212658187073563441476369097645115220216581852867352202604458e-18	-8.31028796592952130954339779542704124314876276793543790682484017424681889268984909926109327474622216e-19	-3.8038992864036361535907614366562894572593864156798548336002966735857027190501780517985908215852388e-19	-1.38968846823752606362645618208266699174736180944955905827943883782159534071170372054792918308622262e-20	2.4447782181541539570865928740398682335236305272350385239983949313224692500089981493355711953029162e-20	5.70331828281893823252486670149462044555020390898768950820026899589845135157971680594686677119473777e-21	-6.5074402191792906340434515567838005630244367955594750511578953013820696889478882613513373646221208e-22	-5.35349061215293408899948639678109651357547849979465018816571329057800749777349514628175416848755457e-22	-5.68469537061884339685702662141200056638121045583523990555699557151124810868634663927525208579345032e-23	2.75756471414195695494022535317327994150694256256919494628057679388345679327299967580933054324624495e-23	9.46279519433440263090360261057025328455176616863843987178694024353509966841176881794312279559760042e-24	-1.55373869052295844845508959375767961681920211726382067733960442925904438681880116346664734449796843e-25	-7.16324450178651485327536249064621864226614036014580363850100784618078744855040604923598515852009062e-25	-1.28382745767651932821807208795183941131618665676132643603112971078095307698042608150268202610898854e-25	2.70447862059336197693828397880720221444023808035213198998991708219060630156091470303562904179576505e-26	1.46359329285334625944926245955097350805343612260646830379275364672399817875564946790897474663483482e-26	8.91175978595919944195385991940513240811080367694272711380618740160871787448099971815798814728483252e-28	-8.95708850694481871839414726824956561353003319443552315665040734448446034448441500226790760625731562e-28	-2.39650842187418457034123304981870330805679314517849431450592829606586134898299540221892779721788463e-28	1.80246163993501761275433397918547280277023955383367548431884155106478730654309624891455037606470642e-29	2.15169837883855972521636333418480415664936513048938558449508239102812605921966275479337472978670562e-29	3.2065317547587436892684804456809591893156410043014217557282415336615189602379835322004594227243031e-30

==> anc/L1S1data/c_ai_h=1.40.dat <==
5.7654701844286937708036360092500837468246007234940291836749614913205178787141404231858850945394035
1.	2.185643124689068268963356932947067389686492686485251018780391015494291935995425287968241695383842	1.92764418220321052823061962984896202215259071390399846013017272633731169058996760185593870906772348	1.02581828595002623235351566534849551454849969280925853797341489522972316810783769836066842791985005	0.348381307167230313869182431352646866077099728045497463448970330669072318255070306237401036452151079	0.070418255000081770027052487134001539707397906484779191240249118467444877939678100815235646359919699	0.00493086566433668444045252532913577341964882520992272186173074716806025934493818206604173828617352483	-0.00130910405432558173459555117018037670963567519342097876106329898428160864754235992553564043584901154	-0.000295951190245665772062060368720577763049721849644486215968857330644169092629480911324430307226888052	0.0000349458324744690036288701245005738964547546568779678892417372030178309673991522534185681120131132192	0.0000210516192799466734593033257631657050389473831310650322701564614234482258707916160961025718481007468	1.06202854250661711297377358545691177215809337245522283468290690401133960370165400864604479325673899e-6	-1.10853178915329826879097673200895170524517720355908535726108935881716103976230100422404440281851354e-6	-2.5601117070307083416323335230631132763841022985808706525473495762691731399837824724632147920091966e-7	2.54931730145599472942598829582398892403652882634788744588811308145559051582746502011248281889858321e-8	2.16355841137643928799367996845839594692006394022140671172547037406269997608048811077448306716518779e-8	2.42695599320860900531877917787321366387331115738342379232418198622735113766498053097894323067585279e-9	-1.00896680612510301159607886910984530350791491444628953655917202646855834806992668785567428435470826e-9	-3.70557103064802659124262167109288495116334306004096328644129414219322403460864606588959299948727841e-10	-3.76938626435889261457614827559074181919527090461568710746598822919020884431057460804438099100763904e-12	2.57272384701978313657840646790742817062843386443449241645370505914895611310489124737445031050977358e-11	5.60574137448257347826421731268074092122054670643752731968600380860363170173268547980609783913650654e-12	-7.03996158920801797816703200649618611218362450958341167020292411623830402019995507318096250972848983e-13	-5.60791252338363731101059168780848267578083900517948595661163933078740883198936160237311594678570953e-13	-6.69040438380387979026459843895018103686917842964773307521999868451643278387548211043321814690691268e-14	2.75514593604201873791458591673048023365887744677913287433546464696367777605798217925371675368104216e-14	1.09426704008254186113725655260688324665474238738229681970276546138000277717873347715137553534993001e-14	2.82101988644981096598226049000653943987435474856773452363062692539384785565451748462172695091623268e-16	-7.69464976694661628512101656181932667110841821732760573753023188164364765745284601618417882396249796e-16	-1.89069173970585906317046124569517638247260394206409845688779930700647162471643180694187438558471507e-16	1.7631617817997805612497779675169959510602493527031884139112962324470878876296214030452644844294538e-17	1.84120646046556610395971818068898981551951845555783279264035389066212372389927071051894220783183127e-17	2.68830955232981913465070884655653420808286962790246515869527321508872590352005507279628435656829572e-18	-8.3404367265166068824060424861122851246584930653954022428133091391087877673699522121256907274199872e-19	-3.93519639205333590919841566947699909449668873099342803837068120639762451921668694940242390836873504e-19	-2.21789853739560456098576503179347595784194493280651233292356295619541000967098578774545689578777104e-20	2.58609023082008920760517952651452823340156611213882977404822076063140520586971894204520270832991046e-20	7.4983049175312390406478343587272308242063539882535320189242847778407479534894273203076648936529093e-21	-3.61426965897609760579727154364251578682196306494127493338751898306930869136761837084241107725832729e-22	-6.72059895709088620301726610416204380740308072763051281157577337058675277485828621367795545102567669e-22	-1.21895261934260402307435043850074277661969477468541900452758993570597821261134321919223790096184614e-22	2.59020293062655569918334163731578205487350305763319262443265030554801542898457080576292697556212562e-23	1.54928599516714302714185742561212204145925484291326728287844822202820804406584891544153882833822062e-23	1.42413803347674688338344794367687218229152551208704470970996218919682756551620860190712506299452698e-24	-9.13849040302898172316028988674624981378089502719025959885422796849895366470010583666615935871295718e-25	-3.19742388903425718964452463261762441494186004387845760445673780627831903115578008562477659262944893e-25	8.94168287124594236873979308759698723598707614600039053531482563508146893437365751089802615474583483e-28	2.58120319319922983807761133895618639459555930740069527470574879693961334500993759836254170807004029e-26	5.76821226750231169313091540976533179229444553140779000760165232886581050738804888713271165437179878e-27	-7.67337264952034346068592240835370653723054407902762389468855958891168806183123019775694100234309262e-28	-6.3803385692250593593244736078348896263409018660508440168105320644085344231533389683620638664429324e-28	-8.29272605616525406360114168056722611106864075983251173272636150875921393734752268500180437049042833e-29	3.25806248682827849419227431909186361168081423843532061204817736297139267226147675711225391333294933e-29	1.4030370957944738148980567781844695485486322610490014474053762444377275205720815796476201754332775e-29	4.93235158830497305207899950523663888272087256068472792829012088021986964860704555213776891953380399e-31	-8.13117648852834512700172424308731518801780094690524499367188647235177792870436117601716018505217826e-31	-9.01767776382953722105764638215961685242298037602595031973276876985351595974881707849880222119291312e-32
1.96	2.40888967475060971342883225582299286046663946043535013323040012532887565037228731567941326186809826	1.59270769733375973066710185426681853863552979247109453069479294714876188194147258396237133123751158	0.656186296014078337066296758420561020093887080156064449339649486163960553649836458732497761938581572	0.165564479014231428425852470185372515367253597342253019032967180990450421134523910952904653421998511	0.0195651806741468684759172940580644293663216674148232567119792656437162200083925589039909810974681566	-0.00174693948079258645171000750753476073379522928350313655987072570766623013139272956488926970070280634	-0.000896545388694397403817423760940717159254579798210628439844446019331907404314100417798718170131277807	-0.0000157256893796548161793385673302522289738553247998318617117356842433995821209468161668881435846905748	0.000046508276924630728802334152274246647758704035903703119591227748843597907543441852046954918063784939	7.78774061815660119767977468803200744768787332539729990927483386938125707867361249670961465897131928e-6	-1.53317925709647665555562823105535111617817416145223767288483158869120385870888780326889926894546867e-6	-7.43269394459558925616390899899808381805840173654643994213945223586568308163585994224685955646846375e-7	-3.54583497010621498598736318514239057423595038421496107450944414969568671367053092667586177523349997e-8	4.19729101216368641789200736330943636937710347744887008261993968435516237171141652051072375549519562e-8	1.0408854671737414880905652637353082482183851879567028674597345876175602289053400381958700375987322e-8	-8.19817069367893526586905713573279011602930531339608011278960592832184434119018607845030227980492803e-10	-8.85038072884955539725962616248307005489516730737231656798087137601509799333953966651629263353682704e-10	-1.21763943582080418104699040386130770247323932251538592066611328670654672812664245341020463121592818e-10	3.802580508305355813246468449571121227605185309849113974252746512073124599056392455898550728826711e-11	1.66544676739880979917510692088957866833290382614019708919009248324893974142729885067602294644130622e-11	7.2177886151926040010388212665929187481401103941613633906195455164115470120366531724225912183658756e-13	-1.06910302234415778554706711073160842323656460262203658922932588296521616446296196619801899433327447e-12	-2.80497740306322475494845127379525482420877510800828758845613043023938031515122844040852381518158068e-13	1.96178725275402899025918172888475543633724193774860701983778361818759692407008165902953065002507035e-14	2.52317368811211173228013475695157160793826969013364743324326816107923501356847591748660447209423546e-14	3.97210708045172752097106735588878478617216622800801868271286579110765720083453427728092696031781013e-15	-1.04991642117556039554271848467886619670669124970674647534463281843523688007760803719280530791962802e-15	-5.31190510727855151469972420923437770558430546854041913389543463650124409295409253260244919632355489e-16	-3.58312888723788912851829404387780004064040575848521490720051044577740827881480884088537049723281526e-17	3.29463658338339589006959415915600696359180082425998315677561565097958792081955472724709419251995105e-17	1.00135461440959830021087442459512464210712972962313858483758117812002335030171530290589432064290324e-17	-3.40630162110781384629233933154152598721940164373703517322857956075767291721081904924370638024135285e-19	-8.53174840806145975504429855385714987162766775776834934811077665417197696815672850242887391794377588e-19	-1.62673597386153825141562720029702652529587007747185299481004794716678802421147995225589984193008273e-19	3.0526406824620963815858816929371692636230454793613984449047811448363856236961333912939651049563569e-20	1.9550017005115634191105037737570994779062175702516849548013065555474902137485065161812506361895341e-20	1.96381255560526798494462314890249354478687283333607729807310321588726205394564834313465340760789031e-21	-1.10126984034924490724740707699920534401553107332126178311861686105612834295490074206330571774356555e-21	-4.01721538900903405511611722203942320243474403771613369913480722511533322816611106449709880025756845e-22	-2.93878719713630934676697085076527722431486538770107943753980759760954026048276024249330181643350649e-24	3.12051027762183575272886248206297562126586651455529123474656665417385600883074830143444695031938463e-23	7.2533337440250614790407951405254494091885236000637729458888941584150895341549416124500963672404915e-24	-8.51164776073073464882195574981800721317629878232958369971441800818071268603144802367355577553725996e-25	-7.70638808084914887451114190052882823143646684023092887713460993574228850832486193748656097240480192e-25	-1.05989604851203325985320146320057331290538465709039895473063513152974905301005914822856834581540321e-25	3.77313351038130897331792849659855084234548761340252068897134751928277198460505613515670651354947194e-26	1.7036090997040628782412442393111004199893162768069493900057414949343861470403666262968096341015689e-26	8.29847246149781841613157564246094417217075078603946999004794925047915583495987105234370151147358174e-28	-1.18225332476094178845333783144740072044200583629653814379977686755948786521031760778262916046930394e-27	-3.34712772913078988537313371007386014952557470439898798022805772237839393986304062724306073716129274e-28	1.89430911798778295453826070801904424894393388869058445789892658875563527410004814786409641386783679e-29	3.15268847053064639761754643819348460291117644636644656301338390447651759263069779969022418423213998e-29	5.33822262787723699905696417778330941504070576063380900363557922785367543904011599746586842652634155e-30	-1.16844911191243172911021860938270294680387314392874661415385786152213871079253557768550182509958218e-30	-3.92366867252317972828088107816644359908030843246834928412174357596524189008701031778771672701623917e-31	-3.38517345853483197717986342119663414360505705061948387042317710018806132195054979888594333985960909e-32
-51.9314711586195446343806353823005627138402093302346906732868121976441303917075203763891775960144	469.23097295840650516266506087898243219393777618530956414655392421247385891211044806239720971843899	623.22419810454574610366572160573125299370571010496853102017087261092338450637733432943391953635499	391.2527969423371051446541678916272916067250858406740751170108332982195475190967645981001987525295	146.613620051980449141158893720261721430804285298507083718396201513951950393532935792617242081403	29.7972355146674531904710701139627197250630293506610691928984304381790287093399483715506651388816514	0.613515888832492382574808439917448928497115371222372826542188828285791936134418207845881905227242915	-1.37215002348249913762682639537700546362953888347429904583584493823600130488374527733923408569559788	-0.321368224467157269333871462287950474803023205952227796749308157298410486642880928843809772297700861	0.00212743970038821580150780323648393656764988081508710947558891862058770908304063596225976925939900581	0.0146047684524534333860837382496129113139469095933888998224803854137431800161128391714478466222900304	0.00197733565707506696698662788020474242289541377090428179165298153857373130937963241196440445004620085	-0.000511455797001396147362003086724579621441059957135357903872826236561589821770307444873957267608398235	-0.000204383687693546759230378290855993423227934180687712177622673520313633176449379141635158613169678	-4.91363978126245605833012370966887276852566710750486779118516849715391824505469657322560553270761698e-6	0.000012176208424622199973528068223986126936992223148907901021664106451000405251460534994174995272443356	2.66436836654906189584614591735551813922322045069079981629362485706315030033242637056383642716356801e-6	-2.9631695966687926583731951828072833863735177867673956448906825900916541657407809742766609544113672e-7	-2.42498442677687637407480421341787785542411374097256485789347555412834018629389658569858159657758761e-7	-2.86436946744213411670685017397433446200816122767588727280600304118604764576847884146335555396229912e-8	1.1275962167455281946179350053903328277185167271173386307886506357816339818707624257597109926556758e-8	4.39979713479658902645167550289310956606767805661920831147924683515244353040466579925048807541820425e-9	1.0685763978952637863767896791869890128748894561712865467688360097535168403472984796901972650445344e-10	-2.9909086659583782257103549796438534835954298714137850251862344963075806717073850136972647508376788e-10	-7.15803338345996766511195979951878482124629446330513674992580898534352394305438767502571580510206559e-11	6.87825087883149900597121059771582625159559142135957143077701843944200412322198446947986460074970069e-12	6.8342036047233897944601495487925542488550971634423634729676317981423012834044154016020937440523858e-12	9.61649563303586914429756372250842216357614669757485559362064277244313684911317085761702931829313867e-13	-3.08043943907449996237006998961787717461798810369186639433284604411661783604523477634415642160923896e-13	-1.40352162572512768910951075824717282346846058118353185300037451960680500668979850191205332846971235e-13	-7.19770473071407159496162459797520645251296152373036233084761822725503507289572564476897375821831745e-15	9.18997791345525451095804573606770330122028400736250728177953929754792718240132551646096795455411794e-15	2.5796263382646625477734607281777942980475691448387986419679021511856302691505695453965206570492669e-15	-1.40848321588741918243819865344999560091521060759128658125119404742675847941078226611906165580611207e-16	-2.31426627558538296789703296521953382389558398270581776151631228702230042294847367232788923365508132e-16	-4.04137197929656927246519563367338901118707501588034135560875050031534220402878190230933686526966356e-17	9.0852823434519541256296330340980635548792346540334501567382890488211249642998560103572953756823113e-18	5.191541069958941688550866505633662889228865675484377495613773313215346685191256993221555755170139e-18	4.45980345035030942890599439542587502537274263669537438169547074102685132539232372067859662206816947e-19	-3.09050018332402986018054131442298042349389944286630984641124185973571990931049556146464040372992256e-19	-1.04474533987849933689275851572071395337251133014336752824723290347007582078488221757637199683272085e-19	1.00035627360613073054972698941534205280586539033965554099516555709406633056763967099411215423519812e-21	8.50895152288277937073637798832525737319198471397768719539502874402472554822051790704240458283928629e-21	1.8359887005872902209109162918256561015961721472793614648816585583006580529625063512239501487728726e-21	-2.6355384560333162654783894172658830224033869118043646901392388776873695154754297722379464091248296e-22	-2.05910425665941756520926781772487987169694728614679164008786815853578676939556135429223150844077034e-22	-2.54664001739054078678277615552072673197264212067886963071611500936259735761469525903430634366053813e-23	1.07190148004003010593815124369598049087598013929149316826382057417726832166077479037848815886608992e-23	4.46831969179976892040976816041284737862508318058160461801561808835945223266921901254963548631258933e-24	1.5226561727659826533577711984016805538454278456704054726392258665099626571726791707769568310642329e-25	-3.2476236557028852992296562551679072365559930445174516541631762520509452160750241596996620848311331e-25	-8.59407906429404183001278012720511673159988075047791214412716387146312232245528283365423239421714087e-26	6.60349092421083928630448099864296320658732369194227762095158075049377417246274111978418264607118651e-27	8.45436750597076008893492118191951317572543884201813378185170680340457475404703494653134371367310921e-27	1.32928534697943987155810942726405606615261542193121361943133178373116211319534528080917666388686691e-27	-3.41499329061567889554020555480277294395313193713142136039398368621048406479442162665490217795141611e-28	-1.02645227942165053925688093372092166823459558900916941717154524065626244843640461782668615598961797e-28
-481.15496714750708980205858263446868414078175795976130331851210044199674586124753726302065911472614	-2258.250585232102947068559077460545008457011085430081792140216825341293124421250494382981852806	-3955.5195218763139388563668555676606186975006801345381504760824692726522724314719196134354527277	-3618.0861061504427615898464260929618746497171981702297093492647583785805997989319042977191929732	-2037.6878193764392749272222086402093313763897180365343495849378988095620865626362710166439127321	-754.187309677237923276264514353730761194010595508843621669220087677118376734808135476433802675	-177.78099846555552140140184304846515309915169378755593549269696609403220184311225369058443054805	-21.372636579066251862267103678059365248044243924688518985273308956453733994894693519359196639899	0.8289295028941979080894207248629218247813743844361789034915762866206048039317517843572230911647	0.6024495122910299020404546602598360937820924397255643476521182907249901495818034235403397992291	-0.009545036816052615887258851180479653105131424311376977733376375646223541983736550442172095732465	-0.034770294061278388078145868938790690919885487324735459645970783973977184392952631826124033989162	-0.0039912852655948500794052632728009789543753396347376124451122412609883146280628381013616897421224	0.0015257131114032477781641949845642235560659015809374222353418687333509242015182818211552925055265	0.00049684346220222278675829654938728804403790896540381920289365072680204959309848261291969329171283	-0.000012740841003397917273281188174279077611116983364433280737486556231830762118554795462807317434098	-0.000035003411639694288823453910595370475736018420682667566332684458564029563282940477678685778431694	-5.6743195864887170894226589872849687582474788734427233450661544005531345732958882492997339279883e-6	1.3070482197623601529372346419341960163578080659014638299364346866311562874351732438308628197382e-6	6.50728344595816757905942545947985830467409288282639569607428598378466815531471379837556478901e-7	3.7710102681301678534976354454326336635622742495921002561865720354869493557268221100380659525828e-8	-3.879316469700233014613655153795690809829924622741631024855634434858470414822969737101267048366e-8	-1.0670948138330372894475326601294527278622865529421493779733829843659486803607077415599823726243e-8	6.1385402808883550664582347719411696310467936076523395961407543260571409282611670277562282316294e-10	9.117739205930609920573293521434478512732286716036649296412140701020412600022337773305732303086e-10	1.4667724066031859543602527366211038414316898035310586551112151161033662261288577602223209233869e-10	-3.6808064781671857236266825958453117392753554267873765602183901568675838777485968979674630229979e-11	-1.885424352443531732550941011780007565404880360459160381986450936483013701867958364237713100299e-11	-1.2716636788680801108702926287617432808023522056990039993923174676101913969221980720738082238114e-12	1.1549776790169837868093535693435196638543641133263898870661526222345125774490783784447723000736e-12	3.4715722550760524308163938972795377968038711948976112336658825637027453396317008178322251886827e-13	-1.2851929845399955017076807144622369462516113680658106758974427562271374927807140519505940894138e-14	-2.948523442590346830314620677716674555836120393100236695722050142068849034951405617998147478904e-14	-5.4694746420610224007038331683720717772831984960664597159226618985039411565733391268103324029613e-15	1.0808285818988632699270434693806300267272600585701419056043128122396375473214602681376823438428e-15	6.63199857203164174527998681142135263004803262909130455602126318707134897077444677143766076709e-16	6.233657369828255839708694102626872043489658094958139593821141620672091080486668653019056001304e-17	-3.8034701138877187076012992858842875883708800592931868628764837528866704790696302034867949365241e-17	-1.3332859162025423360712664589893042990771408002099196726322157817690966971702543675314667043859e-17	2.2692979694218539558442513194999036235027270997162620407455633517042748229453840157677453283385e-20	1.055678606918311063902781436264840380492190823028572655896309538033580333254413357439065547354e-18	2.340220106608639735254919533769470135817985560993910447660527716854808212512287992969039653568e-19	-3.120412511021152994594211441307062341646522276320583653085735338175335227462595818254201287747e-20	-2.5558461633814753368846388663640115575980883540071056000278021143945419360941383861966684918722e-20	-3.2566153553745192207372875001450299086624161424565693773736928792189120450326451165829461221037e-21	1.3034513922485819814581628510699253981945080441004106036546779796202116035702454850045850697692e-21	5.5322761661094198245760658026629190814242300628963884466090290706375862532230733575623275553476e-22	2.050936800424715122354359137664623354146229207908756101236710175889223539836492906324641536134e-23	-3.9661168046848561440000134131319051230131114671913350937918639181165592900890572603992625636223e-23	-1.060439139280570419554728161830202842619265509410360696867229050221620882151921592446684106903e-23	7.866386845644983957780254411039784951321608213343511381768983882722133262756770328346915522875e-25	1.0308768658619128207922978948920994245906133501543492020255969091650097017973340094623730840184e-24	1.702265716280809146820991315370466140926178011492004003891961151389772242865512668595248847263e-25	-4.442860127330798518811978088353578578407406207542889762064728741691213807530051508172238592807e-26	-2.3704972489135189824940281769976172444343432594694647274039268877996607108184613022268543776097e-26	-1.7348663243055091796730768725802563418623409408322591934205181302958272183081431354779278773243e-27	1.259298923924736140577886230802221813468453003410854803530907641288861501541273960738967565152e-27
-19.5030583159824649671286003093080681160686292026803321099858732031166908975651443780323766904932716	-81.648385469102394759733657684250247270514146326378336013618697733534584614623304028389961375702925	-102.272861498957698531955200194376586750333625891456414289598804591536593515522864579091831882090962	-69.9136923247235101591673141650610723830241276531116734655168799960218315259667814198348381346811689	-30.3801678366310455922972375025700941166094909070479698272702291214529336990569287663381746577567927	-8.41676415508163684646120183555939726515080208871279909290354607455247457123364077943497162749149336	-1.2817621470214296319926531662919867863264645422531477242042429297754995494544052203055408559060173	-0.0076695843367476334683961652074949792044417400820043762008704748018049766408846902277947642528803415	0.0347779791911144474952586036909712387627993715014268913547372408693288053076463407612495713800775486	0.00275710176393750478227782335637315208698351421840813445198889825903176087779003247422989751079326228	-0.0015722506281612176063560498640405617314094680702679686877907552218223049590552338944286104247180005	-0.000369780320621965122344107217784300164039081688429899638177403808396891045455104840483849288027571589	0.0000384736444244152927875468521724425186894055807627487220178087093231538079337261435314149025743499919	0.0000291493597414324442382123975785740727488849956596340757520791603322580437433165126271370985672922062	2.5961926238212425723884869345452749243052608680673158653129705184587573782481427154547559447804257e-6	-1.43161532379959080477000870944172987487691276947814198628723777108731446502509896032368668309574313e-6	-4.41515588346437951305268732899295504835603778291728314756481725619133085478725448097090723796533e-7	1.2313719267201278704720603082867595761269450155355064720678608612197590165653431649178803223860789e-8	3.29571893077247667313480165813363448131326283393726337580695645582932005542100530044464132288492878e-8	5.73487233788212348335980244540414952660451518859665096575479039947779646265494337527369950355230914e-9	-1.17767132727438391541169237263685610222635374098412814787013649118018555080719190265307353170779267e-9	-6.54269524155116072093134949407998504457950577569373845649971150888419256018449955973133871873542804e-10	-5.03818690466446334866099590275725822837470780544050321132845878414134135677295776492290731680434539e-11	3.73587685311392522454576125773564587688287618994791893703998988773655699519928752511132195660710301e-11	1.16065924351911725001066009911437167854788291792060174239327430293614653965056048858808650278283896e-11	-3.10278267840341837210706077077999250745572019568801810138056321453155605543556681747331292277455446e-13	-9.34923595247699409371458644779483989239134599927731987926319760769066381095977965720164205602808154e-13	-1.77668777581539680655529490102780337609334780048639887481710712836676977977757452864085316609592324e-13	3.23797620211270267400829893004423020582572155424593753768746914117926106966142581428634215280540122e-14	2.05430050531422708556299331036300409670976474603190222279204734577598910898816448345556539242240037e-14	2.00105152434359610635538528250830750410148507500712650801994389626287250531179409312797133464975076e-15	-1.13929770821238809211657286152356409269300010331299525585225509771396649072608544708864545503782738e-15	-4.04160886464574677261772607570974579394334927150666071019408239334530082497041760347846333666979633e-16	-8.08730376223897500184731483024241960858388935555184406892490423249782723647907607805468481209818429e-19	3.11934009606487724059613585365668686813116716751472224166056584168394279832486415118452806194253503e-17	6.96413156633931206098480167207335337895736301238759183647018739340978300221927212585157531676504219e-18	-8.92179329576048853717068299389625853185012052350686481428067124816653440894238267343463086220947825e-19	-7.4383649449074253616080034299316378489621094331860713929574401402629675422015475765067900418669526e-19	-9.55866112720699614321227872701434261056323775188719125055911368371341804067546663012217457219068907e-20	3.7245105817643704577214943557483032235544846871006867163188936252832524622236184888139225961605485e-20	1.58712863476511413575125325674452969126047070991686741679820801218413423613138306897908718082665032e-20	6.07323237067037436232739770361921751106434796377136462099522542963660887101543234379558243126340602e-22	-1.12215186078877032863447772858404836291872099462189373659536656887617419694377000461452486859920945e-21	-3.0030154622379547987657075143867117172554059237674921468284373548666587416744119372170080518587352e-22	2.1777986518149420979357954461900647855551295921782475829535657403047542003555879433303110991017223e-23	2.88534785320852658924466834035619470480620922586745432149806415637914103982242838770274625214646951e-23	4.76695510864243549565415254714990284430738743069881901721211222752210906460397029786656219067411626e-24	-1.23264367289407686297235929159071546272698598897965788550123531441694128465098110541953864055612074e-24	-6.60680743425832580391362976648543155640384030987815924372290077661278203472792571702165087914743321e-25	-5.05528980120853902673271976250521153239858419442971214107341743028057883258596094925612134577762965e-26	4.16664416943102655780185840057345582606914635267119248439941356044049491923049631093178400805915125e-26	1.3510726047424773441756861877880815598551193028436711248492723472872819318273550476787821420948584e-26	-2.88367256726959951887209006923856380011607970229498681866812912547487082402422003495424228310700856e-28	-1.15607112514172783952424478842104551114848560224199935436313817243175788562750774587940008375168294e-27	-2.33202894659460703297315470317807019622769298689230266238633086561584263476425313731252742463377523e-28	3.611772074537791392007282961665213222918697478290632671027553480480016495095069106309514381646246e-29	1.79947962549021411064160369002426848934872413097728181419538787908251234684226043148531413804976417e-29

==> anc/L1S1data/c_ai_h=1.50.dat <==
5.9671588210612575786046727278456898353398825114356426673456475582987498824901622855482010218253154
1.	2.23686653954039307734937301955606526793929877552041713719555047439154765683986963945361277032716492	2.0662279224716710846346021260823347399245237101480309568716185099432072289101557811688319284697592	1.17983597350116905383019085026356284222315884771634893690634181451697591055850236925059348630741145	0.442934683017040722965449009715400998731819770597068101486262865660424467015567280125192534612546763	0.104500110968343272964307312962227627603334715162761876907070744788184156266740895928925577654682373	0.0112747936507477945385070788430965140344944053426595135851874518732849306084437475814390501855971052	-0.00134571048876347662381227203499383329249734046925253746738291908464986137716993462918918184942109897	-0.000582666422034439404775115821987270233617289036449401833867861082972623160658397831949030425744008048	1.28612150297195481084309237166281997990198101481439788610436640473478196763103637366961169068801085e-6	0.000035281638140742735982550865086849489150123110012008337038484322626061309933767646232031578456083145	5.86439936076985222282592302867911442889867522967283502635364550373593914011177880023732955859877663e-6	-1.25914243863334579620727462327228048928504265897155850456645247906829143965352108441225652254192358e-6	-6.43728141818861826370301464125577530140657262632570476130465993906725323347686789654112430641595338e-7	-4.270819895272469965642493168444754834038421243355859390725670839705170173418193960318142214239576e-8	3.71606413854241665352278130309111805123684017495284131255499549523995752348712987580663323877176896e-8	1.1193679487504183328775470348002255630727225538014557542585944708829543836849381971442939232399137e-8	-2.88521260315061431668739312893902538945956537775642950673674861423573617589036175110889600747449417e-10	-9.14374732724661953817652160070471373260635242400133981742461172966280584513526653019974171382547043e-10	-1.87643814522291299246542393829525741643318778051443733165161843750317428027488709022193243097638074e-10	2.761169517508069701374407907931865105223528559130517006339888841515060423875845922252054994231202e-11	2.12537789596914861547044353541078762536127396163249831545236581191752400906663121504048430367548332e-11	2.84074930057883434471284458936084525040752821812247451672808401687811100336576214763419357682671904e-12	-1.02519020422734826597465201761078179943134629856562358862663052577044025123627319446991660777751404e-12	-4.75893210578054017980913674227802216050880245892108878419940236656349335797490968175131093660431997e-13	-3.17364114894665298828574542766838511637247042163917961123495519998690440070519412989584265159330991e-14	3.12278599761252896192528741190634195615840498086030336822382070159697314156838998602169075568834352e-14	1.02439943829766874362265725821534929591028861471482632482348735005548395274138151883354076988952148e-14	-6.94707229319473953430832718821843713902176749015526486521149806249146815768475564243367057984914897e-17	-8.68930686277375489068908042998677910171453106816942250423877443977577307320035674936112303032175952e-16	-2.09121433815446221408390351414526943900033345486881373857618637585562871323472779176756568936395125e-16	2.09872492111202109150110252834846365225735167740205545388217510202829562609467246248996358517212864e-17	2.2832961630307669913669219430270303031405892932971708891768479944958857582868552533918292041411923e-17	3.92584808462019169887983977929292996682694353271427775418489997349542848159424516977137712151251678e-18	-9.53647947770534911098017215362612690287435637416963161451465065264601539231486913679481592197858333e-19	-5.73179834138918059632602859103787955116576671366868504147989055755120491579887529490192238840378912e-19	-6.27429257266815791372878736099338599863933521356078106449752595938192200282326559416824321124088088e-20	3.32318963531784482522580328726271886189746018483594771635767873847331646411749722023598080411075776e-20	1.37704859334649467741438594510871792413066155527032733734902140208538846837053575513239723823557251e-20	6.24415873241038213577463848826339254827356602447699081993649770391314705985172099445381122316215563e-22	-1.02879938252347380285132749615689460788300600971025886044623136164478177886708883012605490753490735e-21	-3.14946683041087932870535999313756415088348654433541924651916590630419248321725197271436578374108569e-22	9.0423577452883425938106113811488006784543035605491057122783923674847552573789038905412539451234745e-24	2.96199411565166213380572375069895043751079736902371678347884225947928136529902746269598809439623947e-23	6.76036625924780803242529700879097338595978287834803781653443680460702977245008671729468144390072919e-24	-8.54366434704966546411260599227106481184865226162977358310225885107848544431967030213732368889851608e-25	-8.0779570863857541192182399159272737801060994807109584649175837593136425540928581275493564063340785e-25	-1.3189667964655348727590524862170146829993505826371896350493849163340650469099635047975509914067631e-25	3.69184184913653136400796057436506053551142090120669564572202146899060788834016415381070845084106545e-26	2.10164606729495941302037473190995516571071986867414202908098884049760612982422239991118124071921617e-26	2.14877287503111994740356232735531674399008932863779409205617597308848765340367693874100898248758901e-27	-1.291841693320333349966895228149275967717508766328256334372076987332315297331612583214669930456261e-27	-5.17333184492535087229171205846986758753817633439192638914474102681285830673695389975964828146403783e-28	-1.70401452509441256690263246196207761934777716040323603945573038251189090615936407847125475616108963e-29	3.13026164496836703494508086656572714069705187127058017256079049448847587476059171746990608840783831e-29	3.69856394894278587980618225974291686226856232280584286659688130206894996378012874123094489660350819e-30
2.25	2.86737829277823078444505095761905486341791564035464338363452683253086873227502843968833740006815963	2.01480981948338470016316505512615901544162204291010211712228066967368300280243469825733526851232133	0.907319341229815169077720603246535224700121758257458892675132815241692311712203786563060268343470718	0.261336213828123240972151582655046210137123915478646072849103757393799568787374889789962937304439293	0.0405337447722961313781090354184591873195264093890956142172307058143448761771794308081863475436546294	-0.000662691601604435857479669179459744524264275029460021881124782781408395224724379211552953293029502194	-0.00162313513434826957845037943116404306830892144960781835224694583084458896723673573166901345017891308	-0.00017550167807460595471063963014642319248588495767925577863111826798004459755791899592510955421949581	0.0000683057502071550571480460859071989180056378110820159586611745559374842999819370275841626895560468143	0.0000224654742485944294299664120221854028371921340809452399184624597243684427617256622946571902825200142	-3.47059502764727793915658846353589752244507986105337232786615303074338982285265816909093095603699265e-7	-1.57712228852669338260496138179773488262898426683288305675426848765935990808672666279742411301596198e-6	-2.95694790286795698794873785076516628915128044307189579106385952894405537243096377276524649420925331e-7	4.97531198693189782439138818128248753375594011918603000833481162814912363152826651797847607621234566e-8	3.22631321098000083558180426226009779725542121646014945993295555363840760816716825097300090396990456e-8	3.47140012511502424345177095872694207953474901654124271150051650476936985100734575951565689386502368e-9	-1.64770627882392333643154367501743604160122181558547761448656091859512761580802984902590222906567651e-9	-6.43777416739925440356638964956334057272104157303389214021442213950074719386205190992450375438736229e-10	-2.18569684566817555117225559229606771522704595306344781214927690738128883160395300331243852837909745e-11	4.53440157383327450832527261274223645281031272275126455072397921235536452649224192272913818717336399e-11	1.24755128837961420860423171782389419105716840587635987521796177774839931393270249962343223778121141e-11	-6.43547031450779132234782995247640434992816854882613394317909341586094560127014721867645359154843729e-13	-1.15951401725928176958921964791025384472428474803382849035458466084580139695595144702220751607458045e-12	-2.28332686879349433108580530500705824702667854223056871225538612747368551052720046990834451644461494e-13	3.91310710094640988458277736126181487630050199124090907496236405082366319798837680046052785094036963e-14	2.83209943100566543211774799606865457822318198084706218557668597741705164325173614118791038829588566e-14	3.72184971144765520707747585717568409430025169377973309944173683241687365082536213055634173271970312e-15	-1.43335946303441055914386788087526973078521970338732601396358574075799742544101841592460783166999226e-15	-6.65000115935347726722846502643449026412335920949170066762623832819245111622959076185156468952480727e-16	-4.50229078954914144484909561584043091111381066091622395683438553854124123039388437230892893976299402e-17	4.4708542330415193912940931932980494938175789714858356832629707905289830276467233423736455137357068e-17	1.49625856420782346382746476441388315859391909459159411361228592261485379073592480259745232839953403e-17	-4.11422373048340973495615598010350122696433577685616220489519346267822256444722745854295249637523304e-20	-1.28168390051251267336030724063890537406545202973348643491779023087532001005436921451441561514475315e-18	-3.18797688391066728343354132687631681293538040547471676390386245047987267181913002220996860391806644e-19	2.9215331648206383835022333254771859859859640774149474098720215611645739950308018299088951405261772e-20	3.46976025637789881429302437206592116124625544806488824724579944588860092698077352786776883464855253e-20	6.26562383791100449845478002951599864071233730087456479420269455167363079317441906339952379876535211e-21	-1.40097250479552232854360782246291360479220848677899720889679592354135827674480467549402198821316022e-21	-8.96343952692486305172706688347577698995522061116332053432353162929939920586902989837489464278904375e-22	-1.06587805257980580001042203615635681423776624398873987787404091362407058896774751710814493835532147e-22	5.05731031784708603420909985372991676623457255239443302936851163235873474113760970231598296730302625e-23	2.21437046281620398228034116634769528037283037978187475032656049229221176724333753299024754938024128e-23	1.24915691926282543231517527601256254234134411012650828261812891285189142614040197647262893868404863e-24	-1.61106054484198604951737177928614953866072165864775749545518360909903258756639733456661908264084791e-24	-5.20997220849715593243946579503137173466199009555261420875927623396792768063257139719299451380689296e-25	7.48338324272434630820398827244075027829763127676540590591444784851289060837064300642110971382161737e-27	4.7575533769939600390133992860461835050703311154236599063685197064665894638123198055478108068571394e-26	1.15195799778648757273552852895351562042047747068146294470641753405058607227628438520067441563261406e-26	-1.19892578111146462406805187934991441492650254079057270958963385005245427538488801903865350757193022e-27	-1.33300089067847606065242901448051418255494458864183315118464429688565411283640783266761797502580899e-27	-2.19806791944227442936174513936812224565836907240289777437249717484152631463937003795345439628105559e-28	4.94817445928431012991081803547500532287200172932535256469306165156676125372068613478670377446654214e-29	1.76749560132874650208106576659699184133206285291083792147846344489170806197590179796207408415487839e-29	1.66767092763536943295359742120228291411839703181154274209611220372918130943229657421679577704385213e-30
-52.141342165884614498227353870558465056174022619117618494283484914779271627547231601883642531920147	475.94010119384003822438332075373409838610617397193129645476242757108123242375710513005661814843018	657.83754910774752382059566311790043083323673550329514748655796536611088770737229238853096958704174	442.98228183518257364203094355119837745101081273390125606665816598466123478559687715784719546444136	185.029667261506063615355769836002764680275452978660714210813936792137494502421820736564778849703323	45.6132933604590271569920858901428281320687028415636368694508262184298677117596131640258432391605113	3.77791794934468062389125782419671945701752911880651258346152109695792735803280102288108335825945385	-1.4952044267255182184714366514167957235088590487292647290054818575463076483155305794184822985776639	-0.549604371225446771973508093341230223818961743437714198565592404266945446277729063572263522205486721	-0.0391329932636699128576838403324415204081967698322406106874446062121059644011450606493718394922732906	0.0202439378187922877017550642975614473552200898125192614824999592985163877644672883020178549878684758	0.00551379154055125920233210775180726370626998916986209323098382034514900977108767610198208143554311183	-0.000249454592893630804632809260217590078146722573906807724150519813155607372258282379504012375291310422	-0.000404202037780461586323774918625180129436407569798131693718436760723112423804393368121519495745515215	-0.0000650962311434354240782601913797235767578702596625600649999870412188300818429904493047106045003547181	0.00001441334186178740399297876088973761169423228455016449375006774259673161981820534307516567401783951	7.79486617584496067175277065690117237678523639940671132847679162493197056057880276967729653945095143e-6	6.78931782900538842233272730447619096635375455553209954593556374166288674175358500946747469786221396e-7	-4.2887905708303233426127218028412121045170337726831715423267903497891830565042266960196566555875429e-7	-1.503816429284166027146570338034905124750364970710908460779281041239748438265297108469239186889591e-7	-1.97303611338477881116694532555933001678581222585530286832926165000901972233611227228824132642282241e-9	1.12780527483215973628355237953103263482975842193844127022045698399729421285288615933984851389099958e-8	2.83518385441644719523844074140864566896396862109578326670148694666578619926209181418756711416625465e-9	-2.1983397427437363237239425272029735456378061369522439021930171556377539937360278636386571902174681e-10	-2.80778422296514902328954674567682785794176435357508437318941126381734925382632593153922568594381014e-10	-5.02742214033561426329349939309329626386420028801547259311475195131681854190989220079476145919824239e-11	1.0633063882276407183356826306435657020329506611227356550204512717543971321001979046959909026038711e-11	6.72706292356342182531788610649079491651074456078439912961224153735534341572889188158222734522402266e-12	7.77329608647526778185982846957306190124993586354489893709798889230898207862815649791909997678163987e-13	-3.65837775760614609239455335173928956263603114052177917437877064324229646510553903892622013299537892e-13	-1.55393424446207954356340688211513921091675413122962740350666849936213975590174016363665240479114901e-13	-8.01051738933703260834631964642562173138808987683179581715912227019617462640492077836441104280611946e-15	1.10591795881366100314272344462295539024937886101164315852078675617517276255025152892729190569696204e-14	3.43990890828704090428429417609586687077821898581634749718577526657731765181752298444842564667492537e-15	-7.40519134085151525217905553866576260946687562864788373454742367732838867852183670211898688248653712e-17	-3.10711946066116217434153087185316772946323401581050819598286685908053666863368318386886726821343453e-16	-7.18992853710805754424895835360585737659052774162318503734176365379325772405066852058473822868980647e-17	8.41058896126962434822723831921770193537035376818150612438156707078433296927723680713406241943315746e-18	8.28432323291646826275222381432759228118491906508999787093888287927611325377241192363097020583226304e-18	1.3745877839862856200151515589283783789365957034510822137050731703949147228860291733487374072924888e-18	-3.64717124550778842295886014536753031468136883508485676072878004866973739195355409562761348084848657e-19	-2.11224286756583743987204679232169759333209930247129285846245621036589840076267894043698577545964554e-19	-2.2172207623017762753310679097187734641775923168811511134966825752773224658197360640725708439096842e-20	1.26580978181150355307503511709815346583511068841005915945835617765893986482986170714580913350921739e-20	5.15247930110562620780125722831910533359325196890094541367499968515017964843653818292314697895032099e-21	2.14200619531090219805041161293007940225782676044373460812856106474471471940675391727355243550880078e-22	-3.94255874142751094369609002194766405090052373556650156396810773932684022090486556148581996376281795e-22	-1.19562217242150502796449081599397217691573904974067150898719000829050783744919795093918120537506977e-22	3.84440316666091294187480798920356561268635751694071132366778813044626839389517436621097041423452439e-24	1.14580900959572613441697131957291384909472523072291779673159084468021946354485890700953838519296708e-23	2.59987872728606926193285439136871654671128744878366219954008297101094554476142918458592162188055474e-24	-3.3579285620479472368317569893949780170970938885457306785397708555297760747215842130567495681562456e-25	-3.15655721362487764011642779574290451595456735864541489218293895203546431720288639136096451444862682e-25	-4.87427135783055040370966619716015219521367386063384042872005366747827469518940253796021529367344096e-26	1.2970192323348389578297870689315032530024624764309320096361305785508645377226116116233058232234769e-26	4.06071933429445022934811826693927585827556447145475846496446288922388300022553094157072779080060178e-27
-548.42036592662240052535893023172074220325281712360642126124024988954113924119133470034277493676762	-2589.1777355907921262248897842394482157722379398614776869317255070780805500443442825725465519795	-4635.801820899487950792706523694282910773066083262983254399692775135107763665917711446045602563	-4417.1311367752546946355278364667704556852840420060229084760837242217919784000700947079574857494	-2647.28822486486119962192549060206566361925347863709404897868606317301264367089091257817604665	-1068.7748746644708760934131169867692854626144609205192818411130324073360150868090287865469748133	-285.28460997523927576060101675607207420954237758174867260541036192760089441049921266267820116874	-43.139977064757254183297627906083924202744508145903941301541851518980123472054112582186564607474	-0.41710911704783021025484534455513510722948248493532513841828679486271262224267568385724070206605	1.145488034402216888321817132991125401079519998000562645842488511736212039057332747424097557986	0.09042111764004641928600032698985743909105271016266697868294923235201141057721132502245248721379	-0.0583805498419830522501509940122005149054808291862558425269678767163934642878889680246826863037	-0.014583777725115022382475906533277563979612216215313348687948944632698879687131344911711801727452	0.0013883164218429909969464648129290089535833908316286747968102377697657542853462338590740021971233	0.0012504926443660631737919136488286696434370269286288778386402565824763503931176579641619988862647	0.00014747684060477688995836675668309430735669453074889586296174766814198134943854551035869148234605	-0.00005935114353729854804317644337058599591667321079590318749635638666324036913127381287604717009799	-0.000023352750293790828849595388553263823256946436175696929751182483003236690542638498102055655412855	-6.644940737609216441862840231765891877632687585661887909129944238559945342954518249000469732997e-7	1.6192615137668831403970125858228322796925630676769214525915767816623300264754312075663300065363e-6	4.174996351537863417974511053251046505634840908774924694415405126711147959160645464692684468433e-7	-2.9959461385848552005482394274520559648265772630657688033394220929240715589626847555466093056299e-8	-3.9758726602235524919032909589267978519534307293719150328752352236500440342967401824356198683183e-8	-6.958336453091148441014876507350676296260164337977770333922647907946277671239510528564010965772e-9	1.5326697786631690614354675455411357188121676517449793568110469287359235890638862056533651632605e-9	9.269052907702002828674584327740562865518433301691531779803794043557597662994399459086566704355e-10	9.832578057486275195548613540822555193289722207826357978216712786808187224809453038463215433685e-11	-5.19707246308030309391596904765319175650639229454653359195207330268480124700125306661611554996e-11	-2.0717133966454860820005183184963090291968901984382612446931960262103103607760699446460264356018e-11	-7.66173371482111665338158668535451791906546429121221816620094727308238590416987802468267862038e-13	1.5326202580358726826936122283367828013163723217542674904017636968573367117485686948059059374314e-12	4.4148724185267117400505186750399379648093521977043104836346673345650060433274327796427894389004e-13	-1.926097440857268415516869277597016102228353078214582213173458138097370906214879315747880572598e-14	-4.1915903472323924536074880734577437561470001857189499004754267497194550108598267785961223459198e-14	-8.803342993839030845735730884423188357972577119685719958131979897378985828093774191858887161627e-15	1.3545272295680995863471429692633071961067389110609588861287667174689399098782259229387184062181e-15	1.0870735804936333530079202152810615388389846239058207777916728919862789434904074590659603156288e-15	1.5712529510389286999698081031012911855177403286717729232897658592026713542077972727685336312796e-16	-5.344628738756817979895414626627262141090921475617697311355887138994701296267151845342378063745e-17	-2.6928693205370744884510713539829680095999541383540377765903836570033932650658990050012289107706e-17	-2.2019399046804699447634916376568636789180711468482789285068401321781021010920018125089413744513e-18	1.7630208749002879397491317652231553794005339601063371345290397160396275828905059910453785831545e-18	6.365210295959256295808563675134403677864440035153367293210263495846928631026203995481108371637e-19	8.897963156335741069630854085975018448451067769844928477329298304963755704868799784604127921373e-21	-5.292214587720527374018141067132160140786212039811852336367380501026234468597155893154211810967e-20	-1.4233758569620679460245779274980012431738749430004912004918092227280157231100808380649078014605e-20	9.800380276858808186019318595180471562737586454662904255466912315617174345459894397680783168268e-22	1.4906919149577022025300690136212898662980390794894625768118999437853145346647556172265101245106e-21	2.9502207689007797638943687089567255834863589280099635492322264290700710668114270414914793526184e-22	-5.495788071872291785907320918663017574704569896669204939081364997329985514601759923164987099471e-23	-3.9902454640645224791851396652533605088338578390444787447160778465025210143851862674149638873355e-23	-5.39826399764559979208014365010514729280580191686718119740797783641750612831850009578338755616e-24	2.1148056095903137251085161990856750337147444831924596361768739653521387242902691305750615958591e-24	1.0105054377332188607782844880460870568940998847556820915638544298069185060350893472954936410549e-24	7.104805730046206857441462949960918516223617491280262035530614495376234500182386941333217014802e-26	-5.640662632370542059237680138350344340306374832524125100476711937396377225693727437865389808323e-26
-20.7870716084152175103281863491736391744216533878869637031722214141319236483165625708474980373715763	-88.1897175831034554428253051337934521221618102762894929365312182207049593395262345833834276097090768	-114.229471025500457254992019280624033505201676086659842048602693336223201444080785641447208788395277	-82.5867866741150706358667547955458756538961048958606562979470956779407224271087283260109228523382833	-38.9054906583157143270578265070751485637388993160090598796438092169635725314882864649983628668693251	-12.0908627942845737519076868912773459238694802909754351331928486148373766133109897777153267041664626	-2.23737838528104697189557102927751296535848151266499018828415915689337169565759345749334213199281718	-0.111523450507880158993110529030102795667217292798107427633406109703229409800804974739419639070256264	0.0524981114612256723745126730271433124381039264358097807788181378813529247227684684699253010075089094	0.0095114584400384460832135190196205278280756584269335434074169316478532913861796290128312782084189144	-0.0018360514264546740672991993963261226073204162366424136023627276548858775127133108044652667078360903	-0.000875978482112348489850531259283846715254219053563934759900261981057572064581901095211984235771591928	-0.0000311282991442963711059899502074714911386767884564535418359927074305308210637515236437958409606408231	0.0000531316982493434874256208214071683771444835239307180722688387995400057996140725525464930590164923748	0.0000125930372903741263750767536600294550334884012888996023280752435837134278240107788564341720532862123	-1.18173851225282171026545350524104177502328840967112133163720582757110283788066114443193423231805189e-6	-1.16432183504867379343718156609839033489032540935400316498911727298614650828087187734141825222131182e-6	-1.66802316823282632784242901966609599490027912274222877794133785385085215486191756424369683075546212e-7	5.04055783649449883618071730943316647869700912388820407932147040750230755163971558118863632320329019e-8	2.41789209963226739319155757806856744371762483831970025546035547985218181496225582131854317021474249e-8	1.66398708926922412141233940812129696968519325235403524760994120787593534194134567996222998977696763e-9	-1.50520287778205847041812063235462477482799955365521784749145305846216364382198807707252356567490552e-9	-4.8567271134859621637056505766390969517723064883685579735562386985605537317041943430185207913726785e-10	4.850164708395740538706573145534598374454875078234413532912051711633277717708463894751864297992052e-12	4.02251466219020765746681197419433354029297193144892049218657463198869214108391489328903031963390488e-11	9.28963904136417692266186392549741216752493841411213160529368069191035263969013984024226914685647073e-12	-1.03138519350558313937736120716375347258271003336520408322035936163691691854986674301876133751196325e-12	-1.01333895674962221656827626204731184935550029555914590219099537323543893083504440413940255676910031e-12	-1.62759650265987345135918030418605067866019150734028151804463797494437078011108475711867675084911878e-13	4.40557944852399626195795492890427817568353274496799014532524570481878827797710125458879957134834055e-14	2.44263636555240477342651578519990431835047915243306291374287957512440918339289802135153610714262303e-14	2.35851749811280650717754453218194324343718638711795751561821145039450748835553948960338373261173901e-15	-1.46679593487646926903486376828825268567373143635570743313496236077495032753363972472497303473723693e-15	-5.64214049077402337765931456443918601937769894095995854661663532622392929101013646287285635699898531e-16	-1.675392408390936212544520825893992940977070386899840778521503847282144264794394309437515136767751e-17	4.371602167226446698787182121088576756448988482309055441706200074519284579741572179951364608614521e-17	1.23976576611770444760912452103645825542351724896763280606967491736376469614340072866112551407580253e-17	-6.16358597984011752508908562821870094831293714315277561053008644830765090989055890403376629192627701e-19	-1.21726180773316934147509393132408866260706560953648110327126461355531226338436399745227410892183702e-18	-2.54417258827127792444051704110709735727465202491356940185869991518973405974003503949992643600221568e-19	4.0433995458068743570873707916650469854076659089925057552011589479379206741325182391445245748772173e-20	3.21956471497174642463961268784074255202583803165994159397512636607868390285714526636878820724693011e-20	4.67362193797006280919978454307922472523940642121429899701426833869859042690633884044839641582735433e-21	-1.60190426058354967238207040355082635279198194035025638955015101977077134545966746105794937204254431e-21	-8.13395348875765200992767774740854711086782905117160104167172415077708222633562239307426735284910787e-22	-6.7938262911926274488512204225863235415558813772098448288202819586678777522840886816342971657824667e-23	5.3538407834052455054879965743327599255124436002183971240706498915717879878408952333813197023569023e-23	1.96043413865631485205851414508779698258409924416208665319980190766109827558002471792507758034488701e-23	3.33248065783062025531639372060773702082523238210956065983392723621374294510793145332774809649634415e-25	-1.63138432305662155935689315854315769613060454160455519712823557380340277148489445496144994928632286e-24	-4.46933779311618916483779663430783257671137828028468517328675707966209566675137290309011172899204885e-25	2.83407730261602266657626867123240412231444977761615715131248990821980017424839239299491841633848987e-26	4.65673061043733689206667305806454998947502753745497967727958240204666661667875680082536992990900717e-26	9.15465359327120078502785363272005748122568461416100278959913023920987211832552017447174688148945867e-27	-1.4872810314293200837315746482405189979584484902710773909366600037929814043996763470213923008069196e-27	-7.63738027374961967020953644325533632599414536344202504777701491994067202430635198087596094061527812e-28

==> anc/L1S1data/c_ai_h=1.60.dat <==
6.1622340776412210294242149505918296080119042164215007626663729086690962187947822769902198724627658
1.	2.28199097984149949091631462670883449990535313930542840172705091161023733012917466302068610733124841	2.19395494443309038474167732003899719110462093037907860921737975032579980147750360626798472030232801	1.33157955557924945895703506012769114089340653185962555013735262734002970982976607862362528935414578	0.544921697250399248492608498069053591849758772130770906548807706216581381185826814515056955950766311	0.14615088326485475754270738448622375837387021607086092653637943305562728764001903549763271563982232	0.0208609313822829489447722834954095736497930578882141079617096088103309493346030141501397207699032072	-0.000819735621166835804807279205278874981093515194202336553052301603637802277213409260828126064714720398	-0.000943484596107716210755396394748008360233203707412700575181351852345182026975239025094368827564749626	-0.000083276750969942728386798715548357369976725846021432067255120904347327584608245212520009082395398824	0.000046856021289697113654978873934473342875579881060459635111605672620972816436630775236841745989496501	0.0000145338517889873138518466237744371339655505698387874887321132966398563591400289160565319119446314332	-3.75227187479786074185817599826779547636672138268842227059033192371982737244991092600814152617734435e-7	-1.14847388828024410862035701472844608046215177360685381551288131572106889210046164542016129597752709e-6	-2.31377181434873614637514253708340490641956319276958461839669834922756550038712317667925026461479018e-7	3.4533170275259984621439397807742921227450166831758797765805811526046781274429854393264241183244039e-8	2.66099089396768988967883827585748854104038940549128450880955952593612836828188992698427453725972138e-8	3.7899105394706496257530072035583787509866080644655738377275219784342050475303848838442332122742923e-9	-1.224887787690185908065836390495301926888063132215164880839749736334582878755341532218573964327906e-9	-6.27346314117871091749050294755525144961030190397810563267816988384468294789760802981645885050770208e-10	-5.91335722013262091717785169657606269287321656028609723643388548301039895405743578692008823763020483e-11	3.788931166765692524812439750624862599352920512785464506616325820481969985127850390267263639021957e-11	1.50590747167095860141133853705296233106761216251594726348594611392212610320541952007173526149337269e-11	7.17988139548975720184681996149544053149563774486727460377447663193160355095304752447546964512470507e-13	-1.1221126491048673913299286672574629525308882712081144634340445371111325542440321578514231835822249e-12	-3.64905284519377879950920938111256325923032871311722530678896835151950054820526820160404486233412772e-13	5.5995840310662794797416975691906064669063749750157955121315398944924033306763262167060040995804443e-16	3.26127380111359247990691615343925495017477441411094000275775387792825908137299063196102212079410993e-14	8.85060000570773765556768165544959093442074621527197594969354747631732340932753091471789954454046539e-15	-5.06031279216227875023282975249042444768182858315146481269484285884427255728016454621540982679007417e-16	-9.38245272287006853746483445313760563667182809575397339038540565732434340363403907354455822353509053e-16	-2.12974899718451566381366475570314265239454690664622083416767280845206930435535731429846318752004199e-16	2.6468529686337798022144642760132635420467125266597168034720256431244633255590814906813674550456435e-17	2.68020460751902983702125793024018088440917129416325081052840010803601556930346433013271697036263661e-17	5.03005043933763874467767746626245414253283234797056057633571197800201787659763443665381116299255884e-18	-1.06214859405000467851202686226461486750150855434517219181196253700140490636726280355112668149390005e-18	-7.6082410037194451787630591331848542704217662281237463247913855051851576873492218728742528477624257e-19	-1.1481834492744092350102913625811642442904647444099387801614159218194024360778830056217686065904645e-19	3.83479539967318674256967442234270140693064352425219243787517236841157932782158858926086571456114691e-20	2.14547678167200476123419580208960504073677365284670769499694457224393969646792260726558189520435916e-20	2.4666858391013628957937538809098774044752607521883367676785845325852043149397157359055672504399859e-21	-1.30845264178497444250383054252725795038972337290985050789444063562916370910721888013466140297123634e-21	-6.00421141866467877278167157497748423299431938786211302102706385805149593532505972086416239702215168e-22	-4.70761823372886657705027925049039607611713006456608972027169799959160834285862787756742871359858137e-23	4.30933118678384865558091668768245116183995802307926792961816293306166153410119998802341871466277012e-23	1.66501430782724090588952766021336968443472210860584157724027969733120611362059674075415908999877021e-23	6.62238219984907682229707014318923568332335338802384283162140446716694877136929650027707945824438262e-25	-1.38465960380785766464034106184489011321912653581942234669852554430536190405101117276958949928357096e-24	-4.56557126312074881382391039060031129435497702787608328501334009294702905117180019152798478688867447e-25	1.19071101462843100560205033457064759100692694923702620174253256519057473245817532561273618239307269e-27	4.3666885241906475338060744929536494976012173746284933811486017965059603254110256581317933320678714e-26	1.23386433420327207131867724706685992902691895644250853476085408132489956256266045766502343503343515e-26	-6.18751461520735653972959772885080590869753680526614920364832561735658791060439201714620011991679506e-28	-1.34429615648159639532485334370624258099054985664406327871898478321777496355750483427764590171947384e-27	-3.18474868481228614323346922790793394065320656988664407051752600028694677152675659637566738570644919e-28	3.53460025947058665902975183554944279411736917789693969509561438022549681939128552638918751021949085e-30	7.254931414544675155676757480554521633838958648448897894705103565971348338207151467128528112732065e-30
2.56	3.36584293579937458636263083484179527268905557017597754788671560771455143387512406862092657092640136	2.49257028200708852085886457426347459211497158428232050747274311816068532522494588621299022729729006	1.2117289436629364277785548891381755671357930978757172416755417081467182586448222959123871059166498	0.390101035145727771707859666854325967573018758085250230866374697079887322844093124933816453080641897	0.0739903613092761127935205477359920252530000610541060087073122569587037598486544054843951488642919065	0.00276391661466865417598013830173239404056187991710331520090660087198337267119769461147687451094717981	-0.00248637171292284361488478164923354663806149038429210502259309109073941255445776622779215730084195477	-0.000509538874377066537098133010852058202799304001993988096839265486592485091340115775577509434614238825	0.000068770667796846004328834497457152699330854780177917633908460561948389249979211737658701702515860589	0.0000471316531257244507847624368323629050907034887601664704309559280240380432561649764081958269336307196	4.75358804524674164554939225467582804878236859959130410416620211374125440868664011517875318703679475e-6	-2.3923203427184248996281617204311248522612954540436112625921668708255528542211395917680597131568765e-6	-8.9341927143915187133742510370165187515523334991688451586146304086993633031427976668737167414094459e-7	-2.58011401062251864902047703745551052677707935968195786036189406267355548306149666214571115533947855e-8	6.3736631860305658121740590233981955206134088795928070582585065331725670285912321034121936603672518e-8	1.77749233961890311919757819917113649662807060714770238056175808239075323897767596154128282878637786e-8	-7.17384656423921349604833383064244697582723132533856096373648035589697470871963384626134890557745993e-10	-1.65081874812512743735268937579145369187392248856619330455328141755041640016943244067912634427246033e-9	-3.66442982091356252149611948517171166516228467459865099867146377570011099218775722761931115631879834e-10	4.40868177102268253845652355966139035223857443776968675246182389397890729316198681034732899188674502e-11	4.29565910050326254359502155300350824795334511207681264920394100589314579699038532715698402138342451e-11	7.6007864553211174349563599227319675078498176370854506791518719963957767710220113877740349796654819e-12	-1.70561712186230429425144539765664323943897155833879552091877466157923776359050969303881015826513668e-12	-1.12496071974105269685582196492134096589512054687169395838904222265061825742588219496431719757065848e-12	-1.53738463476883870881088077066240200479691194858117884102493234449772864366466939764863290407267344e-13	5.80799299017935426831114677087507678263353800231758170726734947154951765656727894115572713590498429e-14	2.95749499496872168607926801112893271498100548310128973699568782997408502693240130899871769878884923e-14	2.89366641536702245866836086337615860182988364319395277416219975760520860419741313472464670564841863e-15	-1.87000495370474948008559956323266351398699117444760824472660699729855529162164278461646472919496925e-15	-7.77940440140818276527377168510116034687378325310365807197572471922297285404477011682393442848230874e-16	-4.5322759763834217802149498591190274291178597549662866586231884179961465491727501242856766618890041e-17	5.84000298617519435933570415195643050691279415835911175307167614292463485042577107779330542950389536e-17	2.03986935528774877621150305914464144756625986332385934471105053518082594341254972457946603192348911e-17	3.24507517061039191905041931586128191807973926304229622679349434619890335303317302944407564018017876e-19	-1.78887480729347497603375906586150103148576820740116610740993961808358476778577252202743963960732289e-18	-5.31016946684496553462310407816558839394139271941853019233541072567503048860007707406965372327377202e-19	1.67442376677208142588049427452969327346900717732493354809816158595342672485475832525959212577411051e-20	5.40366769433854339421794278710953605927854933546490516706397870531114653256244337380062533694402211e-20	1.36566920610860033100431338509449501785819197870295528599018573148037990015892462668800634338945475e-20	-1.19190379749815106868872234701793309926213602480095388345886004733359567803794652174170343925505098e-21	-1.61403580312688662846926413466856371601717181028832116459723742523188530243091236414590041150360997e-21	-3.44790240908310714587028330661628769601386340190614331760645728530615496440929707939338505877915757e-22	5.39293294048590566257291679794773838575870408232867022757199612989607850352735275031539683254874388e-23	4.77312844695742518443075309972004915489948575246461023549709627254739716378182454105240357976945551e-23	8.46765164163202060633521712563922251158699040951462137674913527354989975568280641237913032394386101e-24	-2.09999338800674207232227417461177346782854541717414657784379698962484941453959120206241491434489999e-24	-1.397944282124288615941158413922751518707561569812472656312230946283772730934524580349529227424968e-24	-1.99441592804231224063230357870657945680817521663803710013893009014377374929469492092609435468591688e-25	7.59208330427847921917309596684883634380749958378663875797565466537807506494820578651606579902142887e-26	4.0439760859173270865193711671170120874360005047368953072594687259232161076470225134898364843571229e-26	4.46518079085673798544327342510027903303379815912292441258938731845300495141739134912275077872731644e-27	-2.66283564280295565970709127742017719361395614004027342399701112658560379457446760126073728510680328e-27	-1.09484350663550819126446234106269912102338771409906389518920647245756300601867141206313029166399617e-27	-1.2367837792397079905590236131674116220880165650694828455127400813475683342137298867480727144203532e-28	2.67674114090736976653088813303960217092101796326373537070014072026324957563625843651040838624342794e-29	5.58359836169012626766074839773352615915175049896985686423597152950672343853548706460774948926689518e-30
-52.30622902144676453734760594150959335926297262946817135448472224213801525150981515828101487983647	481.452107568851817293160580306483205219824314391342773845759186680042480162894533579234152407216961	688.421765972978912683401951005567663267215768417305997832302797879025337974776129174719000908375222	492.001972328355706560285999176867791149032683488803247619991164700549007020543452945195762083590629	224.981333549211357804159736307257610440078111957804843592687247043618609442215427629588580120818407	64.3690687563887268045599382536837859340555471195202787096452472225742184978668587118012904488610222	8.5409484898312906760616255115753065439715273715046164169947565996712311242511062625721326005241059	-1.27463446735585812223575867213709020886971190364925767652960347746525039613093648534991441456470983	-0.813069899110509165608533969569738510688529784965669235017106384430687623211799233197060239228854253	-0.116680673870485960124291138602452570261417137629594978986471784389366650546271613021856310396471526	0.0206445456199453580697619101913337218372671083032713827426990151225204156842048956455291998839067254	0.0108085790227088028496918894154421298190905906149501694121594098344051760754012070867941373965591732	0.00080418997592367461054372737514097243058506643283282087993900026187821563508824139551379061329730273	-0.00058051619002566362780671249463983313433078598701592571574623713571612281469422461426431662432317499	-0.000188971503741377269313493231980905611010885178917644745509430442107323925359348867736914327396860336	-6.84492941571092266487053683017811805164586192980291632174588546780882991164489710804467166999703823e-7	0.000014420124464229061085227529184466301122611328944175129796713368949320284957760854317813038069240798	3.62051647625044839154538165778515391673963629608897873929913378711966942110812410035052951432655259e-6	-2.50762822396917661233466806812133704615694803664833484419934364152438098045228836554810772149715767e-7	-3.61307438169329191872006927249124570605507933349779901993415522374210910894686649972172558403967863e-7	-7.2728671388297385603396917067599361553246204741889689295152026580686459783945508901972194129839522e-8	1.1430234286422616632420729796822320297545229156264011527365102561849560408112198052082790626495774e-8	9.21923347627522935296974633922909074549138763343538238302065554439672752766036561979143329514173976e-9	1.4694408097565430191436445828846424127731628932850959532291809613756819843703930207127177099334537e-9	-4.0672312069887316981455023057080766497479053001688190473496846427183940103628692667475833574504897e-10	-2.38152004928845798348179465699748020346826776706449122968366709631222356732143092353621197819907797e-10	-2.86881848680416547923179953549468953274217751819352154233705378027828168640150227183423430880312279e-11	1.33016777456687567455083883931221295691015064743238828186671999996055591921326205307158675854502134e-11	6.19348252915366203909507133484115439472493896102221181931504030005070478090913426458850971215672739e-12	5.07413738782752064543264948431024227195660413432989576218599470105271446866803361118321303523780184e-13	-4.18014748672643121913646652943333126710496559523216620983576719130458786302842177035025901949220731e-13	-1.61374242426146207024778591096055386764405570546443275859045294320460092828534895068975502098291845e-13	-6.74272464736809666025478530746413756961730200683199024965523065500575748435669413801655108533001861e-15	1.28406093629550139381116354071802008848679313966857594651185889658842128495575120376593733111094773e-14	4.19316886777054960441930486029548836795828554632629724380198229247272390356871931844127239908838116e-15	-8.3813263529736900167099418049964767158385276143806160708480495312533597346413535587422938483006307e-18	-3.8852470760716977266613980903364541144198563848940174925829900842442773926889479937759168112740631e-16	-1.0813177889872938682529547483040354340924449334343847819772860410124483136554566897828819815156436e-16	5.61951353264607040854949475371372458497556011500381908996257581593034714592585373402529582211889638e-18	1.1622254774805691292745978887650252803891495166777274900195491906490266692534402998651822615243077e-17	2.75175633119769310040011505362296134259745719297374066061301489995111944021308211120669861130029609e-18	-3.07849360829505040183983210822141055495611071041801366845888392539110003996730189034408326586437928e-19	-3.4431794033745776773547614459720434333853168774834706273479983638393210924425469769887964166821419e-19	-6.8594810504931051535480979232467234537087137298009709288413090845964835579104313185550360407650696e-20	1.28902842294403415460508924559969323919637458237093819375710850351986850613582938935926643620407827e-20	1.0109292776967111162102011330353620329474298067480781466314582144552600402871954039383157441913229e-20	1.65669045661618685139360224709055686659190869908281671585970993629122416754580094274616027512558044e-21	-4.83192045653968139939701435548497086457515432030152354176010985084983116557217415865218268195454429e-22	-2.94140338294392828025616620899515554224872351772655603260960506204841594236301017513954531584232094e-22	-3.80710712549236777248232353138672017461568906454673126592027816812119366717449918757513824169803076e-23	1.70547179047698577493353013332103541350132963659924283903689172787171308904251566297254166621154577e-23	8.46652411770536517211418232501191742119627852331568345669587177716402643112947709487019467876879918e-24	8.11072624013658405650984853086724442421309891756404827400275320598489285876146191861162650423135497e-25	-5.81190904703667558378145014513829206422541266987160762540919525988073095490348717561165314166466046e-25	-2.31743647964652721035666500086666528033887027075688427193918214024928857200514963970850643406724369e-25	-2.07111805218133611539307990995235015901815479728315953203269941527526711340008999538751843697306823e-26	5.51680974926017146163152319280582764193233765563081639317313874308934843754791062267980100900551204e-27
-619.8865109901828110937379117894329699988533069045467925105917680791727809376157044925286162017618	-2941.05674537044244712959601891404093016884855442971336301366896998035969719907385268697909695	-5367.357509702842321585298688675731096819258702703127430519085056653260394980287954535207465667	-5300.057278454368212962780609032661689317636314993278862662820148977486804432036148071223857809	-3353.9078237538333662136563621798731677165923149359116920445326001837617641171789503674041034047	-1460.5755029653952205192644634573359331209533408334296625238348993701001102001864911779341293479	-433.6391994308047429812732487866900962025093856300548007792018675209660048017936774137191279187	-78.47531885375028034400979312973394585610186254399701445385344889417023235035917630008667860909	-3.9211459914217406797933619920258143029245291869117000451227084420008911757476681686224160509648	1.8203254888970635772629123831983983212795115606364676524227921503020728804298175474682914445521	0.32607563649628304108352437336417316869904708976410306479468279485651014464112627342841191046569	-0.07339111223687124402589755887270137221673488082292979402077759550409817394328584487969014648151	-0.03488311123715326645245661799759669169831718022513873423546498213340235900379799028159955648096	-0.001405639151268040012906001890595986538297295965860535352523525737677480307256153348246024988993	0.002276500142088824524431666773107555183833503037934779226338394079949847662060637809512280561288	0.0006028705084956089295359155077010900384410313892014381660101516454517557168437758908568050156613	-0.000038288358530694644625577902077293787492812127603190505323518120416340324051583374838883194213478	-0.00005656130378130793044465872905177489398774328051748335805088609485164341914119963867197148535037	-0.000010636441261946352112738572098549829700365063580199019001169632544193781755321460728372144036669	1.9839858823945097694516136620202629373086462446701594002755588818362167321591082302330388332601e-6	1.3811418613996417097891604583763061997305313138361934391337595184579726974618880984784675414036e-6	1.8659404146549762623271715399116874059915737076377568161240755733242612786618880840562462652336e-7	-6.890764734498744148327917968248424295781257917491580431453293412106311583746673981636167992941e-8	-3.3993802722963775886806740620007085906086861043294856408987811290389462371220455784594431900322e-8	-3.0046648390694121533659076178682933290896563584409893057104250954233919481712363621253628261574e-9	2.1634836351486503470445043447783872599549995615847758975846830960762727516807236677720585323991e-9	8.421623209369238510710568105794080144186429237330769528723671961577938444203494575418776162497e-10	3.5472943938073725845145002555024012875299382561860026514808322236161412084675486448806132185241e-11	-6.522458094036106637320456914057263329348058138201334723477636761357914909016359349268186301649e-11	-2.089221719332207371803004708425347604887522148317155211637441163818542597882450383599612064748e-11	1.53727858056674071587786758372673671798053955804815118397234097847759954334035005204150235499e-13	1.9263700834249587994349724275491662594581603099863958991014131553450779154410235098188927188041e-12	5.15751435624598101228497019436317292575642684242392492730059869218303542138321876565045416318e-13	-3.2905553521852182741527072440395441080282112679174194470392280149732470633125658951215373774976e-14	-5.618037586410292561916052877652795222522361846823574022477521958172932409549194267294200666093e-14	-1.2573426027622186667706457705383349169490517636442133078901398143926305194361825560345345831744e-14	1.6650148993915638795003488819453791750931541344660288762240166578155128345150167482165768980589e-15	1.623128497178200564683149745980682542351941860821412165493176941314668631939143379641185411355e-15	2.9964534479986634038717071024990347076258344535789317495827344707584433835952506375246661349351e-16	-6.653520622947026416405948693030977907266560907084774774797530465656299978008383857729341753269e-17	-4.650781617339285534965297513949364727978696719676822632314199545175924720394995207867074594894e-17	-6.873145140032296877993641385340529317963973206131999903230953181695958321395554483877080237001e-18	2.4067851022056949291086819652938751794793353265708174262888046102886019697354131859948081647424e-18	1.3215852562149020065543016619456331158641453944208712050549524202621531180602436204546943224259e-18	1.4754538833232662082094948754522970678448407348514110712265248690509964391321843577106820502835e-19	-8.241088615491637032367040966935588326314824615913427875795398311876021679888531566847755482295e-20	-3.7216514199289142160676951946289068698172922426904166105698473219229898494185056368560761392816e-20	-2.7817528977519851065662604586306687304473894064750701910097622663080689650622764302768786240648e-21	2.7245373285551416000373631030470229733895690105817964396072499629647970997367612692175724807815e-21	1.0371918081895565079884845438555098717239377499622698880810133854862991038556470905135151385142e-21	3.6958160237093230621816491559836538313324547855069601381206017505153139719052427858556633360834e-23	-8.786285778095072082409951533137401595713474960518613210219068001939904393323227322559640115043e-23	-2.8542119935374250299280568711363000240961065127639747134772239385937809282904376288916346184052e-23	1.8999065509348368840684016790883389791699906084712707835428245512627964685304951754966973997354e-25	2.7534665876979743693944869341794550571180225216206868002943889772865550503963880183716937975254e-24	7.607269106813722906554128655523170731404673344353760782419671133699182064002913240396867488433e-25	1.3078281668611052857272504840513145718826182043980908221996525038057525226686619605722136526336e-26
-22.0676814526419855578246067370936835000001167946981794601670530799198761905387993179327559580591096	-94.6990654522278825630116634705801862400730004338225518341894287861776074722109438954829780067991924	-126.27182895046427939099227037441333640591535976530077554428518650790695370807657886537858991935212	-95.844129315745144124115391485407796038046080371816273108978074380024201019467416842052313584033363	-48.428088659279920032533145670069586520759515126702259379706142031304778666829568697825355401363029	-16.6069083285191771898707857136276244412153895718029515841466149222733635683459816080737188331169	-3.59360015454132209964341750784815412626703675205779929997468558591876862439615954083768065148573125	-0.316514990477413055483437535047171948354327149522668906791096041058667214388020258479051889832559565	0.065519943308847250176752527254955058440125327191942382915818113920055198517737261458692169008704596	0.0211453302545439653540152118445304366888727956947958330018972926645018577492864480080126550365075565	-0.00103042069668076217145231806293605665334181744553954343384591777429421656406155719837857158906422057	-0.00159470700962298438664144230679778855406965852156025536266116018163843197740509078143267756675559677	-0.000234475820933133972057282621825911177692730074592299608804758372385263932579975583402463601319592573	0.0000670815872301061870289536262749904377758908390806696279259300680907565797784189807954118535363583896	0.0000321668622835550277292741964877491333177074803924784771910045986492779009912944958380710938609991208	2.22324460994320438639023948152236319135422528100059530163513551151620269671513272665422053042246392e-6	-1.9891042974039193144883791386949500519489098820808733318921423520233549422804529199488609719860293e-6	-6.60445629857524408270719282032102176917026019594928953274352824715644179129337940244059332926191072e-7	-2.4274800051685488061369928967092193672421252999903772422052363609223517188161163710774797736596131e-9	5.38273052051877539962812358196754339046963344404172304858334273088998964569365340510742621833215796e-8	1.39859248876939337027314929627417144416575782623869296355296646169258850486383274676523246586989899e-8	-9.2619004936903767127881676058759479086658949439204468984534570048745053080717049374331547111311159e-10	-1.43686280970613280191778375680873711249542228055694556701146741595782390340199861853330026485638111e-9	-2.99449067533614158244049040975185142040435542178179453253314080196253577588160672095961038402745489e-10	4.52275329620045541738077893477129552155269205120562799204664936553967721449672015902180187789288312e-11	3.83241886141051570633298857702298016565742127595874627168755503396175555519605453580536412453219196e-11	6.33427687198767360423556377607456979773840564341824587254563629962601401158881213757999217965935446e-12	-1.6837282610262961050004042988877112583649987322761193117163035125845470816013400165815739030961964e-12	-1.02282284699933641182577753370381682231670446864253508378285838086942277830937290116269116848351428e-12	-1.28463986745711016275212830273161933995177767735001328296591781926682648547087754730434384779151677e-13	5.68925718057537848411689981559640095590697310984277762994056355332699828587916935769259787031529587e-14	2.72764818825017780430652925921931187596129719977447957168619710456322531604731252563784037942575652e-14	2.36252528072209074050437128521997958946523537585541806992590453147103636437973918602434779305797927e-15	-1.83281865064414169122271840398106045002610229213301398753010483675544780434584549573188914110269282e-15	-7.2502823224577533672713584745379067625234633388687976858412310812634061418700107322397555357602993e-16	-3.35425107938070637876280838084049700806353816334498881593562418583275065764170480507684129248199631e-17	5.74089669932136749063518297611721952120978483404326201499531761191153468686941413607158377747714902e-17	1.91487633404914138316855755952464243346925729929270130582187193934051211759047629344449770133358239e-17	4.7870008108862034536779896558916244293611741152059745976407066847375237046897892782938203578838426e-20	-1.7645325204863781334488135996255068929208798948376819453137321748707021184531396214024518758174348e-18	-5.0059388273611392649111126488567045739941976829518712821821145120003161618972234676713854505470781e-19	2.36310356469529652204375693541730775886921021048855307307461883679133398366442185932920731786913127e-20	5.34690702254953939048487525142285029610863296822953874702995777675341896417053037533423373078437937e-20	1.28901648098323287993514399912741227129226088199823321980355413317399334948600186413520842186066554e-20	-1.3730904957085601416363317951575255794667359155846476564027384026328206993852114860074943734777952e-21	-1.60122479263385224713381658203966925261758404220193223146591250718190971987257409452158205431244482e-21	-3.24718345087511278106743403452914491220203085334416813533938986384971076643273359314574053523306745e-22	5.89288615311427742460035622291429504718307180264712209232583714418517424133836136800157441741572689e-23	4.74426395449935257168517340449176636895376298527166767036824644655339285481935502309632697896219675e-23	7.92156028608240623715627503540604454551681415913717322111794213393644157837197777910522639413973788e-24	-2.24402184013232732756515836510581868105008084389181418751240781790852579714076338478549860544011896e-24	-1.3901577092184374698626256678518825050901477631893943335831942886348009636421498156047706003908348e-24	-1.84795094534034701760925505808347800146457524448802361355717648221505508580610560513138747589153675e-25	8.00333647438714915740022773184780771752626111412072327568530982497748419379429065046767407526905867e-26	3.91905861625688669922874756900543583811783083782962320359772810594223975515994530996246209039993626e-26	4.7341738935367084035034821265605878887044858749962304992630404039574169716437989646034041099008148e-27	-9.22976378241293140438990180630594721231678153280015119286451145590126947141490920008651547769794595e-28

==> anc/L1S1data/c_ai_h=1.70.dat <==
6.351367331382348157574300695233779820809002177907904884713744889484039356008886012141167171746978
1.	2.32206774361291759641652752815384836959726542542267504260721268957789006406772722912679377949038393	2.31188001920928413002739148170443162156820179338719709021865869577759370004614393078342087072515499	1.48000616762068601536140882529818881589051452427430253865347981725635260790684498370728984675977405	0.652823438631260177812264838390083872554102980031798560220703022131214782766446508972007982522104188	0.195177191957536041995278385382517745838584847556598465835974292828861332973283859142880511404365227	0.0342058361537241787807052997840785251102888687212757706325066814184194198049331073944181640016957682	0.000592690501869728033915613305507427944047129440242492944824500003909476987702848736698296384882068099	-0.00132119199979922897865301907210127096370807168767914222212974951510146062753751529214224023118512046	-0.0002350732356050175290308045157760641327577867649117278408357656573627569481213573342989664069681725	0.0000469547265841282470811033816555942235605127955742402766373240742094950359700536814691637805659643497	0.0000269442593542345349849539434172634276852591569733882468053786081184712647252138731380754789500243318	2.45388295585099615240004191869260782643748605870820115403049106838639607344466623059377452377055854e-6	-1.53728613618365943413340241776125450567221634492103909966774548021334187726723492661216299535401619e-6	-5.7933067852422465749533007814077710330690091438173071578092871752766110181078341027135474300060167e-7	-2.16591685372112583543438129530181639190396887304131622039523554414275494305528984056297165427131252e-8	4.32599442833186975484878092502066885679309536865579832399007938307556502864309669375572478783839071e-8	1.3574572979209505405315936675915618242480122640487539159462532738704107852178635665630052927445357e-8	-5.00988443274409826908603570477118085262477058701817210200516635826539264551976606158343356218322895e-11	-1.22176780406097140466065279805823133685460196577339016485082302717321916843892798349073134371461807e-9	-3.41726119940131593487158729525861760590166808943284531713624890059318591233591821670824531830707944e-10	1.34929109672157808214840420051758689936539683290451197901064002196510070066892152710086014326897588e-11	3.53545716372022071001555921731701663410134088157527123359184934161630247944823285536712163361091135e-11	9.04178715430898445517878850488927185530276059128485246100016313050090865028363697739874261843158827e-12	-6.58425504503369372508667416099285082186179597951357011355715579946252434632696543931839252839657079e-13	-1.04656108156573736890960945779046958736537224827754939937070965860931292395337473670239878971080101e-12	-2.47855717649521196915626641982628580562372525714085794192879351572448335869228337768250368170459892e-13	2.60389433052894063111193356572851285154019421133546597226307167840910427313873825599424001956941312e-14	3.15769796808267787883971472184327857256260313465068038917803762952786215207418581418828133820660723e-14	6.97531527381448611911317766865598175173253122746900819572319685094950409771820447663065107056067829e-15	-9.56342006250750405333053736401261511658025611491267949917023583265231501424893416549037168227706406e-16	-9.68000467813713543466023683401655147357888257684311540651969361052140237352499157247187873895674079e-16	-2.00266983258143313380220923569413056532160412748215171427076720084055249168612711814374580160292669e-16	3.39841343514184341510794782984061584298079704131275956785701035599270918915220616983296576938607089e-17	3.00696682199839843022228104274661222986145278153145271172816969143450406084784617448056188117745835e-17	5.83878744243647837030266442744954527277544928326921247929824800274035620354707365447232742572119167e-18	-1.18806526436991581544681645685404007693080349063929422385715148965612263943106221480858236299089694e-18	-9.4448520058561874923053755043970648350591150865058549418144533713958530446772773080574396800934542e-19	-1.72254986852018650701920699564890412264138233480060752441397733372815075232769098733633533563432572e-19	4.1183311478349555091454428144547843101046572188060528238765595968316545775618813525559846557856558e-20	2.99448449577637529409568056014238886212679417357315390730493888257682154510910043045151217292282286e-20	5.12800143115621309269957576298339110246358789579437045922418177375711564329776283511007378404723241e-21	-1.42131402006994810535619997707372288106915327777529934066617138575231089963561886663626215327575141e-21	-9.56974742625066410444093232132486557875002960278703607990258532030514677426361907002343341323755256e-22	-1.5369512587780784710423595413013393054975244085873588417251091366233050104344773050080853822891821e-22	4.89464119925463391543983777643770852326703031768359943208906475860878920049233687665352301441267574e-23	3.0791704771708340926220445763627969145983811214635558502967593803144885054873611593095970655441624e-23	4.6287051692397434602551881838817495696602286725373476901097322486423235191052205355414138662262145e-24	-1.68410739043974979444015701302937827339138242853031412817060021167081205609708451722350488771740844e-24	-9.9658060882717453834330302387137127593848134627130999432924385003779132391365306914751790621651683e-25	-1.39826151149779416829605119782507345994750657997040288428756213074499644947741835900293072143353527e-25	5.79377537677972631680331776936236966262986180351753880060515595996497541417190517686757743947069956e-26	3.2417996775199767650673984776030274708304531780447659046914625459578136489486667021384626763970587e-26	4.22975876891236979844007789609046590253855842568114087709359965913144602498565128405222752852204744e-27	-1.99345359201764023129753306489565674317659247648576987527113845192150522937176816240231951401992797e-27	-1.057170159808141158008167945215539133619665405485418559902821193400123841666903956696043743124415e-27	-1.24700088942845950939889004689967699983275769506177662841471387905999155412434563485871340402141543e-28	6.87061889667090572400713469518532000152035130961937951729933541942613427775048435410459488915481078e-29	3.07616669032916401163371634444981382011309585928018019544601153508392356781875958700469700682552506e-29	2.16009060440621635394987337771963885983295750509301519527356214068706496905222836512561520152294744e-30
2.89	3.90431425035394843017999173515624761606896388244712560215579171342684916922904265189273516942705671	3.02671686952855519711911574584135101549029321412867597793946280809763159724038065948193615404817567	1.572596590191087482955464683617458112193540550644856759300245080707751972962382374041178041815412	0.556797768656197752180381214717675875753847515893686917119642004874045274375429231152006353652106707	0.123736976343909793689529361310733399739490712454362313810318389016366080566469902936387394875240293	0.0100802435985451730240083400290582889403027510260108841724327635494251840945040450624989237154105833	-0.00324227875778922337825045828909211255259191320958344695671023040812131573116461681051087927949397758	-0.00107938562166766292197600377190013559868318772231145520886612756471220348237172524005275364376115199	0.0000125137053098332276045366476747369059284714462712402894936777014316681041127679871216733110303667844	0.0000798457064384682225297810275744702876931261216759359488011897717295034693486481936209996416238851452	0.0000168729296699151882694269936250280640867545585148091507444674346308619398988391752388601797721691144	-2.21329620966580175368535711957875128536491536727973409009248592200254515413747767546785891407031991e-6	-1.89311305316948712658736255491447277066931937484453216011739211070855840859409214119214289411604726e-6	-3.03379083894553398923805710966823203573056461239374049941470006305188429456704949752260530117788504e-7	7.86321351082607562076403203452330456095989520603175180290886351076367623947565055988619183059652875e-8	4.71822937574811329159464826200516727766356523344122101922000353268500582468564620617463853845502498e-8	6.1410050376462242370131279997365874386792966785769346030903402196118903035223364285964924110089986e-9	-2.45682814350589462342310419040087040926648034595191202269947975328908376485240123802449058698947913e-9	-1.24645740408290603780285678239065536809122889773954995342088272073065297615916703247264646727754795e-9	-1.33803319606190381235455508313226283409606474372323174515921486220838398266020537895925951198201327e-10	7.5660291110942573975069890452076964570680095126089253897478634350835638404786718440780513482209834e-11	3.44093167629814059462416106646805813758665643415404363827550990615622468370146383822948401563887301e-11	3.02461399061244864829896866502740141076346348040037019315882209557700525666686012382188746731855873e-12	-2.34320673977453660922790095483924144918077812164257726545086720281635786403951175835896036963934882e-12	-9.81005498034014601568423228230734275822007016904777645012799281817805690235711721692663376038202644e-13	-6.91079797652772257651841386543793301120873640745836259969558031091506514349100598409787137797625843e-14	7.32719636439927524452159631206870775170615645386397884533399342805702785047821538861933129009722314e-14	2.86643337669679239002247975885481435068647687624130665347389062380068307567225313098450374218379703e-14	1.55499629785461603870175518611238678069310297119194924529683067737141299455140354092814602452882275e-15	-2.31436779937218800760580941842506850335227558932688552646593160312552429867844534319887085414105477e-15	-8.5385879434618176154734145476147043451038443410359175202579562396818252931734328411883584427661332e-16	-3.31586668134016722097230585331547830629289167564946875265007871421622963117037917228352760444938595e-17	7.37906737962891943780001195024406206361127486063499561490132553585316506036120033530393994336038398e-17	2.58297454330189407626507685306906355893345267305963217779240166802614743020181427618221008418516552e-17	6.1677941038496763894850170359114370412245190342890994526847246757665138327539968223913655873728745e-19	-2.37255786990925728245066575896329937574405705658316352958029034099426064228215304316622498770001106e-18	-7.9118543596009049967105573590330128583419316568027072458775168935093272442545326677345977212129926e-19	-7.23881848879737188159652461705464239857727092721707582118749860384219686107080441471065096380732038e-21	7.68500871911517925568167512080902242821946868478240358989892733851463995079877718122422455922027191e-20	2.44843112388084591920132103141439128080399794348872963386380671270733821126558578245734804331963769e-20	-1.35481909340866515122342635266734515251385968093713705917689954190437416024853782340075313070144746e-22	-2.50546317423201148969512553954804219420353642344776294100702799510862448220959322604542009627919506e-21	-7.64161210867258859480285389441195287831155489613828656753291771538384238854812876478341623236931975e-22	1.55248642376996699612985314632078908961176055201903480946478443232553066743733763325386940873694378e-23	8.21485294259931238498593415436711060664731125871530854249195406316627977230114327089353498904020921e-23	2.40191254381728336614158823520613517116135493675284936213827622847971002752623783547566804423958e-23	-8.48504882658671176670035232714819641994601595185007234396513115140102197213448226300638447360288989e-25	-2.70693246035295448759436834572274988639007306711630487274920285802406697482758575943557533222509941e-24	-7.59462752597358268423678286978611738426287924147080438850037744437367919023763890268408069770272019e-25	3.84912469256936694318640649555993827318943342566998802518410893534309196738982683504638225747775375e-26	8.95890546078932145713770834615979008017273063178082770559969481557656281488466132579487803534883046e-26	2.41318027576350235186120683830852035808517555831868095665379398331660632653474382141909637528951e-26	-1.60302125768355742857911272124418289583485433478969817388082759521780158237658059851500814355395448e-27	-2.97695267598094466559447235761800418149213411919069029667406614932792375089301176170453032235891849e-27	-7.63131421227321010568109224617218591430147812562306534689531245200342480232698279888513594994932454e-28	6.59513108849330101600664172803194498455563397364810141325698981244093935495301009328078003618371558e-29	9.64869282551479640631615782929402713325762808206516684553167268834076825262085894138912094409301539e-29	1.5591474950917166626008304962734134393325427285309679047087612845409918128137989152838343032971577e-29	8.33544787507821938006648547627106086250902318978968624664632062773273833593985894348979929276619398e-31
-52.437759137008978590711514980131840606186009855451906884354588093003330184620039088779944398594075	486.05749516106310685708184101534979549076534217930030523244343905072815078933700957933290993661846	715.640279415478953338004441191872592997085011158296060377946698453872951633540222956459086163087087	538.31068387322492968009893253452898778147577032545102107767524926676381844843768250699207194507397	265.842460134869993068733284394106846332655338696470796854886733155319418071669486913779519419253321	85.7804030733037678609849764384331910968928731900627807398163392286805840639138251198177376713740972	15.0495070995502579539024822671360321104869843557582665053165735680006319426704662369187549190859443	-0.549780750426046460715287491271898843387440812194181157995738905177227784261645400027430848238025402	-1.06911647794240076907828169060280816069374009973325388263882283720104235291827658360404414857522233	-0.236261219849036188939927911750649503314928344832805905934402604375001013341265865615993509399451188	0.00995005504964550723008479986298931869300252989651709383650074363514860382369923378364790325840814507	0.0170836000929946869139738762928594952292735832987216634495284408741031661041250996358098240083392941	0.00306016238125247067651225807302575773424537559288256673859016277501915249758255880796844026678114204	-0.0005551506889048587887921053016253514661478845124201450216861004235431142777713789243086642655983008	-0.000374416191903474405190609535970540853295082898822236347817239240350462493489160593260104819829834851	-0.0000513669287112336698035458737863233855699654859820820308896446582504252884784001628149032541696014334	0.0000173539593697380267497623205191763874463360487349355182070587816379523151566749585143215684581242798	9.04732917677547240918887884080146369726950501415722496225593571972171787089853225348831460718481078e-6	9.98622703553727544209300764125463413500234682334992163989992652859890092682857263716351781115473486e-7	-5.1552140990621319768669365960123838847325048109632825428588402961326589299344759976106836899663402e-7	-2.35519421790137183550078441555249993237372195545136969763949117566532331054137618932078047648900902e-7	-2.09700814476193760268974195153629252839999913164415322798435756352244104972499412745604137214699914e-8	1.54619029805209682588318828156378671075330056540260870552540957159436002173892213288850697339011721e-8	6.44640202566111828922282530714952077451427493839606823975024377570991295462590176476139086426602632e-9	4.53149006155992056271354663805264535507611607089076130529732742438784877320006541970576089861989713e-10	-4.71140480491567402482051414881595518838984447156336317095873952127145970778453710525440583785383055e-10	-1.82735707774507838008475463593630082610346825472490979251185194322634389034761737014263208885250138e-10	-9.71162538667823767846780268411906542552528750963780269670032621751974612738907421482635053063939312e-12	1.45707626910983731552226591207658001568414971440687964279133149862913828157839975518113801473710042e-11	5.31675230501727666920625919893519063120596208448523556574788354999208996500847361758208527683526777e-12	1.96754025663534310778793986614378074230043766245536143859346829428422549643383018368488781022304911e-13	-4.56544885491430517455578520003162163256093601105117223839476578060515257289567321313266256744255272e-13	-1.57836958361790799307140218450699686207717524308982838275032086882346219874841789695505437206490289e-13	-3.38936734286214677205257240226050395130893493154352265326938311089535116090203569352776945583205677e-15	1.44667614316476646028557060722335393296470584096990028897958703196465454581231762995960080676211086e-14	4.76077753826256417073558271265403092049156373074503102059179289712155947985131349543543156966671e-15	2.98094862421190880837864938381106558751360347034397685760535521126232980258457125349144983531410967e-17	-4.62852841057426353600800894195874027514402176354335052136541246038386542102111930950596410841761967e-16	-1.45446306108972426531665168075800911679116029288637074809457101029322071126406972255122463125144957e-16	1.28638018966030456259596773290707558058245889959026041459098994774111469556982834123763689869674218e-18	1.4931372462167319713292843817298646081817919581962168135465858406236469089316216777046530720939779e-17	4.49011925608629802903355075555053595731825026336005286494040659634790700762216684951918171896569138e-18	-1.07823080914282012531179896152537106649009897248207126641361276397048579786621400121780871063795545e-19	-4.85111294052950902183215581943804834680051612293044152864996305839674649248013592895084873331770318e-19	-1.39812159297663599505606395195006744089697927185697133732276546387859007637223823637180986433833719e-19	5.50708187561311239866744607678502543960306289549706958104631195238290675687795554651679265536215607e-21	1.58580897854473258948674989873656170094957614453069845933723214087410581300943829260980657064113906e-20	4.38457313152253333569962882026265278460480184478002412497395485358002251810342020091219652900583178e-21	-2.41590423419229873886149202496463395089998155957890736071457506798417176431478179132821692294549434e-22	-5.21169470222071094128691948965098793807905499127446614873955723667762212118749570837634614139848965e-22	-1.38320887896940579621797050570971870787264117090220658122503225704709932103281713700047230776386931e-22	9.8579658572465264400373140687549534711110759600744521756239911470622910842754954556960281446570928e-24	1.72078696113160605525429603214034903930966407366890594171115589781271668245671254649572227071371682e-23	4.38510743050937943803777656571865965553308624282712520326764669529273225620439982686368925055195184e-24	-3.85890388711529782716906083588936003503932689201125800551239191417829506271541988643108871429841468e-25	-5.70292782843892015604530658775823742222289435244550880395750609564452440245966914418951075662184667e-25	-1.3850495799968515720025173959515663560157582708956746817113415798489947191483186210037169040056979e-25	1.5346572491541782942790152911345998808191651325769627455825889128651231452484115711367735571178909e-26	1.81568661688132356276402875743667292271552203601836407644642753374211343721049229030253050458521391e-26	2.81326699835399642036672648743298390663158160565260458669358151608800443628935707730671332867502987e-27
-695.56296424289035033440790935150622784346706015034077602957927229999257103774009229234045837410518	-3313.967573388603206208447919509487578142533009471099602082043863774279203979037563594053479124	-6150.200922901300967830999678815386062216863229987086006293419958590640042903989188939826078947	-6267.204947027108234157020149694861449568655575831094525063266734726503413423346249361999238334	-4160.611569566701328429042599229493830847186233531127750160472099136828391714052439091713680535	-1936.59855606225232216393363402870761680748951266820714736357693591364319700346107871084507276	-630.5404345659415385813674405017060267586083911982313998000643004011776982541535136967678098192	-132.1075300961319479761476445960417023328724143626461082531981814332858711212561836198183607257	-11.29290314873396374235112111070226181326177332860319629268066925756855967954769681114325232336	2.429954992951454214708962083009562091429565549242907941114847832330654852616705064559176102915	0.761749026189432858463799683630800102529062021096398177679961080260477707741378380859390720919	-0.05279210437005679498462018521033905936213153080134119904437759835403804640798500018010058078984	-0.06586091561494786538719653102400833320008912929863774024992489667153152630002419152195509530704	-0.00980963157337092343232685674175490504264334313405700719196897672619634614247724289441379165375	0.002965064740844678653921283645426068001045249242216755589899578406401232680916244556652226825819	0.001503918957039428432771731859853808252187307939153138194657036088827365552045205859281123691766	0.0001313941915147422454858222814713682236406733184957370130305473522279077164528730685669193079315	-0.000092931039002482858684918455194332808817818651406476724019702936583398476093680083908267304796	-0.0000360258943243742489810213113841148513579125277880682397978454237731951541593036873060718529207	-1.662794239390066222833530592526533678691271181427497988910194455641704170550356891311444276227e-6	2.738401053881902575107790110969253971723219329732017094482926917252470181370236119167064723629e-6	9.17717318033035920901926264264419108349958940945818595951527349610711881746487896003250232452e-7	1.1409984807941113816231987837223885341960655751711148174491085776920823565007940558076874667716e-8	-8.105202615285095320515577155313385785779162042193495199095514719817402570801154208667731657691e-8	-2.449979419072778819002942976616564643259561734031321487775603636886318579186159460956596195763e-8	4.353103166026822218117169750157367498551801915862606338234899128267592129072421422131299910462e-10	2.433954079089854880675903048662340721045372872727020247978988253175360645277015819946092639859e-9	6.769629148445524565060365812620224369736370578607628941055886475085101396557830526673196259497e-10	-3.120149300079195030817941540527379999899347993678047769699113948370809623027836050736050235412e-11	-7.418574884727770114872726913594388743738133980516482262332486554810803848497120692017872478516e-11	-1.919945604390339806285525799578843920732097023382209940778805760666655202055672880409455694381e-11	1.411091272940881259173404819932456688864884175787143258959035538749807003451208383835830690498e-12	2.291825036437088602626916489935820546985323561975007539854949209721859701062041615207766656005e-12	5.556081975668657262818919325194926302722857052302184825965652991548272334860363639461043426727e-13	-5.593433512410563076050795275781802278343632748705070400783740156366394663254758081416100742782e-14	-7.163851705928649577879114468917837637684231939615591167511872670474613415942808781210355763313e-14	-1.633435306053397592499456336649707595612886514003715965111285229376524800647916362165957734973e-14	2.093411735112257032194186972900472648543778696292439315250749821569562566257888771398437184662e-15	2.262070552887303900252978306311552991222435762507371149710160142169276453625863867504285913012e-15	4.862281507566891932488846305839399633306304165463806390234114113835172862566218605604400071169e-16	-7.605947519193884155934007809766160325000939981631656278311910895201804791079098956878047810349e-17	-7.205123108564807837952141341754761514979314806720256705629333192745958848420205242183126921359e-17	-1.461671046013224649796601409171279522141310876102799156936164896144636184566230460203605404244e-17	2.717456913653861589968434190253821859753756681758162136396753697792305883134721282943625676247e-18	2.312215945738569025723516989072640431946714332325139103055819928657801271372063774839105249752e-18	4.428097220755194477940058100752112861157729511500553646168106368976610439922845775282544398235e-19	-9.611908574471146226852474784723827012596701464082470796893106694568456108569135588343363149501e-20	-7.468386207276614609981080006570132364254793140034808850783203740216875717966175543308481444361e-20	-1.349532633675602098794992801468865545456568229005449795179228041393230491878874870514823711119e-20	3.378743331269411170962549048969003897712879877012428279395081256758785457518695303827700114385e-21	2.42586179124745735305210708088123689898180124335674513203889632485139406539745493391724697968e-21	4.13139537572416641025928015464357999976966963200139609134904991577047361385479708074949834056e-22	-1.183031017597769362626547577554823603963553769913143343406554960099569903225539281858483316409e-22	-7.91818313278709579419921129945425347137460704441455115431332642011108885315994037415156993189e-23	-1.268684811961495786752174870143670928102626449202842470175568805118124222228167642068125604395e-23	4.131012858493619367920228729303483551783381988385081993531058861791857796792827075540714747901e-24	2.590235554754668355660688295092238196763399748387880046800453696276681338799552832312677522546e-24	3.83218385533584257051682053454624572326223629411779842026000074868660357197311921547090460243e-25	-1.445902756639353329666639361121356703524391318336195979058482500646942630199509599929498463596e-25	-7.840859924589977355242982801647291721293934468250906940459131842963894058380005601088562549554e-26
-23.3456171547666394564456990452955376089891965553291831116100584862185185258831101065110752815894198	-101.183412173983635218978469537530743001098617083811041101477179921109880844296723249330963198982286	-138.386259322490181325681039838209370488941355437598387290838242017661971024390200578750117177669443	-109.613537432633471334066391630034938270535360990230286552697478679860627635166668590658985007389688	-58.8900316598417784111941216827110431668162451086036789987638889649990698905381936526608840196698879	-21.9937435644408963830408556404856576425789045068935582134474164842713971577676516419827471314198055	-5.4183019842188189217647418441547661536653759991106762320342648112557494269624076338760206573383652	-0.664590234498750934122904570142133383199664356526268165252657322738506484235781121102286843711763446	0.0629678860095781274716317779497195459232712442297558461845124400734916883602158873498894976036911281	0.0380510513636390692390897430390925489659317073245583044828743634451231505355400707898807328609257877	0.00184728717272025556104446810572867466644044407740485679859705284172248621123781428093953640916578213	-0.00236519311228348315588933714757537974526629706136282841564537434802187572468514557007885506092404539	-0.000639596919522868811380813999029623658929065946587511340057457832259636307556190502747323942056711938	0.0000380711922701751132797355982286029662183936527317055657182901772128629363642187108162331964176594934	0.0000602137371302493461221211524385615201475517955953859288210489233840902332975791247826223801728094285	0.000011976636107233640693582867762664104882092870783223641336647374594873812586742127903551194779624422	-1.93463896928523773133900630125877745371954695563605960045149273321754126140953775101991020345094334e-6	-1.53795201279706046411785836740280997586467091938275308757930414918917839689234686427049748899554478e-6	-2.50303061479117892712756826247664230481316692534613362113235841765625357508153137920132997122761179e-7	6.6512794663220850663556263793274269934954032351717122541168871229886022905773768673071110141883643e-8	4.10900827503264545039988944028337053150739416257955971285943490308164987344356504763843251436513489e-8	5.6503902890523384201332873622941811521883078059108526102708581789297949139470160647608306671027613e-9	-2.14094870123693828019926091799324203124764500436455951262099592317264891521008544316182547240695343e-9	-1.1421402070657499627124169364647360347526965571807411615369518474296295617440012710008425338356702e-9	-1.33586061759820435975225912134860212350877918090399763550709806297896912604140920167283347531919451e-10	6.80406274785801804246991827674282569920307569260112300886861722089945013502388687141136807764689849e-11	3.2725267213402756216502881516762701609111491155307395513288489702446912028391524444848915940376386e-11	3.24154980214188719686245679625570500590771084540020180817323853565422352299959635050623281326579433e-12	-2.16442442148558991998082001515690599131442864453723367793158191652025832156762699820654253856720315e-12	-9.60083715738440306737420436903679821505214498904182971306181830413238410524731356973057441433083051e-13	-7.94930267661471995234563413572536088024193064406583206192347980809074462247419164647744004260731534e-14	6.92162802282796994161934942441040073885405933853511286215689773102398381465117861857394114273185642e-14	2.87005030548098852868522616586862324164889300209888899811686325477594533932357678222399069776065801e-14	1.94015026592682683532239758819910779667996012784679832581094195655269214343806483148274343217093953e-15	-2.22788280026976787981225084698816153468709374089438441662789950265721772060191078768742617848824014e-15	-8.710534636936742828552894033702369336500747151630932383080394545089131575085086632420441561664815e-16	-4.62294673148201699868120243097217241907191250843677230183727602803317937016813422424231839421767097e-17	7.21784500926717644711495462418839525047266823952060351697384763354543634857656057012801026823533209e-17	2.67651117523384552340315502780791988382053253868429913545499533345449188129202144412042401198154583e-17	1.04254038770002973779300388039720776483147192380065619092420641031039210723944699834312589993700305e-18	-2.3527560718352270782456725860082354351500302795675125799094849172565451373841798308396713903004297e-18	-8.30857506652769290761013914771569118856481587873779977411862947089495871752606055731885114902940946e-19	-2.08043092158807241345723266965244253597079562583355376571235122247401303118442762678096933600295661e-20	7.71194274595606987512149650750878254733520362929448289296010543345993698345694300706895487842496744e-20	2.6012257293315456762769041886839859128891465238803858732818909016860605637134821544224916658882285e-20	2.90941755876992079491793862474165086187543452704947682754589499954877746120711429032595239672829388e-22	-2.54053055962324349296705027004912353072505302462804189154482492866190747644536947881087423345656078e-21	-8.20217466371843833704138626091927534799129698011811903742507147658835187096747927688555288362579412e-22	2.2462818741644068640135561092141125976702386404097071164185769664501815146762925230928524519226218e-24	8.40674977224627440202063510474240905330010234991197180084214948438984651378632561756253533811447647e-23	2.60191888965075702997581901489255132169332300262930204839252906932474532935302619396683852527934343e-23	-4.38182186690303159416679081663292165410089464137295204855033679138932441252491612023185495854333877e-25	-2.79293816488395055815001241143590469598226679394596737575868881696686236249693071563825596455589646e-24	-8.29567683943121849962703028159122186885340979778094957116828631342342291133450264130148316913873012e-25	2.58902929810577413970343918042963719451390261260255668953664291655474065270427603827275153016224613e-26	9.30734938699542223561670774238499509063163911807221215882292876901088723154591837357016327181663055e-26	2.63870269152236946102835617962543483955005375570161359845414643052154474535469574139329525141710202e-26	-1.32311626529583120101631032413181729175096112615415212551944594496690549562865435686519397293037288e-27	-3.0090536854831352186621104957082273872440067805278924060147180392829828448256677350988295871017478e-27	-6.53955998731288720439885654642520735342121861057957613618845919103032401481588416797822768873076045e-28

==> anc/L1S1data/c_ai_h=1.80.dat <==
6.5351072622718829083434747168513376807185040950724068734660505485084052059647518780887688496328133
1.	2.35790756304825401432783843388177073063342685465264236758169017206946906540914785231189610377580801	2.42095594425009878917962874959217566147248185156973910983904540691271441132966563245597619395370092	1.624405190138675452519999209110933860345261698096841813857298884847826655452107436604127730513172	0.76525768548571855619095879165091040007692661700071688540042891719379486382379899457322628866839539	0.251203523349942428954584385039730990661173169954540314579183535889375800719986106044084023235220375	0.0517092448640594686164017499472087715290026649565353951294532409920628546840002197204280844360087649	0.00323682758024507075906782604346804681994791752223021019600975029656116707086657031096174291173627582	-0.00162252062952506652053002875829363145837371703639982898470058063573243488699432204647320273638198644	-0.00046236900379501667478899947716004838774346796398622789989794195794516657205303847050540917320866438	0.000024060762379739604719673017023673812038671621912345144299316192772726009273515817265391421018161344	0.0000413420207234610737771301242770704716138269365743908899226096674383857230370729821566683418920687494	8.10253786372315319472273895127169416211164690055754159554278049388055292185253138992643975449203332e-6	-1.37746945975675038917652968105001069686879962055467293076753364656868938253343367252552025939984723e-6	-1.06673316958904349556602352960539532762989008094199972164207242582822514192129567814350262887232106e-6	-1.75696704514436111913671101015073058599715803021877530272425668190063989300397204775262197377631462e-7	4.56392876326608424078244409674299763295707208424731638416318224087336318992859591273864299734032719e-8	2.95020940534946469142568234424986705780606390631766529177503993798918512645457606245684327918946438e-8	4.55631143171100934025636809598054184808353851573671179567612838811707270775185465734587979893242904e-9	-1.41263200471448388505688903128281495146999032918016726640642624353717338508293502211263638597144083e-9	-8.71444633945971748647694976222970054951056942154140147675858297696377246711695855390491500905332516e-10	-1.33423648114677770928428784926005203190863807611615217401296051151143867821036289317899664409509321e-10	4.36823784665572868868570799836110323547963431503125924759119557541493601331842790179978808534901884e-11	2.6999758584008220022476671158329145286469921785698568433601408907605320850371433659612605325086564e-11	4.22477602370156028184966893842091658881547316999674324103269074076682427787585962437487647245037514e-12	-1.36243471338180467545149243184970037172638191424421658641492094904091267526846471232259232313449721e-12	-8.6547086505199320438944384822395528016380215741175455303978537167605547387781376027085765835297978e-13	-1.40957234425532168720358277352973560019732116146857795833517070821122131625137679321597592587666816e-13	4.28273939854772175525652298026173769137265372384754209887821808731047538710839020270632359528565426e-14	2.84486021681896593002905905565183814406374947629052641837655463719641297556478533608641202446703829e-14	4.875109750992500308367461343387803308595771477783923569692154862816019814864329875749337204727949e-15	-1.35329480065345386305418903961789874937466530980046222208701343909659759798356608283430081549483837e-15	-9.53141781474497002974775109029472851804083958189525514945911730659704708842664884312678701221242182e-16	-1.72889647790808321088822168952527460552662157626468987502967642226411909877233898574082124400634016e-16	4.2851087657679562814167001475841559212065885086930745615799284762357645984713853598962751832660452e-17	3.24079908734719818160191443246921945620742490570372321529095925937088757587021613190268687194752684e-17	6.24095318970214049142373986682755022251650976293268821420893853939238666659790931956488827814257123e-18	-1.354865852688453538977705254970278268663212011013377284673411708087661522511053507849046770421834e-18	-1.1146565574434920764300743535276700344573143791823185732647897813273182064648161153694824593578674e-18	-2.28167591380059980845429032148912454200541461819518461221723140504061513570293319400436941259568995e-19	4.26019995815276244905935459439178810562606925941199811260165922024936103577311973552130158782219049e-20	3.8686128716624335744992566280994241411763785136372068402638003168718879251433292147162759312227428e-20	8.41917623795468375365837421516067713180538237597986053302753555208651427921836035439563135544756679e-21	-1.32552940546381581163266838783334559638736867823156064126121151653659661279523557649518062229415988e-21	-1.35225979301225562915245992924354551372285412578650716581685695112339399680751929536776971790464283e-21	-3.12775280315110688955789952707216171854497478005745193016903197817628029983682597567910711057384286e-22	4.05372307701130593888128330911534143306051261647527763166164845269160160992046495851963879508626765e-23	4.75322497962111358210095647766682991492154080715559235119550158080196186924921107384531447833184437e-23	1.1678183408455236230484946993547467213570721711252153856053793106474363123857282431148473660499108e-23	-1.2063915889344667121792496036661330318634968156983253847998432938538514305337674683204124161711157e-24	-1.67800398445411474939246321841583523512816793566177298811309321360647262674947869566929669477003984e-24	-4.37661381178801723753352316719852130666431171496528363946143973713433252148834370984578150015416566e-25	3.43624957011151306569347963708254150186778590642405666230826715893233722899205574544182175745590543e-26	5.94265009704399010464729972519296978724080537535221281786629686431613986918701547166899260827406959e-26	1.64487351746511862625493068793552090472061380836342239029365524010228397210572166510366456639263085e-26	-9.06953719354254721281810376493447259433871599967486977979671360111959849517314933189399694138714411e-28	-2.09969410262219157017839003790988890392990940531671483455396923243379274502880208637566910688645956e-27	-6.07131753768891409163246580348750178815208772292041897388072070784436733694738190436917730818220023e-28	2.10693553431773713312450004137044776628257333753668245431845538521718129374994584491474606910750995e-29	5.43230511910646882338235619630337442026585073023980553648610650610950063925952182980678331691511227e-29	6.38013075395186493334347886048818167404510971952800676198482495151794234410711654517653524279651468e-30
3.24	4.48280402441745103441781291846312695095160930051256030013158946923608742993969914390059007969397093	3.61782032893615680603053983126655617850897585193698324788849559386533109764204490025931597652368499	1.99265825916484622812974872698300474694137134166975985297837606963987503954038651771420667507970276	0.766101053648104183932706226738583047315864324016838859624640402901355856359551847831061760398448719	0.193823971469030875195988632892194938439437199232025799917215590880034562531261873578080830281805181	0.023227200556014306627727752388779424788943252797251483935081083344547716848041990741668606892295971	-0.00345112823829209718326726510414655126640447886355589876370801911095643523657247604715082511199407135	-0.00191908401697348736837303801682246909681759901596765055560674301694240341701548592803570024525830352	-0.000150254731611130006284201628862231431321708271034012489213625987134338152179571333278634631056616072	0.00011170984577309207488408652970208945084850176050395056915285601516478472202199285200576727348822919	0.0000390361988387535664224616444654005433116010537206299596813735001968199990596580748869544639890251635	7.62044314954361649335407681352382658364699890137048924257987606257827564260142274387243365968032987e-7	-3.11252039507991344198728367386150106700105235751046739021218743874494487937948328907732005714035765e-6	-9.29109962039432747372694706553079164656220397079678386221039447429075126983134834187779525694896378e-7	1.219934288518201709496377466121552270711370735786384271179251409380594590932735044496744995283642e-8	8.81168084930593747964601958241046907091832308601314080080256389204491566912173093689740297000584666e-8	2.51469409648123059589368866714965421097769295338170614914198913137243156174669297632370386921025908e-8	-6.79909101902883144247363703287464604260514419550728908123424886510608897856594424801857240009109641e-10	-2.6103620526045605854415032919000955228013551060967675131011278859370797386098471897946640895171275e-9	-7.44182214612272193706086194489166939732478747894089762077925692880843953118489340044937354344147209e-10	2.2058357916644427655675428951022487518006858889877108251817028312286813246648726794644023599893268e-11	8.03710564915815758001765045840133023923336530606340144988691213175551973085875289252470842345451732e-11	2.33456802348496525396750927271200526662876236267509299881717533777048491814222506693486806245343651e-11	-5.91740225062053277087842435845976481427439864190366953549624438893809925262729860443559193032735464e-13	-2.5461462320353380170234578474244730435549812699400867117631017198561271634632934770881148052168467e-12	-7.62317660927194243825966501637362955375792229018367357967683120967074779692989884708738114514558208e-13	1.27098132720907878165898628884639006112175493355527928650085777136103169696313218195476463086203533e-14	8.23952447922780022500249527443493939266919245460475611808345614374962974728374221728150598333808994e-14	2.5621716060569885944781118959034307032032884215850634002067244082075064816618726669188752896119545e-14	-1.34300145957407090747524180528560036436735926615491847771408204010356547144893455866664673300494646e-16	-2.70978280309669913329915824829749403581667888953279609608253412564557308897852989235478008661409787e-15	-8.79790540282470951792945461827143259759596857738013999861821894088195135277300681562353959547091337e-16	-6.92466565603259657823444461376209212559125133012932788124244528459598768002986899178789241383662807e-18	9.02246272184299902394750749663487579020882773880343549816326237727398645704584070566802861207196856e-17	3.0703071772752462404221287409071483464788938401132841534463729430575815061963549327020171053650005e-17	6.74491082400950842808608821355813601880021093986974596142801439929234641478696254806010472080205154e-19	-3.0324469040331192358696206398752328805001030557427260561470932963271489804954256359144033280947566e-18	-1.08489395909792876095245724518342426954989815714257758914495053605856504948879593315855976909786451e-18	-3.97158028003818236117038561724019205301719995902293206024037451321416221200008043932607751550777793e-20	1.02640172501104773100585075144814146160539518540873456576401588992578446438736360564331004552469835e-19	3.87076767515858092548764326847562775467101813156619245129070214930677370793788853929019501512869053e-20	1.99400935788848455239827366837295933878647477430884465716465193857253679926144677735377221916326222e-21	-3.49185247544583417437570507208638985365941336745677776371757813760021030379246086197700897383478878e-21	-1.39158103635847150907402105425408332208614508509890290576153257796458074144981040545898964227095339e-21	-9.25704048232597004907409237789775276833626201190642492948142682872135827995311735447643418455870958e-23	1.1920339454780240749504654422325789269204649467861098006048781269817215897381989449336201981392731e-22	5.03301393200091974329735974086136550884063013498863547674941879209502512370627756454923971495041082e-23	4.10357049333832860331372896196201776726383371911687197800467537267095941094971753668265169262618779e-24	-4.07718878372580745112270930547669888221470085823589420627674007853596844311752422143591730112971917e-24	-1.82910255914760465304609263927823845239805543801742534623606458404687241888933980193500725210175192e-24	-1.76409746470751279106211634773778822670005327338097848705266799170829453162378020074888231291349259e-25	1.3945416877253779852939437032711392456680292336651836447435284881834139987704329107628058429148844e-25	6.67793353420786009823557930149073969738498728850320583949021274129289275886172816361335680294508444e-26	7.38486661582295388246513679500487739615890302445289829023420858167276978082562437657366147452096318e-27	-4.72963113283172388778918700875011011289679470768834707786304223404396896581355363251241977324308597e-27	-2.44104790414052450235056136250948760378432775599522047508472808280699337914256956022937261776296692e-27	-2.76029547641958488306710667650886772296664355097764067833821848909700285930263955629878618545966456e-28	1.34079314730768021765762711873794249165212304871618586439978192751070413158498070807246742307413533e-28	4.13555444674162886617151201074494193947986054220332471864905767155047257264438601064032076097311737e-29	4.25342038996455654146805501123201203766289627014245295630733540624610315621564575172871708192083796e-30
-52.543852807051410689144973524502251740475103773651829794959376380560061139564892867348009249398106	489.95483645912917545607328991758644339013903475359121783005423548691907036292256903206026835891238	740.008511621611112114228669204612966936912765582953992439370632171106411383132236886406739073487516	581.972567944087576138490500940852478123689402262895051021227022654516401332123296280360699626563883	307.107265809857998288482555056221827135429532406499564304849177099643756166480499366549819151533331	109.52800050942420594065204467772884769910344825380126498896483457267849029962078671719665626064525	23.3821713102530577668576634935107736194686558521287172703159451954281802519651819557401452465887048	0.833545692712478606918879755636705394703909470437215417821627992112359267113742612362619708101218284	-1.25882025144519288756456789626949258843687024939171523272874730486943143826889174204127865766143202	-0.39721081870671135836327727585668216844162637429980797129885454469426096183784882286721405978526449	-0.0183278375325875581331275146609830394679010118659254956275593358374960108285624198357641601664783188	0.022571519053470111450602005791665061759420842862012286609572076966530101788447408721330447644615521	0.00676819496337164958746655684284699046879242891493147335528044274609204665078339555770310511116125958	-0.000067834458049770008902135632172115226341941618622187439253952614517206815675071549336085142233967158	-0.000577312994207422863301107477082975249173573755669853455767828028967292305895780530542819892408381605	-0.000154319462933451897423233270775022421063337900050201331025882679117619369118406553524485479975786436	6.59265874960420686855468551063387981435274419482165022730605451227437592711409806733200027121999311e-6	0.0000158301349963430008391309105631768842094244659334619397871019056128876951659372137362696352351982097	4.12749202073624197796301955569381372683977767525741375076356735646183965440429011642545402734530718e-6	-2.28165980716109402425579850863045037427661669466960044390291318624954247349698782574791652079088923e-7	-4.62606753256879355262398996263941397946230622063756861713762908262991296076535523580159611001223661e-7	-1.21892319733134519093897765059919716389866513598523969468715853524272768042967511765930665204492188e-7	6.82303368389404813757457165000121791656990965457271552077547012984091601585502913720855691390650655e-9	1.41526833468321932966463406093276042289243081129197820042221536251529085784277146014965673949368942e-8	3.82809555346024734734910566180902514976459107956621099238195887567606957077597528916927776819115418e-9	-1.90232610980721738493060770262365549615582321751919399527346313053112752834718546794447297320793721e-10	-4.47000946899536924588084054028419429975228176392105285496591014219744165289250752380314551836121614e-10	-1.25290054703021408043658648581961050144987481886400824341548392016212429930242626956650476417600435e-10	4.9015927898302185669806122591728418572097927522592387424362110251275974687518784962858398878337981e-12	1.44481572839792645150328516799251093139828727347473736871601446206655399520484600251527744207147923e-11	4.22277635105683608219978271529111199623008666341529607967638700830227565095180837130280488374933856e-12	-1.096132808056590269461968740486160700180459538633236693013164850204846853766782549816733103952659e-13	-4.7514160266920676515481794034204334662758596570130818623374064260787923971970608368062669062862833e-13	-1.4542507307103860997154678007388709096345263580632572953862944167617533865475995278857852719240932e-13	1.64380339056635039815395219475073896058004184117949934663420880169167145978735434972035548323265361e-15	1.58316568779265225376986880446376063454354405953999462859432262985242449689274816169942901870843251e-14	5.08986553416396673421212582743231988525092064497073848167588206663184555515385349653394527276417341e-15	2.1085888949635992378243817814879039979353894687467308088007819303900159925891345603577413628488348e-17	-5.32790051441024018578262427315802054740267204614879872732055267315324210252956591282164828026225285e-16	-1.80360458236689173807805397432849869292434423662009605590043055114692758479972168691151311088477793e-16	-3.59814410557979016027058323649932233305280962367888483767230663008350977317400875762404709539155674e-18	1.80653052948439282295485057226829419128373785240961535738000270781046983841582157509489652968965869e-17	6.45259876494795302186417980488025469601572940015502387137634140700621451520080885426003533404516893e-18	2.31378603395679198261536987006954094221154992516014668852345799812255462618387716712826965152342545e-19	-6.15928920758654597083640637033780881538500999522874126954793790494661853721253910222423478858834534e-19	-2.32584796228979978596208638235298778058403779312997330023385968149268710802168926442841796757242103e-19	-1.20290932366490569425507449245496335127414650000338813993131533220299996726958597731961386694829929e-20	2.10807706570186686901606495736008448059297833568829001591087176592387610271695704866923078453106359e-20	8.43314337678014056038549605340039725114639184927491517447423829037138208768418148927715974989919468e-21	5.68849488495295726879973135692000495398210374560437240372969323441697832856696620845821360914899021e-22	-7.23223969657340171923426481300196011119178588561709206145295974297566815605762550976153056607873293e-22	-3.07206894604832675672030551561752661782078668969961562548764452286833952414633553303235200431602558e-22	-2.55000464083909753499436183108452233345493780136017555723625094985636221939335343413732354046294613e-23	2.48311675887874154557765052642752605034089804455892563087855872377192019535605997514210782242035736e-23	1.12365129409161456427809430319286656663940856355939309205294197762965023759433246521017257740091717e-23	1.1016339988168958675628325955682916985776644883175228471245586264440754050241023144467775317787836e-24	-8.48399161336854493983757698059293842481473059825230940948061893277115755363523437554212467019613326e-25	-4.09956652821445003526714828025277982435197735960727353198038601601707600477621845087137967333222731e-25	-4.23503673190245457855801332774440334882621246485780129536249475855992372291115313914396957616607304e-26	2.4210579118977617663587440219838152064412337013173167227981112739535945047573989869861722539759921e-26	6.77081430062029740588059552415265748315185729730932331869717901846948986009756827624434939674441047e-27
-775.45380076272745751107013499258475307230930998613732906501430416763085378817084331359656380363981	-3707.9444790845490762902755531729970713159889574401626766163241802644848692182061032771550134579	-6984.2844267379571530292002917538206968085046200975166856999580773553667339290057588297365424687	-7318.7660531394763631442877948598195558084302371415303365473142014555036665218175238702282638488	-5069.9170445445758367388157950572811100542654987119084565822753915290412368554937097669122128936	-2503.1734647722032374322035076675128161917657090592797373456321546111265597007036091735182272683	-883.63621280895890014062458406247960419904449183986463271238548046997752141410853188390951314039	-209.31865685027641189960589449465961684759818895959685585813855387499160910532952666534750105176	-24.65285971617578122931369282685319365994366970899795773954533338024894189580716502248296384265	2.5829972418900779700259957053373549588160206544241757927758967532658556187865518296632857922296	1.4470743443212665363032674109276744134233969148986705712946499118673954621180679231473009949386	0.046147028957850903499564482585162152699128915893506217466046111181759699555610614475894335568801	-0.10334050731182199643955510043607110131706491902920541912905435130761794364446949115815610973936	-0.027418765312576921525900813161631787134608440549977863623785697372586934494333112973058675345196	0.0019087887333830768780067010644342359844939323921661601737960344634303370996195273757864670066894	0.0028566231002369097697159826965333284378456024223241623194090868917830160324887972775487809065596	0.00060811920452570598556261096011209633870388448443352679504589243481822214326433355126676295425197	-0.000085848363264206683989556204687161954911777234842371005438390903033301095310284298983402663087061	-0.000080458210489782959733573232700568689110878474072876412933491674167758093169074858718474369060837	-0.000015726008487117752353464052104182430628278281091961997117282641657350834213694715739919502485087	2.8889906627263899821516641248328120884052997738263826089919910006649697132970562164346788599643e-6	2.3858287368814825906853524652530801623368726640722324927522065191270755362707680943133252146233e-6	4.5472963409344379184118344876949623763679564888760123888628592620255680641215540952856319055809e-7	-9.2182021477028501685915446525874124026289680537471662813236894147439779647469263853920079494131e-8	-7.3860655566453620012656863265695807477240099710564297348060147079245781512703265561519748045526e-8	-1.41647134455770883213220385824536116952196733043605556483772024330558355793630920496339405612e-8	2.9056200381178079348738629936670027292180956756122922737575083801664286039001044202768774584979e-9	2.3611272318747097650985467804328325868407137748764765708918967223617359166027630906086762798125e-9	4.643385227804980517031333820644453392964940667152840473336286635759230697025474741228902127385e-10	-9.1238937681524836260044706946225090406593799280260207824825657998510816085543506753193606048199e-11	-7.7325057460373821616604012432670164681755449640250230789200595658187393529004531140761911268907e-11	-1.5781237224510644385135172776592332313690958421830377932387640802862096471411298674367252331497e-11	2.8558253378681127546283111990680881847902691661419742597673192788539730714410630241314092946909e-12	2.5797552624272686970549259710148888460776751687083287512675994353435635022845251704074751339017e-12	5.5046165281883564055908267845762765984335940011599267623222403760449282747162695383009002467938e-13	-8.889467822863627978318219420395028255594746789235131922440156873055919830723192549256890272348e-14	-8.7316888625561202771847691181536301177897549972189665523486393097136481802257384800540860877655e-14	-1.9567834988494954404751592873823152142771344651736289056924914682271388221172070330972776449831e-14	2.7400827739849066368211928956087907272544626245643163626934457794949378495052836884227608824917e-15	2.9889697420933339357785461756031488256858695687897775854029475120178906122844957192398150156978e-15	7.0541610403837097062662449313216067221038205796147180963684400450023570916107445816091910346519e-16	-8.3105613777404640033399064372957057083573779598229102285894555382245413438465857372393762288694e-17	-1.0322844212440246856110789612280871952229485326585137931992531523100591784213071885691035063487e-16	-2.5698361544292768207224603789208768717665778188580241133031646347189650378314853765756374739978e-17	2.4561499380806318747840805573651147405844280268037495456335302734078661271075814479072074815251e-18	3.5900731968861185346541090631765728751227367600898934707041532738215497999382981096750220490583e-18	9.4365247345530688780443709264515178892144088990161221825366696597643246389131025375466520061297e-19	-6.9595623362275554319325101699230866735009614829910768058255422327385252036756145683849942685931e-20	-1.255346089541039330634373601335597513899340318649527667083587436483243532174386534904488665297e-19	-3.4861343772424733662737714434314689687563018624814236518042565490382148829883455867149104705347e-20	1.8323309412135091214898247309811787309770263965218251150515102579966662179368671657370114362334e-21	4.4078290134038179372220276760890716678149814772864706451063132052691693498756951173444243147691e-21	1.2938549669145188956735284026792694610929654480740385125383754248033634595876510283615713425625e-21	-4.153813908963997595064158373037390988802412807015890948084222244755553993107951334730476283288e-23	-1.5523434406708326756332838892887690423453525573895336013340941962601023895788957256133870552605e-22	-4.8191006310604771849160777302665073496401199868883910789842835866343089188193937602129685657747e-23	5.9590321763590549296421961858270381370087385075972890006976541038866397674261881537253647841983e-25	5.449744778170113146530875298528294110477333607737059666695872559551067208506409794749167415488e-24	1.769673421501679602696923916074470445126347668356393804375970826653155730189999975289447895401e-24	9.0540870333513988753379395745531445175065287624773059133335296658569397055153198321637490032198e-27	-1.4804863711572355065532281369345922257200439176122593535152410439900237717178017933280722333538e-25
-24.62136709583529374493781952875889262893799126990240373058519656889311535485245793819159098286009	-107.647334228900085791030923074929725256297016477956525434806343052027709838560054714371898496595745	-150.560793428270855177699618208715688661802913766797336984887615415216663045361394529950219431945605	-123.832392249370274333914459958092131660079695669989304277438369284572486341010738528932203396974753	-70.2311647821757022098646698590480588688698346015651866121101211677382359185435073246546186611053291	-28.2652429147284913734140001011879663872521917623604431608377918395250997070440185039007801789345548	-7.77221846781685016956628506890112166428552831340486514174053354350166914718522787402057280033373211	-1.20136995627782458400260846651313526657588644522713882934103524532622007540529269024639048462633355	0.0294884598073115433979700955364822723556930770919680254761233694637176670892299743167111133341232395	0.0592732255878528434058074241921438188875183921265270199423756064812016790858967888368183247165405391	0.00794099412108909360313772482728906976788831568146558819298784560579501595292846949119250966851787881	-0.0028342333802590394545267002824688113927177591107448651185291219037544408504006540345841607783326865	-0.0012862996033767207236957154240488440711974959232964389440563699979666267717188605988152728134072978	-0.0000837673884151724836194868231956446982865026832904683997086108654117259700730235601973485791378962339	0.0000874930541522453593747369559776381574436362231875685767332739943300801943643849055890577944336791906	0.0000310709202869970239896913871669187676546206310530894371210027952043818639747197130339437316020967738	9.37672894822202602444731893468463371572804728693196871782940019533391618195364906950546524195885e-7	-2.55297790697940383951203089957222836616873856955059797815874308133800169675171643925078769817872693e-6	-8.3980478084694958456040680808503882950883270203541559662485279887599235894400773523898407219467028e-7	-1.20578932066929010553549700460814543042694125937827245998308540738244073258202221810334979917478341e-8	7.64076571669247229495812689199649416337293681225656479849028092239100118220796249324580986671016169e-8	2.47121127800871636554883285294686461056734336658971994551323552758611207263294306360734715113974097e-8	2.36789631581075455684791153805653656607427275629316985828077959932496209587221697239050066648950809e-10	-2.36025819746600409612584445603391228353722456736194596930038470571901595044059914342605842704973885e-9	-7.70161195171407841801327759178275394046950679615323466251027095396411316518139350994845268998670596e-10	-8.92001627084671524244618761945434263699389739093653476632745918807153788428231205006058370099335992e-12	7.47856749719520785417446498262716826415834141993783077869297993799048474554004882293789828245162462e-11	2.49809780486725215831289166454960569686328032180320927042574467459530542893424562985077202303203602e-11	4.4934482714165849688783039965761175053133853474600648455897030770609440774222476060787935382531316e-13	-2.41635363368529344207223791357699411417219919139143737760231155269734739358964485205229024611998034e-12	-8.34162579120376528867436619172829497939944184997294240598981707104601736550198982854102908113955882e-13	-2.2753506170621589092518008318504457535014878769818619835883614054145415273555949101362238295914071e-14	7.92557222780753408662928437203265830925876834205091070918290050316422633775610124582119054862643753e-14	2.84650924224981874249371016892518555596762214804166132020942246906471598372461662150459270259120328e-14	1.09398324940072032758454238095688968926147703474017442900000760582419171432785560047620875762490238e-15	-2.62969232242033288752081219083065063792359888453934257582232166273147014898720956439617906615126115e-15	-9.8751696777648017651958354815089204222154875837504169997419019509415232377508311773122329206577184e-16	-5.01464019353930532075160128857350851124095076946753220819860368947382806466220305068738132282280575e-17	8.8016698377967103085256414961226376869076554306753341864069899467785041219346749154747291571247728e-17	3.46989886422286392264563761883433804669579365275439275595299439851991022937655496173588325212992726e-17	2.21661525821231809066853235243520497879636831439135100992411957629210897764236705545934521718915822e-18	-2.96491789747231518530426682955851450743719267819323254935285548328164812523448587675577226151403972e-18	-1.23146232869993422187501773334209587873842557288564642603950597507934039076498878615515067524072341e-18	-9.53795800556381301052624594730067376789764119735779692928064684903392501714342153735249809460979412e-20	1.00323734068786332831020975921175995098184626633665743852879004308292886562206924058519049322801166e-19	4.4049559623374458995366388943978942711129109146395053105064039834849141290900127557074527363831061e-20	4.02239153196051250091842889575067666172348482582131146156072553436648085916273928095127214278192903e-21	-3.4040549756399664542797286718171291914078409848231875117788356568685687191620772240407775809018282e-21	-1.58551207109856168837878674733786836605816674985675148975748555439442477827844432593218547790194339e-21	-1.6705263441792091418622797272322075151413290391807632344298759727294089557225996709487342871824022e-22	1.15639527216223419851034062583862733728486874039391482322043165665897500122683361980841528062316319e-22	5.73526251199984279332743030165798176521244643201548811931850806598710680215080187953135166153643081e-23	6.85469721763599895273781944726972616851994199528971681615613293200198895769422213202440787085741922e-24	-3.92638002225009946729447336240507519460385773265761028970420673602130370055635131769538468316204585e-24	-2.0831699837302326595218497231721575260975945020620960128965555806937763374217518228495089046588683e-24	-2.78233739592355789456717962929523770093210522583536644717075795066773340519646368734489584081675334e-25	1.32512631394225896171086609508790379241824467637120747330621165691157818139542882194030527832727087e-25	7.53701096047161138471061877888565293921880050013174071518653147931857952758508504730902189993526936e-26	1.06031400738385906103909280603562574103814111544184473569105436133165997234236682681747047408969249e-26	-3.81244042389841274011663500363223643014145171404603368294149198987807626211003971622776622054606009e-27	-1.56743814288929413829974693581484370015793829891129117057190073204096108244792205253917501788819e-27

==> anc/L1S1data/c_ai_h=1.90.dat <==
6.7139149474101081724097346321842511803833814198957542061817540600849179380471077145554289149744579
1.	2.3901515291472189676867222658013901954883101513477429369429696790980260096636731751117773295279321	2.52204140641038288608276641237033539093839363570093373188538860399141974173437507720451001785165236	1.7643205167119951074917154587724939817132725895743120022872536511095044206053291606378613952293384	0.881002463368885144332252855836768576837863644990046283125363075970771116154284918299406676677164478	0.313730919305269151111768873228482195437944442428077915987269374327553228830590108443014635129574627	0.0736494878151885071981545003973284756658620440496442197031442584649757311931165009409590711272782043	0.00745772159099125912327525394175801060680784144134443370115106630034773433636785617745807109207690461	-0.00172088654166844636399465117054476927538910557405247515717068492634005816693142647952852211134165896	-0.000760991049351954344655355330796780373637359246598170744753999211122171362400329715844178188519680041	-0.0000344812993301872830540951931398566957814528223994217226473460654089903026457561340066330930370400066	0.0000539968487720807974170804257801189347503345961528998221407233212414220964121618369901872163113700404	0.0000170864154222178998051516134261363203977805563897525445353835116921823463151657089626967969537056169	-6.54836529599136445069903279942022052205573286187857109172853659576095470916706684937975161613757688e-8	-1.57450609320648427764491364548298895123217373674548357305782453579566673136563401603497741162388918e-6	-4.64441246100823180497666064372415534035434791530940001833313184632685213696962904249747734161576844e-7	7.12887822713457793101133458619638199391293406606767797342157508879503775626618206178079544941225177e-9	4.73501089149899781325959360843368090045184337277808277260379350420198677448860113731361918996079286e-8	1.44884922797362227526219236664877865640173733670720206110532033684675109096615347202912839922543697e-8	-2.99386693512091693630175910304632888778255200157509305503301116336175634738918820051750028667359171e-11	-1.48346421531545481100794684198877978940675303411157933856601263172425961410560646238596140106691533e-9	-4.91832355363287717878817651593921190742139829527714383233641763322535826606025483204683141244860225e-10	-1.13214345392038879730372188144712515610383256159587393953559815325440439667753667065581353861047302e-11	4.77717337741586104645042186997976960306768570158381721346564115267742127060529861727909724917570372e-11	1.75166529896056617431037219842905720552263793665528609355488702587534399417508195948427540247071344e-11	9.28179775631425961674034400491069603071754550906649736546064428883813422612603862435177920468045884e-13	-1.55869041599670537265265842832439464381015812846486870880609126229048695845412785720349591313929659e-12	-6.41298005051167946401767689718492309597293338146522591752293564181175363354183702229057448130307769e-13	-5.44115641851345711836783710180080209032058112392436971748453080560661535557223907106541912444988636e-14	5.09177080334383815426499778088927664457013764633429320890487502598253414744354062853617163176723361e-14	2.385039922276907879746397199614914686706076712305516351505484223823873805206391562341287435921634e-14	2.80000189452093954560663700725483672799524324418725191953245733140661877921713052728792942010528015e-15	-1.64655847556720891760887410050477192066166349879326266928447846968795807247513003339729840604203505e-15	-8.94290609032760560267278013242101816904544947416349694999825544322556399576433048868550071007080949e-16	-1.3445696577977892283535684691308998382487380214564735036492913684949488044106644922437357324928451e-16	5.20076021161572650230636563962513333941801191870882034243435771753129611557242489834365734591317432e-17	3.36309681517687047031149873456501592720882684539205816062333097132420359219105307543992323014595199e-17	6.1849221846660345496896715737774290264496060868511846945513783999436602130401271741017655831567562e-18	-1.5731644913469992488272042443945956994327551410144605493792554021665017603099666482078818732815152e-18	-1.2634788775185710234478385591302514937002873910488561812694200116122363903227324720144419766851377e-18	-2.76182681538899480184867293748987007434694288059109964065898223777168638945680000836486177650972793e-19	4.39430177141499087248108839549319638336051580636342205507123006457196461277287846386060949590469382e-20	4.72650720324535866027283098644057780872063244326629905648648399158255749906950954184813412938147513e-20	1.20620394975582803059232353646301745999100718813254494141403846847001134052437529961949913239230816e-20	-1.03586135553036757370281719229553219413346244259281257379315024911208336932232762971690754228893263e-21	-1.7551991770497838854845417013809452874402559300733215334234167468236465399882206716060726908518121e-21	-5.1753986915186439555666796590224991937724113657150565383537904933297705863944618985384161611379937e-22	1.3704178044268588020797969419896902678526902477912769218058939776476998765846280506009078221597311e-23	6.4495455451335321952977051782427538787449168226791503899834518107554916524012035576969225220761247e-23	2.18750672066319109590815313526464014247257705993796687884079236715443925279088147829104937407966808e-23	5.23194063315560303988763896285627649563609666411045126147990960314125861098539944244902347358861287e-25	-2.33624137972571282118899832362911276197161101402930579415653639921921398491274601069344627982797957e-24	-9.12249746539318967386875426297060844604228415875671480195251938667949647114348148936189060387270271e-25	-6.24264496725441337105283862757583450842698266991070004551783411677110803601133964224588834101523061e-26	8.29815290592907447448665488403685032581563418131868830311586295732578139408844680483415132187078091e-26	3.74386974077330917109730929699132194441926457384247602790389434902546638252343426713470996375531856e-26	3.90623395126684830243114841303275573348856656139315907373192111176396904797944144345053294072897683e-27	-2.82202026518703728386710079858412528070797872226249891433063658076367008480574351960229684162798066e-27	-1.30287271243565511972136138385825443723189392999337466037083507610161139440208527568219736774835465e-27	-1.02104516894907748950139820827777048538336430341415328893376406502498927364913652431426793964136801e-28
3.61	5.10131561659825761205618181593565242359583785398753978284688449167964171408156940584047713899547506	4.2663355595185552202156199210760425030925949751791005036799231994979080618086170760178071912328853	2.47426966751135947896481625166861738130704020914342356957610060465863641817759830892792642438111042	1.02238601216271888897210175673933533297989127786179203491431389132549248265586109785214612366155222	0.288452149030093736150637835131437453977243784700294817799222525956151294724095888899757601575481784	0.0445130852889528557421050791260557862619455021832277183337834924772255181299306278853099395762599064	-0.0024423345818057244386959873210429217595362331262541131623443710225522752103565736748163955238334376	-0.00300821457294268532611443609562273495033475808478576726845765559334358565801844486135871914942354102	-0.000479368413293154635782918169600664671231745936943514948495500885202386653726008868593880774464734986	0.000124115991466571389602713611386044988577354028795806853096348494547513425389254391101577768505005328	0.0000727590446231789457138790006081498279075041221948975322837867768617788269533393563366702176277441726	9.14514291617117486521321815077887692641668041287049179483201517332792604832333014511082030572798279e-6	-3.92096565908083429806732849477261678660925658541319791957091217050045984638099009459318207930281677e-6	-2.00953098117600932849288126806721747635994185741007887415216506852558899563080404854746667535658042e-6	-2.45537560847615929664192307404986104747988634188424784719049193595190841371408789780935086708850123e-7	1.16505237427870289132445620752363826618516324849351616687823474561698434359604003464692359489713236e-7	6.13805809147840346855652725036847157373970560182758924847026603998591532970410545993212617338259597e-8	8.3465763352514148864624587295659804021539101920485762575643540682736559280410767627077157179683051e-9	-3.45855586458750979457013691035314093252440104729044110651584618250704104766797421638738006255647685e-9	-2.00761042261896985071263475520430254548677249186189259108376065164910772387790683511442244537502287e-9	-3.1709761774924647173172717637205504750765981358600796895650076197370793186642541094878845175121509e-10	1.02424284399020827322411673709824775274668204643998012771958202575719276486511466121462296337277954e-10	6.8411892200643971786866887118220591844382190889425815894186922897518496584011777084852285017861815e-11	1.26128020311425792474092186986128000501479185130046132294854838219316089488877626477738888250816633e-11	-2.96551008301055068524631460032440235014229781049011095084327948747008015658144111475491465540080854e-12	-2.38742856083736833740667829803214490684961899288201469984740274042737882822680414221115943878760126e-12	-5.10929747073655199390157520273688576809825447691217036221609399254424499434060503716201988071668976e-13	8.11666774886654922024278703373299583323310689427867030043267526209462267640990575652375430983065981e-14	8.44089779017749466557003075993619298650505721446667313605059968414670366723055815739700409964090142e-14	2.08206440925846589219862435412989148734263012741381773178782733879066732620329125594830714878497261e-14	-1.95764642404480893369896802499260847212385887020977538437245505132298947669722931038487189831599232e-15	-3.00059926076605942220104479125540953025849987592633437138371809295064447490612834665795426129689464e-15	-8.48434258968766928739425295629910582567113664589276833003132841847706776637668211827056031710811494e-16	3.261669200911872058788761273572817378599155315604546810589778753877519993451964044322743212378576e-17	1.0660139353808235525741973844107143446165974984739585051639977359759012768172679515155298250860996e-16	3.44647390998236710311600137004959774314562198953516119589645607410136848378461467108178549169069469e-17	3.49871539669792781468482525486532349698788064472656973987513072884735485696692851895623784329376695e-19	-3.76422920566835705744168999043883016423784266803942444400185013772482711247704707748211262924521779e-18	-1.393075424015869198684351701366672225617806434974009798304786869356860234476994115064941507919674e-18	-7.47912211024712571177612460242035222434011931832302630893833666314263414690165489165528316067579298e-20	1.31361984172170857493147797449791525040457466545435734117424362048060527094359427958628180388307457e-19	5.59606423071573796725809465232056009975336577552266678083943092873198958278580979266582832977126008e-20	5.24519956618511148256553907318751877920337348615166043692761467709747661590305741762339945213495465e-21	-4.49945772570027511338751215022098475421548661377144656545549981775102322084589665041893606897577671e-21	-2.23184551312541734529837985698227411332694739579180853925348317555503292870135486907304637065219582e-21	-2.93648248216760999795982588806122655268076166226426713436359836397162898189768202271429758167583091e-22	1.49839481264165658865467193996622253183813214698442818278961339284830917167611866890809868447749775e-22	8.82851462730708408489363305917257177510835476753127306218306556951773523690806840344687757738445143e-23	1.48639966120474334982058110214610019169277759011748233558196879498041867871877796753060844227732252e-23	-4.780013177509572204796291398899197492939473146198970938190981915083532289901207384618949950630488e-24	-3.45933842147877417483519596512969836959536237525348809320377537612419611937952747359573176538182133e-24	-7.10166086327508664017907609633188401172077238235835969230679196756574745783287120575863316247929256e-25	1.42017646540808306434464330743341049793261243015105800782299839115359102943653272567503662880517488e-25	1.34117905480432941634656512485824049057443322620259846657430775632712144894255549262945922024237613e-25	3.20631500407526835551303276884290715930538103466506941762998759117337189365157659641284467513182423e-26	-3.74274981822426225570935802431474893785191400691441219577234884117594244079507255996344396802792695e-27	-4.87679536796092163707294728607973750761035933853454328683406597348845797175297381523737756266633699e-27	-8.43679004225284754259122821573821601415750982449727679107163570710573369969181205998261806406209657e-28	-5.83031946681858401475652078869132014906482179677508478077941465679269352071040314129089434921635e-29
-52.630158651239280710939689248973932811517814386563702669298223873118029313913609205059413822446534	493.287205435256010891420622634712876348886593153794132507566217256416344535858108630809017171510606	761.939305646993423040804419697935708788690075162444369277426358133099584468692499568146293977213055	623.093711070995513625971485239228354127988657321898204046955751051846007542602623408143506481557571	348.37629154167871774013159089011893430021021530354194819948717658067265922499667417830725881690924	135.283648691226573948245527994350804202482682451753385887624665050581447854540099394702989147046601	33.5581013125830701545578616865851609431852846234266836344564838647750364277266892540186197957047496	3.01389887326572779788144494792599661329605086733706824043591857246301076261821377793982242156841114	-1.3109428419238452344939025584970772381933892295788113918693351852394893606565702849763489507519125	-0.590973937203236119247035766317960186314353292852811646276397253267819407624270521069591672516861749	-0.0702002513293767877411865081024258965032503940926210856051127977512720922923825904942687727161880531	0.0245175609491135168217308291395811386526315617475413483241550052291574468618058532472480466127990669	0.0118462596919300853315771999819839952210219460273064629628369262527783750034033837761681250852948456	0.00118068853321256981393093960001435986470340390510840101976330048001364465541448875113433497357703764	-0.000698130683316814579215027076240558875048586489219646858952859048395040272093574536358277839324865494	-0.000314440358465906513930132184929288998670060435950527332218819822145600378680103619450567759826348487	-0.0000315265771874618971619651655783909984956993320577073173707704919350230864863832739024999719226826888	0.000020056135546051512083372918718368505234775834730108010133672788094750924198488267842313713962145883	9.50505395618266338813390917530634383492142777019656454797057035679738887329818491318907404108840397e-6	1.11110521358070975160972741313464496996086056684558116514360186386518424919487254679087035367423804e-6	-5.90165195339101421139691681477010685097291560902829457904861188125550505414901697187368618351842173e-7	-3.10539321217958212919777141149603780203553501741620358306477232215234355035308641621037960151078084e-7	-4.37203584413885808723875338911060577192055705841383402292378411845815599997876586132047147391734255e-8	1.75471376823486316761636060275880881474991051308526462572610379008838987484558761738345144063012396e-8	1.06032408071310562464555875305198629370712846987396717526405216627470529834019171346981136577525019e-8	1.78583778572846574280910841153374313627804847843630470263162762722488800164668607873047131573405036e-9	-5.15578322956958949278014658887622279653329285690010932074292674494570063312054552745014433786552049e-10	-3.7125780633269572448364528344279230568861153914924741340687457361600735549144608094326940258382322e-10	-7.37716166101440895307517414056065071037043328262894226586430437132924491958668923044677789111688636e-11	1.45455177502026100490235856098588478077195869729389496667849787999793525610083845903864663718924641e-11	1.31794169625573524267834356427586002754670960232490901751639787072195318787819952211865531404910196e-11	3.05071766638289513578958994407750960476898030249081716681499010537002192790599192127597801561297349e-12	-3.74575352041300746764793497927109362382380816980810850873049974428552169884430673020878265268511694e-13	-4.70692782241916381971769160630804278244354874601287169987340793176512419906175990568826269879485512e-13	-1.25739771776249957041285034880451500193649045641441835851056837249350486160185925262143907189061724e-13	7.67946996413356257372079621412274840696075752887734283355690944812517709391882637250216617242320562e-15	1.68110773141568980305752530201993162305843450372605883500602300268761982912413506279164584033335618e-14	5.1547351374659955499062654445100237588786911887559764665879345638526323302057244920670567654654427e-15	-4.35739048111335530891642314614130124108771723189769728597047470711508173830132556108164714954067768e-17	-5.97280338153975561219027361654871163022293572876966944651348202840519762297698671605500416136175149e-16	-2.09953656660239534478229956261709202440800322762536558033697522231589421897582755918506014432707385e-16	-7.92874703217285963158287614792876269019303735093994361764453707567451371477757381622626682059972189e-18	2.09974416190396503301604429218584147668394293382697383137537220435130704291350564020928552876266134e-17	8.48987912220476101415679736760589541656127821923274251736813589695552808737292046152476306995653767e-18	6.75635307206241293121776444661074817563269112116937112490820961633153649981849673589534438149287961e-19	-7.25858176767699539954429600353507985770951193372007031879453342743556497410796496675447488948922645e-19	-3.40609391221928663757517207609291093767925628151098448223232059677183978822646233979246267928765163e-19	-4.03779314592532313100207092815474010806143110693904067374744769696836140172239494295587238206870827e-20	2.4468606438035339051059756307209130131633642409207845300922806738942587824177287317862930627874143e-20	1.35480730358000769044074181403765221848206484952696112435342394444516359709092696468160454730618862e-20	2.112693985242516233703153009527666378711136069251893076224097807359414515056541222612213181957016e-21	-7.9421701877725608756908657151613602344046215824334687572388278202299804098936298736095612987516459e-22	-5.3375386712293851692095641196515555800901177612600083416767927275657341961663837468394416770150499e-22	-1.02998208254098929728364976595471869033156798630813585401966733741462660218881137134316236231144409e-22	2.4275927622111629495425990401710494612792160709148956239471256482556757233497562651705696459019975e-23	2.07805623171656372894661985189584507663556629791628232876913581736541586827377878075439660488799505e-23	4.73738885037703611777253704974591013524812247910168237336661210167649361664388606059081278644016078e-24	-6.95450020734512305053964579985565128880255954792402955210736580537607939175247007415919302957945698e-25	-7.3843515617072410370351922501692721836900676063936281327576215560005160579750460813664331018209267e-25	-1.27628471081875768292337356293223138214023439089671740244426365062997482689660273532621524514361362e-25
-859.56062866082918098363924086700816244337398081625793480351360174588832276088510157488161649257752	-4123.001262270699188232736575416025914462519017984332058629810329636507769453555331284277672111	-7869.540671751981009742832412393740536377568333665177086692544008825207618633708380277449700607	-8454.847585458628735984592265714534620755681267769086753180507522957777902795474335814703520869	-6083.90775891399908884107316926318676802109774948720604323177970236675272127032316430916669973	-3165.989837366080730005436169569311398795548918492270103488803978852776813107596777515196242304	-1200.408164169016567592621511006796383335428536754901688936824560145109448306510955937911544204	-315.8319839069130769290740420371206123496463853291140093788130249417987110893011578729469250946	-46.63953755624817269972430439459573585628355279492984831745159164055333282647969843870255637319	1.640638202999075760929866419440618181383771725507677373094248355962161088245014931129403381907	2.390702124606417949342842727352161002283265788687174718687562737542160356227708851252462019339	0.2804577242269212839875400074978983440025688026121536409623080437317308956047350294566305828838	-0.1347476858054688422786007893635362601457950673572765312893132630940029161364177828783643816382	-0.05740558078245381656106797260820722769608338905454227083304362205088885468685611448925249941635	-0.003269024564215123562802808344066107652783269127325642115388580446690562784121848956106461694102	0.004317284079260427640819315107514094284572915769735888522200758466547883086240710406044696004155	0.00156555094323605943109450039849313314548448358295699390534043459298761294512061091781302085654	0.00006178332718348462967582895485566258610537586487023456057991941506508126937424881343447872483155	-0.0001326507425263349225105612375727003950385277316938887168640600488130077169644405603495113852777	-0.00004811797602682803335148358315056697441212381632512790743739494971228002102389471224567869043617	-2.228401430212820934727142475543948652338436451131714566004095217165116769832987064726238801896e-6	4.155667501051053220264404490524702529952091357618248525430594546950869599623260264331851514451e-6	1.604497791126469453949104187839946645350588667317262188165632609578621199833820697146728339624e-6	1.05104275144531661729568759051865684502050329542244105835100045536800394040247538461070224644e-7	-1.32663126757320308018443955166198794744729009774870908825795171552622079227867508036094069072e-7	-5.618148138856199742816557064160863939096788399344183983191731958180255745153479305181234011806e-8	-5.095522956248942743753210882795437668745068034735071290472916773834410405549103872035443960284e-9	4.267152867353944191176910495032547601818276267788781964673660588465374978624186413930751011215e-9	2.025006562994972375649922421269611818462602297293014109257730599969199070016081279780942411782e-9	2.408987884038978369980408588945238342080476249809379249171641246742410234393824961750842248106e-10	-1.366413699251213638587956602844082227164401948231686020542120193720467359610899298906649238584e-10	-7.42362863086656707035757998539839832545595543312968858709371267019916074873453040188228673375e-11	-1.106248825546848801456142206034914659727806603394188874263594576634350538101970547930686540327e-11	4.298063544226851279053509555743558222310837980538868851882007537471172519410144779805775247919e-12	2.746279450032265898980184533667622332108464621855606008399683405803379742248386859173037231285e-12	4.955874658843106769072272565938289881030224821411055128344154925825912143978341892030105794828e-13	-1.303921183352932694458960125837077374849522373809005016660793820584195666974403580564678614355e-13	-1.019495104864016537666072944876479878371428791742946794252005315453379908245376090659958051731e-13	-2.17577964929040994901646780226479347157741592831197127402181100313336686785196311408181870997e-14	3.696491771921429295280886176768193610322195648966750000937130389104521152054545054378457185289e-15	3.781470323438611242275254712595870027683659485755241296478058874923200375060190377762352823575e-15	9.39397168052086561028197126089744439492987384898962763332458596901347842678279880555959455154e-16	-9.112856135274967563726665458858614995318357164550941989091265033974307897656197338432291064053e-17	-1.396255109798448739735629697427039379307514639129863643370627168271491773157742824532328199837e-16	-3.998362469699320368711090432030804117062659442493021910106121424682530925474829201484333609974e-17	1.496067140822671270578461080223036130454972857495459961211183064407826715051741090777300779534e-18	5.113901653544911750934135932450999737952149217301358039251631504903719455566502981587767091305e-18	1.680425450823014057851014091662173367091497723452529383955636179015865179934977859439148851463e-18	2.23072124772149708592523585387992169809654559057046070163840194800196516157826338397207453115e-20	-1.850746702272551021031324727350060104947296107412712883522702813729512173798534692303727536041e-19	-6.980720990438717014595165523344701343081941794901100472213556732495457385694120547578271813183e-20	-4.047164461096367507391686432714073286049281056364686733748957657143752510220097184815090999577e-21	6.587353767150491883991221784190630523580254575474124211353010273202162759643675507418008942621e-21	2.867695451215850782278362216438023112962465178464802673607450527874487127873583045475731756928e-21	2.83194968435906220016696702231105500932680972498575060113848752189047559587687565629128955923e-22	-2.29024184978186147048548742495050035364769675358690992865451732320293636648854313353702934328e-22	-1.160317283455820614987141122956105502344535865334936595836251889525231648606106174543226637667e-22	-1.550702444029537465449229577342876238230679802288653326060370431988244570976768497085646508972e-23	7.676345447968204373393027034898609768240338189671288049133451559172955863199718278463129966991e-24	4.125183249592419604137611472584165176543581863873626941021161873923587422422128038901353387352e-24
-25.8952844342334918794175320279561431612641852685695170647118122545159948669931461634559202241123938	-114.094100376357232729544690123851022246958481067389403326056033630070302324408645410314292294186875	-162.785450672162489608598412792692435875143972527353051376614430333540992529358828514383282197232895	-138.446769020231583946823109854798253287193846816501298593085530738111141826840452615462898607207532	-82.3916867413001339085325304894941151641654058063699634709734932945264659682565579504621673578095105	-35.4231105218055223405293198492040449150965983575609309444416739509636291670757577955187254382539351	-10.7078413110056706740985978176076630244276064527463692942249041709084458923271532897335182116549644	-1.97430248501345178925835865623323220549635679640900263883079936701637283034931036965059357503331803	-0.0545861312051404890838670946861635814061694659702181299234886157165140542688617373357471676230522296	0.0820098928738737831888437111433105811881190250848609167113233956853759303134277093370865839642056411	0.018324926105010620513416633040525356447297141582475580824957502787477825290915273917613752952750191	-0.002436097061939991419390966117726543276013497960933775172510450626552018270638939130630569909318872	-0.002149137841668255723150427104031255932368599457247743595284559497273920512584201743500661066504809	-0.000358442278131157560530396095792915181167222400811594063990112407123041193158472329458642764266833786	0.0000930469689689206372495158020257791973693910437811882210055930178142419147001500225867759970046994977	0.0000602165981489368058497058832589582889055151523003786405618979380376731164713554805990383755341193163	9.39284863451196958764160243962991754304800416420862736852649499616664583512706324950210024114452134e-6	-2.88238095543068436786529891208139769841430567069526793337111649995192841677876935329434002250382792e-6	-1.8332861201242797359625276280321943292384261607479609648970352003902619465534494400320574773011727e-6	-3.04104439428291068126593973671275845783869652853104899273240129706093897010688829749839874965218819e-7	8.56938060864064997365301509249214145615069809558162318864266826087948232402658887618403709531885533e-8	5.9483852729542566823141792093550206003966661134953205477423205000582028779700072425535776268148076e-8	1.1034784236564645298781653625483452001673670650707107922483744875120589040901698273500476327580139e-8	-2.48923384710683291340852896435487548444826577842125235062113924174685799080124440485693147532331057e-9	-2.00868466980369666934435767463486480954790553749014151437767429677518342616732055110762435250631689e-9	-4.23045518951241281270318229808245266963802085762887741049274912317466969514161436218888268656247266e-10	6.91568057580635578745265615139320386539747512665704269438242444026719600076412638619220013087010535e-11	6.94421436504574698447256105895818770993596444015162541831194928068445186240945617127265062262443676e-11	1.66514577300391012787631103911681939097769823314457340344689361071604798771785181098812558475109942e-11	-1.74333941531276736755741727930897936024219990066238946375821564195937189818850212982310607535734124e-12	-2.4313570125052330419815644348693820928034947291319644789705234564386805525198931084021307127191076e-12	-6.63351594927787294855441639041226187885767036012396886171947573247643909749485449208716168036601928e-13	3.41958447924246418237794380562923401836116019831391191618961379215449830981755325665038719439762735e-14	8.55457256316118517790528533019507484647935282364937273450829973938701082258089762863701724272800691e-14	2.65416030649298879437423105930750852140167001167089595565059762023952873111054987734416160662397978e-14	-1.01729884846008794519782822568487998086319332934901475206985132742702154316374632259622266894789337e-16	-3.0052952407017183460755322941991183786991806437958736625622407727923717360555009386526498994103743e-15	-1.0619143011861302849135861389123891439603702802021346493408695686800097633283506694736440632383412e-15	-4.18746858109721244347944469826250199280596995852998616839366509913105376951193442033110310846475994e-17	1.04783855678753385020039503092337132436134013046728771593481050904954569690676439767784921491027981e-16	4.23682270894823568920695388860555820293632813826729066634396726711871443283944912846949005905007188e-17	3.36265280307582112149777035568736088612020064292756534992055218458077265567864563133349479522857536e-18	-3.6021418700988425891614714577550364072586147365591553081579193800356067229000039010962791118427037e-18	-1.68249526203611099736990751058000790461565789790157555293181903836154519845032798743832545421731379e-18	-1.96917130399419825962317145625300082812391288023817412336224059449013157615392849637429549060799664e-19	1.21077073150366208541128609282923493141028550082051762743957279184660326194483813919041543865916924e-19	6.64012426481396369565372433546250521151887359581930226973619611643807409674278805353865707397642676e-20	1.0188845249366156795853770275086801230354265604242092387206773353459880413366792724733338440073034e-20	-3.93081116400327706728696517879563967496652008311476878216338591832953879679070013729582359193885816e-21	-2.60081385555978500829610003210272692395870166611507390396629007915325779382435681892815191964721793e-21	-4.92988163641846776600174452476012719402135610327540977071854419019389226119745317437022936698674508e-22	1.20720754426819703936709200425510253579109170661372396180832462236839960604054366472039498337305384e-22	1.00949771046614903347874628232679372636972057896303456650585047697541945237652153356665896764403955e-22	2.28545305176582203231012886596058097262036599137619776576933393566063473846452937208747532388703364e-23	-3.35914994841511247737987494185311492365501902963132793063933578381312879307093844381712948625729032e-24	-3.87213253792973965741402790675445648628736179331050718526072300209324099937394483633563752920975469e-24	-1.01556384702583252334462322116566147272913267458369652584012170838018267984660527784290541614726458e-24	8.01470279753403189309416952455307707440833173858860678085685098093420387053155110306836588610393953e-26	1.3830016181430889015325582181792588515125519585816076628491178487836159578241678596253669052460085e-25	3.23678043798207357602094843246084193761065534472582292689112874802851656809222439411152560908463766e-26

==> anc/L1S1data/c_ai_h=2.00.dat <==
6.888185042097520196136790806441667156385493168259248686698011971076637972174162727852256004460145
1.	2.41931575339020681838795898129576771818139693154479173641044226190125431705407565565519539405238579	2.61590715297179260121122271262027594915723291842393249565557394498044153766479728615504455306176152	1.89948689689916282764219515767924277220897871119161342629915943267782244698581694577934951968567569	0.99900001372305381946373634466203174804524803786595819955049386242504907522378529581975569193511448	0.382185826868650809631880318172182274975809667525152038491749988839189506120294615633348334759308	0.100189164986700233540389221118214071203012995491409847613126258299290772210093025866895786371374293	0.013582273291414542408740168082620411738113285042480317530978001185987413560533685464026960674825168	-0.00146211774777753822424871456262986304819986798868031942156881586282475085701914115310907519216167159	-0.00111120901644117663977584064720952687671207099394331789339920167296395120929270234056930754876426541	-0.000140419286912227425442792859132721042339016659708070869183539168811998928802007377359137525926166431	0.000059192699486677744536314268812382881057707700966631303243049028864611986558040621547200463204718459	0.0000292229652321937686470253012578318339145591141254999829889221396937998120029115761419882287679494453	3.08010675571819498939436532250997588405654139363552806947877547590752457563145428560074334186386045e-6	-1.85792507779476840558677703080362215799430897900851568313283276830027218821382878492211149754643129e-6	-8.94164054631302052332325034380189328451137935116985394702976614026204143698813128974201895957088974e-7	-1.06428793860097431243081218880120959304056154063515230443147812777275571956541533592161810344529812e-7	5.5822545339066726802634686552618201883517988454865364196616573487260585238591856067848031843939852e-8	3.01708799455206026172576861761610731091744626393153800810733596154877785881694552921422369486338977e-8	4.57365438215870028056253098099029610145835309640634565589607866962756955413700504863204214278655308e-9	-1.62658929618754153240173825396324915847842387711083744230296473009542866802141546592166727633780372e-9	-1.07507631410780459878401341747461095210809683251919222019174308974478143240182769448389440817490098e-9	-2.07483078613150293488016691001665503542892083703363552586839317251138369705691580746939050492819482e-10	4.39814680359879089471583033270438750374115130363966658395025521636343225868286589860101031382687882e-11	3.9190143850952620207687742595201098339614085890632578295491831431275975367499926978635390241506478e-11	9.41502718763791762719858359462503005750729332841771730472337823285288368102235392164649073974746288e-12	-9.69566440159335490075613781292030749768794352932263937388229468574456272680353082129090107068907066e-13	-1.43184046404354826617028640314450322778305818798536937690650052343653435302627718558178735132316278e-12	-4.21297161850427294774142607662520649465625374690210249077263083460700348759873913468324698996553682e-13	7.66087511720023903585806339971232608510601073853304956285346650095588507526065280786423230880931694e-15	5.1628415083791640302186009921913124332225310055449705890411238337895684249120177383612334922164156e-14	1.85139416596126844433804877373855599687411501902137138696798369611319320714192785876413677441639998e-14	9.53242477874245310657618056644971541666822437183846363421172541690703121585046489044969012362618454e-16	-1.80881341877782457292001817149452548440542004672268864672429178114660037026919412903417285323036693e-15	-7.97568482403217231031846214025326814564068876016522164020282432409336934775139771064298973021698485e-16	-8.95821148682651998487149961547747578164751864497791620468083479673235041255990754004633032485376105e-17	6.02773907579105827098551596039750697597287522566571339057743238780685765001867405270213995076687312e-17	3.36250957974834806559519154715418755593837449319731862076333644756043711762081075718628724411424353e-17	5.67756186896954232559304539272692371669996142891393456281600986955357725666452440082955567092618382e-18	-1.83822197714879024793474626100280055169730233411289176146635810949798165223235834661273107727026008e-18	-1.38400316294403313440909982026601501386288556307820827500643835958168994085006759891613873914443411e-18	-3.11211520861683002298055303738314573366831514283410799627153087229291759613226383437968828708736971e-19	4.65698266746622975632970183517579831659170628034710632892601621124904505674583789690883389077956381e-20	5.54046227798649264950251925076241037459863068433623634090077162866414260721314913932541494048388367e-20	1.57507346139346213183577276244341909951236431800588449609450441928925686116446604236006907427926771e-20	-6.13645728239488601084362906876697679106588349142981194028016879388570890348931715215337309163137212e-22	-2.1441447601008293850205781344724830409895228468239885035924432259470416987870383834745491629616184e-21	-7.5541954098355152715529475479383330166871256132958886701629239623145154815883439514300156230934776e-22	-3.22236554103857857018085680945375460434775335529780261003173682370140333239430118279046154710234926e-23	7.94055630663641762831604600025388162236424416024410238597872082179968334566655961508591103811846593e-23	3.47497926670798857101450700056991315417985744625145545042352432961132851705614166573271922140374194e-23	3.81311499949341512384664159821466783477084991427959286543514449190611905383409845624640597781230316e-24	-2.76276103011591079082349302489660140882636817976303372496028308559405998708926783268764284166676838e-24	-1.54171045206790487388564039538389406695988289543393736112453332316446456955006879657765985526449734e-24	-2.62061472661725507920006306052753818047881621181072181078029547362144168110345813082686869637746108e-25	8.68907214317117007188098363294894849176154338240147678683800087120699345949015064953210840132701695e-26	6.60887927545686876719227340759695734499624743618768393712002527559642217002328349353146615182729048e-26	1.51068665042588886380329605152561078466127681849565634553161189292787604639476690137728706084075241e-26	-2.18780387112054619910665474031897466916011923763951413387923356267798111943787314865370675408130684e-27	-2.69365809450351919823293760629845917654213202303600055325297671152007452822491825954275549507156966e-27	-7.97095933517445676856559127907131939642696338854466690049158368341016173076021460523507944678066527e-28	-5.92460759364878553439912661389931397977506691628385406311467729688186995885622233143508406849839446e-29	1.2046660929461079540433820356014943500838865975015895604762971337032711514658694539290711024459977e-29
4.	5.75984890562619798059065823614895840483490572895882446332930357305740496058293295433718027424129132	4.97263041671436783749387408255359701770109798425397664680927040422887590889834293869175329542471118	3.01946370175681078565689148442563225747323567249263932810436768488455680847413251537157740999048223	1.32971451909633258986941525293151979955470520870201977275936570134633792919807272000172193038726794	0.411888685822517977460106856325590242068406360393552003616798934820148476080128034752586816774451351	0.0765739729343504714564610279868376366379496673830521264088287937884614277010535126115669358466436022	0.000709203419561532719887246356417283897462462932892561708487087452234148952980898271986840686037353399	-0.00424325750820907021816746386003412274488832653006952317953943592898590413563846707829335735607254037	-0.00103629102593908776341541953011006364796057578884772375604072110150427128656211356057610059966812249	0.0000870047796143619218807886189890925252292079728752055010013168047150943466139670177890351852923291455	0.00011616951405322273865276846026357976605095628596320524653940833601455229247515062354391982705990497	0.0000260266600816358883779387445782892316196117590231518127461810459094648556925710423595433862965450334	-3.0603257956596972732457547148644193367306633933214759355729341933993957860051440236769890661910286e-6	-3.4994675703125298790779662426930398873691465027053159745974898991023869146571029159205590106813497e-6	-8.3692512184490684500756929100608337046940333502689582112183881533273368042244651101671087892426884e-7	7.551021492184487158416407531530808990189659793060973736214186315681526018392153562392590174824489e-8	1.1227449278344458622154949537397236432260813232576935900892821499780686991400959453432987958070968e-7	3.09717768634160908782013899380158908833499099752839731654279520113321261506629179868649641388472705e-8	-1.09620770715354840201087597638446173354529333414659336936821013247763804662916690422273338349493752e-9	-3.73550396756701133742271830131259786066796483527757623600645697781885736207431170177285061010992237e-9	-1.21978315736178978568369980431660245276958585166648342438284277862486048051445383131313059820866531e-9	-2.8790500972695815637274034927000611906598927836031931551714334985402386784828796409862027264013426e-11	1.25284429605858876088708384069717058533665202552244732815100570106750336703687911278982762675535266e-10	4.91165274166329221752866167691139087306703209646943689030440342830173079703919261294829846629121326e-11	3.93491065664093240589726140933410462112224022595483035659947675928943366742243090449772454362784766e-12	-4.12771049767433338097427162649441172425677083174080873518055515599979342815586107508313993440385551e-12	-1.9841222029864133726435810430877228229358720239501811119700037158241777297811653518445598372312099e-12	-2.65867611500767885113859655950535469586234197497998994191783813248202442879318771977286884711685982e-13	1.29645536322865618142004671275425921277211912500091396247438506410932827335589214039447332543084358e-13	7.95666670900030204986960421645393192188103591295898404242617818495217831215567371152785854132039633e-14	1.48781491469369302094261463227786287607550863407674082130666354150351733229041591001458901656412877e-14	-3.68603147295550425061171662982830980344455051897736638196492532285627953549495375833256460612134766e-15	-3.14361738672058031545631080895229041345035152485231579091923888413685526189634332054920259100915556e-15	-7.59625686564527149175065095998885170736274425923860782789284635150968388380084383468760809599038058e-16	8.243170980714821511518650700852544581518250117644592510073294379788801091090092691365320212770804e-17	1.2149342167135402834208151251058150975014613168724718996748790213655192544106702634766429895019425e-16	3.66265982663480514761762818533018416137332853103305802831648843578300704948422080742734997439124661e-17	-4.6068170843680879978620525475606545647884814791051944270607880937271651703799755265828295412115742e-19	-4.55334682170517695219783110174797944708984560280991683819246128965894756623369239523676531613412997e-18	-1.69352549777875215084791860531162061075138126872158806913506911108857954575722507636303585906960671e-18	-1.04749448329899155678124754113167059010113864817348091447941708122701585044140167986945155015661769e-19	1.63383556683946973389227051531649528445925078840613857724103668679410551515003464849071354452513835e-19	7.56349314242668464164993694254942213929049097685151788426303291833213927149261839797983733706364997e-20	9.4727915172476801504314674961948320472852112719786164522997357717794234014172199446265487625491375e-21	-5.48897042395699483087066100697989571155554289961875698493645712648335813958221775218387499536692307e-21	-3.27231946140552900873795337459056940594602050925695717245431732729926362162546331753835570961212194e-21	-6.01379301187026181215147526173655061186386237857951633406132499927333771424234942397343618495017591e-22	1.64660003945497682815567182157291577167298928687128267427141420276766453680551781410756277212371406e-22	1.3714708243215742162503894820378984137068627712770146547861306184908885653671734094111537970681664e-22	3.32022213724506315978316273587542198342134708760421122555550844317491224878429294026909580611655221e-23	-3.83529811391995175089790146367443446566992445510649697591978826181935833503884529425552159860870137e-24	-5.55384774290033534122873079873899550734583064732977358311249187816447963260955958151834720803126022e-24	-1.69224302665236995221249616611578787879871203707524718977835811947808872253151273934312182127206696e-24	2.00928459165395190698951327959876522117588981439883122246300065596361099774281234506230269396995759e-26	2.16401317181666775206395122300051007066879178509792650737869982307034710165862236866430609803797944e-25	8.1310388206453742802153014438297573895143822426340357615794323955196925722980635791924760092603208e-26	5.69377165016104411533741793805930391878016858044614235251465616175016748701950427137941030531847333e-27	-8.0704442770772897195224724210051585837295401762981218155658117093570872943881337448001283010947332e-27	-3.57409663506527437392801593085520351470130428265033604948647621738213487840536425423675274057539229e-27	-6.83882759341996433758538242160125950344200794570167647537169012520590259667584088008758706928468531e-28	4.21865952779832719132044234958538581242585891763519819670677700878153183052432223444580481131049371e-29	1.7795687492357512869020104827314372444592382492557377877668600791143719995967741157695421161060119e-29
-52.700838189784608155047499079619403982437618530814533584500074942721793120553083958344621403179593	496.161542201659834217442747529695717652859233190480289160323402282945543215186107219458731375400948	781.769784214125933211944136685837866712852204137056941568682039099655395179294665855280859004037015	661.804525011104898108458239248790970685972628115362644908928452055430846002329392504424088391725008	389.340189794880514154051327327408502113711459499789724222831331595858655408029935991244967123575332	162.72774695578005244010702019094617157324132334579775788452699442875465719443540847152427432972086	45.548065864918580931601061706121147460672339411511279517155810637271792892194611818593438423453003	6.10843942569970740357588359614148071084921357827656359698827960715714192298133182735170921127793324	-1.14656112801434317456129703398758438478438063324289116235035828487246344290260533862252360220482528	-0.80056637105918240617176137513491452332118906833347709765647201652109386815081231943329874023042277	-0.150046402153038834930933388888295658001475996354472860877263708768751475654816171242234750068222345	0.01937857596732704240002197197752995730369598964561173970780749323044106760123947456111659337932616	0.017739957342958791875230608935134990416376787894999607557107845853241031018728232890866020096363885	0.0034582476440778119162882710880418675805618475172851791946125701198169970485093284761288426501832407	-0.00058067504429597463614094393225629860530672854086044898799834282634357877388893649723832500104796273	-0.000513496459558472122574161617951686991511886499707073816440180016007624648382063395654064534938950047	-0.000110763106050368319399807222204593622597710247348497650049962443314204066030084098213636723858924308	0.0000144863352483751831432215139421526577964217825448395669851173520578335068255130850680695667492750624	0.0000163140486680845541991877534091592466067213903691191188050619252052657043835627577288938343173825688	4.1533129012559812430907983120782956676509556343894982465938288730629762729240673715338522731773828e-6	-2.70134482261363708005438792757372084966233251305210248359940778052961366200691194841832299777967754e-7	-5.4333319260139980583726755100206554160741208691831363815615733838498840805997491856056057181005647e-7	-1.65790907232999412847479972969194304654163645972377527728252147997054802390939825034647668599692619e-7	-2.2511735824411954746215534062315927945797383057711882800209121037004064418984693464947820478209195e-10	1.83371374747922836062023227769992610393991181449165821090608817025093431679348370358121173177752744e-8	6.7515046473070357692147363450483523587695514627996962762273791295062727575215846633997302261988907e-9	4.2094715998067370104838255527793205634207752760197600888708900798136802135366721008153629208195769e-10	-6.1073766977591020971077463689915198937037065439327702425513406966714714731958059293005843155688868e-10	-2.7535219761253805072666011849476098597185328519565623758794931200064533025298401764502927060810663e-10	-3.27075932253428251449824698405524314482481817105412125723814950499675316644545557493831611549035581e-11	1.95260355311698887462773069595298639026152621884909824378118582219434666825436279513928792979452511e-11	1.1136958422659929158085010673913379540557659337341352150553221971962044166301644534041928591163793e-11	1.9266243912671342910908894211403201994400775120004945081158125662830378579603784884166112930181823e-12	-5.73631504979196502234662740929772997460461607434364977803220087573414311952066306336634383449626149e-13	-4.43643165799346082474234057062409305062106058224991283874968623251826385132074612391038591216386955e-13	-1.01052062655954749485388620172644290302363321899742247769622608722509182087185171847186457564243791e-13	1.39307736274194851543287080038496512258106994914735968222405081637281865579022124629434040479391302e-14	1.72928178118553370288951916772137426767283094881827534795889790450905061139393283589255493364149533e-14	4.9563821307331526982720451388511048064757594673215230362073280722993051866494604229004809316878013e-15	-1.62340718628466796564320112640486251542432896570263683627158660333668214539832544587873091291924066e-16	-6.5441835861235931907692483949076819534269912187607905645709073494759491232786000797790422942103693e-16	-2.32014860209708086311603072136694555551677671717436351725720058338367136340686008737259825100555345e-16	-1.07337402907323812474907326895687634511350039681972102300796585759296688561747589921830541099879242e-17	2.377042448780196712726039551184497802011883769204508709629447530946685310643849013039174081839022e-17	1.04646432768434651339178952955011498918199619996404966614019068739334414765176666261285829714506717e-17	1.17197725739000883563711112566033201518644088185997779188755473720242256320736263012531511379537882e-18	-8.127041166936028090186669633867129953407795954830079345574091069026368127936399458907265715450311e-19	-4.56660760808367527460742058689948706477995824533102440774372007580979691550122592431161905025229344e-19	-7.83283201827778362914096406451446024874664526852799940861004906872595493212975401205269785221209644e-20	2.5133139944127251679803280270037228475764548324492458509287816519906086718208036852392090940824202e-20	1.92963227101156449788262251101984088088150278626772639859561589876271185388619623310555530223884561e-20	4.43450934613945991766017831290306796845411148491156786353822275817557117563530988082603706504817911e-21	-6.31194498821320745369059968169684750383436176861813425255838846614899662832337482051560080105851934e-22	-7.87996504809768402126632357459558433510668925203661460944544871312088640931784937116305122139822152e-22	-2.29637834665043768329929412003959331558905856287465701756697089550602240644012351117032387609888322e-22	6.98602319703430840446830939127744146368102551733020724266246903588295297111253828393170220220735542e-24	3.09615758768399152996522769309531972411693404861016792357320778747090863045629020620676352386149477e-23	1.11857313600035406957020834130958577794322285690903844330340605704616140549802447881678423715127605e-23	6.01302227201067530420768093972652524658716245200128116196180061211084297268113640289683250072015958e-25	-1.15505669985905126154635311700603285698826103730220710897229391018202910739277898942189368151108812e-24	-5.0392771052314605799143187505561775901551095270151696905991082870195799678128500317352578076218769e-25	-8.531766276947178023792770795638050790773413393848737121782273461033774952839618609721818756288977e-26	5.82220928907481078667617107134708597493597636287640622723337302758226489660116733972731385076451106e-27
-947.88396746910080302634198173936135013745997936322104573179693477272223435309237619958820715941395	-4559.142787143129383393861010713269874669743108404487010426782933603039477068745706959211141359	-8805.900913991977976292667313931838566769325666446709027030150400767505236006053720158235349027	-9675.50759704042764801420746587181717993837075826846894426586216025910728790197204595369634259	-7204.320826932860060996814632427427991863703831823602979690621013465245247002182926880432094085	-3930.14845851878614370476801824392462936659217285660512957932561820825774223955594365070529886	-1588.086938165344031906976667225989534979565085904373922239154496772121616478674413999410374562	-457.7008977858568925943908337707712153527678521352054473905375475029472940264482005774664421845	-80.39474134689738224488037133505560711795772805839784659041400430658510666795762301220207911796	-1.328208148856813687424191158769580268849111029467546950044821093150173254969413945348257737965	3.529005258356932371039449225193600246890792401470305367226282711930643288195413583174801283601	0.7158750454018807857831227178532974993439327836779566480930396561540650535905748976032703042743	-0.136263331851371322596668885531359859321494685405027894617384984391861747731289483841769693911	-0.1008358461913508161982752721602631041042424160706964772054798447970840256281010655352927827398	-0.01583501019634438826587742062807817196899901284249547496221214886348272291464822199394830400447	0.004960007511506567021711197320935915189426601136132963827593206821737191862530686294430339122465	0.003101456316921108066008875186554360217996158806902721213698225838141241041312809897736545429933	0.0005006330430109786250555929108352790311631555990237802284288118832806556964067107897608707917287	-0.0001515451094365748743236118064296244967026396795698190988404777456063837366181343319083881920336	-0.0001032438458822723277898780525885459481933375991181128161086029870809610010766243238690888453251	-0.00001949147211344287934365862783607525877058039951147791531032412220737294526544130804158383081767	4.253846199924489690559119332831294620332001123053847864621110657722623480114216544872046843237e-6	3.613986882561301744803281257799194757448705968465217233023310333427035427362934281988808042542e-6	8.230541794085449588757734613593336759972054079242449215503991164016215710879789445620729119676e-7	-1.034878478127309598905386812566366213825963018743316737409929196894920957828747695562693028064e-7	-1.292834271000982378142273773539430360161864320138633306043307724982571569329667679567975962354e-7	-3.554178471057306309825399546062557265227090283474661034608056877586203676252743310992766792796e-8	1.581640348170342208744940473464842139959010892312511607867851455899236646894451485947997960435e-9	4.628900781400339578406322447238477821283802928188058523320913345976941162048305579570108079302e-9	1.53439243811260098399446187328431995416609712557387790940422156887074570835069171094866770689e-9	3.838812858072916938950758715328265459230847937814266173360387410266992091350433957316441694065e-11	-1.630716882859504933362366325147959277544001461936589509648150116472482739858512334533604543042e-10	-6.55908104560699041369353266170474459930061233908954232886430815443010345172894386778790996926e-11	-5.649634183001541677757743936264244389384181771340999407122817081192896541709366364061536651255e-12	5.547767079157367165898040293214620446390963449873065216822658974151652258664606777496530654851e-12	2.761897573335564153487150004981636653881154839972171328529541316272061230202689785116192714e-12	3.931350783710559406117797690569819446535441179207570146673386346051173665925621567262332106145e-13	-1.772129107649230303298971512160681820004162217604726047877327706159374040848703001931506778089e-13	-1.141136916855504526248138315089338496248115715069602952218608880650588382802002099321843102356e-13	-2.246715558393579362834208330768234714901902733226860265599105961430160291823645202211975090251e-14	5.018347542485720280230527368465076555135897271105459377049260516943429910208484224126109592699e-15	4.607481825145162832843247582928653340995760727897637017431089503979636398346497657268198115978e-15	1.166061474460091165863439079838699552176075263081679997468638310149898499883945795735977044486e-15	-1.053069368429235694868988134881441253950402011386689616196880774925205346549462186041840471239e-16	-1.808290633277058334899945691580962210922779179652774706797655786594264283789930283177684222651e-16	-5.696665600762896120017034369739313174665997335506396171111035580429463945885806761388863343971e-17	-1.303073264794914502907886464505430178244693004263411117624633277519048504869381088425986516656e-19	6.843586108189348824957543319383355012462762200578149706071290051457454846934346200751244787217e-18	2.661887290909813484044513515530595031222460086973027941945192536816254103855960588642312485793e-18	1.993845560325708453842178186382543950187064507760840561896924287298324317259188955358840560082e-19	-2.46460287322515869389906289055735288213516082561655348384363367721894923725702077731046656519e-19	-1.198749013882820195709893859284609618459799728765650070635062946777563887969336224625122454426e-19	-1.647764189079632163324004860206597277625904484952661795970377294635588574209646115390028070335e-20	8.238126908423388844909850874456810731668097744218821235618812428357070971574642669433486111933e-21	5.21896424725549813976452978428966587094581557198340340671034961097744512558680021333657888675e-21	1.022511453719169409233897033278033959217047287792066071130237540704859778418749577004513667096e-21	-2.414725229444911375321425912392097509313704994399957488242851117839968076008165169269949810165e-22	-2.196733920979552880429473851173620214875178004423779610036611821056493264665168555828244901543e-22	-5.601370772340815518592104479049738976035382567593920431309955602120537339969450630095360387511e-23	5.013547319856163784424913856986016722235255089701639941149368921966532074800919531405378716813e-24	8.79877433684313695304302381342299946116897941832462474324638865351133551838722327928597272556e-24	2.850873936740893783911543547963141134202129703037844803935530971971516176290771148461036000588e-24	2.665547771314627252404197130122782832617490889926941243659296093737866332644327436027357072049e-25
-27.1676391081367681363954991163627216046145207175471270949489339222933861060607582165185661771351171	-120.526198665763592286548986017622457284026539577960096652849346626233464894646927824987833968660593	-175.052074026968588100693946019948038780630349512707236522006959572129034153274123534233685257290413	-153.410350727739773468395660426596140796607288886634530379774176055440846075724697223325189507320919	-95.3137560490812384578892677506301119120198850168684333133352646230309691187799979293767126923673664	-43.4594659074473920220845768373371135955416573108123006054904456974119660362267744501565657980013802	-14.2690449428123118564034657136817940921969727502592283665621552495737782150713664991858735253677951	-3.03100352312268934421340462423170904594749041382735131275352886555828185326233496455278941694770492	-0.212788246586820018645922956495501652816970747856105613872717747219470766853231868531608847869319823	0.101230316234945101988036203855940228903045297900494940052533827550935016294106859557135966539652932	0.0337404238663532192398254878169950177090942889113841461523573406489559434054769730049394715450194958	-0.000412100086182491626972995029968969803715677969335565203317033088877987232009032776979842078400973076	-0.00310054820398521762694435857553246891866797002560538391252165783162980662205117378457858588019842133	-0.000842242729108953024224959755519602810072110007801697969947500139582019250384005102934726449070312956	0.0000426461791496900985660113775077689247564248652797707240549187780405822948210983495229016797787399489	0.000095167072792855632423569172656154278714945570762810852091452326226049992401158119331148258871334685	0.000026352775886494831352344396348053482156618397135660768879752382863735436798735509339983730890069065	-9.47826522293623856985564710210730706676790745917394971635149486401801127735102224735650511641141346e-7	-3.0412012889679715197545551978149358724446653501024754054075694170702262472005284161786769621214633e-6	-9.45677340967904319552018172381995298991304771823134016271535128815294570512459501446645819046279427e-7	-5.9165729954093817543591344074037329591686004338455043302903537622268077391807275746943946834489028e-9	9.99363715276180371860470170145459607634270290278817217273529995572661940591047888945100943982834036e-8	3.62940304025377038810557858822474760012170652705562905765359724406492131982647016203901372421955069e-8	2.0467463598600725125723321271752343457814402995231962820775515674321364163620755153179638776098822e-9	-3.29302036565731240700434260356305921244095903118394696783974147579156526341442984927737646524793861e-9	-1.43109472999577428757906056555285922939061462961595484568182714903371653902554019328045718029185087e-9	-1.53665230453339153182546593669038577081200351174887595038684821957601570281998696892328365718988665e-10	1.05851382806719667757320731987636217375131385889858041638034830936614152757460949542266933963128063e-10	5.67940734128835941891607999685314189392614251401898844911429752162661038011519800448359755061401667e-11	8.98232245573463323997791120175349989560103196617268953063915568802260235552406547594795773413421907e-12	-3.19985790371834570032910394619565911181601027299465277584250074944803228940038194753190987489192167e-12	-2.24150860077337965253977688083627150980525546670859088731096408597433771027588786069973140984410963e-12	-4.70504299096813958148550595382375523703675831728256947481335696899658121035473071527767327094575394e-13	8.45802361854714086080908580300614053899790193793786025872974776327751567095452301904967433955367633e-14	8.72093166529266070502957636993874738518985371812241865107520496456470189818455995472786319511083037e-14	2.31109869068698128384335605417002275642793952419780781254745991936060500672248736925719905038783602e-14	-1.51834988677974953583760004566976739142894720312792120478184616943132332249159984964583015319917226e-15	-3.31678452345945569284677473306848423963940703859258049205500436539737084904010631385615396391614637e-15	-1.0854381933336558741875154649065355568482397342668639955532295750120645420872553214529080420600727e-15	-1.98525370210458641719913802399446314372754775723927696967313337777697878565850929902810409621771175e-17	1.2204536233669395965332265174959060584795316343274096419340490192114565185416977780845774224053327e-16	4.91992353925704095344380480288106054430195509234852700477417789973141673518653417858267495008960211e-17	4.25881710537301246175100087609729883546260449692739953336631656574400731040043102825883366645456031e-18	-4.27764224585909551640798223434260951776339633442125890886198497212496373325244013584631435552139107e-18	-2.16137438118821700857555169013825520117517596664681649552943949437200060701893117151094900050408625e-18	-3.17424100842564611675806590811915488585432591009035241198003952752392739283239109307036508737242659e-19	1.38805691788147343469685971745216301893030341165884861947481017306040364473401752686802352717770787e-19	9.21361336072628180249833875027244864850310384219173115899514944725923962536428420989400624366994536e-20	1.8822855088465477635862381347955966887613201588762582947997042770272551231516386433739595814295895e-20	-3.90505467003119839932603839237346472533913473158106443573077056460928210864391753764119616200888939e-21	-3.80625126183666145426456303983521761986257469878344082228139557131273287504702777550537216617718707e-21	-1.00175317860592483019007352701070467970575923103512239878997595413231462834150328794155306448069261e-21	7.53703518463898937809921367087845137335318670696297802752503405702277960363805061639980792364077418e-23	1.51785997024603615581932221815144287827724118596633030848225633157861689224029665277187788046678826e-22	4.98484616619357212691037047746006797005339234172369085368662946919193741095884734681945489275872262e-23	8.26465970249833821559486244129756918480008862404466904367452269197270028608798027403824125588157977e-25	-5.80086106449666160868563733878486452149546880492385987535435494334436907903369417703894371879728249e-24	-2.35926262549474387062154684869409010433860276337043176152366145034461603000366398536601740318858244e-24	-2.13088083936174833099048191935531614656886520942255533411683770711235585171103981519586000870459603e-25	2.07899830194371194275140488527612632964218817629677729784569323859424811657433618186532459147729068e-25	1.04750909817940317331626505358087523744390971213393393836387810259588881626506059635862465487432501e-25	1.98599099194767382459629670837791970783459543429357140717622824092918111474922971936899553824523017e-26	-9.53787287675401881205737709999794868779621365748070740314576047580998046493628030524388800255674117e-28

==> anc/L1S1data/c_ai_h=2.10.dat <==
7.058259906983138858522092629592969246146580764592554768531025111589841392672179403421438133702938
1.	2.44582159872451522959262649197941385622304141479505615357113808173768643682740806325516545616569735	2.703242835476391362971453930596154623252337897750324611011275778554456179572575761504912367703763	2.02978004026858157823280545258773345136762478667882441414219405799674162813091306353224694659901324	1.11834957098767774712324789736626445779295540775683402901221158852594909905964449525198938224698278	0.455958460291857028487096404107676689458443408432089471745461220620290191870797996154425842945975424	0.131387097875021756876908800477246539953116757938276198708240166063793773131524086843327093950159997	0.021905876416526689851692526411060947477849756258686373365762084194033694123612124720782047592024663	-0.000671907199338541285006121742982837213039383286995985453599532913924549419508986767436119222521914837	-0.00147612856070086616530255960185624474087130952539617322973736193371065650795349338533930646850953944	-0.000302386140788250011615341622601656427236652347807478925110129279925584849804148339397623770965835342	0.0000495792195199151996105957079035724001900971041531688720816968248527883163721990808534988496474855716	0.0000433455003217691152825392783958307721056709228706594202630911426347101892862787098191277614860987757	8.67232684373170307358032341786622474458760974915060802374991699622186501976125302588993899865327797e-6	-1.54550591936772228501363500310264401978241819967448882529832835167053241661632872526011397993933415e-6	-1.41568344487056011047120497352816934039910531548087588749878170538373288803578790881232424748170857e-6	-3.28001051852093399423172020331431265600129569711691638641398276206192776824305398673225920076935761e-7	3.56579274617166875935326515147836615585923996637961424684121826676533695515220237653137564902137918e-8	4.87714394324518053871366015436118358827130728391061535524737375732288397362619743772885370074914956e-8	1.39775537276457337097785218838727128603692028888619287307296207238612645220989293781903434938266847e-8	-2.84189836651898571974314843873114371985178263712040901645766803671142772959497336632060062541595424e-10	-1.70101011562909444309721028913470068376278109333832367206272576311310377376176975237173545854185954e-9	-6.14220701236853983264248500009058721025475078568918350591547110678701558907325103362281774667740811e-10	-3.75225138026387261910411411946082244985924721116124680288148376457246747698090603928451989409323675e-11	5.760449378667061532715440479809702363048590269548454268949495195395278619086095174359137951388672e-11	2.68094755302644609279355890959858627676942258729584736374703440716114268056781550900480086215142737e-11	3.60912624245051831256154975913809313543560816584980473041858371802055099099681175983043949504807874e-12	-1.7960582404215614914681002966401553191880579960143037844179786853964541190019050466094142603614376e-12	-1.14259998986569774450774506005423887732467970612882856012340987150742533438686424566880461977220845e-12	-2.3446799858711137475269675155473115963915992266952453750659179900002515045542942391241091006708939e-13	4.59708000279059102397347042472983098176322377341826704437501639196038518795703600880977954299671836e-14	4.6972663700582257058371267639111790730632628015253608834880030236090705088517386435684384549844098e-14	1.31228456753138965017556950538305794014105259040126980948968157696638519170199173218072650572682701e-14	-5.30850064888566808132484572413834535902737425858766335534671921449599518211434274064999425298064076e-16	-1.83595982825007637484545364483774212564923445462343984691690896918625100939820905475957389051887716e-15	-6.73229905005292883629186960248734001895509880305322772540323381934006423957609916344763614317209387e-16	-4.31048176659978329012925394258266883223678919760699371314063300626196916759550600878170807944771976e-17	6.66115283538821932645815699948530440000113637428332283720831771285315278135716382755436773429605904e-17	3.23750092183055689088751307757641387523640095079492133829038006551419371071709816508286492274361e-17	4.77636275767731492046029773125887999631412812970765930750298190452660566009841943541712806232517885e-18	-2.13178189072336515839866260171331207694274137501802023097307622075747832358545034501872300159944687e-18	-1.47002676851521283970228730776626770570220921767308615341174320606906375590872275941737911756689473e-18	-3.29840432862772980868195378760124392768134828227576677680648832340363559992630760624724083091479402e-19	5.15202912344846217800742856247984532413724906802837734489673367884839141834267793704946019253965981e-20	6.29112940075099059335450619704404332047661293399422680266602891249576301603977288283800285468960147e-20	1.91958601626157049754591972226930698295512892210998494759373788557654486586970067139242761223780836e-20	-1.47350347056435854882386227440930648341177574575212454664826521874002056297514305123722928621067626e-22	-2.50930807360990521555596693219715687827847896306643393170948883751331120416828209110492133377225037e-21	-1.01147022450442622410473346324886350727449017563294766847101898290339818098295211455296539111835158e-21	-9.45737260984012931144567435316694355328266832631706444829738523562565812327853010700632058447863953e-23	9.07330995017823147018092216260465818411297671681648546719519585233011688320378420727097928038168925e-23	4.9498729500103517013354725237719530557446386973576694309634073390355915842302063451687614952417005e-23	8.73735911332689335659988866873388097883455068920016443537500480917237609698737888438022409340001488e-24	-2.76649906109119751587880965169965349682163919401515559162439154001799237871187591827500241044722959e-24	-2.2677931073871240512650716262871008599063135564064953432537234399914855762750110289325811041720964e-24	-5.79874594904870601885500245705265707022867360141400674757420860453523043352789518115464445014483377e-25	5.3201379714303207577472875058384232472122168662108466061083016322529334049538420592946799520183555e-26	9.69875299583517784765103535325051083125380443248956547650596956024337203636114272855037076834131139e-26	3.32600291406960735554731294879570554627331373331189002825144395729522966102972089094171423614223411e-26	1.20894157319327860340518555292329597097134206112403353605696756056059736367397305972139956253036423e-27	-3.81295212264553821538905786894696067345516285154803814398028898272471895834978247323727945284408696e-27	-1.73815703027883470389528691120791762202967944047926255830696764126093973589629330913698529024203901e-27	-2.25713018362028492608365342037137449735211213913871910065030396420228921940005915074795403850104339e-28	1.32370634348722108550374779000506978066272966390335398373983717040030864145783204930855818872172766e-28	8.43655724307217862788548772832512731760689826467023748956997934349664256327250970000456381547524709e-29	1.78138751237235540339398682869910198026931694176106178734254712790706171910382186531664068205326436e-29	-3.59363846139457787332563006390759043628026941760284322557545799551404297312446271056477638921538464e-30	-3.81988788649320610681014732497024882986035401932591087964940361156817862890971427303001472577392458e-30	-1.1198780609339211989941248101789895062350119794839216161600238922871985430261500304291762339438714e-30	3.25192006044724047048400322112301854959844609126062159604011991255462674158487469592956048776738133e-32	1.60109218999999689127357087251691225977104606130598995535327834401171066148931413614517792620962026e-31	6.2021870101508797759942625606893246044907870839428150491000881521453382317173595216452172537293104e-32	4.6029588191219079131582761067952433579450379696918409745869732552500595431745459947196178927679843e-33	-5.82461271378493976340859243000649493865311537856629050197738950451898754701722611067272350209305517e-33	-2.67265231835102656402361160163418220122724729333674609913876457270733482548806932040332468011069243e-33	-2.2246017052823547522866033916730746762586145378498911518787422295459679550978210324231037199207945e-34
4.41	6.45840297270808607644791275133222330136607237663055946602996809724649620131519999653428036333435589	5.737006730004115913027314919417686490691938719314169904006894046828488144074742555486602066311216	3.63000013506271780583595349661448285525255391256032126899581267274561385299530664190922096367262669	1.69183626670271697235814808768613092419503113167654692666184735719414071090755199889186780152513106	0.568398361548399790978579061842449701530005727191531312364479340360431235764903974160325038243433105	0.12232643030360452244614207271687358477502854984000802069242104490734749792605883341238717363674319	0.00719507961419769862357986319698533751203758285664476078370520974507960323266323299414190099521639859	-0.00540980141668964615886767773513113537272131452020875030199382768969548046349183428891832408856149007	-0.00187207213587980108248323255240096371923012847551146094328339469195203048496157548468417171014821783	-0.0000412543328364945483130507569510441385659637650409744267253560489092085348317259888888158711846905602	0.000161952347514934128296361365568244205604196293764988172438005029868156740529227234366455028834506553	0.000054283502137317219732185644848941253957469904095183482673079595828672742630459761048447433799332528	1.442175279742114768824482256289616313790958183906533909902830177688068225868643944639352702148252e-6	-5.0582880906839799258456195414934206747669700264552816741775609555650977864465235293591838061316061e-6	-1.8958185116539481287969438028153018939438988140778704508276861709785287639906213708351896884200449e-6	-1.31433951971896495214280469655172266102714329075103983350183983987403693052886987224945175071252225e-7	1.58322111997031810459338752662367269423937869928767986672008380615621431008491687054364602071202965e-7	7.25865500560005945629733559339003480463132954390572897104444803321807063798698678817783993266746909e-8	9.2666141205340374762649895034771560236365389679199539494927634013405233669410302266269855223668254e-9	-4.75020610251207273067885297640743524618310428264988301994367184695407673383590132075624677405239221e-9	-2.86809101243367926404818737819130132001373251025578079615592341016683647188186083770548915284544173e-9	-5.47694309465260331867982646427645859756927239073811122347911878039491631178172228130732358045588361e-10	1.2426131322981247888249344369628919100268654840801133114414517533774527369735600310969415914313836e-10	1.1280297559986994227580419207298903728927704597364337783201392451052938797956956215387393809029348e-10	2.92604376256702376911792740099565399907258769372347061371112514340881521555648907948715417484826583e-11	-2.00889935183686092271363675213345782989686053763424881422366835911665568347598597035690873884419532e-12	-4.30910542527274689400854910125367110713310180892612332979972098401649745661026272311195771348511573e-12	-1.4610672209538160514490642180824160136734206269139067732892328189557800176647956695591948690301168e-12	-5.63687495601797484636360424727004435037306070097007738779802056710540349629226078691285060300736739e-14	1.55856519354504695791462923656426359702665008444455152887447308704919929256586004653720605493352058e-13	6.9153013433510769341736716815015263044662449794532050436903685686901006659721983630861641967318186e-14	8.51864106681778320142443345218955349529310186869049695334448226682099565744404424499409498208280327e-15	-5.11934969728897485568742015442114851665789995855044729567340476840344042457210456781773753375397291e-15	-3.11596798190907406436199232188687614572013066171549003867698012625307751046935882792576770789323703e-15	-6.20447186871841273217100190970386561381418275628346628754610868746786295697923771334228671928352285e-16	1.377478281446229429002016840626411838263641472525067724711695802775755036482038258371945920798358e-16	1.33362841945910246018318491809088967535580927838742697051992498362151349238713141512291720123367576e-16	3.68323196249462114708783305094488479668547904439040621330121484477320273636578571916756658991048806e-17	-1.79526615629031033631560265277150969850451453919613881690222323590617657703660164645471834379176703e-18	-5.37107265222720933121429560118502007513909530286730143451225526823561060287568614109165372072960635e-18	-1.9625100306194425943992648102848139458615911060423224110096002502833816085730486681878596304599782e-18	-1.2135804084716430405600593810543120927999720440321854451682185704694265758991166113268859834736356e-19	1.9923835870461576482368557753949863251028310057675381240114924277527340806597610318283208477033869e-19	9.69443299629976179662142354764291832945749682079456991634827374594634999807840848296079386929250057e-20	1.4358400302104412526115051545128319759745939044829882640877813359681535749266074373492037583684464e-20	-6.47078849782572345681403918064045805012869468728148127386911557509696391870747144849849314175108977e-21	-4.49023749819694555135204880507178843843286283332378579068073035616745426882909078169406615041749264e-21	-1.01769901214675985513870222505297759453265158717359266626414347508585103995909453056330883605852463e-21	1.56552130583102939052153152054442579258341410995893236905202343695933733606370350091162145943256391e-22	1.9501127230255462536708250789604601916742847802372029453607479014009694988569979189046513971674611e-22	6.02505124754204825221267181006198033081696235526750701570256636956932504868883332827875407418227069e-23	-2.3581177120045758889027970470836011921272708322663929949831976776904945351469710441165789598117761e-25	-7.85733329890579775858148857434412691561080926491415687172358014726653817273932647799605959243274033e-24	-3.21514620425252663958023256042734844335435002585875766688154039709502213042871126034001840048852293e-24	-3.14589218025657795873826127128476457037918996878201114560096100205744374305856126413860591776955275e-25	2.85431421165622115608289398624684848522372927503717447180439141942703478486682333067702229206475175e-25	1.58850180922959353612849437384930675704576421166645117116866350785919458567945282446331032128754222e-25	2.88217646476980661311427734994045428706574565037698075615560085951107966501286692011705618710483117e-26	-8.65134711470253885700003197952932981785398453129358945522003483775413094251775528458786780117080961e-27	-7.32812093491372909533060023818840882012586574950693580408761422470027692871395303656861045627950738e-27	-1.91664892598692551497462004178698602021401243145417977197369829289256908478091022218378650953230785e-27	1.57133615314308265227444755490007273687832830876797035577496590484071812296929834104233235257422666e-28	3.14712078405509232757031891616692795619965580305301762349835450075630643622751164851194008258306896e-28	1.10299057095751748355256364680776583521913484193820708601884602739364320972607256719290904057842964e-28	4.85086759495654205275948041884116316973101214282071004495397589016339454096824498791599599189461821e-30	-1.23845976872249860334676516762724421150355076130606712232305206896596906070989116476344028870770382e-29	-5.77732565096279817025098388059556244124394722728181166576966218720167712895731117655664127410350394e-30	-7.93385315199691331843831363976530832886682902930149671974413594590365309510594526712016355173478731e-31	4.2768564420549182827153977998070393013591774402514242939076458379951572394619823875410713354208123e-31	2.80810107452459504834615280474377590110333425599051980169193930717718134913657271150653483893926727e-31	5.9463383680720558526775269218859974518536034667222224961131457594361285261155277001757148963717712e-32	-1.09890391864776024937454648976724086773900948900054390708129022124068099730771532055648747060810344e-32	-1.19276324419325012509218211677338046228489782734757587201641270000203032502933844994132172342628821e-32	-2.11977164301443780963195170482324959166248593841074125255446282206791728368499758575867980989901921e-33	-1.68519458861636205881723696379755319807637538711515406881431279202729486083003973147882485671382004e-34
-52.759034318435044738121795113641892564630999893444535072047521283248593233322907709901014695807253	498.660004581376002137014435160148139254031262337650531410207530432451057413191416916186137942053742	799.779071382583272685140905140816705217006999881451927968391917021732633944224190461280226144811575	698.247536152908695539521513826954585750561730467040824492237435732887589016153276011899749714567836	429.764102211548604327539510839626243542551572100350658569999578783621106960055850630478541406502202	191.560167063900276595778057920495740547846011806940379279146258058344296799004580255961212771491884	59.2856496305537322107634296232634367763056974515267731312574332058096170655732321341015274126004724	10.210136167028636931392096356340120582165041695178823450519271358159137996150484501645797665845875	-0.68364599380761309821056039759025546967164365271708886954907420370449653890597149164289249008981336	-1.00089138348946112284394771952264031147162873395153059290664827648973936273260682532643378276267614	-0.259589042915718956472954607809441748450565522141994876319997943532596288778862399876823693471161949	0.00318501313125415394903894546291317107267445846499039709792227946823169344940159623249557464847395182	0.0233431614668792772523138584311165450789635570606829609770704508826170816533795667739376772823520329	0.00691595118981360417927198762552036591871475312577598290166456048055860028053660086427451163095323251	-0.0000259878863302826649380295192843675301358743602889018443101582386380908457183136937219125012662419616	-0.00070079796637916295187624758262919350005194048219903438707159619722139024285103126881235505675396318	-0.000239385852566795781461171890512209103110131976188867734566434834529990864380490699440501705024988761	-0.0000109158697886298743725501404404534949880415705385952853222011582627199010670756663768900185794269273	0.0000218317827862004334744160814517218847053820903758798919469656283833813395675207493835113032150911603	9.22501715559275589341404110008591657116484607662536218734756569878281153509798106920813651771671326e-6	1.00435083001802842670821285213725891750639494690883336130269396495801254807235519062364449667851234e-6	-6.64598845194318774964665914014058267112144841053107371820385947276000120560765367390606427839036562e-7	-3.6791399107429515657743569518855973573815997867164853851775201061515966911529244338230765367218441e-7	-6.42617421536194197830802376726429937595239469663181958628047989557617180337619553883664338531005888e-8	1.81376215348327093977248347386305198094734736255755192280161344013443272292321853625301720794164463e-8	1.46152079480348070498486587853441918477269909238946022387392839722915977706602383203418171802542885e-8	3.55929617133950170669025497822072610453606130886567267239461652270572403813730128978242266442231673e-9	-3.476608157232520919080717103017684372976326553778659559469155922284327427267544209977759121256453e-10	-5.64624545397994089460518581007018717381468127254619243967109849291771437401934175659895012293831643e-10	-1.81503003123225342646196066677932742596188459032403396765851240644868459145803059948225322318399715e-10	-3.55560141378071444193579123725659433855007546459032909796951542095803173758791575500576037549406085e-12	2.07199539021004398841948610577473465558200463893671737205583663069941142011479031378349408309663559e-11	8.71746428637302240647400232055087977311926580156726676189541449746064014767936559314780536932390946e-12	9.45751107053193901871596987600494149467111780342120444845055538420264367644910146153398207490813031e-13	-6.96092735949197286860936280317725036521642180262446202791816450725212608842183194857206247632412924e-13	-3.97501881001760199499250959464110142679813149878064541892759093128342824314317778586007612566977673e-13	-7.39320621324199073583846465323183466413843586619320857123666415310868452040633954718058671672750922e-14	1.96498078678390151380114819621981067405630952748058883352958071933207775340488955497190051855671081e-14	1.72041523822661368331568098786538430168851822252321319733604712599878811092251056770596760611869311e-14	4.52008580751720549109177550713575814233019975711736628126051900466213995348561286169300847497367531e-15	-3.24252384052830395377218982979591557199271116309745059679658726475794324575558296200133012049158193e-16	-7.01406895633288593504254636556675759872510804732975595245776855716993652317870376310473315939339053e-16	-2.45081703778060083087123434732030813894839454276305551159703801132844386909829537630744146366702969e-16	-1.1332517666058249867009149847487529248765116164969575037139706713373120824866701292250844358434063e-17	2.64376311965852041048217381156030569152725145981839074026131854417733595118436679802224967467724275e-17	1.22619096174725622641220073107404484281366398094282973669082369493978210417658822194759760749156149e-17	1.66091553281616094763627843071308895252249037256977038152666691741068714496100161073847795300877174e-18	-8.81700383831355194357155907167613449450383813810413331271228060135605602481207593539284562864793282e-19	-5.74197538745908488139540563814131035602995449972910524711258703845612333650131681121057737212816712e-19	-1.23290042083411698692424598847672579961811150924465483901947719438634659661650532696728646556592796e-19	2.28157096278965056357451725692288887951673135768721300329730306862419602479704626747920962883035174e-20	2.521172865377246128717374300379216171283380832662727459322209809566969287750430157149251796891951e-20	7.46165297437912640418202068687556337598487946328973646019207340959677768502624061591640808870070475e-21	-1.64610308992201675298502686336776348958002346768518390703253051977236995053378704448017817492686324e-22	-1.02893674167161902541713094876779451604807005330600749322783335375587929348892985268447444401402838e-21	-4.03895990802071903615953286541854105185154797718895093741535545690987300280163562368688208612517413e-22	-3.41605073682748126675860632581703535759524641111863749303735525432279325953894867778298530215073427e-23	3.80678882623066452514911224448485677603328335488597885062234706479785213328587945411407811682542579e-23	2.01804561837867856949365608313380857233842262963659245591211901680342176613758126031352592104821426e-23	3.4295769527326102146127280801386856362485822504740395825928077308815296677184980769587807191649738e-24	-1.19481777721971246858521055026544428065749556886460328382792690683958777441945774133755000642660864e-24	-9.4065403237114378266470584463524979873333860303965218710164810246601403431358512042902705206932231e-25	-2.35155863309074174480952919163923128571581667764602046176704542169498603911987997175096579115087457e-25	2.46618280658529106044722656080569449260982031478210855308658920856914785702375965698112160547663363e-26	4.08479567038723850593564862077317344036350601051373673728629449642819335836985091055980625962299802e-26	1.37650216438993117438859896322675281174432319287404391662208997101187207579190642985018525392889186e-26	4.00297405604334330175876312537214744416439764104922992075057826082511165213954024971657615175779433e-28	-1.6298534493158237504486746821081976986087968185804089311310436492584456053894832520499426978242554e-27	-7.3009634495807826210173871297737117720169434479907724695469132381786042510063314805474259318282987e-28	-9.14177016684233128784360329172447603412803657632107284459380926963420373425227727101237472271500078e-29	5.75366653099643496988152121766233128771386608234606495160905139507259283407366250948632133363686525e-29	3.57920088860366414989554887646302911522871535020420775522040883417432987807886053280201970180053997e-29	7.27682556740249730757737438617860606065442173978829127028802955202265568509167797908643053080058323e-30	-1.64014109179023018888554459688028566081877768830273070789586030666001206718657469299785852928267213e-30	-1.46652435812556606209536315526426977040098089394395751376557709258410560530703739623584792200552868e-30	-2.76070191307629033795111762366470243838365656855369316424967869434931764417064692460840813836158724e-31
-1040.42395102021172291999414638479782558571198027409780723058256136702318326505304418213744012666264	-5016.370871160073755156698854603429916531381239753361339380353493054013504907990765158705928459	-9793.303847805065502221613184124621208598423216088548130241727147345810918256152879278913708454	-10980.777877781512245744929757766515715996695344441784264474951775003553136501440481299239679089	-8432.616714658225547820142734725487026777173873283452593165420456581883333074110634047016936975	-4800.21715548590806291335334879852893841353167967606718138081714633692209406457174457127530512	-2053.595852072469415618968594442932399229320973917442394682535742258959981621877188962675170027	-641.2051794464414168403093194571756615618504951236459835887385703281606298123610665033513430142	-129.5316550677731616863594292607869182144650386757192380691393448555355479744218081135645354822	-7.580971581509742132879047209039787510544790045315532186562665805867035768480636086190182341255	4.69226857819768408606451466005679513424614630408989860839238790638098215998869092332089977924	1.41684081148335428735876973203423149933314200325735735614858771796487398217725236949454751691	-0.07111196033414721817544206153329186426930024199423129766437526278003321984799452098189955004313	-0.1545247050816334866493971827825388867901698466222808445506705132786794166633022111041346067185	-0.03951087498691291090193309273434799570160067760822185116275093106758935370250770995533040115538	0.003081052547803983096304611658711104996556193054067351020883725304587058118389595427220039859069	0.005096529155049208718420184098168462341128629450312107395893068199911929061490206417349811135945	0.001412987472964278739562975798805279248761762164903697443915090997677925764948534879075171117047	-0.00005232073218969177129163466372255612744658242269251988106232651070918852743316990885172085942246	-0.0001729904621959818896910903746330639579041624784689742438725828096129880568431142585095436742313	-0.00005720365532490195927407802330267979640590200492326869510511591440443561793438361139723548425992	-1.69094319131881360151942468756061019131901153411338405540090195315029759498831740386120465185e-6	5.879411055563084834014599515159400412134205938419472192154140814068251635538939461608333078944e-6	2.416996018122672510899642604158510892045858946497277833625607849663446521926490433805415815229e-6	2.3840614640453932451937615672863525767883180786472349851313608238265692676216687833461300916e-7	-1.9169005023417811716820029911122413697065122470974525535811780000071765796389351122620466055e-7	-1.0228660192222371090818311024586577736970180335784409290849353618955096632290588177922396420126e-7	-1.698853420786312556476151347414268753297646873439578678092574643855215135778715263606048939014e-8	5.599180090838856203542875485630257832991314257727234099295405750635390461029331291779872993587e-9	4.244200199213255366753839541705956741790768399342652970624933842834252141553388762214040788548e-9	9.96628798567997247200674202610076822187316511625352367017791937882083173379102236707139795905e-10	-1.214280504814705836570134181244443296747504693370216648135506015385262621784892914651792732831e-10	-1.699726287296683089944600496135838937696093582781284535275379705715311017583742163639101150991e-10	-5.285831030108675319996515075393480635345164632696550381255030299359405252036112138056156921076e-11	-2.0339322234553862276896052722407584942651002154514470192516755698468365617085996204422080554e-13	6.450073453317566294663925257156860759835413842430598880118334630490477477899907833938094563925e-12	2.617084241078288762197541537073208947402156370438123762293586209314937427320582268913706116869e-12	2.518042705496025385233713221686407070199154318529349314929244781244951387513112904186723021402e-13	-2.248438943614419643825868706516282566549283236485051032606908047001603542867731751400424106166e-13	-1.224322414689327767221631604006076011601587453867267378401485481869512071598100519782907541921e-13	-2.140513090920997207576081276316973166101139403170864166305568804158158956917491727867419474199e-14	6.706482433151758011084988870029304442427482056352633213766518955745441399801735120929329447596e-15	5.424207602826474746200771412177082659087068780356921297418699435618768095635965679750377703919e-15	1.361413988247608460769937247968074166072903026873952073935125814954306890582278007080662872513e-15	-1.314776394384936228503340805855242089184606444234070795899233010793181821030715355432077373735e-16	-2.263535129164847280931500302501404049014488664076878423496442614309939666083056689169390231111e-16	-7.583147332523015053262585429700950187415657752619365501006914145597109580638380665236631578156e-17	-2.223805674495936539615124734449686296991786952699388362778400374478983955943360763016820688091e-18	8.758914852091057368893594516926357057030402328117136648523256415211124140861747075415339812745e-18	3.877259755355969098163897548585529964233451019329302112133770469635806453781930407344974467289e-18	4.716793635895003631744625735666176855521286670388449273600372119078056755454920926385725450898e-19	-3.02882297407288322802709628491126008559904141214343035061601107451013379220948793914494119135e-19	-1.851400712501585852700724519124187189979961383725137453397308101833457491209480139613582643151e-19	-3.732721852425210527300968677909490234869398539512586701981002538925125187164913432087866109301e-20	8.434164052833797626841539637594337105266264070070563838642911640834827715792135442317535694968e-21	8.28744692842201040776317105658400339472958733187354830745261386534265718262407300792232600192e-21	2.333419512499104890192719301061565915792789910458438859738147265226355435902810385618423422688e-21	-1.0611631324718680640594108917061209303773232152666700667464959723860282480052356212174880381219e-22	-3.455091003361007130772654156856111012416993656111199196239802347842562903139030351537377444727e-22	-1.29204749850822652360683453214795122392000588596520829690751552765201144739844905910407721815e-22	-8.728578679200751373080212156746387173782831222704675696995989449583489572436909590815953407802e-24	1.313876529846205223916247319307000505743306505113302837070719607373802388810415358116402208603e-23	6.5787299391856562362177910788396057919539905390272047464009719320990527397668893370872677061e-24	1.0213547501308290874985330983030828094416426159303568198532810526316629173888257429803020335546e-24	-4.316648232588385819186458831902858258048338194650786534930131646752319708017977785573315997332e-25	-3.121474940822375841740402345663645382402914074957331327488362179745703499394585892308843660921e-25	-7.34347355447285666023740704263767132044410445460077997849703511218408716687915025060230059194e-26	1.0173425861772449751888269189836621730069520597831316223479189581617792991041812645378464687915e-26	1.381150187442679156806365035586887461678716797893965306637789710577352612834196556749681378135e-26	4.4164066589677164695068547345084744722054375040790712718811164949363373714423931198269786445e-27	3.40664410781997596969821204578663106900970641606960691341122187773149789652074755545971305158e-29	-5.630693629552875860142944465984553788511695252784146360545642764068449288224580263403898152318e-28	-2.374124275135895804779275895452237874664716622171439626651545933286260615576069806601917879571e-28	-2.460006361228512501095310380461899967102052897290254175990017908608173775729940895416775951353e-29	2.019505752998176244009021196108921667362084808638000113795162540840033946203244875178819033413e-29	1.0240784612499118582129946162500289727296586143753362585377647720063912615078822128561333308e-29
-28.4386464107543834348814201450387101864052855384340521399160714826294996573092380448708852231556756	-126.945618895310224266931707120366964827681964626757208656927587943913258317868424710967223263405289	-187.354068083593854734148305205866881929079898107765519235666510890847179816300937771670932796125513	-168.683375572749985489727018857466343037233577479958856242154039729452621624544376252277826413484676	-108.942447798445040684295477949784453612872389818546720167814942281689085148842065154814399095146932	-52.3591110413096587736016380122065227064242162577135830293033719703290245594960819683790723804343453	-18.4912341343951240133487282676145113216338018193895527587931919918425933308985741439776019350655539	-4.41787375051706126547091659321550575391014276332357009569695555702465369678455271122058287444379797	-0.471873292975706372051461681929649231705282851028166299652645844996649937032999313198062775697695252	0.109437706689043905367421601894080464731061572061772003457498668848472523720454173790518171159206715	0.0543120939359281930510490536451232796126704304723701157613889598439188631928588356051921188812990932	0.00412769292320912961076485594801309063249214523031057449347826593956624895370399292140258426732644033	-0.00388191716505033163273737432601492815142135881755025691058319000025285431304914711887293238494447691	-0.0015681267472499198563364983697876920113919630214281508014972794885911604836666942991650420693909193	-0.000109533467962372673226098702142074116139340546835344746303302417300814934379675955161896551132714267	0.00012406221534623315917913134486057878732207323090829653926641282297395561576463794289814504755810345	0.000053652351432225173514749185914889237114224291269021318663968479166460783598475105917893139178317551	5.54896013439471569809133145533037864450459489902814232204800063281726026435362943207110151188693217e-6	-3.83309759025274373863041598720653368800208949379694129745782231649135199159144760082654094003574554e-6	-2.00654572137892113592795252422751128632845941179004585798153682667679246469900427621871598392725643e-6	-3.12546628671714572153506687954299502102392890145658495761523264625008673307884904912945426233197648e-7	1.10476978387235130544245447740910271137101527554832625764722589503445681480056259217969040048438259e-7	7.7583522204779643779202906502942429548482876015765541038221791526152776583756754760279895516297309e-8	1.678896089341451634435099168126740105780443898174042949430444497880674962059901157871345437063472e-8	-2.61527346867015077446286875386444985921723032608493175462148508351948120897976294437807957874022793e-9	-2.98901784489859876471257275992572700725748066124113678754269019524255222469752227802054898093336929e-9	-8.5245711783069106013682638462873124627001608829749341509162965567111185052541995176804148971590505e-10	2.3609490558562979879313639409585287811203749388002465354131518813681292294525130672123069580979846e-11	1.11679701896474635498133793244050668704640601950798984635559114513371985904190689045714934936946561e-10	4.12062730334005804468444717801062444950593159134623042803106103051053842846196605642903164722451683e-11	2.76129930561841849880849179979459398638923594841983470856293212121366037489481206389521945305762818e-12	-3.92787959930908547035802013313666985620359326126408203009359942590751434011252399792320538965206428e-12	-1.90405102970326471579228025361085261953471211758004097372009532639151023822004685384897197759864098e-12	-2.78287372508544548323952604278066148008607579955778305452318751719387472032085945785368290553702322e-13	1.23434505291093047068290550998458983612844087380879719851055818438972969083586006556437660334016031e-13	8.4072200127088782051738635317621325733073996717932811305085550871145139726510659446244801946481412e-14	1.85287035371489581814822143913006425672019708099476785475875557224750540838598724450434782692896342e-14	-2.99814583613027577885180398129093383578024267936209790225103368854171511121182712309346313584371482e-15	-3.5284544379106442481935663281945690431860442265827188204119241772362695744138749197462873196068244e-15	-1.05409599337350230914518835660315474590927625046310764689315008549550423251636155178548456760753937e-15	1.54159939346958497900906998317588388826514720171580191101884694880885791903326111051439193629049497e-17	1.39018368351078680494186783317088198448696956615082772117127686666077859056278474352886978924863184e-16	5.46637870340935352670343052941721251565417582253675977434272813250473811199749336441623040233538917e-17	4.70666354681094775660880932455886198474873488632382592545421737525492266395357136317691712364758329e-18	-5.00674403261281860878513849489290909449199259273224174690854936135567940591397968533799232603687092e-18	-2.6448294032768745570690855444496111976794378739074984920868571828597786418627473653900427158243353e-18	-4.45688084697828920828162933121274231915418043571641428882107562209013374503080302356964178796026742e-19	1.54433503964067774035572109729250709015293367016529926353827887512559173485937624383800017198502286e-19	1.20259350400693820382898694366022043784127297860015918249086256779546781007666070442897813706196963e-19	2.96431040319573472489673021327247003992090014788849414612870434764332506310806293255214604124136112e-20	-3.2145599568536771868869031049121573408622503101264842220638916015595029469989198402756407475187071e-21	-5.12448212640658703910404840187542851029922733369730514490455598944696463727567084697497721568976935e-21	-1.69767434806226784587668096363854890080227438648416851447538699679870149796615127803250041240105128e-21	-4.0766118079898992716134886763849348065866528497136161072554014670686442850291965125595797772933342e-23	2.01785358339071314283605000858240828954824331605868582267992496717369612098281708046909023956146402e-22	8.85632909433817046949610760740645019266360369082378656009009589214120752317064720106826379274587505e-23	1.05447837641137625314495560763906258284283722612892913655257837309620784432552809648824776247108865e-23	-7.08473353207046126404540963220221522849099769255888367521874600341934893873122058274044391304324788e-24	-4.29531186097775842052620832751801291065948107336060936600281307774488672652015677997223932239860848e-24	-8.60784880947511836365122565780861909023747115290379770097208589559260720088452395650625431495470768e-25	2.00224148120035668899267461935650069595933577295948686003125541188758788271435213494083670186060374e-25	1.9469072193002308445760338207063596355823952086932465908478159456311927233899570763675475908065559e-25	5.47424596541113054538006030794796333630242127104706726500924609029985830800027401638397580333293254e-26	-2.59271128252590823478513633213555359408642609732995966494837156265956820915152545676173958411136783e-27	-8.1994947771392255199578506261759422669904722749970043242236555263066187396294688240828307010355086e-27	-3.0684645533747406613945130401978388484723164221546692487022497091884667165947443983273941309021488e-27	-2.06784196842481663272420047985015121827247149390122160720562974560054994852406213256889775435465924e-28	3.14350584230296598747189515837896130084849593223999092625215038024429936919954961666491145676775879e-28	1.57694428474109023577312391049011211314209572366293921995722010892445917670418388568522929289682732e-28	2.46135955234161248179434958594032483456563176746121233813053601819903947421263676540444285572555246e-29	-1.03827106807070682457506210409984477595365589791141297649124345681192131365443694368379292259333209e-29	-7.5219384348403299852808726236508213432105959201699476609524228044495681414257259312904069586354778e-30	-1.74883754783718749056691201215670164674246562540557182389812894304903002576144229451397720930701426e-30	2.51544841422849653628691739435185942632231918166841589942059678234152282190464004066910928872282433e-31	3.08857345944408553405606857874809025191053339343719887237226923335089110847611705626921460497182642e-31	7.52282143076490142260536582200573348288400044303826643540993573538039048694213083344156109620477e-32

==> anc/L1S1data/c_ai_h=2.20.dat <==
7.2244387644221065140933479025878103347423664259101196916191346047024519644662480941233141321169063
1.	2.47001607460672465406592494710160952142498098552407414729553391587716303307677528849035040387106334	2.7846625224493487924018954198770730942690558483545021073203314121354755116491456271307864626219431	2.15517647965926573383234481686710879487069534265109017475311232703685156015996582575698630463037766	1.2382930634782035279551435900273674980776953800652641976811263594905262139461044011470578385012255	0.5344308866161346568025407640355793587999459783482573458156112687413647955164809765197763858585438	0.16721320225064036036033725406850369256811333278326112162303956051265335744500125221748094855652177	0.0326835657808861380341815791998689215399309496739430486115421700504073969200115798794071252983552834	0.000836130122253417813673993122381067643772198892392819891518810275252407606208856031273032898062446492	-0.0018015683275054153740930138689638528298015920298705897750830843164770782637013957678109945224361093	-0.00052382783601571946155531771460967707644073218691402322845898086264506323010767298827107216712096096	0.0000168378548422681322358268910684077391729741979028402962512609745599714209172097574441916985552221266	0.000057128112475503820033539561010229407989426534466343066390047326953983254150021089301789043015380764	0.0000170787016659066621564069007465790906011246343865485419813110745338272052440149810752052537057482517	-1.68812907676340760965076915984181152402792631914639858949258147242440227029014145483220402186863604e-7	-1.90408283561429456845708021631739620839139941468928837167605946577074140199129092692001973384343456e-6	-6.76420919307533487586846543455402075702661119150783618907693868117529653838532198105052759629345015e-7	-3.87948940278187810356174517964596137489253670087993623903714919611525944535334628988522301879160587e-8	6.25860867820744720178889754367790232673743779566138322195534338625159838004410136595178698383478407e-8	2.8752036158036624777634532213742967217152451568441057161194236598637892061227045071731702573709303e-8	3.91110173131082038071089113769557578648561622918380644668263495729078857466161165437236872656563325e-9	-1.87895571358205297912358118033065762461287309555698944663922293961721894662788758798216388278945943e-9	-1.22510130844831279063118170830039822797293288004645599560928875763580323531823974678183585714258948e-9	-2.6602135986300748740922734797400869739177638575454395783557044817363787216209819451135071058296554e-10	4.23532951617759982628211337715049335534486895494553535519000215098585968934902172991266427245005426e-11	5.02893025263570222283113937540775191397779117489933805050995315873385847422007991314090561515599138e-11	1.54144953804479505854019065343373478907335026225138659923666597834595148512012639377459224681223528e-11	6.25418775128359551252851862370891104833983471747096415686049365834313416695173308792165200708228509e-14	-1.91991892076918014381225274607031216816132496414816012505729053447167116205544698803068818887183463e-12	-8.08518285814953194223842206251107814604490100370470993683786736559712085599453307118764206299062644e-13	-9.35247524230238739651847620107988737070065011167709058095648683374431566116701894303362058102163389e-14	6.42969659166136153704430739354928300549451100692145969426573442622118136917690941408943530373380725e-14	3.91057243728145581956532265421333906548301034119954527413277705129523602256415536278171511539286529e-14	8.211302174012087378643257443026712930833286773114600762037284745346829574219292434415328859603545e-15	-1.59131427657152431288860245305345138588431525075819481892867748092209094887351528282698383231840877e-15	-1.7429325306928754336388864643932504420375107772765418494447010313472656024193658857768550721878831e-15	-5.33666880913505735480276847010246218949936333007919760612702409391666383369354000584044060190157824e-16	5.93164377080688324827585474624982803791648782432753821561385374488460550327325194517366721158161684e-19	7.02617115189195248480048510379699253225976982516696273822885771693543186785434084750378804032079366e-17	2.99733423379929297750448752639587747620581882826090970783670490427169164503314409057332410230452299e-17	3.57664308906439360279681483894440208384322156362679480111242990491399902403763503629114964011081833e-18	-2.42657721794669807922273716599026514524111699234210668698689826800711215149549814404843583056687182e-18	-1.51651266645515808554114062840170174829850158915180528852279232554039868749767422844130558614494534e-18	-3.304542023438554986662656112034320129687447266285323627694158696237466947506086338698064795925534e-19	5.93154569891334286070523978366528105027154134837660240800471349475686198276772757391111611514663115e-20	6.9586983111136193627868583380798247883545275607968263298879823209404355411015739714960405122557432e-20	2.2180962373943373024326825683923010735731222041434103800833595072652887256275343832161277575332294e-20	2.55566075988623674123878417333483539687924495134422383497489302267811623418839953451506329984638953e-22	-2.80192650978499112980457461659119827602664731978347409193972372097087914832228458305512920284160299e-21	-1.25182645272161014613453650238912031443092513754418732036895936162282735164127430489100562350264337e-21	-1.77266331471622559286989233749311706102664973217106875101553970584397331592071155419560273649372856e-22	3.92219064854646064808870228523447493283275289375278485060300731849139628588166314103370439330855607e-23	1.0448875113002131943337502644660188206087123770751481351544753625224847656675451283343196565788617e-23
4.84	7.19697480085650980259659622400560803562184068542821868431294945852491839077739445239585467114512515	6.55971191682505272426660704844936589878987249630647357275968498527750025660579488319611898241606871	4.30740472579480340682984618410503577158224100234845606088752957664802249376336948399443854837275582	2.11219742765430307354192609499872083585669613450523423778817384138570868150237402622792207717983688	0.762188670252635822442802555964733227792975175938713310765748262777728237597520952914940309227516684	0.184916971369311748480606978112970172426964921254249362719803486646757719802285433597882009361087801	0.0184746190961704808790367021235390308228168247047837149529923783910309348018627551305235103877279634	-0.00615762722529054070902939595227069331411887893873998250170537721171486809926707032610791947416926247	-0.00301251362914104078194413021468274363286503353210943226815026341068389373027577793282793299885608268	-0.000311963849759151587817128898880629256110276081906802569471503042095744661782576426869396616921690354	0.000195455942608956624042050833530232559215192504690736344066870594152323237593390137598894992906549594	0.0000955412606644293605578190060525822240405339542953008555812426993348265302094745584174428039585678044	0.0000122035333621706167384595040887765448749402672490666469248322462594381533227927484789941371791741042	-5.90179089693535752664264011626003596963433655289895254831009617711753098857647117003807863412084715e-6	-3.47580983568334129183945806773213393970215226045830911915300626794214046321546113071952709675403809e-6	-6.3565950332419307534852939049440138017708156145751890233273547315781644252014539257804518648187772e-7	1.5315629513470199095242016564650013819608206310921755221432032106632033040297635005977535128763424e-7	1.32535306529655075405437074155609178241737556595196823598003444609727987038686744453654435388101677e-7	3.39687102788192157712197169839586358931639134001627192957410506321591000069413217626488988842065768e-8	-2.27652870229079120083268565468951760216122091788016552361258983390749396809325613774247224997604399e-9	-4.99250125097734878772117849518801870929698707871491834316698352658347422757404411524269825011069937e-9	-1.73844659092153362001240129327918897144440299653632364916904560130708111493734258868788203888456151e-9	-9.50239091032639729808539695120068255223190647310658002618250100611301150281561996507780183152558558e-11	1.75823817404792581423453753145695604075961974826570500513036515724591536898840756150994686188298057e-10	8.41293078887236730750399992327159390422265386724419502135901450965674510493458684127811630744778599e-11	1.27545153623978631462552761036230571518591345016282999193309615564718960273589866694885958103215769e-11	-5.30202267051495290451928253896404188951308376453601575868310031722162408615566963179312210530959973e-12	-3.82499527055660535487772012196979427126464250317901126267748772768739369391722216585095747922392195e-12	-9.25111197817901959248590771718401982475947481055161315928826499114408246995061947475005877572790071e-13	1.00847079581376559420680507866957711055213181341097073179033621978278717241231832949015106164457002e-13	1.61251240081922018013524150090789277841560366670774064284253794466343944145152455816133036728530014e-13	5.50670682514405434344293943721184251495539147462627995258057867718117241398524818442474141899932801e-14	2.43848459091164997444744040445868550474478909322835925951199406842936776773161813781734353489336419e-15	-6.11623680056448585084032608287265623713106716641371962951284264919427212523325620469000758773666505e-15	-2.91810085464836791294082600910126956753716874375867102975475481703801628286741606901139141276694213e-15	-4.44005076070616248159154072817568983629882265425880827022866568787217322743760469377834322719209983e-16	1.9286951376295227711076774565644419382429385734767187616076022884188190259644412698732928004420829e-16	1.40818736777875310654817637944637760857428954864093685909010415933543510381775310617546675501939729e-16	3.49089294937520353208561992831982231128673236516319536588012755709013666045232638596887991276347105e-17	-3.61694547652879980588002379299473773605153193410628132279650575283708085103531007582944394647122397e-18	-6.17412976449617378804829190318590095137652728119236603785473730622893795163562672700819321342036293e-18	-2.1770902619213116169272507906446110384299386358562785410183393543464236806288514164350550605324647e-18	-1.16552818191602985096761730541042683372085771458071172513736776326728729295456892667885192347318841e-19	2.3861728241122744796284353216701802808486354053084209773169475833924103316802177395658055926947607e-19	1.19525466676246387725170248781508757697657450306626334620385979456489063692418124763253639665293827e-19	1.904740028914995725065839064065772795142465423557853272824729036530732749259817855930696601024169e-20	-7.17228038257293056358559427420305423255284748487739672884674347090120012334618516903650747977452848e-21	-5.9230805476239401656124849773910177043890307632915171756133950349402071934103516948059576664886619e-21	-1.41393237511757246928500112844401149005405113306277081504940713632420196557766885269550182139732037e-21	-2.79078860382321850012999165705517812596519026590622625968733179883080055201526569268190700548958602e-23	7.73153829796610124206439126766559652366814226963447515554671478625619851626198697074091969417593736e-23	1.33620993318828248768032646237704190116835347604199026247911098722792648873729425063326265897283328e-23
-52.807142142041364366378905271970139954560793293528126362818390259982639884576497212672286840750296	500.846223741677271450193143573285130079982107834938896019979449697976181986280968013164649412078583	816.199031047378564356455675512905137164894196914305987973091008575475317661682174270491419658656449	732.56748816563631360044265538469815767166482132072861285443583520646171110725938940563291080392221	469.472504565785163041336357610375567026134292386328067841762535458354530268651179236836031997525861	221.5056562938948214644060652660855790445496387892392811344268173606986009924503903071191336330995	74.6773113149242850634232416046588127796443448579605220977159549236533677947457205694867342259425897	15.3872069844782993650771995040406481742471875318338785787500916498842007493203368835185403645586478	0.158875318498974905707933580266091792213812762225483827198156788997454784085737515677519295160741889	-1.15971088429625988860419751536024099054517895626359228074704437537417414907215632489248206250504458	-0.397116721971161422152247938361204845413949563490413659786812234917805934337671994829910321730317278	-0.0279922851479441056604251498802792027372596665746023130380883437100186094792798664064852446087476933	0.0269965593981206729695074509108178571840157272991800622156487997911138367491855036614108955306981885	0.0115033128889412860452033614169666608917566592261505862953281187358278190674353329333092255728917155	0.00117910450991197516736953976622423325089506302118313197718999125038136352918649897199387219129599521	-0.00078876446509287998267301984916051798847734511033420328717665778548946285009105421944665697863455967	-0.000413587019598365383649741568207728936119102988328808081942232854522130394880307712812969659654126857	-0.0000671664613887023441030320880578471602096328613765427102364486059389553038798868208783867942503050798	0.0000210264578331140014308165635348182255252578934336932765684302178053559359008497703088950920387762077	0.0000158475060277174320749651211185262538705192453157350463895093783356982628734984873876911474571113351	3.76751481420400001206373540239218902424699084035894296388588921496323152277080801139084393249022435e-6	-3.79546840075244225258851149418139556997279535452745843569914666609881551128235901762879256541274092e-7	-6.03670664903314178092511817200852657015681318442922019838081663633462734387604152661447293274230248e-7	-1.98052296479298042560830658038386371005035631131648485679249277909559384183121756338251621633142521e-7	-6.79919909316465027489830687480658853711628261851647901944127992296407776798977586284785879800632497e-9	2.16393347724477593103589212749567918625127845052090434705887437290872896409474888650552722665845166e-8	9.75553558728719602752573453550581066331011167066467320190773935272199168788157957582665363041407979e-9	1.32978395680255099908837323189875251980745654088227271825289488520211178348033202115277736033215171e-9	-6.7512349369198553641822584749569106006186331108534614223553534213245098369407572631774897717423405e-10	-4.49940133185501526585092305329946373940656723156415391259076259546591282826989276050590213655754282e-10	-1.0250395202364313298851153372276584882534214382434333754684220603590125306106610206867871986302289e-10	1.44462179428129833644655295275813222459309425537286042549196954917276757197501346872587693990075252e-11	1.9243116419253854677973978709304715621193115978298892093535323223462975378404079389307986059329614e-11	6.26748229233105443225504991611144634928456277314929936113911557855047806810864290116681309414835085e-12	1.6510388163034192107058639779441778565186455084594823880905037194856112540859285427173261036655808e-13	-7.43516839465181982494488571424698424593882440503535227148015754428300470720149540419552777097221406e-13	-3.37818851474626251013849291309248178146749668832930008950213182115531439530848520825552689679256822e-13	-4.68762213748828018476113118621607982859791995013956010316318908727305664906419604617278785665557678e-14	2.42387860775339784807096172310269466091141009345166731226486986750977618639463964012487662437385989e-14	1.65287123908451097648973388061574363886068316582464954617073410195513013951459325447151487768624605e-14	3.89081653475291004225136478790190609610241999747623941741707950243921761252106933637396419196923678e-15	-5.12128367368245019877981992060912515075562056972870773987680855855199227134411080901284754592889278e-16	-7.35005221082705607950671570284023595697735055075086015024455372539385862179087575688205502422774614e-16	-2.4845003324479710641046056164227197199678357290017238393107387628077158929354882592383432398521294e-16	-9.38666702569732356200968380347676658781529222773627210070913504868062924111967929299101695281549313e-18	2.89954797153933540118181882965680520050928536663775504870150923009833166106711494549893133426789853e-17	1.38091422300560698291779878127839302383732774612863304027073890345240104831562422627508191450590792e-17	2.0743127599520963642963307077262649103966637375266189766756358865370045205601957686630148356656716e-18	-9.27012686268999798544706223062638521031045316300325711413714854753230587874143859784659443859760991e-19	-6.81793838335613034411578775153554886825476098478839220025774828483663290803178549384270881713367609e-19	-1.65256927903632297292980770310419742716630671076513280590136718135244122908755851187722436950380404e-19	1.95571969528072915588867494704243903861684487316111463754535911820941983071180725295501206389010842e-21	8.37588295193732744735425179832550620156930808521853595498854162152220169733550046765615459006183485e-21
-1137.18018032053465320545022929697149719757159931527375666284006453821774461612281890667557117518874	-5494.6828006901036450894042453212507385427499007188006197313060490947857439960322836572746848433	-10831.68837878935418391518898577201830041769917888129408525998328074825869448927267561813785511	-12370.663063239408122287249663474103542677395610005135048592139547156409933121852884540088513906	-9770.02092905782565447217858774059627582050611662248151883704426056398475437813938829010498456	-5780.2779382514360954122330196964814073532244780957112076690641234015409578284111985607224558547	-2603.5126404125958887489874584547307995953359533932173713844767806975651988809734458180837133717	-872.7568701850330766943309581252821773730189076513401379105367030946674750451702309772075115522	-198.09046003766696161053245849127059465684830554107421796262183591633518980700174962035340017146	-18.723666276126581942288163941701590828020839519541886378902583764956023669805876845370543888028	5.5708309242485492499043306117170587134031847696195738974690054165980592370271814107101610538632	2.4324229465502696519359200395168459164749279901371196908994763982378961014321707524029220800101	0.11037865809891658550397345122030160474075433817201792869189019257895285768375124492644480930648	-0.20871582003753412380694693925346819530742657579511329762474900305028066473837634508187271167841	-0.07763391805939477597414964354855252162492846201081352401726170223310488938578096005522845417521	-0.0038843176353377516047474291237585694825167653972906821290154735902747219972935132098323779128405	0.007040178275856516829464094400790479711875154372880186471573770067881149527407623830136599974921	0.0029569504349463147383585131571334303920836136640915703231914133312387580668335530533462901962012	0.0002998150126481122077623055742189277403835725035583515751744951667818119379211139670456157821997	-0.00022479820252996549922463412781561742284186210408412170133607869674821791458329838267333461596635	-0.00012104978477379353071206528141893152355650508558268305178929045238150570625149133532313107071693	-0.000020691055896493583812351563452205843678980878145075108498511305241548301579589459705190904225582	6.266030360232744372699092439120768936647034672893603951781878317903001206429893614184130117327e-6	4.9896641819081392689446267502047765728944677280384661767405913639327478654203853628996460845104e-6	1.2430766301772232668274559181170250205585299789603617089941165122648483385890699128498387044446e-6	-1.0904809335152369921007523317152215126219601656513391749959835901737833264297828295734338460847e-7	-1.982413100733159104910836665896104973628552829625252293762979599201889908056875420084310201673e-7	-6.770383781925557284096882459514680704593120449310180196329997242481770022145347497957452416499e-8	-3.0507904912023338906835644381595116690296290098990459462724571733358778908511730081306505701211e-9	7.274743368937944389216652901883345151568748030546288898065227509464945101941040174273453721237e-9	3.4119109740564802956462745178351253061595497717852115857734692737877987974481390193523941447916e-9	4.9738805669281661060775021427180620042374263531887594616992798307393314906374479043948948823752e-10	-2.2831871804293620983675722136997132310997335114069265567635131128381017465844104991919584905813e-10	-1.5986578342042911119707944602794232923970767650518616211293379598346203839177081209376526803024e-10	-3.791455732904373414057640300151042847510825230291970352767384741921414609173831209256946682207e-11	4.6801579639009449686688931698822520200077432928782469582363096524423460382522242425815614562382e-12	6.909019312272654040998815856767887327894052900202372350574188657849507019117630785327956453432e-12	2.3234488425696750045397952499009577089136252249502656939692261286277298692090522611985152395939e-12	8.53374675109045760343809079555872199824848903355529104184611605030348592084942438113793377872e-14	-2.6823876701110548008867205095409189547207684650225139387360980045466359103039883986949934992916e-13	-1.2579238633917227144144555655689742180266152333775021104044164170777947423524583891652411920642e-13	-1.8473802719182184629128678114145555535523891417489446106254688484779774076286840384664171143874e-14	8.699005329167695201152176148302534646849950777282065686299326642435398321913290288294130257063e-15	6.179759654346155030634762338656012924024939257091455579215888838446638902514538132874479332475e-15	1.5021281790506677475372617694183935358914571076066415505687816626936835360449445833214448300865e-15	-1.7488056831885444524778690546978873436421522989902982790412358008261516929502426186908488655905e-16	-2.7546046355156386774880054318378974952010012538645509820026430856398657641396025518963544457056e-16	-9.552944222934346188549566947863479102601646978309206934605279170034296358335471568772799036972e-17	-4.4983978427136497459070388823330772099447949466371462531967452985219618043065233231933188388684e-18	1.0729905182657132245898229226241039532255877549735620520573948591612172159285609787760929841567e-17	5.1989336229892202335610276798046839384307520498400198909622040182981006789855677236843125629481e-18	8.742073741479381515608999516866943811056806719916778829673943536843380545861043841873163747906e-19	-1.4795277562336897949113244621763872024368466002425434033817347538576334379349228507148044715933e-19
-29.708477112653459768088655807907396919318660288142307569669007276238459112680458217335024484565752	-133.353931681838063462988903177034716638269534692968036743870973359927645319082735551477386067733094	-199.685954855274593654399425680441377587571104372306430739314743378878782212770442444942144073675725	-184.231482867663928422146053089586597420563766159037459120906628044111277360932932652798687950813266	-123.226112812352823527832192758138393605798559172168836100557488196077385021299425733035211226754868	-62.10135725504549239410412567291570088018524129102747605901662379116058346088579116851170070018625	-23.4017982603219779588581810830227802804718351609308207799489123239132037276493074136886318553941614	-6.17901298159304870863803036447929758528355175473183991831015174160125097600730628902606326136070358	-0.861074161730137743716195009494298474690199072089503962677693946707521248567986417790915241487048296	0.0965812210138201293666972130698483226443008763917084015207230506706563935087936542451195651692451664	0.0792732391428434113970451401898960810425917720745534560851793453568411424111907094716002347086578494	0.0121048112369145105958797153208146975993513181062197629041276869132644794437013551147998788948957968	-0.00408911685100770601913721337260093050638253984535955412706430252618862093112651510878339423978178395	-0.00252298645235684358046095485108790228284896742752373076118116364515845537382283839664690427099362146	-0.000415375879402475273946446590277618097838945980976189109713026671903587588935058571453943797836538966	0.000125532017554036401365552423271475236259916775283414836767580250391108504464390077103784524596679882	0.0000903501830900462308024987075613294207341667783522417717713372984703790131342756137266674239882336363	0.0000192744408763696005012065102782375160783633215484395693848774762048047555498296897440167088302007282	-2.99314891468783469543608099314105778594470149318569889144696930997543712462133901510925336703076419e-6	-3.3696059512819772993940263220219552508889812344238650116565738915337390956076489311428274059724611e-6	-9.60993840051088267451147608332056336582525858863871658333481118832618513826947864345038572590108687e-7	2.09124626391510394035575637989217584018212911717309122196482140510430998646606594628096528863549666e-8	1.2364965184830873995358312915758780190420429312036175789336672127778272054219220353720041018811855e-7	4.7153616116798268387491473297262303756100430654601602353707755230092189278911152195478945886602902e-8	3.96386596445561506577885042173748757088011253779854427416717966240881444484282886148289850610665913e-9	-4.20150852281936500757968789109087669568674010178677596707762583984166558421195263851520563135525006e-9	-2.21540480290842709110580183786573524474932222331368742622771314454839218642835727433121966326576008e-9	-3.8753176307543152058266993247674414768137541172623471767762059400564427537511718223754681834736995e-10	1.18339840413412403610398217784107951928946685196554166510840507695144973487612430094855504972726505e-10	9.82530325055130601578717420124606820165477560087950712727510470494476922846086435242808626137010155e-11	2.59632871597781148944447109924216884958666263366341612094153105444109707620768811219274917710034864e-11	-1.67920642996039407543408312440922576319738349718452915314857082970522696841075895848511519839847816e-12	-4.03768701404169996951327904654096673974576580257019917497266510785330973494619046419632116832276285e-12	-1.48535128887470817363931985309735025608645484684787861186018675636299938350990759405431720327438403e-12	-1.0548838398952320496633002254542982024930744773136674289036422987866243737032486591075689879054667e-13	1.48088787177563012401092470873212812276533531480730673256546863414692761085621177254662782181441497e-13	7.66173086574201446053896686300726520012846234880180642966035758617967882588495493648719775270119616e-14	1.3260975357529068406191669127676774079363606285316851837677400743992713481912635054532242014230886e-14	-4.38156944851931792616394186421445296511937389415296376468308764138479566328039460462474296786690112e-15	-3.61338248527779304259787138757578174866724664370872667722816580045440034693027261025393342892772562e-15	-9.69234995738026887314171303917287248035255796639937552629336733317589122793017037221114273071556236e-16	6.15131015632792780412599740465059066131916714958040043523854324222901842235752199385035178734677989e-17	1.5463111527363362216702793936139523349534427896665658372800873245059062237527998349189977872158679e-16	5.83190098158780993535520751667283856914236984996245715298131643282585804816108350110960156735311243e-17	4.55645555377521419052067399445032614367094381451233280158738253004242037644614825406798827802760583e-18	-5.79271184085639737721143895473013946953124342535291639604414749988844422734855698076249826874706564e-18	-3.11296347176155797922731390979866067864271278156363237914424205507381175043043272252449383741960907e-18	-5.67013188650716131421992426110246187967453092805153816446584926765652129474924584982779490927854622e-19	1.66868989472408963236985840678185365412049940402544917957800573692363486615822105289700639581921155e-19	1.4833370019559839641009133922262769063716784608898138171893822257818013303406089042784395881579055e-19	4.08463314460103433972729107730757586657149616540021322421854066461316548110221168982203408970704191e-20	9.61972972842367578479124472281108436868749408996789818294546868583372332437064883707732611480948429e-22	-2.32935689311508383609884576139174175246471114777988152052701799368449053526830457744285744433334436e-21

==> anc/L1S1data/c_ai_h=2.30.dat <==
7.3869864342845562018102628267106030864104130253315941812324975695757446386403498834484150098814531
1.	2.49218897726889557949448160134025910114450011640698897385823753755842785849492610865315965140304221	2.86071482215999110860832573429739997860709213008374610272498810908379118934366893410278324344463665	2.2757269933822238421539231051535119857881680441624324670288848761639623671365339511695919467832976	1.35820108758653056100380191746534682086618439926435407462885299915445691325746825516318968387052524	0.61699817443516135128759814602651564036763238816975749536058612596969093961736904566827074291209215	0.20756468712222077722192761123245870282766835495248838534089413639477877676293327807594294552992771	0.0461252811920844326336652944971218371375845416381132452951683096684681459565793720222785932693778786	0.00325266731623508941692422558166193600275466368445380935195162360602990476286833068264401701936287006	-0.0020172100236001819648727693297868192456943838511119949769863309444165905624581054146650334613875495	-0.000801291886138076790290438493632228571358826611268306491226129917820519163890496751797225422225542767	-0.000047426859780747002296744374551338088715541418420864886535287901685049202143443046409808015968511297	0.000067056049589746481472932149410058394559821520770956131756299550842771360701471754070883454595213834	0.0000282416650810728049123057550109694290534005325466654589924074243638958332716226963845117415481166651	2.77749596173055187625046766650244752631398503804274459825355322979311202100901824044436519294677929e-6	-2.14874972782997085973313737753690675517568631241609317003616046124716031786695822066928197964386127e-6	-1.14139609672807223273513239662204881017634362277810627277851797788382231441023189514972370870857782e-6	-1.95135328465341266073682617746722373514489756177980424609297859311008329814846572110871436560818999e-7	5.82126681407656186688870614324309626820990673525838190973370779043632697092687564195090904027318181e-8	4.72890788391452159175813096073650805158797162650738227515028226018069163919426997471782025583916299e-8	1.23086519835116150120573215809967143276052456004607076647064750880556815614491056676617580924307944e-8	-7.64032117860307984745404848722263689495081722981731134081107248924389302918359549839751818665132793e-10	-1.87136083365613652632812097990434328626333768913603002778871422509721176256535635981709541273283721e-9	-6.95981791866493047845973210752421023506028534600312388378598075875585541653382018019987905973978303e-10	-5.693710881672205459253091999034909348007406723011705787323954451367639766632039446614132992985197e-11	6.55588239367821134865307415160956769356844362374537319369034582840310086731835862275924265311120752e-11	3.5724383264336454653150746793548642067650074060983806737679642619499068796828265164566102975481173e-11	6.90775901020037404821264378833983986178639262930624013323549648960171784414252589033174196259377842e-12	-1.69941098218201920773510642694857950989946465348708650802749139738584743250972374970358379669431889e-12	-1.65906211858213780641469153777126702360126692688832640652371511498246891520526494436000213814989984e-12	-5.02135892342041773163247760717685743395615260572537975715794825096598489638472292169824692791443704e-13	7.59420289357910349699711771542653001146486105621606430476373210260750008310399688432456764328801272e-16	6.77979225093625927431786025332523498249536625238453191967431577080219161088734016316150186685808764e-14	2.99374002200055594990241447877693172571623222492000692098309317987286962273466938274427900824012956e-14	4.12103285816848692796978094131950246033351664968625850733632083000625371500219229231794079815068719e-15	-2.23131067671922478757691124809139543353222062551905044536831639245007481549056355620008829820897829e-15	-1.55720742048692450900212238751753734720284303626987666378209959199244380130338953824260852402830571e-15	-3.91358700559826252190199323553328964926741911508136876285295797580934932645266472016024014294485845e-16	3.80832821079667631318023690191966276141999742784845934708261901225830304451472936644113264514560774e-17	7.0867189716728524889686039786269822532774102027618472473603057834759539188708183183469713467016593e-17	2.66112352114399292652106540073450695260164861714764215013980071426740244164503954759405120794673165e-17	2.19635848744131038398369651050832048421765741455160591369043757034383545460524334812124129453693661e-18	-2.69218605482423393676199847165166391299743812280539698628181595622927657588213076897090743172077513e-18	-1.52014558233877150390237720611058765302493954978479320774764816983282439985595559829298760617722378e-18	-3.13180796898725770900879641374355247178201059297789152041206675604036778323102048542875176402299436e-19	6.9863544420027203736062491339781985704944685422543060096076686846672660411245712171029261139131414e-20	7.53406131219395180468037346907434454270293286047666878248769426871911459636915669595595506059980145e-20	2.44201189636742121099078942035513846174836402269359537735803363220015653663788106613065794162513267e-20	5.48002913708088286359959916964025254640508335621088341735528011030358776304740156155152560167662127e-22	-3.17382662094001539105954297997370051668540107349188806633386992403802810085209687170061421020035013e-21	-1.52101308163476212801722302576143066491315021916541834245312842425159402520147989669322003120433543e-21	-2.46651123196249803129839257944291508588209431652116361949375085139438451548827643212535834886633085e-22	1.01615868119675737060758460240333193536103449179122425753258651523747403999552492352326829285960242e-22	8.12340451501015209409572798907505399168500465803182527733877237555597243581561065651558321073714287e-23	2.26268215584792499837200679954182011520302025963950722773679104260193472670278508458096144007367427e-23	-9.84142612663638043593129463488524760805704771810737805386128733818358287998277224544114351173601034e-25	-3.73330263721851671326402238067862597014896369939109438135425563772946728809068695834933434195027004e-24	-1.52213013781320389141298311597572699282220569999792388828705689887926826152894387398749383992000344e-24	-2.95657464634294637418694791973939635537314975450388613996920830059177223649208465906011120974920785e-25	-1.08121691485207317663575842878451329919145160281246666573031427970673280800787460225994268740291494e-27
5.29	7.9755636251722381127521275408206119363533957418207511082073906382371648830543116798532723579554677	7.44095532138632374655913017235915621992435411187094651198401631620599997111700011638704613010518987	5.05300856385635026588166073545688760183291259204112048743572808211501282647491630692970710315570676	2.59395872673549024398368589250085526318220297932235922948814196752206224070467716879714923312470162	0.99736949247072174171230561662290462202183323298046222566366405569270626392837714567503956082540765	0.267672282424227478220160114184666314098470652655309770838782228469610187485854159469422041168147225	0.0362671369531465105974072734892245058502709739422354290190036751790485415936163328945942655997744794	-0.00598007302110266608811095722723057529969962444964023830425134980579037401355147440258646740723078218	-0.00444161484880270364838449729671689999826336932954628861706218082652344765890415813386128029254907012	-0.000782031819887691135534209853638829474473085355390633729976564922636715518528449203289791343125223547	0.000193312822245451923085879756837102328763069795461045851705843448451386389299796068628514628194400956	0.000148877537742245499706176547447358356653835181718874219094361703791152502462473660218653622677327619	0.0000322089613925801692819893538245303822673419849214836981288710027862785572576468056269365020863718065	-4.68625909102705183129972453458187168442186254275516588338809899280705270526175690583689816111935454e-6	-5.4521214590656074317036392941471822661860303979480041924625099601334444213029336857341256672984499e-6	-1.58065934469338759755017042068443088070696667725682356586519813709067407965125860073493401325426335e-6	1.64564380415199923126617660162159525468798495804461933221638213378234111825800937162893971591889114e-8	1.9694030815346568829939232974939667345559062234400281969518641568318241961267501581361381629242152e-7	7.88532225374537140957799676077765441221353803121685286648091934994408296905567203201440301253075814e-8	8.36849440903121808623165652403573052548994066208429912873897641968302277137177088008264262971345316e-9	-6.37343308656862469297257708793865045525233799471629347968139428540154485268410475298347590617640008e-9	-3.75795590987377565869390182896556498040186205465718171987031990151886228432169026894792718145926037e-9	-7.87259452299058573761199172418593475714644174482969687550428483565266363918761529665536336225848123e-10	1.46729043635659129465479864620132646806628422616105081118263896465691441761609489154165198222972159e-10	1.65556329905438418284012596920578749557758681596756648427603936806880725160465299503395950752316635e-10	5.25983769676374638344124067009335982300948174608427813339973853268237513349302449105054162998410915e-11	1.13060792295211776809306581577568254288449546881216957943440983132372833721748744286733650233083897e-12	-6.46237498277915142317700131354998807715413624743189839723172308413155894922373094591361042401016293e-12	-2.98635749512826644311493171337060461549591429960650538358820456974317982006048681735101201588392553e-12	-4.51884857855446797714741334365033359672055691432457869357890002136199368597972432720921122470799397e-13	2.0098105710375882589181136520106875917350989267314301646243014270040988458164310824078314852990388e-13	1.49870961038292438311665784327475296298689654837054625282056814958140808350318318389601974420047228e-13	3.93831648458451327380157886837136826969927129701488543556390295799838239943173489795843254228518701e-14	-2.7993281773049119576025382633514754468153910339288271706144224036268629968676786127924555647765628e-15	-6.60839725873538232027608850805290009665910529368647646086710475243081561403403338029005985042871095e-15	-2.57197861909575716423726980215349203007361883470864858592493495134945835810681427747259615961850541e-15	-2.4726498188368831117865574453527031821958119001099470175377426870884875087234601056916639319461983e-16	2.42106954919671714454807622393235379554323607857501431045615290342315050374101481173025399196415679e-16	1.42840302973666593662606958906027391834830099540044754885427294763751718053056339330290379508758466e-16	3.09003525321488502678139713234181916076879408694226325714734398862132631797337358012440934863487219e-17	-5.81932549274964820499877247937764132116001051224327054821237476070205011706003439069884609257793743e-18	-6.908720384772454122186371828970895975271455463781621740479571087068128574572245342190059787646281e-18	-2.314947522555961270822619264911908614550898945706850249935715085285919457549812311424937299855107e-18	-8.66537608007237850848366562101953538874491463494035160939474983933701668707267387920546605083545274e-20	2.83395511886283543392608448906463031626140571791472839346837710791924558698323226982347865672554868e-19	1.40638563977558695197028833464953544446591382324092845973066545857500131430066531463683010642662972e-19	2.4242438647541883061090868198413550584804258141400114836307013945071334459120647406824993895598717e-20	-8.68609078854727294695952992123374604398215546491887931661206699301241250681056863234171185224157491e-21	-7.3509344659895030117074120285395682916842089004739222558275010962036210712848811945836709584250124e-21	-2.12688016461686225583176273544100503955128099612714252799934608302726021179955623052139648932692355e-21	6.27133220435278988863311174700573667289794468506833816887669287730730001588090679974179205400847643e-23	3.30939339162610256166972697098965608763077914449141533794152219734941854417015314455633276285084756e-22	1.39576604928999430684496593491021806236747648104946381261968737259872887708229202270969990484785538e-22	1.9323933460516502581706787729553557819261318563844263453114819366314621414157623156369363069091713e-23	-1.24515236414606926504858371482329375891873318540675637876341151774711178229497866279077047930258962e-23	-7.36233113656473704560045755165761979133291874998699902423100718315195210220373981879281445297221965e-24	-2.3616655605219573624504924141180862196507325023484370304469564780600651632992423210684906085237141e-24	-1.19687639551266990092150136177068124310535210356357122760628545608994459303975828409851403490821797e-25	1.52360274862531161930647155463353075878677957617921073555046309099712893741144910333395832485511065e-26
-52.847045477929721921856329442527780309060710404233271318939507529096649308187914620805517589382579	502.771303275264210627606116026344830303431469523961290990242045795650572555059941674348229593820536	831.225998785389932285705234438903469790263693519104442199751657483575696713749990833848082018215234	764.908507467825017806361900329788265519100401977526097953450570872758656571491515391519200196707476	508.33882873458430015391316527192673639025113039752313473615529730465256259331161442530326614872029	252.317189376932824486055659994143655806766354869581327316251776735585392771999177732415254382562295	91.6114270670069775723868151774489180326759539795591565942505200590710165245978105184228694130114349	21.6842536202722043929726037006889316421899351443694644572113469663892352163898301346936406340765018	1.4578224690520163977325672184138584804965264341633280309919609271098597372572787607336195348886283	-1.23905077383982139876757057371518363830142016766946894594570324795676921994283052642445627674926466	-0.55701138369144243150386849541792561865117336864795273884032856548130875149136870209190534706170632	-0.07753575723728928560770092991196143849896092399046398949979347990689709216821579719766681427615099	0.026566115831840573660190197088439464771902088883628655292027213765636614788227009392521056295477996	0.0168984569228875896593407555324384336420911870644423567886596376179010375865309684850794655779804057	0.00322229130757205418021541048663439256113607151102730623040051248245896122093503796784934379193139531	-0.000655318036311761601355514739406045290634526829592510639718461277552686486236203094262751569757790882	-0.00061127944939176266401302389460773922756422377747903490107406964400570123230894924592078318537681993	-0.000163262309407443757330119486799492197239876204316124599648337226760360104558756862504236913011985183	6.71656703604017585428872224815541587823430681930576700981714449370564884192356995097671750102607078e-6	0.0000222638190475851916245154982510346120216258413967760297282832319087337849151456083592556673180774698	8.34259653634453858611296256153228371449007782706498374583387592120292693274476739536693158255809502e-6	7.24288203181540307815240492533496633911581198739674438179490195301327203706243391298982654348657608e-7	-7.38680567683151040319792708925741764771007183583108270203117378938229001957945015606620671003836843e-7	-4.04752383462894455469593128177127945127065427534302816591498037167457332774715747950581924685929633e-7	-7.8526402191276403037911391342186710380361602129861210645724007383744235297005374180771696673324466e-8	1.8375612573680597618309660720125042104101322407163134399548238702272507736756608919456817434508286e-8	1.81256261174560168786006399175406537036681919881862132752699926445558763122586026693308594625222282e-8	5.4676748413529596498983577647717168822904174788149267269254158650079417973605860104697568642663196e-9	1.47648243384412803358390782186998372519022208576067546819223880295059919845708469876560683061532326e-12	-7.22022401661725088092065035298473954199969383268872022865601587959650068224466703129378666141261089e-10	-3.17346585085985563353657205652500868997335362931032142015194900523035371479565916947089418372888414e-10	-4.34718258889923456888773403781161982615745916720356124492927648003206783130214137953903190275319861e-11	2.33323142716325784378339759396512360389067361672274267008075783206373879097373790567893984195057905e-11	1.61936660560229364065763150326937323279838794494373458214254281862356081072165810876579598854794437e-11	4.04288114196215555232210702025758575108884121992322309252324597854662673308425499771087626945731072e-12	-3.95259866876312398940567195744996827185663878870745080273192979769017385201394126268694726429330719e-13	-7.26482027087120286542759118161293572114103620740076838128443518522009381320195330372951963380883698e-13	-2.7099494984228394925281623425979911948297641893775765889137618353745582480095170807609116711220315e-13	-2.20045119475396473585912517688918260167676682351106813545538022313225720167581805413892526587703366e-14	2.73142858456363492692436955599540054847597593935249123869071811236276096393228923328075603412149343e-14	1.53096752462004977812714581627701571400527064712598442451127369666733826534318806235350715818378433e-14	3.1272359287887679967263645078057846511690700552066505639843577541623687342125010683892748011529913e-15	-7.06101326357724459844756508330656116668240678659265868367545659994467458644879281584579067094635273e-16	-7.52159211463026022341941164852213071947859499328431382571521577033162431642350262461906447221140782e-16	-2.421016722605140765698102989486149616724596643592532774593523426172001073819833739571119609660015e-16	-4.9884139270622048537126161660549567764210654880192313315306632009433198984075290620164733353573861e-18	3.14791911715795464914543467964093741342203054938068851712027354433751587996171398349031706925353357e-17	1.4980281226826547945187562036034751367196105225984388509821532312168397803528837053469010912036112e-17	2.40326818063803119784588769765356447786448870478594329561018476960738686469317531700294360569669464e-18	-1.00580361037291340802521039308875100913293291052637801188945435498115785501968428871415511100855059e-18	-7.94724536051128218142600272298161039612789582983064254267373088822757635827311267989715088810110715e-19	-2.20787455795376762763593768281898934651053638595884376201291521610908250768541772968869575822481335e-19	1.11292175177384896809753482050959389767533661405279669100369464628219047058286640494438420100141844e-20	3.62304255339227128350908522967224738636905373751557018564634738559242888166017573325896272562262719e-20	1.49172013851677241865021667235320341732639598842167317625686587359701054473897336599205747168440115e-20	1.75760966919996650451118372034905473065722623373111360329937555309296724795206267871993008252997821e-21	-1.33249555212264088011212935583623283573279923306617661830004542560861212085794602923995149498828361e-21	-8.34927596560121322063139987585824887910372603923662984638063846974568606045820181736930459660637178e-22	-2.24054224871406624080440905645423475552931594066396542261980998414773799399916624786504853436809644e-22	-1.69677401957545116031238068266006661001223530618132061097746961706991489467740228490398326520308607e-23
-1238.15259234217015219219431209282927493606867516153414878682007037011503398259597289550752219859929	-5994.078926150443032919111933376527048629194078799980489145288370865951080342792056436098544514	-11921.0098431481463623327888546101841624006657157570715829438894041160454051499824000191566963	-13845.16909761023519424216638083768112555433964231439058445507396144784394412781355749615970847	-11217.58398701977099477134803575164848743852819291173809703567562671192096819463892194017626235	-6873.989790933025988922845798450838353551081012057812836914246621972976465814406060863488601517	-3244.056537325466650945917797810442733515515489287370166603813226104259313222243176229467185222	-1158.821592989156226953741308349309172838129423883231757476030688961972034996416019095151795758	-290.487048014962438844808096379512844887560318738700813137199333820477531828326755561435978655	-36.7215831582478719478463962815628171591899414848409163537344519658888178993376672854030011172	5.683348063483398439599030685727662091800521619784583588075332994658738799819230365451432764628	3.778896722608727299842098715150774901340742712350890902283898814125768525550323799743577087259	0.4685022340954926575247532736808095988130311910152041732929843461902022353028055978228175992704	-0.2449405027956748905467951295609393610680916697882571075247599568442999947197288151739398784995	-0.1319335518351699037548892223568836048593460152345330393106459168250785648489492456855307909941	-0.01926102722771312527347193395596102514166634227510927306374934287168015990962731206135162831528	0.00785481572794193587226513057868173826571162054791829495626244951486441056204507760574955324577	0.005174386713031875982694613357290764210902778480923369390499485590781368676883274071759999645265	0.001080449078688761628955407134566747318046914670823891826427562618004078195220827219034906403764	-0.0001896292842119710582776567893180211773375172805226018510265474247043245610219782541618219692811	-0.000207077458997843987381420600166301593338338289214673998267022282775959348227943678189468122555	-0.00006130385933461682352587559592804584198544512184951177055936614440755349797690770124072036698686	3.915238886760913779202656041938473251429853491248319768181776158718537514252484411843902362372e-7	7.87261134768297321729439058465080956681410686719037551587457193542428754553717654317912050032e-6	3.270282564257258483316135353875421350163728331886337323305787757951592502168901750838500003384e-6	3.808365826929277851397128012800073114629656669247948122776370971021059264359208041734151914968e-7	-2.595087921097902615533801176922988035134488949448254629772866670464435405317473730092381491987e-7	-1.61207512216841601251068909202577060247907013249476587416817651773030181821884229273687251064e-7	-3.574728481972129769905146504913278156328008080526670177556691300469698894776546679452673841737e-8	5.69827821631169188875207140419761521601505235382165069075394653140244496371440706028044924435e-9	7.21998200764063650201222847528658763312223440198926033718923644669941308494825712108549824149e-9	2.404291530448689430787882407091043265961180156647267323243149496285832907466280469755465160672e-9	9.16497162254928557286362048442194305530355571799470424228030570793269682371756124477397621287e-11	-2.8235345775958188941445887852478442305330293989118227985142981749850677462679549422091814425e-10	-1.3721903083041767490634152571309174483918625533020405337028954751637336843988829610698477777e-10	-2.265229822761886288069717107070841630790451703015541164275773898026370613493084360069241462607e-11	8.55585265390727971509630914479870412139787219753018303432821462570721243864995314275988029132e-12	6.896634853490535489101696677386600592152055047345115202825143644425122028530205980337932223503e-12	1.910778605339812947022310339625739440008801893527947558229837315891697359252466042488689225506e-12	-8.9761763010906746772223952543093994317012805427310610369749532131746047235259483570607971279e-14	-3.02647431741527661052555968181622066034849513701440630564170772403594489178100841927333097159e-13	-1.235291819501607988627602876756377729449468915319150037113805945334515258158511548516223345806e-13	-1.378698273111510412417190741206494193563964524175526689193608445222258541044538590181209576748e-14	1.087634515260245252316018534424490236755187583543134264537891194130990112361833193559267831176e-14	6.816930541659131160979342593177649396957575349214777298501616395796232644419822021244594987144e-15	1.568373877408669969591924266620622640696318683105240497070328802183505672889991598619540017988e-15	-2.393404309317091458001285556723195165603276325337827620637050886444790338982437065197882473422e-16	-3.270260342136042355818834498989693031570103934264546571066046172362090618109476554322692120762e-16	-1.14819111134590350437471715742353814226135942556153114204602442104209028967016203564000476981e-16	-6.359572379410699278387013659038555890641613679824870698930306473703379625072790312613289458826e-18	1.319915914833229681252566760607040827780392782457601025556105379158529883854342219351888158401e-17	6.89367035813975049654899554566439831437244105407974247042012997298864984365363943402054230655e-18	1.283295032628082347655861476163716612473903771098052259085011215060872715374480989239838026796e-18	-3.857764730552067163179202752386653473060123897032846553213490317624920369199069203496769755871e-19	-3.565296666638327406242399021717397718688502412411692181682627113547080283757145598687126894685e-19	-1.084109959296357971947574275074462000377347781572616511435566041375716612061207646948790879436e-19	7.70153377551607484881004304353919175658967192724956854815183861847973375629395894222320359963e-22	1.560283210662186114913569533742867954784806412893276108931807374404144107101455953400623778993e-20	7.125917151618713100209903278978516560388213940149304029863515999561856577437629422986671247855e-21	1.405465357945710367057756009442306437713600347882502330885317697157557762948966570439172982547e-21
-30.9772775072943090814285952722353608990860107519895319195150227636074836553349248798156925018159775	-139.752503965400326639308051110851727860356189661573636668426711275892645859069753614029619333369843	-212.043393212235475646446545757354464197211674728673094291094110640473794046791441567025499399975766	-200.025152406917229563980645882633152071054294016619550144323999397563607759270096389245401346135854	-138.116784823511693187192484476130555075809897808641251005371227978939595643854077296007527898679915	-72.6616894753553867729744240225291723862514915499126524625449010905977678582591110901197875600609068	-29.0208350251338703822770245673788522449425347012005561235058920500803608154740281578955275503190472	-8.35544846136274618136945429099820188166799836939547454373792753623264412555877086370695203756139027	-1.41132997949864143562799361102739426906031338128288561076246490821951442469632659645953296027709812	0.0501045398345517531300311920560997161628027913584197129850395914364010181294990935359239955389442712	0.10672514229711960075727662096880221629295156147237616386229767161342084983813212447196025483241328	0.0243437672583549417597213670058589086361248525090244918567527042848599028609662073196866347036110105	-0.00317681267223432567256403202541878483762481248813529404484409969261534733491339302104418677183135895	-0.00362516380047908720425123855330450908397283388448258777410965157752920384383305069024031669502240076	-0.000923513121804164712993798032518792106524419144740087464968701190208661180871967460653411070859284291	0.0000682601787554401443482862566554463357065521050524756062355793080966540428088511278492763098263789748	0.0001308680642419572512281592515397618032092855912148556329046257970447763515389001149845798592106685	0.000042554311630699496222460036645591370822359698607145865149085884915210932167607465914159649397875111	1.30505256728843428861524309220799621296531195012740693567739938565950442570158491023502741397318236e-6	-4.59296518941883064621621036786879865572785378462624251086035990832057404408683876582794472920031443e-6	-2.03329652477959217089018867354554548468725469768899009208528696101386032614414512615635060383902791e-6	-2.7202661163998022780271932996806711095580196000388639794225430067940941630020664459490122993009165e-7	1.40969001785441224953000562566536095143009320130866745396239943184635596875216870897163848043421675e-7	9.38491996189815147166083662606005580666336778197190451080293118628288655634892642641792460192109279e-8	2.18629681390019024138660282886652384680695397700110275010202375842287977787344939270583664868994327e-8	-2.73732546929747416401501077804120912235049803904224572262973753646857357946278914898939536559292996e-9	-4.01465357976192125934176402203029132145390684910399391493555913294352239215375039647409181473411315e-9	-1.37863985406664975912657970835000380995834410878003269708483778585980706654350372569378528258965432e-9	-7.13648168997845330913172296027329155991734451138777617711981598581549505516757249569732199273689371e-11	1.51068128686476027037319074874955802100480330213199383585164381970101159815028271559119974477177265e-10	7.56492444442841009716198312112513911475333028336967823878178038688437670986786058703993797845497771e-11	1.30880885669123046224717207564029133510516272754027534243198521762740669241866964539029738918657352e-11	-4.36965974852021387945100788011753690856148648046651982362576230562789738518915570132168262183769124e-12	-3.69396457123922799448904151209582846967882191334446307832785462280700190749874027766969305098690993e-12	-1.04765584196526222317855350668683415530241917529819128988075447130686541923716415993571652445571522e-12	3.50983790283658558439689386700765476839751736206521138130627040040939087491670302426982846680810308e-14	1.5814304261265457106842817676506453566315695160694905361365431421438842028459705606875288470024464e-13	6.5823485640027797916322931160691775157981126408170342537624933850427491504259371242461299075285571e-14	7.80945016601044824011660705629082075925461799787489832666718191922890059607202045417936310469126109e-15	-5.5312589374047766105120371033319387412340500193844959810173947856658677635018153796720714263896801e-15	-3.55788868341940189823878355185466080575552681260899444430170190775660645741009034509275266595951086e-15	-8.373856796523258038548518850443276011517105008170281596551733211206889051766057127150598362712917e-16	1.1456488883753007726682986074167251807087316083160695909836115918468750638781321174743834407954714e-16	1.67667427387586724567228851923091044111451935155082867627393565277947755609059732514141167964916343e-16	5.9831794473775774913998820989311382345901907780551193176595990494042857977066022424548807052718523e-17	3.74249544870343894379563120279738458411063172559754680985777175126245939926185119047275681236170589e-18	-6.64183449654699207966107226030865969461196329557590369236798955274977617462438822896733842862876425e-18	-3.53321494034343191657853641060557594584804495243299515839575374022378989802480275806493546194323357e-18	-6.74927765857747423213117102575139586700482480903227320262853256374198164551881162349608176969910558e-19	1.88211292106677684713055911255210915909933276092320403527492212748622331639582955433865425738646854e-19	1.80228328847987696189502686663589826442389633541926060394724681381917939886722919647226622982814055e-19	5.5599392460003922790723355228894195920797851582038834095133384238877459110880050005645881982514556e-20	-1.20316778084269038265417983894455732093795577709266121269025106020247045101478940923579457990976156e-23	-7.84982432060238268712285976947783228838185240684576410342100247692656436920514587629726608690422786e-21	-3.5669469157223739528762124411477384281286998664329488890101352592056712725661839611012095207851646e-21	-5.33470658571107790944622541867817353479088876819344842312482788096416370428802013681942938106240761e-22	2.66566172331815652555571491667905655434402233663761370078119410130951330721673658130209135148847287e-22	1.92237245946502034628723405893136603064032409486098198296377521361527629029185048375656181237306057e-22	5.69053856458740721154433607924643965056206864132714383742915711989859815550847360787177581575076511e-23	5.09893660571527938460693773710690808938765697983939344907587054504984533413438544589263165855415506e-24

==> anc/L1S1data/c_ai_h=2.40.dat <==
7.546137894667211957738255256004503163099403123601444607356866890947193997602555014919846097881518
36.6516149755678210039432355872498223656655475088072172592250225594765273010496830086122980636856685	92.0902342151514201719615238464568789663565969026676595400250587379357496948487455436373436025204475	107.458416433084138869937329295975516038344320113698892975488321330975456649221309508155413762220885	87.653524044513735119362434320215687520586828558573650922707650100998946646076670337280616972694526	54.1547870573918060868054689792658137972032450867284448313526495356290751213775115255775242650751772	25.7690715627161731379977170800576713985821608399740582317809499669588718651414985193023780748931421	9.24651458701134031724115861034917215929245891722724480829179703684862934959494674056483063362306636	2.28685141230663332584214697943511883843113290364804644383935918524912421599166875177386908090624327	0.247973861948913925085304057662794366648075131170913514697378153551575278740417129862257532363786738	-0.0747217974601282482948774051592255959335682015849053430750782363953859900081241697334754589508183685	-0.0411674188765362575473205737602262244668421729293585333173075416637842868919763551400186128186534722	-0.00552263093139232292404404609328081112726382247444709777017285547975591760459070866167336129400058962	0.0025125072979103393565176748075573727157924346118110282898242053013802681028599558507016685089404436	0.00152193001151580922987220189711811752821630549916313711482764148782547677224296659356186486467730424	0.000284110369962410169134520232672692020188897104033613314271057315135693898665425383602459276105895174	-0.000068088218875597675826918639629095151483749557416435824778182731599744665733708338539906566974569014	-0.0000611833402564841449700739594424088836181767535536857769211117138063137167745254201310305704326103296	-0.0000167081921312018629692175592489134194120093338563645408429121734854557566127112033618049342585198841	6.24369325167150459567226697944338945175872576740660511719057728053947000865699925510507860957505183e-7	2.37094540175304610123735215010833620635375240834597725105311231892758316427942643187637302521370956e-6	9.39305652425746055771314271884157743710122824164236371371288976587824584577305540066210656192506312e-7	1.01307865043243233698515440942589733663292945154194276046670729633731891856090019315203976713041157e-7	-7.86076112001301513475785046952721739116835221772636822027347244718187134713899597420567769020078225e-8	-4.82208344004483007643796728864107443672245018644285919878829883405515440841552614975617675224528056e-8	-1.10061064780448307866842945076299670175277583092838485643134336059621082510512404710986638175441522e-8	1.55349018109128031505472099356375000058747328662466174963127578921919787709610662890834569566164256e-9	2.19354369210625217532761951150027077246344385201574220347587650802222351891450986639179046372460439e-9	7.82601720346485081034927253375298536024286313033512825885162725031080838683429097088638859669782001e-10	5.52616910687251837889445599181410627232074418629007360257331382533993693987235412297082214022686016e-11	-8.2754997645607423102733467383437414830065565353257682260046140430165779243238917626830819875447862e-11	-4.56399296449742250530229385018337765608090988819511983656225075988569031976309072788379039956892558e-11	-9.48062022564329753225062705734138295342119629251610841015267221164768809877887302578974803562536654e-12	2.00864266255263492791499481482280556654297455223482015688155375556042930758896273540576073657716568e-12	2.26199920076255502023303195190195992178116020925092549328741057683542230572435734865494183736699113e-12	7.66907535888173873011769010537133393823068292012318092204849610098487272270570063403663460526232553e-13	3.68466808540338788966613840871768823558187149522354848799610634386281562630687170836537989034049497e-14	-9.1666416514682277474950253523077963942773831822379084667084272731802334159737796985841478162723971e-14	-4.80831440529749734800920166403478448863869820059953419663689736412154108912401726499966053577408211e-14	-9.42649053622068927589202863664095274129359079581629477479021503809163596470912272515283944501131103e-15	2.4612941148200896703239513569614191146178852721042109391520130491112920743799459304598509093698684e-15	2.50908766263772505863101195153285761059857105801290168092883506538494788301213010810701955701466524e-15	8.26637753638033318526984759149010576643619975260558748612716145748513027910865076209712504751606124e-16	2.78345169233060823165246561195446456264801026183492484255397040223088341888378890484041170177220708e-17	-1.06288611005955795065911513544146243345611648737830372045601291681593623083925255933635496593838769e-16	-5.425247540077001243507150000311189828072453775007825633535603841371035800213604033960525809295461e-17	-1.02509547490495736627029781465122013667847691291945651366195991587815691994570015358263459774553794e-17	3.02759362969598843546800246780707299429173691063343195677054297531041119616161199270097890133514391e-18	2.927678697473753489205098981268146410442350574733343385806944137458751758990466396657313262952311e-18	9.48270695932618434199569627072859270624913411078820932690671199800463557538757965123300589112268186e-19	2.30603142193236298754476966272467115830477562577210070825689099936904963570742054343452522621680683e-20	-1.27721367815008378791411949862064821238904663154724483211183907014305410758630638476531519366917351e-19	-6.41674715840740654534742610647088815333206795518616175751145683825339266930858825723556859816688615e-20	-1.1847850414837763702765564725360503966055999266268654892640607693081073392236578453629174753192752e-20	3.78071638400536719003951147446677048033184173009131436532233706550214233835350744075717679455956298e-21	3.54057687221515035827750991102404047865248049341917073168214569853643553196497143081114786225485588e-21	1.13857713495510207940627124387069620001378965308757456386290938309355383055396337871786672088067168e-21	1.93744135056339229160487414289324682867664659908131710530256089916955854830205654115834989292913259e-23	-1.57243137870502285228761153019821827582698044125752813576386056610499694440342934059612078981569013e-22	-7.83678899604802397652272808504112822781702935911086652336853193706281999303921591447838872513326994e-23	-1.49913931363528531719623798111720872490461154592642074247861560360587229877485386818563209308819948e-23	5.77128688945483600296313536176226114652139004278405375676511814180560499311215664454946004057075598e-24	3.35440124011862361059988668735050802411656090769138859290482764086050477801387850376102771953196272e-24	2.34749047089072027758078327301951633104902063578320663216615122569804933035520971816589795780797579e-24	-6.90279548205158428817740448571794217259626362054884871105638052076062751035110262446470616213536202e-25	2.50733978061570508854200559150448250114231074206633188581236019361063486993371076045460842431440038e-25	-3.19642896935024591408517337669014959367612383904993166833479848023994261124230715471806993274670208e-25	5.85579429570274233545973757490927871648619019644681321489291096008036009070807127462317646922086829e-26	-6.60724938278702220093740531935527546031169758908801241176308630588353767349580210024591266252328536e-27	-1.13578994818711805460593994881182580850090307626739616249050446636116856801456818995212808205149723e-28
300.	458.02956726667979731208242719451336075205923174990546988104403774600046422410103532786545566688293	436.505821540161490101259712190458723810273176057012660267830383008551210408753195526487140652657393	305.623629437564284367867106679911302269714783921222086415583298965951163360530831016615088198052849	163.542294774519245219415471995097822367496863546869362404614286685508705598591063013992730317720329	66.5584454358108469161841230818816912383980260858797812713379041511552272132297937039826722764807596	19.4818570248792976092567463317396835618048868971595496708121574466893843016557589908808060297706245	3.25713776482885614057887137143696271184945504843415881944833151881425921486551565576619912062592348	-0.218668765817977054017541021556429188859876113448835491096128554870939934117401281868358927185234074	-0.316895201209134199051757263309547030286707684539022234947186907476021126839703159764207018839412629	-0.0785323978329728267383926559275219254471005979347297775762746543190710894552427351516944900343750197	0.00640005839834289348990842960591647614268629918229472121723574153689335351204857302195306795628567912	0.0109064747485660353381986326949147601197452400999083773323346292127790891894750233081718296039997998	0.00334949111919521899289671620513026542027230054884593200471926826528461501683014034146007253097011198	0.0000279181832351116595466673603909713996855494536074385884441604893118445576961789211819601873075060729	-0.000385904014132038971819739849515566287309013087412531848375927081883457851931574699819599405295716908	-0.000160348037574729615893015428616169491197720835782433574015858157344181309808166496501134966523230679	-0.0000190734532797020962869864953795559001484720555769269371926744215460613420801108834136271599476818133	0.0000120154749561749112980543448575007351774819313194638258025659488830549334266817748704630026144681081	7.57513496089606763475728708910326993220122865076644279903514035794701721109894401039283149784040549e-6	1.738561344268479484440822392527596225829665674830937280776752501405930785295294165035233285157377e-6	-2.25972368180019806740243050712837029956760148714694564491473771191079767840207417066521523407537993e-7	-3.29136737637347227067433049978489630838773305009913674897794072804964200357548581620690821538167498e-7	-1.16535404426667917729094937248562127684883583431891261773540465475292059311685535869156087409812431e-7	-8.0669125705531916151759072339551385042199351908894995310564529406998963663551179526654162744944561e-9	1.2121879775707422820901675472095225252059203229915790044419277675281230317154221693203092117212553e-8	6.59032445974400537573531752447315855058323462127301309619246530347215506250959039480888537720642875e-9	1.33888789755864589336366896998569429667859105603001421613260398517304088415142535290266967676243758e-9	-2.95942918453084623355257527348748410425388060179132698932295773537115253034839185350753871682559025e-10	-3.21080847654100203158448067234295499232366483299556284868902019301838961019965405286079832597531274e-10	-1.06580327928636689230308745573978646528575614129144199059067497666720436225524959795708941598323355e-10	-4.33749175048118927368298883221879699638007964583813310503213391636223007775807262729379283271914701e-12	1.29421101716663597248426838909907382058786470094810509696447426673524185211694222321901695771481553e-11	6.61664219319246605524330826191595521093386109989910366557585857606273627792828302729206519252955647e-12	1.24929301497064213339044084204122072832479850084052482390914867271454610679160321826818022931607168e-12	-3.55518251863841806514583066066088114685347312815684047397073021375340159930593436649225244914851696e-13	-3.43732374546332691472073977545073740228412459493019881765732218764439850611684845482614155025995327e-13	-1.10194775761391988961893693001901972835871400895939643163127130949519833755070513234417705684872795e-13	-2.52086646131185353855662751052210582485964490094923916695983346051432511781593413892997903059349018e-15	1.4613607011907039417564028922373955576287573292069278324941497899326520262013072547481575909343269e-14	7.23728943601648364526965360537198983014108477557691018515324603961383008826525658891103553002670451e-15	1.3049380822772932356581443354595985163267755036661299411403137986400515114245573535150920897248364e-15	-4.29023951368147961107754150931666230859774970411664305124397089600184964006648544908443544097851211e-16	-3.91442439276069321387171144001112701949941920301869727060304782101800995070421302285861511881833064e-16	-1.22979110762225198127820818768178623361828319737540431801426921352234164906623658568561064030488643e-16	-1.40424799232278229404819267724579200994036838691668790974647045112394304575678452835317625133680085e-18	1.72239113979872088780251250600493798154229623924456909900393671104982210290556891140907099914012821e-17	8.37775411444300452662587655931449889138413368481861690706921453204295398272403836147294048672127689e-18	1.46775000602088122248264020699960482952177493815998005144607099536837917168622875761720051673166058e-18	-5.27581695162846482650332769815496906954376658820332217147048747930568442675147916636681211311781679e-19	-4.65078897413702605693142373480381425416618693673661800390588668111141554392732188339350102010021252e-19	-1.44925774706742122154748785966463248840782579903811885534020962225099386423543600682482792321095515e-19	-2.89700681608268821893498925401858920837158928593760585539927051402036789631098602035503229297487054e-22	2.07637229100658589939526512965215637461908279843238256553587477170903899021142389934271336571535762e-20	1.02284739333226855302461088656926638571484113867955494888518552016194119146045227512393394454054085e-20	1.66238777986457553811971562174740611575880725614685760663742468117026699968486196272099159575032388e-21	-6.28330445243060105502184157226521623314539378491393722880492911794637161410023023205104690654408319e-22	-5.73835471686374957160373804610699085436820098560359302739113355600808065615066239692958265616850367e-22	-1.90568195567667485478430743382035762231176371666982016025755765080608300994285562946679918550138704e-22	2.08561608780599674794365789924219140178501813022891675733340469389608553827969886449167988758941149e-23	5.78897852570347409717941503174453007626851041549265729912856270242022324988133887653231432322412093e-24	2.87223719524892288695688520329712216646748966447097621116927687017604712744837793406514887477458408e-23	-8.58609215627897666555041052956584354601015461710559851953595636243792394364803310933781111384216324e-24	5.00948778901297015395717607770720868625708174045349131929247285379665622477513183493019778328045445e-24	-3.18670321970568460678401564532319056453779719511025838955009041896734130229890151707211297395546804e-24	4.89901943995361608460176768706037979606523427101714068587134500390381287683117079148971048843560094e-25	-7.88696234913807908777539596702077049760250839542329531637759588066197674026658314588628518949720621e-26	-1.08341918237643677854381894577213462377679640027527933982849855034208121442514864941034075157557831e-27	-1.9059648447419625428305313660853845533014166996752645012546156034343872807215375936487518806624031e-28
-1.01530017523105661342414343625290689546228679981735665376305859234266921675775635165215863026695834	9.68593742790819625900504212676956548828123140155979245747678045353518669629219636548910162424562197	16.224488666354808262389988402255112653110891841893659738347085419308761419844746920300572206783283	15.2718443878037320365496713611855500374593418767461990116537533368025791793750180220914561256207192	10.4884599080227307504872017652558715194502589433176246859963951483779065548793503532048182823491749	5.4484916436080689305057062083929434164837697766497119366668004379844363310754637988419219407356329	2.11133241575892541257037469787436929958225645818101176922419310459158206583916603462409082544709621	0.559186539727849071246971177414231183723144618225066567534341362294645446755481289032938512284390324	0.0630393179538863217224563159016085199579316665744183222322315837478836329886509929662032693065898098	-0.0229788471497263046904020447879033278162189650559884201859990180875948371089557386297722486369321555	-0.0140079709959457898744590939030600983756821548405924295051241220960425320609467048456138977385567204	-0.00283765417534722635873235316588736508870302863770114762859224267697701379948499457727427148433609322	0.000376145432581106556394193374674205826363702163644507498978908617781601904103310456633114040578742978	0.000431319626431828931865128316715654809963443766394451898333214334671614095997382762139344812728156798	0.000119430947761322590348719796798214223636586946797122834818884160541844268784543551078305177362998945	-2.95205843999650492525815145209279703704886985965076714316685872612026203798641791680698779596965978e-6	-0.0000151233756803847721905684186813951355028913539737262444912579036867492652822312100892305148107253494	-5.80622130565452967644531318979301299905524630439483229679134956265171106166418023891261465846718745e-6	-5.67720653089845741816942534951916285686377381789311886276453841468179142825792530122142339407751004e-7	4.82340657273135661445183760333967147997141986635106976720433841623026449655591017711619108599001446e-7	2.790087601401012268719621228476843412539160685486921817362684362586548765678781217761490675484469e-7	5.93366280212856984172024938629801077596744276161801503511171275685749792518547601359815481411485738e-8	-1.0245109971159757189817104755994035690503598217723514692036333277661851777594659416924528713204416e-8	-1.2344792930697189034680878361333337367058084187427004740906868128311381637503800805290493723836952e-8	-4.1454792192566563719905677671186449292910748296025071277782640764168223777451100168075455092942954e-9	-2.0615676423243687038184938119045160813323011292245776406747343742443207628750715534319920944921714e-10	4.66918271741350389911992696389691323066472902870702605793717348806536792094296645836540917260740432e-10	2.39823247108528634020265686072197898886066975365109797700103175548445587998067411157333970393432448e-10	4.53486252906935236573265473933513795156239353207943775488789666103361411518097142056838841618629944e-11	-1.22700111777610317519131160409364921360174225703179761920010308351691380785885407147906522020993427e-11	-1.19067287028594848545508906843767567693484143449330026443248356470674840129332620967267053989445625e-11	-3.77741683390478704962156918581377192626212132604280099576754326422685726176048743587546212989265234e-12	-8.2114546243915167220650050014608971568265689501439982485117035181090832341556346365327830231102423e-14	4.91624632463932525243230947836056449525050757771357913402423404481252922039922442443838866756193387e-13	2.39852989641240279806017771274061638647666733943623135484827829466077841388397222369276405769752265e-13	4.21996067464295256933933236655130419201814086043224174297782045164256440183179768878164034819120113e-14	-1.43072444398549898659840238271122721349777754975559704463675611817194340128285117019392108351683583e-14	-1.2686975322074093647808968878605059903857745120271731557123159527239891524322079367003032636580616e-14	-3.90165238110599731666572056011184912696358473302097122041604787502772680508573161827708509708677478e-15	-1.6590326138356668828699511308728937490432429667466512190788682780145557480829886773662445201611136e-17	5.5146971387050369796090001516246622427033739005361738193110817522042923989495656117455871916780174e-16	2.619379272373100742640904988308567141301092051556480102256264773313643296507950620340877082306674e-16	4.40398365661148042293957282634422829213020503265778035265688411200334883636881900777410919059728956e-17	-1.70204794191158631821525852676345341684729740631923593648883658757310718090024424179733718611027504e-17	-1.44137209781047942249059005411019589236077599203235259168650633056777737829068414162027346118353162e-17	-4.35377256063367775833167665571087066591930341526031232682885809135113030955652109297188685035828526e-18	3.01529317034189741258965920327126058846439263988040076572945867567720709431592533322201837758740787e-20	6.47566736712404921621384161860765443317397604132151078789158079389751739050307011367771120724415107e-19	3.03019342432187637533356261200212305841819267896346026106804244795484715669764872899486910438256823e-19	4.95211654174880382725092006051271850209236101089315471747787944349519271012165750447181877200055176e-20	-2.07475312384338890337689681884379997796314220156038347981995943547810798476405971282298317812989736e-20	-1.7112843089600027903106767714502895175926323969050513672414329986369716205247785208838926139165025e-20	-5.12421788679521857991264302152891560891730895658858306718412443702586146390492925932189881495816039e-21	7.66851283537967638896262776247074088533051416254244283761200828759922951207320415356514617941420959e-23	7.8308463417990676829583848640930036833088705945829541251374035530146109167021917913515151531061854e-22	3.6750057237821672767410395450257770944958528208914983271487241490449245715141081172931196069708519e-22	5.7051018712198568767490619892769544118507605527045472854759172861188364854669278178809769413882985e-23	-2.48942999647186627230039963231200989576306130810459640806717147773387184415385678069134793467213638e-23	-2.14629004691869648126983683422927021501004682871214366555122986812605996187392812305385048327707317e-23	-6.0811663964634139919031635483013832349590938465986011670478933913802614897908065932888345986639033e-24	1.03174330869670452231692111877373343080103073460855253061616132848200599205722794884953745705988427e-25	9.38243330180740563670374531887707993727282794693295743928104036524612055240976604693612416645841753e-25	4.9169911529931886653821612377281417120010387431696507244998499429825842825423600568309010129244906e-25	6.09204714419662066081045673086462137685977874614104904572791376807971295757335138874026212422987682e-26	-4.67037838932789769343718971458433307337154634840588511615615207004516284438498685822189964662375111e-26	-6.65148277516065415128324969372665267365058954398701870998072830343427193772994415591397517047955657e-28	-3.01573249264333648838741783346257696636600679887269386451041303877491170185160699755265209090450234e-26	1.24213058819041521985898089083715451197925038523938690217641215217959133768060943997236658365446149e-26	-3.09476642097730083391055691436603188210624625111696919022677456776447708251368929164243813989606205e-27
-36.651614975567821003943235587249822365665547508807217259225022559476527301049683008612298063685668	-177.74271259690481690670572945509199520070420417730653477489450887806120708277976827723373349246	-356.36152640499966940989552068812021159350238496355262573635013151012240452339561215525589964004	-420.28949800815224690373277557119640389128946228164794373274948721433896088980574004183428754736	-348.5848604074599969554276717310991002292172673920544288463858200925046474785325308932011176092	-220.58034693510983298059972860592789799459279753444746665982067546715790223613449618170395145982	-108.61943946301842593613492539801524120105792629678998002085206926853473990581284637268984690787	-41.08548352683616661161097730814098368685484303373643902568613692230774479217275265802281635553	-11.226169416047756322553949172695026405307714816294705054411816766052341973405747284505784615804	-1.743423557325728362705404661169873376705963669403335103213037118027187689420358098112169142487	0.1186524641466104100011667627189810073115445149394123667297841827192367890911414571325908737522	0.14787796910678136637659706428515694711791480209625807129713761149470431999966566220498565480815	0.02917929764395968715036802632822703848775745562786480220528907761439571421898559207624296852174	-0.0063961585350523994214522659397688353027126116797857886053565510654288934225965325068175745792685	-0.005484413748580784581901991232913137539297799623599889863472990230453283585724613442525061410254	-0.0012767940438015728851907793912791687638992443949334127196073125218175613561668930412452329332195	0.00015715291372055849702127897105969444669424222833404696184450661326464090613162011616856856368763	0.00021468188859060458751632348268540089121326483106261555077770898612978326909307594433028169300816	0.00006752713805434146669165787200991753184011931328969110570549526639540684526433076844621648882083	1.2537861906006566775435419227239503537067617658516690604378404061406664896446040205405538538219e-6	-7.9751602889250030772707563605715081825813184036784389510612391321253431788977139526503540237246e-6	-3.5626786243323043986976571099517721903225420862791707146918356044829026191522884023975598583376e-6	-5.07674927413219604146689221428884768450876707882426629755911235343655197230560402033000100015e-7	2.4450102401342172980353805640820360896629150865933265947633429279014824146930140468353454728244e-7	1.748596008889814406370852521190317963674098426702691779710539715313007739435859196556444872952e-7	4.5036458213223230822162746955921123084004970361488337902162023370324723777683285764661824195697e-8	-3.3809890784091133094734561382784123641792099030253343992428594784665133740984979397064713839069e-9	-7.6210354998975303056301927591894307978775853205660362321639077397820169970238998868487578010831e-9	-2.9841274628916275737723351934837927874874656791042485570663607741961931162151284796526285210557e-9	-3.10000207184776807522881591816933530444793566854137578754691683554536831852556568666689501813e-10	2.7013875855970401246991557988595024774089304222681894402681967590662954955934387632159174303814e-10	1.6663776497512619729125205408440112093907847358081704724289111202928449678165034665221104843968e-10	3.894269307395086940102249928535980451285462752746780501386912306511711488582254757296542329733e-11	-5.3530303570084278141145970178616304117486391170922163390665885306264564397751334333910876816428e-12	-7.9411479815461715188050376775451265515371175281101698644812905370009766429763935851069991192465e-12	-2.926147546388100178575471602677204766040140426153946770707109748946798073908617830577722605123e-12	-2.3672569268561571058289116486360296776270408803246788500352315674584711514360925064073709819144e-13	3.04827292340447819789447301350847352644947019129582492069493164484927297157767395135509410403e-13	1.7593651984862710778518171632327122850017036006956765748684870358584338706067101298449300230364e-13	3.877495308545179373444266359421463884190184844918251733048517045037612266517275107015765661533e-14	-7.005624539724117912052413855517286944309582998176498976942945321454743292769172108571915986513e-15	-8.849093594759404144491744050457494606922831692893491354793438502393591336199701405985933237702e-15	-3.1523058688917489063801713920288286657181523300467146531858841493910526431363724809126363361413e-15	-2.0887651799944679090279250070486530831041590936986203981579859041505949735989797132599656335309e-16	3.5673819778113795130539214271471057573394127046988454935547865527080096373972848178221789438821e-16	1.986346851521284289319647659195944340621869314674162159816579505576486519934076841374372940972e-16	4.2172451532183498620585983404443892871685952445882371452448160257855623103096072913403540163518e-17	-8.892345427234548065262031799903729563263366196711762594150207823007662293903291136488541844398e-18	-1.0349314502771153996713528166670118759612693339008538350969404606354628890703958260687507955487e-17	-3.612824307500267348968652521025461436549989751903743330782557164315001081224299771549744132549e-18	-2.0465966648896750882286505763131697299105672417953477919696223098841665873306119351915335495965e-19	4.3093604781424580402550191753459803560248590216383577359129080150112695824031342962381841423771e-19	2.3494824694437148123545083865509905304256739309348298775133447481391428607803073761064006381584e-19	4.870297359769733409065373985867092953531337070023692807142654027389032614946781073804524895055e-20	-1.129983694592593884153170667087527232443658459884203332068034311675651454574255507340596845019e-20	-1.2534328209165498549744175214305218268424628997679599035195023936337270051024433563120743600396e-20	-4.3316790031639282036048401544261794916294725991713903100225927837263837465783817379908862425321e-21	-2.1190915686892327316226145376617352043061766692830672041387220960484719195189133940115214872465e-22	5.296794417548186466274397644585812343155716988241043704815419630562219021642411797192980421991e-22	2.9072897715828642530278051645727098602457926855233303250641277198796512550121680402096704262329e-22	5.6500807925165966106791530814945560463466341369993464413231701025886923612153788742597032506362e-23	-1.305365716573222793347008038155544076462713279984782176400444427009523413261687596803886791411e-23	-1.645321162261419197113942178559788161096499390627399846672528080352120178614923148080751199726e-23	-4.8754429773805682005498557769206172922424794469719661626614773265952121125109917801561518736753e-24	-5.2645971587244037381177138430966979954608791434935780986928907686568077460737328592638266389373e-25	8.514230888420218070601660100876374611482928603196502658529417487575698290665340885073268930411e-25	2.1601802327693099514122134049005680054701630027694742935000128643243832270041330396002198602581e-25	1.7352791962420925898201702982170287902927947079998526041520789790574242289326665767675764586849e-25	-7.0720557004694843519544278775699998677294324980953047021399448959639912127638900670496782162796e-26
-32.2451675099998570347102880470569615941537809293649294038528403625663889763239361400927688954419743	-146.142453306354873085075190235090400133781068417825783757006672220144546642667272124164704174789125	-224.42274682495421935117687967435049667092796495481903942853178845817009884359933643167199506688676	-216.038727913733804963795741910054159298989518941568786471969671098999429824797052992090855989894232	-153.570002793902346405709081830171440045820534142566026797170377598467267365948091476099061454971039	-84.0129129062598279828354095370546263177840674242200939902050199321467527334075332164966314902962307	-35.3618896972135732735655423139009958225295950893150543142547970905742891787850245327449084591130037	-10.9846038798454517243776447448382559126773763052949072042365826155297718563694099908727619843118114	-2.15453821152852637397310013676342071973254694629921259715153726518046864455084580779360679058584119	-0.0448925260289295582588937469252009114302093653016934982786382049897694571501039352554591352167469997	0.133446420469006359509457729291994346320757707951863987755239635235667394133655277181803802201549244	0.0414258998271375164983885122911935404586020455718993894729217878320165954519409261218626912072595628	-0.000483188100154092693014844453655674150553500709342391476232632431400559764010526929806720093116564633	-0.00470566254230217112780345302470767788803834957951579097510146136765770690187968946501065245808856717	-0.00166698836536901127557522323497644212424174068498371635445743891558061781302873894428854186095263608	-0.0000874802356683248241422829411194264444004832719964319443316400449084790120000200814984406042712057603	0.000163324186629309465695312123958558169760163633235359207389610854573265634025586035051349581922767472	0.0000763451797577071940727507206912389019988652576846781609839159177634977235414558528391974530603334656	0.0000113405275706097108670017392915187811646728601909294549717632316521472422824526144358317417352559524	-4.79175083526626099176456000638007387912795234442452006476749028251103790481652705591455619823084056e-6	-3.48148038101229911788596900571361845140314884683265638819178535374864864108463981075966401675507097e-6	-8.8594838780163054766765742493319790802378296945744769807248011088898978705612591939316167896856341e-7	6.69909318124063363745671019700564034145538133410154457236490473748631798253416164250202115997267087e-8	1.46180583491420066209032661856990601530689674725605816865038546922361098067988879263023718788999875e-7	5.59817046064394405304518452344162767302380656622277438472420473903606413551950902121209217006473383e-8	5.41844100815364689306066700284697844472395766297625701613354000927062464607464060438437974428391942e-9	-5.12733157133902566368547893196855964312741001200086324210189352752370244059665101018953575413082868e-9	-3.05437573663725610225929995340111305329642707652519089353705589765461770278326242284116562126545134e-9	-6.85181079346541913706223042340596682687643167280170312297070449500813202046025835235051487528222643e-10	1.07948280024521603558353355609616134397859206372575362360881271698154826571108537116841532535259055e-10	1.44208009897799469087053297088235122451655691980286069980695838675281574602150650232376642220777367e-10	5.12380679473654348744807411080905130806929436283287351863141845923883930645011216168551112622861793e-11	3.47801732988235671866923132758019967956872229912250431010793594548898005298107304862090505791709775e-12	-5.5755067456309355435882938739360691767594813656745362573714024497443031575592114189542299971592945e-12	-3.07331106916561929094708585261140009722069672499136493555643633009830424524480488482061574693896233e-12	-6.40455429226863787904140506035981683177674495955713474411549168946772294312326122866369295748580132e-13	1.37217391099816036205014585687431428988426024376467532887675515567777291429860036227549623215558354e-13	1.5506219582090428160079694752216945279795310695354683724202373380381690020659431034766424923849928e-13	5.2946925714849363885608863158089806606780538116520187036155987017773137788776553772942932879736875e-14	2.63996066354361024353016012531037487427087049223134881302112036291547695327923421764791082492916825e-15	-6.3487022586909725657478743607817459668046436285958828118037413897338757780689676191000596227637953e-15	-3.36344625684076303692668366811392746642367449390890168523575219950827023881272981265496933179773971e-15	-6.69274392896633621697485341583884770012115974503436139990858483772379277910180691261676128063003131e-16	1.69823778505019781679523914251760793160729117623192052687033347361884923713232528027891283752510656e-16	1.769495928675055902145652038220006342087654302054690572667164916850642906253204944729053450766464e-16	5.90374539394051448461111506147109195680817435766748686459938728387222117093214790146042554724414924e-17	2.25514227833371004543919036464187624183642922200413619823304667249425905065039365296207853290875201e-18	-7.51662931799386036707020190894896393147174920033215536521798700189839219440219379942265379674675061e-18	-3.89362572828213079923764017940036773649577602794694257560606630395176591276149804935203823008300373e-18	-7.52229393165954274387458977992281928803960438633623660706530809343235515713880769884400029408079829e-19	2.11562374013398653980299037901803438188900401619213355198668754395639249489937726583949592859948463e-19	2.10618052573837308976806444198585638256095994201474978719369431447961339411667320615571715430123851e-19	6.93685805646648185232612730382906910489046143173402850008268033821904817021044083083360810773192717e-20	2.08179246337462489727602483039564091422259898345602624274598426516691545148544217363351825911856041e-21	-9.14905033539341467960658562191805264084955067268914109878511093254637052628003933129624420460272512e-21	-4.70877660467618419445329512860304064990092854293311250402415022506749472406180682832026562179970631e-21	-8.78627704826758487845504609939515796433666055428449273039656581054218342030456903246154311207194115e-22	2.61370274565762611756957781496459048571262026751757399960237336820310823113382004356013311235859832e-22	2.6061047236865914678119099187932677291967510504096606283010023593309058696240312746831005732023333e-22	8.48675015503326903771880658847408451112437950683085028563119970311702653000354404799968926647822843e-23	8.17809024051067216886371250503816502596461703748124432821843208511788862047935689232333061616175633e-25	-9.9847188113075460816690472310161372702142237113337477724937111950372839141153693786352893065975527e-24	-6.98833116740981138649401344385336179099733019713807205889253777695642380526215783266541293200301705e-24	-4.0874248680044604335604819084402846382584977827562005346555840410828420480225697809541715653457185e-25	7.26554115646120977184774261997030271884840069344469916625058461800443030630364107631087292736894343e-26	3.36579562165173211159618879144735588675841116431188961666074574716542373906505409106819537950228093e-25	1.71938916915722330081906564593857186263010303793727203109989921700188021235093332313776120331712001e-25	-4.74554701331549116963782335942871392003239184463812614792045286494149995340370616904731562883951692e-26	4.16926059376467471313074720365647113264238205443076530569959429585269762375786013716150976594579907e-27

==> anc/L1S1data/c_ai_h=2.50.dat <==
7.7021032437348641571703176412285792369980977161812614935405764081511765507802432577299421209664276
38.1148889809497695592626439983729248720550572671731417422128156959748468807082901165528343916582082	96.484201469673092534038745898609468990785879421583715850564182103307783878542611209721624337655086	114.291907309512483271967341903587803735360715427033221138650740742914302582528548578561504505902055	95.3912006743734389296468900294295131627068495441411301099981266729042501581727867257387796612890201	60.8288259622168654374009292880159526943860119386602445750279676388708236215008226135807826903331721	30.1922135283212497842828940154634354768300335212420384548813651096264877056316512048325448508752217	11.478646820233786087413879194174133409248404715131953907864218194697393311314960232805595309748617	3.11048465459297152196949042164219758900457756591362092287708985064819454973680357162781036527539615	0.44040766146549554699852207750435159969662643290985507364783688234721126234893217345711118171484167	-0.0674787455319530545207004051641409455770639806798924123437353547821178041087970734328303343253135517	-0.055999191653007335586573328379939915246578860098038627049808875748424160690507329904910437900740363	-0.0113747455701022517819367023221515618482375534099131343343626848658131595351854910285096681356695161	0.00214357656301423101216999452235472675041402096556454959047431410755407546577742855811686398264541723	0.00211933182748414683025399102522448564723060441329572578538562046415950423059410212164499024913294945	0.00057427260404332718233841533615831511535565427107344632745312603441006495275936373166588956372032199	-0.00002583754158340658464815882211155238365965551078044241844848309296758709353622859761581826314136451	-0.000082054419576275624767909802300737235968328254262341547146349061400973353074598407077927314918431806	-0.000031619956124691127815340294684154177822002993977349713030800720959265945354770090269781599962914167	-3.15178209855972153122921048343815684774476838835872127186498229441179608675877665067001251653017192e-6	2.7454193968951308657808265261994622040813838934545418932384132930538408020387997078543784684597175e-6	1.64623058838480492910843090323896968227836522047941491560215997596956092572054379713263318452666577e-6	3.75986546055109944177016299731844404908867657308850278011821579247851475098894262820928277658347427e-7	-5.20413394902629452700063981178616620291483169427039717989613245484312160742829940911281764827461757e-8	-7.56638897014854378566856890182298496010004428442397956123646887099995410753360912165873605949542236e-8	-2.7918956038625575164502058672839010522007640592825507535345206373997783539461149373780960236275543e-8	-2.46736547369462115824116251124592908055007496193102557745647742229669352064576056034444547719445107e-9	2.77267993934579325038420609233831751979939443068213239094901313569480231106267912394771733747949411e-9	1.65905504626526821492864127794528463292982569357614165362750571539719370817634825684049353950803563e-9	3.91461855500850661895528089042249923766059536749774050484031660353395670314810188091985870219211815e-10	-5.1475268852976310871186808990518653856916505810118858100946713800841469532147644146254442810393206e-11	-8.10084874062468623520965292425724993540266116082603722450795202532195067637398474897634277939535472e-11	-3.1389810965900747862241066383380027521777468326578052798582905224375324230387804185082243923577301e-11	-3.31929963441348003150125641453928531720111218006471662293510348313855967022134080420187830165506133e-12	2.98067805783912184926525268312078831995776445624184287229516508604053162706229652169590525939356069e-12	1.927417593922129943427885477046785165103407284626694598974447627303537689550627196478934382556652e-12	4.95975352988029223180526645257765623924585428271948105059103629793612088622559358756550907935088252e-13	-4.33335774427513620057019573138107086128243379310685930737566688185921292579849399507027599589648342e-14	-9.44544977815944610414660031680005195718944677430363033095003616739080482968304063686686845928816522e-14	-3.96322274894693421789657418980959907670131576861568649826206316138554267899621324861720938440420024e-14	-5.3122492355229750097624043073102490158487730985379012840007541610739740193724551436271582452441519e-15	3.3101207396278485422238014826467643318294896150933540117114329080598844948625939639678088557231766e-15	2.41627684049791921928795525881619625216052184227097298886221393199685943035093071133263969704373195e-15	6.9008840296847890263460282106237734929375017022564616506032295282457793221874261958190289685277199e-16	-2.35598359877277149004999140234321068668961821145484083316618492063672159412557807735880194706319935e-17	-1.1540235492242453553006179555007888602847683572273986692879358323528081254900211549486933128264392e-16	-5.3313524769579703047962645896430939595004722124932841462998345850651874498130724201232322434041907e-17	-8.87599622264331450044054765789748418094437418536345867423031455843532894362259881831504757783258954e-18	3.6803488474927044771534884598593507799785514471588410101581168873663103014976548993446077406186938e-18	3.16432413535703606315194101950651342589014180021753358750453667351858802099633434090224179735983574e-18	1.00746503400375926016099886275778719754309822049015517223839928447412812464409726663292828327807701e-18	1.81642898971132471973844184023227738318279965786557112345705430650731932688130327800117586514431956e-20	-1.44347515549237220690311689431220319032968669146043874815535148457446006452690063566542800278133623e-19	-7.43814988159129566558286991257533153993096712047126578622601705291986979801056455027503872657549668e-20	-1.4924621733128690781292691394676807721687703873440934667098703306840904506644622508209620428511178e-20	3.95801567617457912139515468986737708096130474672292199360587561941628540685730094842553730501124597e-21	4.2457213931842025065165204843467763417207835853578609638613578334320984144037300664994292718298931e-21	1.51018086510550766879590196534220300055112873908708813790104579766075393144968342818260560730425181e-21	1.00892991747041163537784092546596261412436973848097654107925117935751475929341282305129024402177622e-22	-1.83467441278690033790147364587322750457684556424006559751259956489028159718321725249347833318974294e-22	-1.03705897634742612870523056837934593303913024914485778023165053444260779799467222800393900639151466e-22	-2.7426295017108832257425364359704886043435267984846858041917803191717683551755497730489368447465543e-23	6.0715082607505829395752528166960794965847855324561058561148505941294596090368036493786180011489525e-24	4.0464033217408823807580139418559547707882960016368992925206734559372706379015770065767679993555095e-24	3.46248044211883076960946215707527040760504925875087889085936982706293224856321297489679856149106583e-24	-4.15085889524873854027573297411649100125817172463846999841974990072939462111934024453953092528907019e-25	6.88044979743644294318008220556398726142367682911013137560585791438853527347648997618369795932997093e-26	-2.405873737174018337724149967121627127480398930446724341431980560098905676411101473338432188307754e-25	-3.59181246329339753176588886326907565535068244194761427123380077920237020657222777082175471166703793e-26	-1.58738131053156517170493155860179642326314915488719406208261081891232809685282345271997259227566558e-27
300.	463.333707713288987176642853198010441505871334718645428388732952823935543332076914928447465449452043	450.227022380408152224206258542434582358431670243644046641498125790213718664757094811242513532264764	324.159314074658382721305761639662068124492142796990928153291575028138612083154283625463470133685104	180.144058109395706953189862004137708151882113866718657998640105329475598959749807782504984575249991	77.1685824705481026670014220918949960060171468577427952098417150052448975305101871067933355214197602	24.3649834396173576756529731139056011799600518594481882309280586381037953436117635262568773981541774	4.7747456155392668160666198312256146986592584296882116755119565911230076617365778497426489543084003	0.00231880150510199221274497620302414629400761677814333285544634869834859891301872794915024875599637578	-0.373923103160257034809919593437037375209084934469606689559630446382651049529812277449425838877071066	-0.121785489969324480999445785847527910041324192486576226947844037743040985244077958457075337334749892	-0.00274868096055788587458513482143842697062488366035104847773899398903104012096775692460031441067570578	0.0128112054431680192213339344740939685561763262591751963290724711166301876319485565976905947703066832	0.00530451235720147055170566477747252320991103390473201097482858645858395892012706452743571621230681321	0.000588220888967593045704297636006537980959830934100641757084770596389606230436253957694598773053297273	-0.000409609680841633283204064190455557789826326302216499236971893043288532529339593665597305254519387362	-0.000247060691740719023129284011454224967149476997586277737011305081021499039891072645949810625585208057	-0.0000543712096629049379817537563734198414925077208822396700490271593637668968642688715561831235468273785	8.19336663588554701177132591192208885278589363743396355785353597134207976684981539421288514192389e-6	0.0000108239567997025261906223002761557165414122490413863976216447251713264512568696377334448725032850475	3.79160160101970738465776622891546804560157250523637898848590596327463871693763934007149144022265893e-6	2.64664670060491865707526149388661916286952917898629142734706564662652179059056170146881732275122465e-7	-3.97072085360258699495608840621966878933458782219855050301680179419447501668464051302537765108604298e-7	-2.20712719967325632953506514609076908829463218006531198099089325024189412419231226877293869789019819e-7	-4.76842358036336286551608763605363260931946834174880971848939995362801509366196454581936442933170242e-8	8.61035000173340665501622975089338543553898072249992851428173091538578272183588358634668824408543724e-9	1.08045157131584306429680024605713144370507329114109689000689761073247575496021059769480346608484645e-8	3.89545698826251746365557275702575039706802738787847801940165671643323318141196968223649578193169186e-9	3.07789873738443859743177474142735186045210251598009858158139275771779175949929562133908330742152079e-10	-4.13215463304315416405317867869564866064921485202166925756342055104264734784393083441385687994088031e-10	-2.42487308228025788140938302413434132514806199367305014926375737072036762098501557901133281032372156e-10	-5.65865634574357325569762508130092190925160556377283140825505492623291780519541817347098398042041785e-11	8.05978231849089754108863961699430658334330810778481249456630173364242173422255192711174872452794169e-12	1.21726597035858502901734037342767518647908277073352449527135954841372100168208439243735769528308174e-11	4.71400015138887851431105994110549549817217101721120240012923456279051278937084756780888066614758281e-12	4.96007165509978636943902407698282676202974191703268705898346205642578666236483918214323090987948327e-13	-4.55121539153246298109083673077501943971302832892354415348948864437410591575478712495044336992065737e-13	-2.95363396627070864585948652789512225559723406662737095656764809396219731282837617472234881680723614e-13	-7.66263446056316056810420498631683180065904586210890277170917285909760155755688265361003847827098307e-14	6.51264597969501421441348112531387370866640319413291977511017070271155037602291437807733377786562544e-15	1.46333685696763517264724476244619613382815413907962718718681420308024874068317857982664026285301819e-14	6.20591620844812310919472319783942929578289222074066525230902716004937586495561444496845492330562987e-15	8.54566373069101146367636740039124779317872800483977549341394015483227931850964644951605940524184581e-16	-5.12312199828174558833843186618880203018682822002473401955589211975094713626858858816718939180029475e-16	-3.81098222166884319309554966851075283200356872762328786586298362931805916072402497244737767692745879e-16	-1.10667782338546725176794777853215143608626389765657487238954839527461276940160675697391137765266975e-16	2.95438989496308586762965314561817418009187994354926884881304463460297088328466114878388237428206878e-18	1.82194996222709676149683427067349423341501402967197948979190680086284574014242140522159843151735725e-17	8.5646192778545104567986634790162962686302343665607485317343672275835952731084434499441291587883577e-18	1.47667133901418832469491753456089010194708406219243107801573972836750955106977775334201906986899267e-18	-5.72427013629243650978723481251319400320591173144596601386313511611615370179970915864513955186693342e-19	-5.07670432247629744682812684871707248027055772690713097708195242334213343212827695415738447557965586e-19	-1.65723274608309703082465807717488301802575972905848413166831875508125647301584139085610555729889335e-19	-4.18095538518001315353170377923122015508244061330345393960884754977232031639780292643824838087862495e-21	2.28672899625903814591783096894031003928145012285203858143452965152044082832818438487610957248102502e-20	1.22290396940277165331849672702788888341520161698608297355799952760176374897809064714271077859599645e-20	2.512233403485692235231505604633838434429804743534028019138110110128442287607240398056244999169175e-21	-6.36630384944572318653345240209552036091015812229156475940800013081115853349890390651330292565030686e-22	-6.46185480428476516164826015805255669864065889763570586356143237008503234858759911787965956333703434e-22	-2.96676769853669642249318605108202347879526115842936997000434291502940554785046580370064198296884617e-22	1.86905685688555023060684738261205273850940416793306172474707576058692727125406002971744789991939405e-23	2.51223283993018525991151409117881609293570432948307725338764325231085848210326446537302657897514712e-24	3.35062211795678758910301930968173317396526638142974968328517040135261072025964752157014030878257583e-23	-3.6757314119202695746035611145099411109763586781805448256835973108086306466587910639472221896034269e-24	2.42982407152570054789094687616775620315684892408706956461376347711277885456192584840084618495250067e-24	-1.67411509398225950864665091749064262578103916354926153973314082805624832369912973777351557175283057e-24	-3.53164774658968783384299277470879044777804472647937203996990872290939250482235151195043813726218303e-25	-3.84782365703876183053144283823890774030779497387953655496606015484831695101611365772224138272418778e-26	-3.97217547729546134847835521324116939966836102856477993843486770086439282102740530910122420553912485e-28
-1.10224647232362850180901327396780431469076147036515715505418433013771401417756574923622589496997655	10.541521546441113380311308749075456203818184976507266907469795640661653217644104867542602046090488	17.869548611021011324154264433233397466063378824191225343332492393691328094256928505712434467857478	17.1708006390804897048703428074184965026196186078480863527850233356557372240640830725151726709534363	12.1503874113532668123998957566022738652439666174885792583452176289733622787229254071768985908102421	6.57685136620570270468974891849085335234161821594077105308052386500955473019034122422655628775335955	2.70022001130877775365378502549712307517370148819900588763995750184044374098275301046162840240738046	0.785654969263715523385555337115036114548319141061269317154773814796501296287081471380498938505979167	0.118688019837981488071195611577758009702775599956620457068279270625913317392958561453643078647348017	-0.0205925429819957997691044580406649150138469130919535690973557201642323751065341225327976829767235273	-0.018774461691425075403590493882215278723083552325422066129436948692158666778309832957372340509229485	-0.00499299148007517741227377351018633343799283401624685763598794169594026173149775521490011202297326771	0.0000725488174677039445477117465960799859384468176039532524802585225725341231539262426483685929227350131	0.000567484261081318844620159523873403740600381238661535160471666014073287805983149820962994589256258452	0.000211963764102413822387730158431576769634341262466814338783154637803309317274685646168117500662723098	0.0000181360306964342604496484971516205882259459178115706443770103890654349534637084678194299516623352705	-0.0000182039744365080724397005394746030913469352901049984356494405774144879411343044948791744395818765548	-9.9597296592572578574461274556424793670030659639992115003432840398443670583901572863260706180131341e-6	-2.00070268020464302195369859957643209670805982857095616655393554009559936139305997148756561259758334e-6	4.05186651152888196951806545786824190476686935924115313827397411748793901188360585686892779250353725e-7	4.43706851635815359315089777485533766177813486775341131973945463491221586980105302985679964151810529e-7	1.46695566834453263778203664134467065419261226237584763469389319179624069067163814851717055249121688e-7	7.12868266839360003557456113037064667126662793289290152888123207021785203805887140795757696428632406e-9	-1.67498756484744181998591936587718387249532818080897370709397021853789029292191949898628732197816055e-8	-8.76223967218897528917331320594310258501020028044108555083933546332646880913004559753295452923232587e-9	-1.76386058349250289030981506169143865174458854762861255579761172600166420828774139555117859816764751e-9	4.00213251889995657930129788836456282758909105596882527013519700614951805581320940700166778736732887e-10	4.38202321856128748560475732335055787660346342723107701508256043570196106623141083505392722617733851e-10	1.50981428306368091638644089479105252128648592300658222398048450976978939211143260363743007409001053e-10	9.25322283242695942731977845010980448783692966102865774276841851035122468965362358357380578474200585e-12	-1.7278435903604845507642305881044451064967697102978289917832125102768042960751410082850234016353599e-11	-9.62280202094368238443994181177680698293345476566173899851195126814806704417028174596896837818487636e-12	-2.1221540531027776672037896735017300932424938950325356207188390711033460298919704661987329740603051e-12	3.78156511534673362596832908106898873525248530352383101186669818457565518233045089191886890866734452e-13	4.9321364822605938965334600393757711304406399988449044774297182472265902332629332219711632458251375e-13	1.83587467398314800664174118383636206233679570340932291198046517888500941630644866330165583990449831e-13	1.65634692899466301072603232289811404311368061874887090039509764289966953067546377192206186894070584e-14	-1.9055015252419572801484320383629613055169566325890958926896018558496702558755840640368381346190733e-14	-1.17476940186524281243108609690574650326184064558504571815648963105099533268212825205685161736392471e-14	-2.90923534326381174182121434552847595650906088279997754648263159485987716857174533348691451421807137e-15	3.25908150625895484981638425585030800353483698087417354897694151622719145418406084930506219877746187e-16	5.94130114858916762360397577811894184589199891822575307287490839923307107825809511694166739270636406e-16	2.4288587351462564577691608322366100733292488862855571994483988748726075941536688694360507111990327e-16	3.02877728469959250322500638900892751833792202314941966470338370713050162550945441409106526481265016e-17	-2.15964475361309095535655549492879799433648380050276566304629129319679149520893653882801254087590688e-17	-1.5204467639214441246140436018324114949339370129716261379090204425748766761552014722614642342789e-17	-4.24344055847704347440626652629775146631867725412563721986874376683349519787333877973137557300652544e-18	2.0200339020545615095162969376981242152954230111322384752746168465612331524789480574440966590336517e-19	7.42395368754721171682997370992672708157438498838276748017430256151839714527429464973716806435199096e-19	3.36775473627922691643101763249269587085260156523748691000975939575551348040422651507328350187400425e-19	5.41224191347905101938105170270206040646720561927639486323525260551837312687984868352253377531080912e-20	-2.44168003986886136488317348891611334399137381307549520471345709080201316970705285595513747191370201e-20	-2.03398134479597578978567682612697432163468466347834456809577256806863383949546664632779674170551899e-20	-6.39526180924640271807966650519041623378878661245981500769919426625207562900008767841100155223969336e-21	-6.03447124067641304810619466493283645095848476307564203216732752589469837767517446900649995772877226e-23	9.39626274621823149391805158140093251847025462473603574289703239294684076972261926839784649696171925e-22	4.82270562910809526020002425391827917030772460942341382112344919956900529298506729554566239263827219e-22	9.32053675661736000310061011610965596475841874983446938742612795456511398233461824363292256081604087e-23	-2.6063086389161669613160365619761118287886292348837435307228397959938780459051992606823502126296415e-23	-2.78632671146318446389691329632993478348636715005909000865969651276779337121624891690917880476216087e-23	-9.82934539992859452623285111994734122365251366208863340736354006945947543811224322538051732750040854e-24	-5.22587129907393276110284118546623407264204296278705233586858929979472111008843600486042136748866048e-25	1.16076882949303072209277683548866079461639673454410196057505631169662845795197900544668512923086133e-24	6.83283196940084110748691120807155821164283376213511083567665747415482393867597329116981914015403288e-25	2.05632644732416484014919375000575929179775338291063053290643244464117385437019442809376373216326638e-25	-7.66868207880971967539452138148430355812490552282312358783782852869798694205545630220504555003552066e-26	-1.86008247208547886680651498963663539908433549266535928229346275575454672415361875737860779024457511e-27	-3.22544746472008845474647316579762073325061889149451235500988568770635005373875984692636903815831117e-26	1.84150057775177316776583103042584778447012109229230324360066776378902182316498578047015090823259313e-27
-38.114888980949769559262643998372924872055057267173141742212815695974846880708290116552834391658208	-185.12757193043259462364999671970590411929232158007350411225132399117835909501243831791096444319	-373.9299546487012430746611947162035580631569652697318621641432570043956148648438771770816413025	-447.2795862150726881319764234671132564658249692411638399822897016532130267690701172260680368567	-379.02850225013727541921415054755034116777806706424085318268027753861767514922600377229682939076	-247.01949092154031669571758847184636644616882340511662990279486334749392790193550063977958650805	-126.46142016938231299227537344720013990747011839932785832319918272803247529087443899722297784967	-50.37977480892939005234480843112187850333431035213409782027238893990709132833892788388680700861	-14.849860726951700349177748599895520431632555984475831264369574068962379497012878304216245872277	-2.7005604906113284526743236519962994107997280985194814070191363089346274198549638448256531898955	0.017405729391490941440290014956425931093368211906936796416570754518641411808773606809428584780959	0.19010249712588518225893774279778464191396129709964200611695911069413828157485116391438246680636	0.051903177973607056440933140728208434560831639598569473883396438524892508091104515097744919562357	-0.0036053981467741912396357991702947112797623855361073484311273484206302645460501049945075037433665	-0.0073115681388386797947689467749805355653413496688162935116607633766301147260801106083476940233307	-0.00236292702479928174631356517991940771806674340285756784875944682057480419530191952932591142748	-0.000046695044908882930473941955581665025559950697810505270243308052990747126173921573805556684290623	0.00027456103068772081211683232569297723371077625013045875033159627975676151613503196948189482264312	0.00012127452484821419051840921954916481328250247161958653082003173800862822446985124389527226508692	0.000016757787407964522685416845265528872242397002941402663848449049228741743536668921992635509948265	-8.5156386596594519495653188558555326725251696807911920179762313391308524535890829933377361472316e-6	-6.0022139582764843451850613728616244475758782182829902442631484189163580407530846658240459673262e-6	-1.5564490738448357288357582062404404945920590897018720941849071980072619987782016742704300081586e-6	1.0758976964027514074812500662322083928372499096745448990941595085976571264544293818379019925701e-7	2.6297883766653512234033345787475138361689685185468024814977066947937813248329135528671431986977e-7	1.0671345806094788615435372919400723365727637579039552645551460603951696823082522282335723883992e-7	1.2959099955199740115717576241313105133322200005840812324481313596991110552620323921957088858717e-8	-8.943343991508918352848099099846732335286824105853990651966374966557161583498023802658885917628e-9	-6.0458877147790771586718664894159331174624340990550163278990621435057747975424470809335578779952e-9	-1.5856596831539867534571425755585634082605852979239507132291990893251196232030301481305761802406e-9	1.128847099043070487322813466446293316728819343176858699056813718373056738891352259488473458058e-10	2.8212502468047820643592035774801220332566388700595610752966857134945566834628583992902004659497e-10	1.1866608030342543786992029965570899349347265343466598042017546911045676646589520015100405159276e-10	1.5977407660059730023751332545495801165596270598615350862251536045113213380194867783887477435575e-11	-9.615713373067092855890908725089407949894671132106815543363834084777939945667992430944519978029e-12	-6.9806690532044290393024698341523058967302293438361476998879025502159966038119310471435225435439e-12	-1.965480546655176380412532215750584880336906391027572052931243474966996654326277737368088881844e-12	7.5507645085738604266926989996746360291741299776795927189264420528203506737087653456359297333643e-14	3.2726514406869960585940032781509185908413815436401863758402059202465687695340164480651546506725e-13	1.4819642582309828458527023708365390972898631708753408078924883246867858561708520396613655603511e-13	2.366104807164174114684259992945435687938912041098422233342593388585938695367944729930557740969e-14	-1.0521367818349597419144751498507357307424630270866017684901456709037249225211862303910985860631e-14	-8.6859931533977973589030856819715179850284225841948385600861848201982510988429735341506779078731e-15	-2.6836475292404577229094693510814483681892443189010820002029214104608112711491834525736413830036e-15	-1.438232037564498898670083500373173715861420884857889000070184354330076552430385830302694930748e-17	3.9645457662072194477902048835635157261472639484784214082853991144823306957245778376481955274199e-16	1.973563759209827659116477449650590947394056544081845285928445186522104832748368974839836241937e-16	3.7444462182261381070824119777596586883129644617614485697953250821629651150065081326659779803066e-17	-1.1361669315869418122042373809166234512013093323977601108816873490687899102740907428999916221984e-17	-1.1284238100037743644129033665190010286974458544909910605171574488138337938068264968608547798052e-17	-3.8569697151568609683809265919622294424209495873970754096190343312664923128111323728105415111442e-18	-1.9494783803157241202211989522820759356518500627534039510352850788082548495735973519696641278636e-19	4.9029125794257992957550375309297615947397055631618463403164341644289293576240046204413965952e-19	2.7281587506368643861328930362825254133753891835089735331579407477748648124382304009873971695834e-19	6.064320613426424789006484249678357673262703963304593466575429436273555414470515056293644309207e-20	-1.158135619967160696298107753981414900669154479497464013452837963090597010135726136005596138008e-20	-1.5009039394019755540467394859945974375493600825454447293687972413444179165981958133770197711178e-20	-5.7128384793171173469756513637416405100940229056965885762000741710037216805807284161314306427541e-21	-5.2848269600879772247298735042728802583560711286870778178686377945534376973191030686757386325988e-22	6.0288494083866003035148153407849594960619235380315967949146085822413983245579585991674867497477e-22	3.8906301708508594566663145321411084384192641605149900497191255347433263893332636925025229447645e-22	9.659215660414822817002883321887195235176187107482596329116812127136914367111298573945558853737e-23	-8.7202179403763537170562196752391102233214259727741335837315814789471856731481509009766421243366e-24	-2.1020533908602150205686249988969793366991822369674407196858092204504618297418428673681481887831e-23	-8.0652956570310269691530354265882669602135308072914683506607576301763559845327183487148348950108e-24	-1.4805030421885411067727587879784353619177175841981313367322546925176722034172344828181711006889e-24	9.893325358447748081435685427778322440666906686951667716696525178852001539940230087961059295935e-25	3.9820216898013356009813539560937300906440379307188308388663983790879153860625724614215743398007e-25	2.470248312920385609020190770855952293195998555887278872162330091320734269461553982290646351694e-25
-33.5122488104429902114611366932078609184227352374823622777585734543341096967904145159523447050239352	-152.524731954905144164316976578119707517420177371217287579058956001486628408375571405748012716863627	-236.821013757871299170240689799082731496378468627297964808324115267192251755817387959111729236449592	-232.249905869589787640773902714436199100250081403217543096109507511896750280787444882654330340133895	-169.5447739285582735983982210023015316203026641195753577553481145056567393815130146047453486878438	-96.126172535781259142908793596624328824527779167979631056736423180597007480284009734314876345538259	-42.4327733814806998347102514461491588860562945233985813929456074792341993207756271910013469781645787	-14.1000033980774491647858683241475568006662551037670913576719875608341714131104914582247906586395669	-3.12287262814239645203006242295643557963395613635341467547653885350387460111500772929906904716860183	-0.205406746644514482829871566334622852221998463386413381957366642723653912905319795813745515663283124	0.154761722086316675482902386488029172733225953896859839619274344744522122998430681079540825139501879	0.0635377123306786283134675337083593942694800914593090801412232274588885775951222099598975398099148016	0.00472571062664736853791992933968380973499002531738245989337622114567520801788127828145461432149339516	-0.0054960787926413159046058642845293521574574475405466146426341212955802552749049456746012820590828567	-0.00264916375665308350741838061871858987543046355934267865678032104573261938624431633846987871176478474	-0.000386084758855751097750622495716876319806781073555065434997787582636437672062610403825308105321867506	0.000168448204383904499531690917743173115920701374848086797573540314426999249077484477339379181230255296	0.000119001110664077675719298953237762101370547541283529912015835912904016686605794481118041713000160312	0.000029467238352919076434617175902775525239299218534569037938329211436292449413575520932097937117613367	-2.58294375831764582939842022777689505404889386782657631186517072882426812175426387690722026719296067e-6	-5.02712356557692823492807431640628413533979149448848645468975418272277738728769820397388930106489782e-6	-1.9132456474078376782665630231275110043761912768801550505317333014964302536571024256276277555420578e-6	-1.89295319394495980928133744165886232075153300839100936364927737561886662197610243834679103579751943e-7	1.74755425632990778397134148325695386715361022049373922633462546580768765635626015210868358418827313e-7	1.06898887437349486667676374207788948124913135848561942795049889770933389814649927273415439566538234e-7	2.5416944763380945149310533523879170554465696068505581752805968649720190475757201971116557693995466e-8	-3.09876923433881507950046076204326324048199816844000360061854912836888509105158083923572028932535395e-9	-5.0493231365184319013976332533213304324459365334460406521450712649029007313622957489959258508710696e-9	-1.94728315682595013268779643256811822519176694728700965678062878487071113403423336452517715016241959e-9	-2.02875664012336363882094957951394084598177203943702245428047394838153092437342510109180626998461365e-10	1.83138767533961844767614794261621178472367511495584647671862116462252762308958391335303991739619494e-10	1.1691246375714111577227260866910004496021306150216226934952122840225739760891357921993142083978646e-10	2.95478953567252298814115551685547259644003805633302306215633744931538973053128452866113074547349096e-11	-2.80452815365808778558350450581183849421566362835772666558790602047459578881182532575733213494094057e-12	-5.67362807101502364507742961315663662461333125602656632216508996699772653805404314878640409713952833e-12	-2.33381943896279527493671077932045522753366305754793410136067892488586978785290287887572165969300337e-12	-2.96644161378086833576383634390797744877887786070335926819031112257141331935469404518030716371266017e-13	2.0046917709728507012773612979247939024189248549491716039737206665328115788770731738684110130126165e-13	1.41566656638537157726387683631900852579605143558147110675757003168941565015097033546267853420108576e-13	3.9299671400751701132299224901058658697467366861613947862549976800852756157925880986703843133429203e-14	-1.87156848234880910820102894287754718118254594577589968917663050196995689191119754629017223921830356e-15	-6.78260745543384586521091827598512613078007384202433047945590066211169009003048418405365654843792855e-15	-3.04564481969255224982758921002263920692321825099582918515806062261216623480385944563104118421930402e-15	-4.78467003372537453629319783490598205335794008514533670822807363289705244081734743930974490459254927e-16	2.22377649496465353545902894355286802666809510613653923915464290431303661110144052326182436765226296e-16	1.81520458634505977911427614043916138489702480733639813629098369205683214186358013314252597980638611e-16	5.59321266512902660736749020012581902890121536243285731863754025452374450557073910614241705958656366e-17	1.72767503224205799772413311945842650562965564468477022105045328202359873903269253619028090976212994e-19	-8.38141370941036750177644631353382272020544787793697187578953388103035000601667764590627278363284546e-18	-4.17082459635722988243592485296233563272003376955783475404114823320798516648029402297527243036872079e-18	-7.92209116462473876291950102245895301404390183322111495467894444418379179013898642113529622868537165e-19	2.41971492835340286080784818295590346925331416051200751347091608735887048338230360719915376971062164e-19	2.40481280151979682065851689783746631153729436276628478989082621953076360821252646887441800555662808e-19	8.2587609717640959103788768942414622418833460494437739554524973476989038203404009871467857591925585e-20	4.21665464148619806805448220376540425237063847344991970680009524816577433725524659767659758691644942e-21	-1.04738525732212845390700365074935439943413369295902708375032206754490490784665301300034031736412529e-20	-5.88923529600890588769939670073501911962864470183529786241231010686579399099377036091401076694779481e-21	-1.311256944870637557168010770503690222419896393001950527726111154429606570366443370313063824997441e-21	2.45961535472753083609886004776266504353302056691618908054181494492905896636680400087856430914516402e-22	3.21984401298587539878366819668767949237487613064495462376994778477156116787769659561609734943024528e-22	1.27446926321745921529445195377244560285451284785217216594528117009606270347457090627537199206968375e-22	9.24581319684858666546568675448433304919068960585084983040434289700502449439487150283838886570395488e-24	-1.12979382853559754880230206440947539744477543154568996557729285917473508389734673274138292932286018e-23	-9.31913964613762959574842464931250400885904444033877347509483990170953775624687713755579253932175982e-24	-1.91120802443678896187204746097796369336502876098265645495987313291339103408993509813915303836229448e-24	2.68605269948428435263620833626746004566462094240096278492300805689965720561570457999758445178692555e-25	3.223409749179066605415236109408356708383933169861852667523695119805171170503237102123260324199634e-25	2.58909904877331255605468529837685670444835672086464455688694590758866146458640528412423174988798287e-25	2.42372422661488533496979114197917670505897016874544142542890363637029222662127915855841191581054486e-26

==> anc/L1S1data/c_ai_h=2.60.dat <==
7.855071188923780109356218486693234320434875318487859287697671773352819880559498352712235234735602
39.577315345490050231928061289894018198246907208759369818822473991028086677314925563094583301480382	100.875758542711397944676444949446650828534074701153605697084356748454965682034480969782307369087482	121.157519303577911130646838196105847516574180090014905342907345056601184799060292198694607528647556	103.275876896074814763827168420838548791212635844554938937012248563692244244219637691866662229446908	67.7957541607903529881161053324744542071594284500687503439041905453689419965629161183028544461657511	34.9729213829511268851460441942557019803277409687880366624512371553133962814898239859906409460150842	14.0089269810778904299075944752602805636137086270850805681896672444211973180967638310979607219579038	4.1097580069334477963320948487288132661073633570839280773528065114320231406277621398644162588059949	0.703932636473463450283767429007537864497675799984529366917108953512388470179156885251825070600596266	-0.0438681840380003989957493876255960186488363673980738515658032492898121123875336318481261964867731711	-0.071636564919872146514983635875577141000784462516953223393583200182277558107689036414491678099730985	-0.0195241211851281441994705961301760187242806054297277784159016820794769270255683113714398809654583223	0.00096322059181833326114944586682986959209170292945906768508372730644477537688656751020344791061270684	0.00270824125028713051756126570497458393577969437989524511413421458813315980145822272227317897681395123	0.000981187815058817237740391184426207806991558593414452992219536346410258288509083525911754829591973892	0.0000700399887550166099354677655271265275301009059735087388031186244045627743852573342401227375697989975	-0.0000960326994344711113382614360211438848189320131629296675233155305085297152178094142755166373635715013	-0.000051520231259772117019519409347356799975741651033417302967266845631262249497010203687594470014503242	-0.0000103764394712338673304483271476503720539967911173891242292082955854481679905421109185089453974280828	2.22963693717046162373174736996954012504110068606104502411908282789085045242254500277813754059486371e-6	2.45940043153570590841399597015069733818619635986605891786484577596741851426597996119641649923619732e-6	8.4492848200940895772747864645924594727570201500191478340496637728858446246820854153270645453376169e-7	5.42282464361737439808218467223029827820765265332021435157099659866346928968037578043167577328961646e-8	-9.42686398764491100450676169802405943395982019597013736010362806597199085807401968876187372182395035e-8	-5.31796844803408140264808122509428886996917457900127490737176977899772721888162607833862200237079429e-8	-1.2256053579290154310156899399553141854506081454576179058173475211136862568499094004967872256670927e-8	1.92817067223786155544966598137183068035824649574483927220754973206294241747085689170662209824062869e-9	2.58976597502968960657239610279527374253518975708549614397035334476175812388514328886704711216147358e-9	1.13898455318643384779795635531701358561347388237707015329644281334655928867148812146215889791108147e-9	4.7606195511295840455128089612161717137225609416263366812156390380592655428884917703097840888620012e-11	-3.96387754781572827451131140940456339826308853494572672987877642718789368996876250688058062830151401e-11	-1.08082145559476270654140280275582567374142060807015816522747974149563397760272471074464938280699974e-10	8.58670504806216895736645558135234934982506600043176122572983488033744311277169914524797389006136986e-12	-1.41759775755445183315477860130619884485399000435956889157984894552992808634153509657099919146631437e-11	8.5239817458211191015272704600406046649399759963925588872814514025438519403735786014784998926049491e-12	3.17057850914589522638739119992035469987906342748341778109871110853838398196608400827517709757213155e-12	-6.0128020128513513907932267576516857832136002539590776258196601735260547714439926763589026741716165e-12	8.74907218480499204052075081985338074629610911876532401777859584796960517629517292903387243945114652e-12	-9.89229288902293907782979535173838790848625231166574393182811498276623742037848290714868665630072214e-12	9.55450053475712157591976305273469077563068685817412394530841720050232154622768165622927774320175844e-12	-8.58876255465293368411761693211019400508208303961010650404402850605402359862439213081948660411014419e-12	7.15226405682143141054156010634878351725652002175651951809713297248826137975430194387410481712089486e-12	-5.5358579737683287164990055099926075946853592170471412415270583957801606965520813859254276227041396e-12	3.95452627317857453176423698344821521336439297025817044581500781667504483925860615790987136621931763e-12	-2.52826098396416965633510942848017777349303537176412547869838877771109257195642302366820872470856848e-12	1.3362250857247986049352408367957737913213656226212646969922747445457101914251375483970900289237327e-12	-4.09186120243671366980100850824254048107867625860277306172503735299721256060326451522184972279349513e-13	-2.56046495284398009331815314419835411959264105732208045827033233508703718482053793917562354050442172e-13	6.841442587345147467475970176962335168891965234071004304531390428615875616282880269896833519348398e-13	-9.1311409168375343382950523596549562186283742928389088681463621470786484705185750781528675366946949e-13	9.86405059783182564938175091561542412026938298667219247708084671789375515925909999235709270625265898e-13	-9.47331316874577526001893993715788749404815999875227128735158377811304063020334348761379057727114686e-13	8.35352327217886857313464078805062240113829465690750833435612152438383702887917278316233474368989527e-13	-6.8381842490469418370990871885943511828230920111556529078669143291575767561368215358535035256239945e-13	5.19001544255936006871549867839691096865013289786935205559370998527868829548167089640268781292553929e-13	-3.6005036202944610920312695443317166344162715757080824298102526566213294760031553708941349857321806e-13	2.1957339610940940722444449210515580723831383754032383816004690688479381768868303192704976740847547e-13	-1.04598764311448337575113303587027396719116808058669325850509165094953275104576564689498079403778536e-13	1.77018049627381679443488846247070962418469614615176814740964838737915905783508877290490627825228419e-14	4.1850377984116133866568819793963894953355108908096783029209371755264481735111915592143873214323241e-14	-7.70386324297752893716099487754095846638801056111795081499172267859601815114351190604452539538137916e-14	9.2174178270550393918899629661564989719797941039186032086348979940955269199159244287048792108023269e-14	-9.21483279358665414211678686356488143212944749130596304665211115484912844357032116693209932521979673e-14	8.18507716838721768696040758768734016647356082327550438974279694163939356279971825436735597930699511e-14	-6.57439103298660607482087741845870345802318798041934611405594557252475009605832746154473029183055155e-14	4.75750381037691845907030119433871254047090486236993159879946361789483613138159720979532003332631123e-14	-3.02083323917858198867990599258705687190548170261881465520436963097784240515265894490493885005358649e-14	1.55617469017386348448168907312591935137229183142453549905903705529976103023810096476025559962129047e-14	-4.63706363552767281014467245338097504580971425145837382554845589376860533593595545967426525957756799e-15	-2.36803673222598503037229553473320784745169601031596870832778070946849530341000853928272142578288773e-15	5.88042847531141732263185143709044180544935963347152712154348457116331449049506289108405655744072551e-15	-6.72621649084159413703195279198110450928790037934545110038709783874478941711346287788503673625555852e-15	5.89034378883539684508652342453067382531268809063821389769065997256519820290526524843692518305813432e-15	-4.29787481248132567242903477018805105537938200804453982669027834905391938886560850275296592918760202e-15	2.6537922024701228271570092418157544229467069522602452537012948814481535918085439069990456162442574e-15	-1.36727515098736915424804163604201472780002776610565860435466764307487178693260920520330961574076036e-15	5.63517684086037588340952731154712519019277354656141128682663752152354872035126817025421244312020109e-16	-1.70316942354618635011131980534732160857491260432623574031377043059720651766096446387192654542927739e-16	2.98283779551363802209792995170677689614940428611896438136255572360664816554500996169336447487942772e-17	-1.56180359670219648189988169417353544646619662509680997170226646849198601919849153306334333005115369e-20	1.55225954594943957123480598302606744766697693192464385667902586187132908521502574144281939914094369e-20
300.	468.258096866631249894308806882636261667498708992329132320699151467957695762256353572333552871639123	463.204212960377441257176206847791304814828685435405362515403187422402654417057972410911847708261943	342.15712107984396422244386977404481961302845010352757576384245309821770994692194701562048004769666	196.834681986830521671934852363639072077931495988376466064287590008630369836223961563606396838322827	88.3273097489750155125760841604766736890052421528968664531417012216937349286435672975336339765804121	29.8193108314583409161134040520513109469396573548587238777345717956962244178194100183133243997474183	6.63323348400150850983679275996276244548136918397868961406324896707118262059268930548263205871589366	0.34654135896437078559556092162734663373448242039485860749865800532234484541153325335015020989566818	-0.413455579259659534880619565737770513389820821662446299045326818061013287096031942247939973543011111	-0.173084068666555090886704504486722150644504375859336940065290399865879946686588022784208061011882281	-0.0175589397881874443195640065028822256966546320372198455952392862126535023486715738221053218139149982	0.01352096559604317865918419429879802075213061405802579924741490132185480988702589130840712780738493	0.00759226998501161750179983062498526346523224063838784568331146753579361326513745468379150494636099794	0.0014781493422456467150481213834378819400972668739375571448481502616113551319869186549654098998739153	-0.000334230392913700661908114245582452425819708530941021978924759408641631127122922773891402537655299147	-0.000338548348773832021009327539162607992178555558700194531836604404550387168992546554512719198934981575	-0.000107425496881174844848980545271258436509778304402593928745564755490714549350666749800915071660391797	-3.41347603877957646216849776313651334066933747469401019425863744390971964036337478470632238382052448e-6	0.0000130707529753985737073819839374143524394724641930956687219309785369805262344021212769669312638348563	6.60052515203331488559012438331474140776913269496247002253293438948196944310140737779585628832859257e-6	1.29279863403674845056302161161229761435123541186261785017785314623964956329162545780138693634674699e-6	-3.22549517550726324828187844689312835975987325609647095792742001269937396777145434112118908027457255e-7	-3.3311106256844461060808211580290853789645479579975413622334695208680175754521194476296169576839154e-7	-1.23113426046050709717271430184526003418537679363347007174849974598067067210079820574844686485394431e-7	-3.20340680038783572896323552516784240550483542912466469502395927321347726548020314666073292597546738e-9	8.8520070483289314781660419424708336200200136665766248730298386757886784185595301778656395161470928e-9	1.12911464006410609649298633691475904230643471965970179508560260288259426090042766121179585862988029e-8	-8.42853425806477491814055405104537022633230514105772323572891997632383962277626578938454308390734787e-10	1.63378650294185622116966382090160282120228197890527329392669505302544458836482948165950539258195943e-9	-1.53047182409795352966294517012865311605496225015911892803804735678618455347325425844626070367982664e-9	3.80601014852038824356294486648273848925589676388951870290082551599165411470633183382639495926100532e-10	-1.10948883699029748149625843885872357394119542734224739109376291525226023848053326431658888021494809e-10	-2.11533486824379123306581750201510680392092455658866073621507113113646035974601461050960213174338605e-10	4.29247748519574340994158069413759663746846484537673514709571230095884444064255708712798928962610067e-10	-5.10480539314783315918193222659673225182864852528372271599557288566233469615729165085544906597422903e-10	5.32065359164597367903377381961019926734760492126885646178175020119552574753154732283091804677858186e-10	-4.98047596206919699297826123616119624676483909369688758148221448428441739282588848148271664175304913e-10	4.29811278980908975951905592947655335954206515257845235262790773161654951762325785773265271232195628e-10	-3.46168753633753000984797659938986087563181427022571124636556424988529199612002016394917255519439903e-10	2.58508328118822858932687568214071379086608957468680589979382940168035984933133831661288851610679656e-10	-1.76112861774870699480800226485920199669326318539164102178117901948211111030746077115521460679837752e-10	1.04633078158854850402842903806139187101589064545657973652696140323721716127562209429184327999049161e-10	-4.6843557480518192255190331173472052366744540966191629716737815433313080133293747760265962030704266e-11	3.48786989340607423523522852507701459368444009789320236585496152532249156184135720085446699890151543e-12	2.6235035771287757880437894127805421549405884814372541620772833544017618407509905942421053221852752e-11	-4.40795442666171811140814485627155631734148623710750997673848898793461110018493611407179754079877531e-11	5.2289056539858132437198836842030016507052127290884203827337156958521011609714087438301820498549476e-11	-5.32455476030637343373383109808651406588221287630734061231581668394999209222286617837012262053735735e-11	4.9211476595565004020103908012861801396826645894566976834084399063774462173764592427113913638378867e-11	-4.2167455155060423290773731575692768768347826718208639298142110098168755959758454038177169839058343e-11	3.3726532108010550976576757576780738240649103906420190642558273527119675872100828170144931020612909e-11	-2.5107896990939946655117698500267321546198771482623082892628882867279187887001228081044261911645235e-11	1.71538419914239492125861518257944661882953431928036064109098453590192415592665781680744361245624054e-11	-1.03744496235452409419779277067258947585359458062058932078598827556096817717754780242301811114864498e-11	5.00733572126259795168792461695668323290372200161596997797903736042289366635386001515115860623391612e-12	-1.08252608807840023794802640199533557484197901402763207776231376964026625374069360732698628408142039e-12	-1.51473756592604848308835215560036012792128495074700788635941923777857040289750001147818977643446232e-12	2.98795654541453162107264943101348149401890783360722068184372080954028982941506110527485201593570926e-12	-3.58273139187700155361648436516379611470753519476861773283114789569145609107822031034270706835891492e-12	3.55054423025103237086397097453921403397003339455326201045327028213703167996399686842258283206659087e-12	-3.12284494116571248322048305644247278719485131554289097542501117607287779519741868813007089077323508e-12	2.4945689507529896398045641674261967053293894256901904494565226016435264281222462267740944735794067e-12	-1.8157826137397846475945718157992000738332277688378243805578857289701185074629860130701710557205775e-12	1.18995088467199916018611950828339031061897266300968520447710389944883381043878168292451431883373481e-12	-6.77268849141147846751272253944922716570677821104931040511819789153163984672540373623219903516014398e-13	3.0152841830055195182519066808077879654579092189911074950899042552228901612083946084807265363023716e-13	-5.9063802431575547848545603666160162646758354000778081022869516170678014918953554031070542072086282e-14	-7.1578515138302832942487126678366537245334941378554311337080649752264084035295004003572090336800755e-14	1.20456459908839112026775698118072933137083785623199524847630769613055553800841216291426627268533839e-13	-1.1853824114427237287497116410533337748412751914319345423637143599913820145814205806577120405863394e-13	9.2204461701734611976291556803345840895680527767528027658958897734412262204737127700633122747017968e-14	-6.02681936644965970506152819026464391176395389667236398005901145038145895995446953765182490995474857e-14	3.33998193703512885287723573887127217496313515889340962560785575612370402649641906934710055498270477e-14	-1.54267380604695354161381385127818003016957070674520659995550414186695809405661446422167581200013406e-14	5.6829425312452901621174412476169352970187015211736213352092800523944355004781493402340315714427041e-15	-1.5233517389738630802772653488323521444510928704889068749267019184836957490697992014091740754097349e-15	2.32477617541715250467230393614109413966896581970668850096626851970583469187578508403537947530933833e-16	-7.108539967444739209639002996060899191826598246174283227099448059166904111786379823838475649474631e-19	1.02083310887795099104239748231841017850547482622632420592596399766270013826223470407712341098606577e-19	3.98350613923106150424996708966989301825737022690907476734525801583488971037504331526166675090449474e-20
-1.192707884010328130967024522225799998791930161193836781463878028670711194909951718786466097583567	11.4322779173590784296812374235100834403642736413751260333058955217306801710125923985662436943665427	19.592398628382359616024955724942073654218973164396357694849196073846435359586056823273581252407419	19.1848918218075862395749084991539948504621975131463187394961880390449737913632312370261406744707641	13.9512102919487132425210623901666648602582653401686021161913618501431629953402870137646194688388251	7.83912470674569671044113868722614522014566054973521766644233800148212048796860237519256793469621231	3.38942219903136860692439624618276600629142658695613446347869697160438852873686470092196086426584926	1.0688386763485706707024819801347778950303050195894340215557928087544715061564397980517897108440417	0.197197910514292957778342580280451293586598944556910657257516366796034781488677321454657034203008207	-0.0128095514221391076881775745495777158359742431621284287444031827391896879201615562210658105077582	-0.0237615037046379488485476005524566665936017368852138565547169214947968786005906062797761886808653324	-0.00793758179791119338822126491845723955271496803595390481777949257273551236379542189498232729846834286	-0.000546369617584630174652575296698750235824855489580360927668537542424275312799535095206190560572038311	0.000675067204069241884419990868954605172814849726661271815257015809124355121355267455012050842499014432	0.000336432231679239159742805313342845545978883434208917205786132242819365020851479356665583688325084514	0.0000576427683729336323004218609246433922618889083461301749008862065772197459331456917528492921547832199	-0.0000175439829299677418523861392193175344365157029679614053125772099102956491076209548070063874599109939	-0.0000151088160721245268606173833442010137189060224420506890381623333418479312851123887000204438119852156	-4.4733610927565224511838727617376547345587517380897707113972008117726027669538550089311337301139001e-6	-2.21933876183295451489447035988410567855321435038760199160954605171211060769849159187292239637332046e-8	5.97431958576772616599023452516091953528865606278389858214990247213699462732060656756506013935801338e-7	2.83476300842299894372668610913929596543667174281879851763518982797438617553818927751541183210023699e-7	5.08553373442846869775470245444840043866936854513982604111333513876103662290202468381847962958083449e-8	-1.58047021433057083060324611528718662655206891672365760268740075502289835902926034019365958388072078e-8	-1.4808903075952343622322751513408210641468786383331875030513273630504993858316484461534308550703084e-8	-5.00221093433653938987907658148077721316016191933380307642739183892219070377600086550178850136872241e-9	-1.85041722813203043308896860040690635638520071427531294079250461971741459502801711327987548949758228e-10	5.43724806755349103574742644187434083341925721564627745980683782600990238256523025097512478844102738e-10	3.80770298296971629449520519504268583873953792425363560996149417967894283106381532949147260948713269e-10	3.7757185999286872208287221341291432850035137653435454666414879585104130645160943903478022019726527e-11	1.50374506545105914859081501184115548317093261200994196172074250425282093906208395000548216502669235e-11	-3.49873468836612491850326477288688086458873942741950962726125808674533953891772997830108094641337913e-11	2.80610077725333774236970527486423347693638182601091830216007832105628729404506083073950288341651777e-12	-4.13974596075484292717378995001589056857695507415377871522864463300255570324806875361605220427036433e-12	-6.0408784967844029570542634489454902410596842257010269909654847510323761621793742034034652742733761e-13	4.66992103106614128972228363315468675175020803845560677842721668474038384605593950174789789561125712e-12	-5.76157702474847751950540795822367088827966962512980941891926691293389873583937557972021927478331758e-12	6.48676754281497932815234976049303404786665814598155024401680165882487548712030966900315710196908314e-12	-6.34653271416684700752436917431178247876655154087640707083213095679052436696866766863587708049593012e-12	5.64240983168846288625055186154027317906045741475109944222351800194946518707703267904248115390447472e-12	-4.69717292648198990622241394445741882210012737285824342612338878782950029965882407603518405629321018e-12	3.6302170291967029458059118574379439594217633825832148403356729596639251291546632753503037119147786e-12	-2.58423617335184542092246453723258606682335166522608110941450099048238283528241499270798499974167251e-12	1.64709232122548875193187595882490397406472382153639856274229921985730389950022879457749878919326485e-12	-8.6450303311625476461320910703625207841333535672286024947782422834611750058088591706059009284074181e-13	2.5704683903574125792290498696447449711895136703485283017107698520268676956025899874637083779249283e-13	1.77874311593361525294610262628717868258774952762680257741386074343180404028774001324013972056513361e-13	-4.57354916463759334322267504884988199852789324744411327914374497287547950437928151175627211145138817e-13	6.06668071199986595213046450600268373439403107669283331065074325965307983476793808680313648719047122e-13	-6.54634809817841799048471900853618100329736173767173566313911239861053576586882260627078403528447555e-13	6.29830017971516876216989027985504839808016971939063026955991009103865370769932593562692487362628067e-13	-5.58133514309100214803249592418811237593983666111578610800381907876423485896444262058885731473293211e-13	4.61297235418001313067629665151815703498047938492290503898142319666231494168651365730835666881186865e-13	-3.56318308937300249585191034911021453242691856643500918609369774945430384140464325360426194112737049e-13	2.55439121765521363174716561171953959821763013520962942198158391202374059466027164443624362588170487e-13	-1.66564169234642957711463023949000299923007265468237419467250031445650968760796920269482151936459072e-13	9.39267006825425193800792397352180550747698166499196377372295070209772915019487069362146802573560484e-14	-3.88694052048016363262369454755258870768790849183448553808840252552579219978430614625615013932043051e-14	6.35697249388359321474582483507051348728483184975215423524662608242069376791421844102152706351703148e-16	2.28987361226979940920978818710841077253334004373617711580385306498857574852310343183371135325628071e-14	-3.45973310294498354466428138233315604786220123385833931754714485173132166970152029833727649683390423e-14	3.75582418799733546077358291538695878154162007405050227734712310193674573484283349498412497638187585e-14	-3.47389966479247759192075628176933150005135509406743670422199112570323602183060909150419465812117529e-14	2.870390459192113355346432116873761928851954396924257057760001398733076077407599450897683843682098e-14	-2.14809321564424484032400052022289004352889552036557239159427690117915190974893415556329903122548595e-14	1.45109272530056053209055307543781252546625381568417674681285194455251241668469364299457489127299695e-14	-8.67031215620969796532810669171984846990296136470226754815327390109120887156380059077865063792907709e-15	4.34779220866469242592630056903608130461338559834078603846086549593404883996529393502882468449825591e-15	-1.55567574669959305655377892610605521670801740547483829103821817382610244244428624424288168676013898e-15	5.68918224445280298611131414410804182921636759003255892227680941573554025636173104953190316467439505e-17	5.1007404123025633019994286583720667965401533744298586837858964274745693512658698249738340114434931e-16	-5.23893837277251334456724604785349970479239518549498286135103783820522725026115354563716726227028469e-16	3.02595044826731777998807645855426548461576253171905218879376241913259549538868672844275293443356059e-16	-6.156460918945283488457015913148055629712158674039061428126705721075831891942560098778034107274971e-17	-9.30260024968238691259411288701250282079045507483796007364339848875441889979888463184037488725641756e-17	1.42789294272192375678365833125362948236620799594527921341958824467401044954445417372674975101130729e-16	-1.20496282980352254308612506719788784463556719569528433198235112524969646367914703432360619617356114e-16	7.21158489555254642777835220421982738079712168214724594656123139756103136854539941297028961890108225e-17	-3.10277587643872077263002359567860040804143483204952543386916846167415234505525227466309805524246391e-17	8.6863438735235455601579985658496646575966710275902394398143901101039375072619042635817869690492247e-18	-9.98160995324342384388485871304826054057611140468421323510888050704915870721283186312247212243441171e-19
-39.57731534549005023192806128989401819824690720875936981882247399102808667731492556309458330148038	-192.50307731066794889576190802913652422310481792059437440465434207088701566090977882597114685	-391.49185063539370873489130623197780446930565010408664551881429908570935056780556217532233555	-474.42132816842096030714462812693869125715568636140324018547289610979035137365748384839022621	-410.07166703973348957189221732306564851274174579384442241886650908164712659043965398209036051	-274.60439459322570720654721715516816885178292068405013938757580231481622904344279016733402035	-145.69312249935669655168672176506186200704892386827510131894204542182361750658483743233793131	-60.847896987060484323157830000933728854979304008529289419963974614059999331375181712808250107	-19.185906859858292634075731032605140123134425611139108628144421451468065224077064754721169165	-3.9625450353392972973874089500384844699427622111253185667660471368105040069131087633149539645	-0.16466421353314536078456261676385098816387922538317697720107121706095921358866304610538405458	0.22870402984782165857018617615920897418505397788726861899001858707727886982289133255187467513	0.082103473006440052446734525631124387697153922769455366108674749998445977254640146483939826427	0.0024351847928280331350094120464113555479298841036814562819498243280701172396944000361297436803	-0.0089019246652663566567342938522444317774645864880485230706506943347710783523634466777098532628	-0.003830646426211699678866490952509933028951711089919847639670493299584119638674662387736317681	-0.00045433396816702931018999749796112823493668769131036606852780101440815434569007470474787362376	0.00030013131078659722946287936832473992782146735370581526117719611303228818884574088343202425118	0.00019037055924842645325118969422430896817716201821374859436668100151007461471632144757412628614	0.000044828111851741572314148755772849214604684454561539222423902544632377540732532674094048310051	-5.413199757167635150365927043928058232152593560067894242946620059942905235691039751626271912e-6	-8.6442737726452332784452521198331266106414553657078179616264246560575065242385890962772334396e-6	-3.2828102340628337275126892151586324147048993882534171251848983999327191404882417745109677323e-6	-3.3278758195762911071089516455655426254035827867228038951920159800314954412279866770908137061e-7	3.0779032673915218608567819454662318422597053033405922147348734190388460792924010782750889108e-7	1.9575870790741038253471915634816531874449617952776021999671069501624943736003076523895711014e-7	4.9944193736432818371366465547777156890368096255062372424030072478794994278439560098946567779e-8	-4.17748429887719046997366722232318203418494708913499560932972977569452550389120224503331891e-9	-9.384751128817142591097828133024850695409893665150037356753688213038967809266419805910792756e-9	-4.0206536378115635659973690310168119492458008119809074475833545833982481080923649340135099455e-9	-5.3595051404290453697526895839943169013756544781515639772078937351898151149309654121152854501e-10	2.6809414809579680026315226397498090536490529419016488157445664458132102111155338953032254268e-10	2.8289797163537838867655795946073750276679569673848671990133702571286753573579865397595042737e-10	3.5491776423103820841353857060715181602132359834867859822748393270705534006019823827065965121e-11	3.151000293831241587765419511366701982147446895881655944807229136656425288608320760297502759e-11	-3.5281535426932906372938479263711961515385041964844522052107512633181652230962344380973716509e-11	1.1746792710619953158443747826439169721602296988765126720428163422041548814427931667432311835e-11	-1.217306804081653101378670365243925805168004573764871458548344374537247021016347344673590683e-11	6.1183284763910316083519345115767124623123640916176825467438200438615498860233804412698716165e-12	-1.4495733309998689494345253920352697266875108954377610568830601950281650232389236722620713676e-12	-1.0308419995668070145142780982600467790537169362339183494800168185806045241855521316524037893e-12	3.0339639152742753415983818904962399011410794292977908755178362087133358522453383770033359009e-12	-4.0426562514385297251827128561224184465103604411303639239784141406495467293174986244790548885e-12	4.347345192686511723425815964220367571158463341432238188959862175718247729086699136975478222e-12	-4.1930548330970909638338845430496904373706818172075249932015760031818689203518778320110044699e-12	3.7084579846380772305547882224174560694574041444803623369658937489903331851500839263343151901e-12	-3.052331754595509810081163134034504894244299617035573792114506941651243971508605354386235537e-12	2.338405203668884256877646377928094251048125358031747249447286430561256128356142083695801306e-12	-1.6471659369686388071223958192019636922663843134391874373088203501912720038928048363882255348e-12	1.0336150035394235383889517669569192581509760899069115738744459598589874683204083221468468944e-12	-5.2723322566631004800232751211833259447580606141091070863038811523548249743402088681974341071e-13	1.385792756314330570830947086063349630006857210217421424244503550437537468832209715904042549e-13	1.3560235547503270222983551481441441426713784230910502165740626789556783040620203754730893403e-13	-3.0783463341363490592228048577434941153081323956230372986513417386607488970179996859927826709e-13	3.9575400429239318803899291686718391298680917815462437905720458996972977256044912828370760661e-13	-4.189290677392929733815289599840625673543014228483467450612231012995005891651207942454718847e-13	3.9650514695685786560801996369141670747238539119878302853000159213841839546466691929911687651e-13	-3.4562133256423732263314301759262038898416826928329593411224694697307210959147147355762099575e-13	2.8050737774555973227539162971378962089492111379069786981016712363842092865173183912536831179e-13	-2.121146604751263031232274221123047493851916140163035597611344809035264778899736375092749638e-13	1.4814758154314499447531276128754070426481188913839945182836994906626457485930314099795921626e-13	-9.336930769561572605000642860057103542800094637250790063750715977018795584003893328663345333e-14	5.0072612770774287837111456197265065712673733293819304574309688497505687950901932045847358137e-14	-1.8628528736873969376223144234140088242462763888645391682090069467775783645705295675846273345e-14	-1.9538052125860383539628185852578284233703354049434712092536046239538126995237430348693063523e-15	1.35038159951496321769599085629163790238168707111448625782430708148289518670344160360586174e-14	-1.82346652144111780665216020608205441280845327393631210585076394899482865627680201479956838e-14	1.8376557727189859488484591240573035480451987795111668061867903339869926306351064281501372837e-14	-1.5908324735587396362895264496699528703645154256752536810724396700697708648049268702403112437e-14	1.238979390077350064933556779611858156353088602727238368680439861177902660006522262868691693e-14	-8.890575891995237923225151418214367820947965485682262284350618001082422139641338832940633022e-15	6.00401420194367250793987828754290934744042518523301985172036921396520980419602563685229267e-15	-3.9282773888319742989679619673242791716751797717704601676664626752259299019804752733700478783e-15	2.589186546756364791353850550626763621893320219852251145406679282335598041062901355840992934e-15	-1.7766515411129335328185272022374767861599134181580855323093211710405854875843989160766270125e-15	1.2637525303176390603746216914076174266143404921398822225345994420753487775260350117517871571e-15	-8.8393812395477598778538944204332857799247308021399152388392783359348579533642830085342157584e-16	5.6530426535777348036087724874539904146173396220463735306089728586251376195146907770174174847e-16	-3.0195673984553181011918374892485794754710445898961687181773694278629410453544546857536859189e-16	1.22423375956835787942059469298162652156996969063819855431720328883267638975250843848538224e-16	-3.1163043083737797343963577077139782342060652529604129762393418657138930023374470975262267562e-17
-34.778607285992114248156315152024696958226923259095115889863981715251943873086333148906493658134502	-158.900146395873133977904006113695732334122810385774957765077833034398008111117869592471299079439508	-249.23567399602298736768294907471147824525214306750670649334947468998929907368110727167522015553897	-248.63919422088770250409752818682638465325481708950866523208111710800906452533050069645321116390552	-186.003372314495327681782527095274807287467163742700662758747118937870710392631923075338814729695769	-108.971700721323653043853095783273846996433392577592402057508697958372306888536925246860654480333542	-50.2363400081323203482998376956070839196393004922205851677424522117939168369175706538020686237065968	-17.7311463491773739547565810727645296200096243737322053827918743852652032872253453955836732813260665	-4.34818536426022548800260380189113649928842342923550552046692253326601178584716079558859995101735474	-0.450226329747508137059655704129539949513115705102289010879030944777329171930997207175811419739941537	0.164471770978575099391462667372593691776854311827126073585490607264560859442963150572681640164301938	0.09032461418810004530490242495076681043238413465605838617730809159852156998074090565442559865665998	0.0131948118949871728143952265325129520056639785977424408642131688394683073249292882641216915257178653	-0.0056254555502973852095174600689784573736506448941035179797591832977668543545456226720493382347840521	-0.0038294319744140430998161216121707936748145888470564832600789779160480868558415838547169220080957527	-0.000870751291591669479915853418193463773654719393007753405107494698588384580416010189392317493110722899	0.000119425589402270100141159579036491361057458218496931002473279448817835855644500209343563324059822674	0.00016500447999806682693407932631320160547682401065546839021946132593732487637222776804922667428579838	0.0000575200756641168781201378532140183498058012276556792370616310550446742382470019563910584139209604367	3.86498596545290487161083197125970389825181307217009238801015982399220028677099230627843681350654453e-6	-6.06559821778065872552675437985822374083672852286100567379480948398073347974648744581274863365389154e-6	-3.36212279853081347738235294911343327610106576474802425825893784241953337948505270967688011861351356e-6	-7.35411534227322567484206342439701587554872406599324210029409411580385779239183173212407296265112437e-7	1.26504328895323349989125533704846669408534586327450979952052922950844482160742355157484753508598308e-7	1.65052554463432492301064354449626782942566563333958932168216742761766024500022376156271637957289028e-7	6.24215844215027298921660152651229619653110274470556329054490869132586045834464953844559461228588017e-8	5.39675468524674006074039826676009532241356574753170035845151262404484644585843138931742996978877952e-9	-5.62239481255054198092711182072854541674895061505860169516688213282041133868985521228151311354098e-9	-4.30831878135604918360039678071774166057301101559390999929109854259558064542718755889299002190732026e-9	-6.90535466740453993501483304274231906019951709743356197319382941947530847684486414763406363569555475e-10	-1.44291276089202139885583095490138367391237835596655820209048365068966053028287438832620627337055582e-10	3.30078475818684332613682153012996956388437256716569248154177296127793444700362496476102838193363664e-10	1.34109753860280418045793495314299015125859149912840284400179653739784899584524466508986847885001485e-11	2.88578183493903812529392889171457463587757022378558348538197864776126131014954595809486794201592093e-11	1.54075952846138150227617895247613965314836932090773245436771788253852919979702284111381858272101913e-11	-5.03847416963720587384399867908742017513736719216742374589828228946545459452519607681100664081154802e-11	5.58097776508931231740077774204671923575601796831474876533638358956981672043426435732962721843427986e-11	-6.05527244468432921951343499727893851885537639355735312201743840578866080035757062708492246666249104e-11	5.74994549869245533099430149972283980458117336444154825764296912205949368881245775988363583273914898e-11	-4.9869898116711677471270288809065369454793323576108995100108389522367806053853306573686138389146306e-11	4.06470748180339786908488823163023073791024333786963736004004164406514654150316545044125498129862589e-11	-3.06684801123909023005512898035122739145926302393278434849220225511810191693475247068481998592543575e-11	2.118170607238892524253399201026024482466776099181648672717786239032291785107189384776962632267386e-11	-1.28846905866622648628416435807671447561798783992974746853515226091561242688397863298337663650004818e-11	6.10423511720394942090752653834670274414035250059675644733505260701738593548013150174694338736545471e-12	-9.64888884815412420550299659512912819805667628447086279870098412554371810997695535616060850720153933e-13	-2.6071654352812624397364241376157988762480676886490010641527217663984759509337085153714525689472968e-12	4.80069317999039062923168510103032675495527927260983374119338416844227718227342375187218240380837442e-12	-5.86474743601710172456138404626564282199457537459257829419041369769220812532556986167128255475923923e-12	6.06984396170169648519173728154347479514899762054933541347407174872709275828942698529900642672998674e-12	-5.67590162022824446475266442666635980255044470644653516508639593942652782962107849196492366194600774e-12	4.91273408928919924277346689354031928020042975759387491100173502917560306371934509151917042104269288e-12	-3.96932740691430174529856795226751125305121091096903503005827726899883260208137212478842450236941417e-12	2.9899770479766303316413818037946149629499815117308312812663565982042391055802829208601487869209551e-12	-2.07568903452495477407331019082558581046616526914962818034960348642171244918892246896464909453667804e-12	1.2889192977446139575312745821295063449470937439956555545947211032083281592842595150799174127958943e-12	-6.60200655323898917595426883387988709213995082063567517590231789863434617398896903502660536876878136e-13	1.9549493285459676804583967524417351061333385585408538395392492604579203986727505805213437349859696e-13	1.1659604466489574274411352812952955499384895910710572580385729979973481795458132489950451603255933e-13	-2.98326455497551904970557153693782891995252928587355135426527164365266730521481661946839454312085537e-13	3.77338400664137315191431783991137004124134285787260107250021610837187156575077044501885008201802571e-13	-3.82370190315916892618478787382626678127452693214467596833647532189861830666139180597507407728976629e-13	3.4014425069199855527286395929681470387105576847170095331176661480539848256857989689191162008654684e-13	-2.73347903876414303997397664114870537842966345898888513997713841238268702725357235579912871156625834e-13	1.9956699999413988083566394396800470225299119342937487296267903341511230010243404628939526281692989e-13	-1.31006099463743715139611116140988349189350152214764674069048707921425319103689403551755105895706905e-13	7.48199357145100154062587357559042669919957829001082767317417378569591383789951180671068496232709364e-14	-3.3881381319741930915232394808470830613928380249435683010935333388284416579119805578492474102662013e-14	7.8162423318353167736456215654629578883498003955890918904818215939873931237313135780160726800336412e-15	5.85657073262416335501281027926285494751528003046638194868131955058560905022742483295386554640185698e-15	-1.06278884849934615583950552626096272421129838363456965796271807473628201750098986807726319778502292e-14	1.00710330873700753930393961030108418505793324779741665725024908238350558950230610082937597441150132e-14	-7.17815949554046663135073986611299328431136077785871507934619178344465650540271227472380528899157326e-15	4.00664359794461154515981185143204975156570532780793957990113120926281156203583365408772552290718489e-15	-1.62713513475492958085096202112115998089389614132290482458685573165273432788520938812927499002124833e-15	3.07829334916780277454574205867748389495492896811833448863316799182330184127609327607082314627362096e-16	1.739024198819523401806867665320700783445055286480721504814595356584618620158999960244822448426062e-16	-2.03533932942926746608009442083620502069943051147986175513874387773287600050294097407691179680060823e-16	1.0240751398193587263926649600615926408266246350854215525074219600648659451140139099334666638017467e-16	-2.62760151019514000066913336634304708927190601827744238190267467791910754929705061099424185451652996e-17	-6.62665822211622498117992096190029691939227317087115256349290750253441386738935764865856302178179712e-20

==> anc/L1S1data/c_ai_h=2.80.dat <==
8.1526812780937271097205456154077744097178747026104995286796527451902300736656071201747903409598965
42.4999664735439649073604485857933133134445647869985901605806113247843866222313421766819387462229179	109.652456291874193618731670218379804581457109016142021010940774605854467790530072319070672001066364	134.971740097666783019100475561541402029555761502381776043419918920611223003699996719964313856664009	119.437442059789975039076171973378400665402049782980171991180637675395782435629261145287801135813742	82.54114191308873438371184325059274847705207667254151935564134695033093333942078469567366090065143	45.5730941698427446219165202368722213058627473873542624169869593257831388635558936213435741628567417	19.9885125610307357634091523614525679523816453939305149669802358602488916437693429546471224978486239	6.69251872377845313374528602748854725866146005052299708766386806952319618372259022986232042031587122	1.49425363462516086008085459296072810450169870057215181555879962138237457043053088687452760778677144	0.0779815835456456809618559313108697823726740472931804324267187551008360132138127753174875108786213106	-0.098458653484873878388732674517216053232617993838685531135554490713397707661715962732388130064672304	-0.0431797969222746517911228926135563584663701342708013063420853374674229382892890430180383115939813195	-0.00512667539314555812297258121838830829422725634206743197096298296594581520433100658920758045019585236	0.00334470856277317945667290446920456508955477049662202732636915007783989740371679657423092860839992637	0.00212504372306579052454087938533753833060035885066899805231295310723924778279677097539269253085203383	0.000502410561237802781399307054169521944254155283571419736326535591286161609294441664695365705839244856	-0.0000603982516436463459058174050314148123812710275188904723291551535805595381142821274474636846832961887	-0.0000986029691824947332452555733156431072709174844771218285334410467330309586957105038624118573424913742	-0.0000387541675070294555616108185723992055646345284165768179026965180555537739722140779745605780217154567	-4.69746910250938068444531318795541870110061628986639177447618051501586818952867014890011356832276413e-6	3.3450443281142306674690288218476884026495240556830792798662399020858210778971310849834322590168515e-6	2.37436295024243353587386791985274738509892690222042426229140946280154873845557936702605419255616483e-6	7.01198113813224205644148375113114324598391150364188122154543548713789448817388927009790827523111742e-7	-1.75395093014135098856938997931085416817186485471077850710269636314567525845197517593400396087057087e-9	-1.08341375611904515783772538700099810471089314828880821940624484104416539525874605020392308612744399e-7	-5.592255956333823708239312616623212211141665554356869061016729478217517884653153408828029305696266e-8	-1.23011467503764663041741441471163174542598668361861838163228522820571244418335832131516470424685739e-8	2.31866501636352525311386657565483023960666194907602475907404678220824561091945684649771061864529951e-9	3.1617627774468727413107938782558111251607739966552901777081748529474779029281478218419855745237739e-9	1.3040464693826199297661198095645681964428088745994301520083932491531968728583471605072275758888079e-9	1.87906818663258452635119334289909167795912667522116008970075773658660224035738439864659087460222198e-10	-1.0886931687984754573015202848798545894198005445321832920181090473087266652155392356944152752977795e-10	-8.8387190217995397839595982416348008588813351498764009403549643254784635990321609454041257320041891e-11	-2.97530924697758800398658247544887562605314570158633442800338898246789976337476505639306075925808896e-11	-1.64370246760616924270645559217230548564978364090419952659013056506725739572732653953193839820748554e-12	3.95739797240518513216679440182716178392033652367012124599037449744516465207910952282012641366225061e-12	2.4034363012515215559159829304361139522025022986958400457247334952412102587613517949152652238643051e-12	6.51191524383250460901727991492446438105847440471655989758616411567254686887037416487116778929192239e-13	-4.2060566757666589480006671379367835963823264102021214725599367818971661523595340307149117996668794e-14	-1.30080876199941625140937369429140949915715435965901103579941818914476474069434736203822720957467673e-13	-6.37610824587535453219419389664213448916323651321167427556947388018283804096218789439875597267368864e-14	-1.31800502769032228982366683982434954170192423499385908441328823107813970771364558670363112763397208e-14	3.39266350029180985963201279609035458796703164520154857954380778097470470361250339057183561925506842e-15	4.04383475101096490946638693008262925521284655483938412695389359970945054004752552240276248833714022e-15	1.64553927846411214523748127378263342275412371962809447396120880290275966411710884738657279030599373e-15	2.25652046121168753531233705489577052044920693382843803080241629496116835082026738147882425510132381e-16	-1.51541959091672975951178959716981742543226096161663498256500109850621533168819938591766860276375053e-16	-1.20964221282698307605277053907958640663148270675387486627842980792525352430909858967877863134438845e-16	-4.09893517992418255638529060817534131461355390568087231151161917283272486487453872860198915370376746e-17	-2.21376766830412714881842517459530659098816645379099703844838032763281300160102149831419572783752867e-18	5.69476916760122581647141437876074813893050486539117844129760592000674454309252780629830667464334804e-18	3.49942226808158529107548511131043184973577588169031560443515958680095329131033056404341663089549551e-18	9.7635117110314798146841337294242907542468669581023966388119601217058641814037707198547361785207319e-19	-5.96638314081683916401749226656927782193566614696052164580980316265659135971801971960432302548380356e-20	-1.93653581795577559288694420258315276236276011276782640624412021247843870516400932519351003575083926e-19	-9.94367854096074272327390132119514661408257207144356184243594439215911467073281352253668544432875592e-20	-2.14094104000659882915016352333964502772970087911575648871263428953741532016885371989533118525074996e-20	5.8143442898181723164843609173789908485803920243517393545328621108631276380686630463503829019199422e-21	5.03785151614271259464788358269827084595155650353611266805706893134410766926542830834949136933101108e-21	4.224742247303126633865598259114499114341348267931541695942577612550336795877865229725795237998705e-21	-1.11228363640437864736332991785935858041116613164638370078636944947986471875809144856363887070989558e-21	1.08409754740157979023351909684160747759873548130339077859827985970347589010207232891568565301038578e-21	-1.22527239070038947633616798436590827960543472406292978663428833573280048050238662959269640858742484e-21	6.42223840517169294199633704954817091808272657924147245344515966010965683374048243909924345070423342e-22	-4.41306246948909404925999959698310545118667864542204006703750238827853333857481710392168137339432555e-22	2.39119491681988418466357936701866522437453666324484392388752628577042947059914810226189448898303156e-22	-9.4329630451506289800461417490624012183534106094343506994432929962377588365416547122904973249095631e-23	3.540396864521598884732731242407795726249221242697627107524221323687075864975832952501169727525723e-23	-7.37133800220301022165503255151360642532912863775673932149770101330835277166892535100673031084574275e-24	1.16484987832348031253077097461159981240988918986456003475024771884254663191172981212581979754096389e-25	5.45509597622962908937294668874610552040117810685962508368480407804351146401627036507891170323930978e-29
300.	477.11898954191547685283437886541624239765129291859238682762257825079369667756787774158296460682102	487.13760126602274675264705304643173960632412078120841313650454302766208377278857102763125813090406	376.5339172776255559049399309133550392483006060433151660170907501447127643212945577659324365521849	230.23144843994944138678352021595521358022712166809652068174662845492139324829216673570887412068047	112.041273805063840182408918736528820733674449129564903179597062024841767282911270204815523769194149	42.3732726871512901746096211535938690245209805792832408215938495738237627130072102658511693921895646	11.4434489723404678725321728897003358664600754668946715259625389694618119022342469756968522379231828	1.4924066671983357170096571598982225619601151666335291037689690926418962455021635563823446078068023	-0.395155170927808469766208826295050970589570191426594014474986524361978193618820473155312304481410239	-0.290639951539863614529851946384876685384822323767474093398109263516016337367088926019092780829336988	-0.067289067026734563395946487745198410808999364481293150936308089775158444946139533630480166806751679	0.0083412164123993982367071377994535043679067118696767609019340143386695144087365624155058945207206601	0.0123142534497934457125782812376553437626935524880174464296653748342111588319150300282180528072339572	0.00437502861598676742821805144122390356464061890882535907557735670084528149161524034330557480320906361	0.000327579773204542849746820639381262306359055461007572574040350786691378663278167469070715817980138798	-0.000452551462560951170302736701235423957767517203237252482532258462362180526300052251834982725370751968	-0.000262351131953034408703008541671918929502832070669992201830887065330312182181037646864558047797577349	-0.000062737904759797275919645844400669075625670908460536557494152209289180614207671375441652086451497784	7.18095234018350061701354424518302562712450161367048037165625919291871569425292458678942331031261794e-6	0.0000128423515846668009545837378634636015458332635602100904750848657313777031456336780757694041076886188	5.4202918998282019186995187690597237342065415312129007640275037737484735842669512763044715585653613e-6	8.26035288170499740342001660531634953168825056537880432107442493017298335781329991770599377061657136e-7	-4.02281517973813002623056515444103099042936160806377912162311454828577513767707253056666893214810999e-7	-3.35559946597039192341429194622405755199115148090860203632312981842790790739335698495367021381105167e-7	-1.12383034126486101166166243711784568109453728213311951376073293771105206188489915266634702027340293e-7	-6.39283347497654124625410524035825808754443035376691194969516401922986028508719132707020403856391425e-9	1.43215331426134750427332348195152431810267007137499882174283624439584826803740482393833610275349158e-8	8.5785659446453103313350896402262061051406471710301500640828304335408456365046456564161029710919312e-9	2.27039430201229185705308884100779247534857172497737086963815436561125064875965664969492097928693141e-9	-1.63657887053680607131129458844984994999604901245831516461300778280565429896049537272986903666014813e-10	-4.52058464391934664680521267677860398296382367847048322079073209742580197742483790750042978263679098e-10	-2.15598006817524429318716234869346429650841245129153764430136132187638852613535861924491451098162986e-10	-4.25171807015298151929647532803789611606735533965734745607658237458344678378488311130387151046777244e-11	1.21620605744793258020745416561286243915212553108875214649263457716003624850453112764902099168219837e-11	1.34917425580561945342028095905267597355136644431874503364518383917750561748006667265410692665950237e-11	5.30143368411261909597025639123286969714045285204599869915756859231041720758178948077098208222548437e-12	6.56921601893776886961266513760413051533672542488474845525281538903380026504876510308858657838086085e-13	-5.15898310821335006836143117403988634049430857672096056987088595949651956315795657406233822572610679e-13	-3.88692816826185512545244658135282633919271562020263777734611781932132439375283318288297095349672034e-13	-1.26233681039385921490964425334749870702500427445061343360403800228808200550609889783102157110451766e-13	-4.3728511409465323484494973335827867866539793431620686855613658698946513241896801432198798623892945e-15	1.85814486650156562561607613784147621249820069483245887235411900510673559321997379988949536310839771e-14	1.08866886269981368979903520355750619527583758438844996928209609983289661027398909744792015840161149e-14	2.85582087930438416073847900588008677431621389259864862915027498694196619065989151214988420077469607e-15	-2.5259946001335757640650003697920882348069010113299493081541997394086994786997486198649242072854341e-16	-6.1860161952935834843465374845547997441922091193810409926077493990643666300071095295232285625820511e-16	-2.95693469180675551741894562071435202822252067744264672263392185001245190051105150361776015048382081e-16	-5.99748662202091465908153843902844478041549174343372098251533119974493239743013054016883995396354235e-17	1.7863326111895581433552435873733105424763206452857810385085797270592910643303552299150059646838946e-17	1.90721649544042253146573348530850474987806012327793845179654131561574038517078087298922542538312496e-17	8.15479888856158843199387090706631470535696092467250672621947061775280228762321107682319576128003537e-18	8.06880383229033908388664250777940769268986588618759870400282056113784038743674105582931052732275729e-19	-6.23236846598308821825606489496501885542695511663782140799955709982791491370348590722580188937389433e-19	-6.6621576114529646853138015245189571153717128758050170448270824199652957403541504964515764602334919e-19	-1.7214838434078522339738552234462301275357029255958584449368370247452541874979881518970195037460134e-19	-6.9437415440171904673068316778556638046161516320584925047957457437583636603283836708604697808966005e-21	9.70802792916413502884969076314774787056311818548092499103964028574369733830068464936177189675560003e-21	4.26919462532940406762927083687996338185712638211022089404155626437783582681484030836453633472989438e-20	-1.9900241337768276815448472514892699413600779732060613741494376226692825636635407977080126353045081e-20	2.01020483218115143616481835647949030578165271397333617255709761976168798313549985849819131735568991e-20	-1.57480604105719141488582048072889546886033729156839316686916981658083206373415653075946661198765722e-20	8.8981799689779220120557025596577463975503713478364473256478608477965056741659936066969618988889629e-21	-5.33993161657893313096417154186817201503812725293858043199661801242059338465220839862671835307383175e-21	2.51897497840203157134962761713739363391241484950669434271021202764517759015482054744264667884976918e-21	-9.43977798447215770464722565183596300090776585263402803086558160137630382589506299787798326278364595e-22	3.04973419792617615968862592518376220276352516012191904575250932134336239383890601354233690713612206e-22	-5.30238648471192962480377948380455834251227674827983689859094803186670613453441081784023894743649824e-23	1.24805352808419570805126027405792646651194211953339442270623527001982891000930442828235121023656696e-24	-4.84810365727945012921837374315373707232708959636789963486666155983712989807960013650567250787849664e-26	4.915290938950737851835090845898453585659056354622588402669737629311943267940649202135664550500262e-27
-1.38417446970984470881817791040801944582896225981892264046861462970373886409647222009734919427588052	13.3192868514244157211474762093466788849851716206450441002206539339865162585725220608201745172511703	23.2712638101780573938443582099081814983763637594689069020333147450768353792113824546711305717918938	23.5589262040692400950727951071145625710572666180693574869601684001998732002989036776879036791452169	17.9753962162508908966537483481894187842862197866741421170856464808204138293180264331289550341935084	10.7827003363706259526626277200709607328640035341700148065055223928209215011967063617281886033967792	5.09641958849951518354114645585329398038598227871332713077927312822356219920036390191109714361327848	1.83382305052426783291476976655935047278256574223045378940199803378605586495623567896286091469514855	0.442777764660217856624509330073090851637625392670577766934940802092567474725209169843519090709480133	0.0283409347351359057203284579294095393795553648648083779051697669733299655318154283507022125621196216	-0.0319393174883956947662836376581332786726537818704807793684266269612744682384981445072312486314448217	-0.0163603755560816439064130750268761584200770913134935384302750271637127508365006295345938305612304899	-0.00320412856306516693295382688913969624027704284151543927036773329749057517183600919550373816680531974	0.00060191456516856018749731117932442142871172451773424960157031151107868323282369093423602241739058015	0.000661483078110010079604416985149933950107621267896448308669661355308073997434878746158913002237585532	0.000216017031623691327606695044980690135424830306422382947298372800030565332194854169423205657395352695	0.0000102376240249480018491207014364216663529061543372407919506633092861673711256730186367186110960323207	-0.0000247973483355712326029115997985256136937950027144484280688823874855901053503964754817561560201503485	-0.0000132904442425608813304076227985536263693864202743545531632314249029117524465021526781542282968230262	-2.9405757697822263521658999840356144574915003091158326912396364124952868965895721377926669613333064e-6	4.70202899359564855676741726530071871221905540861910620042966311213543157367935018035818043142470137e-7	6.67666385380781843915720306403854132487969283183528177315945103825830209337201836410229805490802278e-7	2.6802253465993097745524476164102239223610346312980335503198158868983179572373712475413159128425967e-7	3.63065258955551920347310825168898508347621659199772815385382851392257323656458998675248558638961447e-8	-2.21408534883773338453518714195978888696784112191126813904500252594082811486092349243376778524808728e-8	-1.70658253427243654344486140061360223382968566652897294154411679414355898535710402924993045829168091e-8	-5.46766367481325444679039374862125400270347817323320161148906034004141700423070006954582472516477441e-9	-2.00299821785645009952534213899909932696202326065754258736697119119941725853741839842021513538545381e-10	7.54372966646028790756722638464522859018133093801497258341082715609195445484297857054729123662446522e-10	4.30595535750186527520010235558626418891021887301066276503984570675107575652613763732991670067574984e-10	1.08545501582783951696518102173917762332202606089468469699088332476364314358299408113724986851960627e-10	-1.10272099794447324926601683099028962448177568490525595572013979511486153928641881518610596507097122e-11	-2.3320383922243113944358330586592967040586965332238023372631320492092895140424090164483279243850462e-11	-1.07136187190127666269139732300720835466762304701341512848784873838973669987336434647392440899766005e-11	-1.97844442374571578619938868922061063319835722169044617439680645329363178778393614869463495271379773e-12	6.75690471409370850338685602578377532456342500641933385832500579202402016093601359929803380832409745e-13	6.8712930548383397537444765793158397514035951751172229618532454615439064368798840326254466788041918e-13	2.60993427900617562966478694871592855786050724514276611290248772142930789807028787721868511329553647e-13	2.86605386839320225351528235792117062068594690492824868802639181460017633817812484751199996772602355e-14	-2.73825506011435928935553706530357245306479756454584901982195194377545747016673123213459691903626796e-14	-1.96126728785412604625567871614553957594372523415386366516100504532959223095351557371655259686432778e-14	-6.15049906288779563975717885687226771361597159503091470299183133125402160794708348559622475164375747e-15	-1.02852322112750677852313540816670310626815757949535489771148209239429637840943097167013578553599767e-16	9.65501533336969825253638803820422741752870691751232076353100951662695129197088069100424350611624943e-16	5.45063759350929263105512611188442152969043107321648323569909768554267720867862020924568780498341781e-16	1.37289721817389393219537794023938377239725779022042496264821918370224377573316992816988208658748126e-16	-1.58054650168545122934527849527030154820907994806973200751224760697479100952724184154353736619845549e-17	-3.1694955042767830395158704898259023178924810238789415222597514695633847086641272257463988635141494e-17	-1.4726223683906423123766764472933749000919047056674491761663522709408613971116839051312095475893585e-17	-2.79942930528750576187093518955735450099613521905387704260818313011726724984085680221808670834769955e-18	9.5957484420533336046822063563260053844687784214269635587467617668052366785425738981737589700741349e-19	9.82243564174316943624911372908098792276971918030454703185324940344278302066024813384928830027291852e-19	3.93645311398870016528693623075795392535626245610071781913011329507802766807566283732141614377116606e-19	4.07248989406713891056049255472019092886427634114115312642816045812095843648275175599764650366572185e-20	-3.66327492921988213957356518816159459846370692401653484174946366540075628772784885458505438689253874e-20	-3.21782604659344668846702195391602143718253050421057026278226168015735779369815805326085979231875344e-20	-8.44153540320839640237890356846108678180404810139350259081679900432061453070694252417304575039624041e-21	-9.726612804296365762377241257500661480932686190579569160707414433789600734676893174336263961388375e-22	1.7420944637726837235830582140815092513468795674549995186206953429762549557878054637974075296753585e-21	8.36361277186683849107652527146323486682829387313004594425095849490602470137094855287241940566318719e-22	1.84424794439918814576451653179928402196689062136876990380158196838196985587821633285733418550765634e-22	3.85707906053424621326691925614264711973865625211242767328940492626509400241131210582071082573351268e-23	-8.58112852674937778677164581716620617341253538725850275909531259724311320032146363369625686637105578e-23	-1.98204807995713819388692836505695013274076312456912901268090615841359696383964032936278290655034352e-23	1.01974074636071725261776532748188777043061430948203736493208099418979149397295617453472259042246975e-23	-2.09199147510084242449748761970736312349436095317281944934868986136505229244048124558907266065092641e-23	2.11001159053403315084943557623346329483997727701502067937152801054185844299935507314562339827197041e-23	-1.17124923856261535505787575457514426566709543162241591139332465611311569317343736998271935581561065e-23	5.96966020765557832471414888702122932282216509198283255619927389278820278008287583315155145045060465e-24	-1.98952955259830687255217448682001514487824156435597803722725649883543874277113443150625619944165326e-24	2.8962900827277630990942992157953153059697768144918768246373068141205505310567698007550394658078073e-25
-42.499966473543964907360448585793313313444564786998590160580611324784386622231342176681938746222918	-207.2299016332943679764178831839360721571929025127271367751597277342900260104695758908800636085	-426.5971255108826764725896831161079455093668099730733105537791877363454168452065405428916205658	-529.0982054457371466205915576489564512751897415845626024018239537348230514468626609082785404228	-473.7649200626354626216848098279074764952812305033111759262581832504592004213781030426854414373	-332.959691137442454430823181003542245690223813500962691768598296833551461452828129315277596248	-188.1984431431810376608509843562248244665032618059740457045198318818421145176791790159651602565	-85.39437777471138425056313194128845605565761918966847310760663331133848269746579410975478288665	-30.20954279537423185943706005366013373472467424666921645163993826824358514699404723418825162206	-7.594662574382866078477970353192023819412609868456587278601024416932536849784513345084999555202	-0.8754697005399900900775644124677198973369501920773289781535976244992120988648218555862287813382	0.2632701462105855048895774110039119826963281739710743120026337778034933901375580920245007644192	0.1641370960284519016711969836588305020461500335862937298895418109708644595078538243297958176342	0.0286078902309227185668802707472858846688522068332321344683966649335162536073327545825547271155	-0.009338025064931390780163632542401085822184280644433234907537052097433984065923650941666400371422	-0.007720660061395324705696939850455828485641529911626819121430194736727529125035111070489401064482	-0.002143798422704204250185330263543808175802548090088912390010591570326290448375194187645078062716	0.00008702097168179010346009580532829151629076307188060652713034036178078853254823897451255421600771	0.0003401239402117016962917184420023594814144529184400782058467258168451268813122416907253982235641	0.0001494481588855045487034623335226220283083697854767219372513917685440030574341338798628719074865	0.00002337200616528668187367016830821385263617914682875243753178022678498922712695617020676093095745	-0.00001035135986856625453132653133242496525210756532357025614774979561439006364556876396284274156352	-8.624365170425603241862859152561215925503277423606729302338137436920111642669855858128726789131e-6	-2.79713138354484151045582469709652358685029225859645555308935375841230875469834094177083104444e-6	-1.1695753571404768231164997844511677042807274247290491940892564103803112655813294780326448584147e-7	3.68029697915788869982028889085286787647666748257751192204341319085191477512565025022623743128e-7	2.082966383277887202204970342172737709581513466861163700553165591435801876226033305868580575613e-7	5.108292945716474194160780835221777018774417591325611193606365784371543875254199676694814828518e-8	-5.91635958441856622321670345624565086218690698688864663418099490737484482881981515173549638671e-9	-1.1159830324235529957584156662209688844355674996829918393685175244477790233289561210552603136127e-8	-4.950344567783380261929922835541365112548000638179036715313187124595910936717922595841887728711e-9	-8.438184442057638065866481101007446482902574887884964668799429315921219476552963910687352976916e-10	3.440339744694538361872137327984012787116466644687658465299245793004296511308219816511773459272e-10	3.191337144645765445450959918674083099689484355582105440449452130250573781205834528962458528773e-10	1.1512046584963454794938754835225534090658086817669746037203695121014388268026074715631826576176e-10	1.0008088228189141136649658568768184334152581189806473128205243988571266055939982675694999138134e-11	-1.3344256852193807369550333819152262756777119200580827242635794224968925072765585565231004560332e-11	-8.823421523965331782190496477594517563486485431988791298385567501544157987675508218412792533663e-12	-2.580065031596475288629178744356208176466031598718950141577164050940368218904714642417294498468e-12	5.262097572726925740436074823141923210304443333834609201585454824669412966204764249666131149405e-14	4.532779186113571972210840195737414009846778412169459977682434953938014968774582341497114120531e-13	2.374553995348861709603380955149657832709853247274234570732506843325668034213314457179904763967e-13	5.415581058070012704173994465778047380791847216624040093880608093548262233789060507245313191293e-14	-9.878970864904789773729539617130001080230182872072353641372976599522700508410443870756965641714e-15	-1.439034585076768437494722823028189660369469151641767911284466779175374267126855000247020773211e-14	-6.215808506323369253430178719343844004993711805152919995528346956042758831237627980459139363897e-15	-9.984367262642802442125642067020835589185206393181252479778014917645843609499166686712379098014e-16	4.924248154942498516848332579908965322486348539463220917684906429446452143651345617856278279395e-16	4.372422339448567543366309470013161338820281212804952286647894007119107887058141656750192889956e-16	1.573447030708536342414880405248910559284905917756081952227075579413847845122505756304385751343e-16	1.3000304392197008064501616043938732071923374664819631032994767237091681108467593253804276895235e-17	-1.935845936076910651290064718424121120318677202682360536413788108077323726769575601571106973167e-17	-1.2824335223263555808114864678394135817350392418399012718435955545488335131414609367098014980692e-17	-3.819726727407811658484873750830180941007098127943825948897694395735137591460960137720670212603e-18	7.999424840479584611945030115931949921016059672847062141965714061714879441078056184850096662083e-20	6.747285499894554292828928091979065710209970798588346362361826053805221918126042212788460799137e-19	3.721918562464123978792414020707928632278575389905729853424413766879587052514430993522371273146e-19	8.08810162219084964503004452170639504513088837596261396229761492438092840041333966776022173914e-20	-1.0572875852879795585529851382352696333030998505702923386929929150629668772175893119555528331942e-20	-2.539710744556683102801319457379860062481029336075561079788388767315573263207540230457389369405e-20	-8.202877984973891372307569225605782382739139581798012003448152456735818089984550578630586898155e-21	-2.95665807612729776728791111860656321006970404387350044612777363902323207185220708817248210623e-21	1.543032510199627608533160437088837308272290252138201087807610265104992314026676676226788744088e-21	2.219701775780120535351519688997281938722045181002652064128835677963070371254629653651339806139e-22	5.880748808263813287311381999254382923552028510912681692001993417784780816092686203839936450724e-22	-1.858856485349583309824769099208048499032191490134460154985728570054902455996787216618112406313e-22	1.1000659110712643165047863371648133551109127428462819440245845206129485058950175433281947095983e-22	-1.1060058228061781858471502937526437037475825241206206557507075023220476247834873155096356049488e-22	4.228516381026395859191970539986032408870267230847284268284381257974059124009579731063313050812e-23	-2.175842604737403621282884003515371240488006913386441049645253598280475624811539517414239030641e-23	7.80593886804348879496960021228145588402915837925846265956251774465665746669571194398007007408e-24
-37.3094466501368474495244092439321215688077452447164090749487402304136198075499632531851519972271866	-171.633122619530591247096025416844574429551308234247271946476351906425354831368711498763910254281094	-274.106176491323340717311309454390649804389907669034680321769009481903655724644941780494363269087958	-281.886029386844497323784959868935419769113459073810741756551001269135411472166289586255075125612626	-220.23647938893075656279220581991993043245974926923785174657441744851318148240120181842975471451764	-136.739482875257482543786897902334826996985175401824939465369224423644709507580366422349534835586476	-68.0326068289152717248893758808469873251778065743032060468630875247985612125819685647791614708258037	-26.638758415452948861470835702512723572101645067779628457769163246311920639094801507326558506252812	-7.6926398565364055267914047921700806923697697696708815606599865336330522186736601068383885337990252	-1.27485666674894658181196457557579581370108558223168576492841290633482064533890927798766805544392886	0.116642291839399570520403527993005094380612409152224449442371218859345522894500603164642370384601287	0.153029957121616878444818130622713192569426639071543612666815818713168439024957602403276256644722096	0.0424970137245260705660312402928533524920263639455561859249127916619221863616836907335402308417667038	-0.00195672838251749560131722628333609156654327932702511975386847602012849532947881738988893196964404681	-0.00632797808406416519376880465041858405070821343752612112922158448800338684105461741183002686900479027	-0.0025180213407123124959401742793221274379774291696656006488120848008052080551346331529787786294295113	-0.00027875301793761116306124399833206092759111512726589634578409052157511639418807598835417871521623444	0.000219491344034395963941673845298942121857564959581093676520552208124058740169035041053325221413814853	0.000143365950527462805163842197478921331022507109565769284560581458649288266325674333291361888167411843	0.0000378445988604259102840250549533526896550981119880188473481040786343591313005985794328717390545586449	-2.25315344221631933512037464133296241366649454250894413598774179392286992937390453166933314551752451e-6	-6.69726960925866997975885539573894871848340174941025775640140023567962856292029064190494244643159403e-6	-3.03598500213067768717006285128954503607823941453860875665437975797635827342896144130074588450157065e-6	-5.33066886224505406601052131044098982969665039359804913720285914015355085241762095418923105946154015e-7	1.8952690596361205391757394424020453604668508896266351565302371059097280134896512238313701879661091e-7	1.79906860381190736404800672205072794683995461637722684399217475148591091510032295864947695815950866e-7	6.41085296137492005604915588155801765122605729291478884462094524252562604973826701837313673009818563e-8	5.39554997312292019532619203896029622927533085398138456906109261113787705262613661981015984367472689e-9	-7.24775069048832205614300203907052502972619399762684189219923131373435787297755730325416529022851677e-9	-4.6759346724241108414744483328210589301571877655340084749265539929525086917351698308890538145780407e-9	-1.32310843492564610176484700731682687813360336451785029037885529083529741193718934519353977226560819e-9	4.4270781546454725114158627917729777988978257882807509059277089669365120599142899232255803781264962e-11	2.36015611205089699668631230599685443777812362009739994397139572960024777817083508617403512950157401e-10	1.19047219621681198513853958387714077740282374577893419411549162212754548636126369190619552099375316e-10	2.56227610272191526694606297922620475123259133795790873311086368717841669830726512175897785687833836e-11	-5.56692974335940526531027297521612274901483527967202027625136449591589206940598433770094281756821777e-12	-7.17538828604987476865593873851621263334823401055162449050249471117605318808537214072857934643582117e-12	-2.96362799150828993382159832702230854605687329164796101723089198045529732629087044469488348625915796e-12	-4.2645948886220834227852878872812736705049991165531201259449699483376246994600291046937839116569763e-13	2.56279693502643471389186030701721860329146407143460513305620541780114355337768122603717231061197381e-13	2.09471806076612198431915637325096103019433218789189570386120014771902445466640947041752237292498889e-13	7.1554005684176104854946678935684395706268061321925785721097109207029478081820215486461291149913831e-14	4.26332868598310622254459203218275355699540720628607968363594190854540719227222701120140735372343614e-15	-9.55755889767736969965611500874737550679808276127382422460313867351153636380194625711088806154403954e-15	-5.9305184956681367703198755340381273515449781153023701634850188077457823638369623903706596249331942e-15	-1.6494086082650279075619142547075219992432581776976320164145562503825892069696958076935387814298819e-15	8.7371551532869620422039542548211345783741502285543375963079441353415525070807709373421846159562699e-17	3.24253938576548593474192816162807388231872880655368754011376573462939194591274161985920011006781704e-16	1.63084062980333800473813299838686144677312743965380638028781658714488166224037396808445655622717348e-16	3.53316331476980986319719058607646862082429855644720261364224809118654004708983629207422414908287659e-17	-8.16079232520527687233636721585367637273819985656220313587372022167164705908487715208413763620598475e-18	-1.03195606391450135865635669029641070410652666714962912626598486456034587961697610473826605494355519e-17	-4.40443815862475071449445022928660751985308235911803184449633933054982866795915932817438195023509904e-18	-6.15493167952653750579717327487984826461479020500720165499726060033446337771965970778707789639151427e-19	3.5748600604019759584398543125407396251195504573050779232555668802262862149979525211538691086985118e-19	3.32088260378224342098204738383854071751599678097656120917073215375820514523325546056036008964134743e-19	1.05882411927188675412719829610779338181011728734421146665997266065608707346471433400285062951986034e-19	9.7898504001679513704530440921902988741075541268885791405205344854679378743641222961105620962074427e-21	-1.41599927458716573489713670167315984550791493821869024241211935186627921195369980151594918701246068e-20	-1.1223279502293799804767904149081122555920717196183163379394694465272023524469901990471866377821896e-20	-7.97299107865055805556333939329846986914956796801507517527212938207661762310657666174727777364186655e-22	-1.55544788912450572196425363577020150848429341486626744410712245752502919266787320172970740638782948e-21	1.65995246393410657364134615016191047548144666409481775178279420578615736284002377854657044719431095e-21	-3.71594343171011278501786703024153438096309941319039020978419972184137449983190385927720090017607766e-22	3.43971262983294352159426902764303318408830505021179536715900233415194509531867220293677098133254542e-22	-8.37081637030914624116540601055627080747841455172293006129560350818544428671373362296907669527821845e-23	-3.13847571842543697131641891444924622040915670756541098050966032884493908153569861908771936362736415e-23	2.1219266680007288720464588751673713969033193698255309132015768349267588236356025275149968076652059e-23	-1.88335034567385411140753010856222654346230428476533658249169184904276283005098312473157286779888182e-23	6.42823707442537027716577388314377189012442452625910619117227814711791682328058071271986089428622703e-24	-7.31173136027218579554754105240922528632274157607464885535137894577295789089270196336285920352782465e-26

==> anc/L1S1data/c_ai_h=3.00.dat <==
8.440152938335217051942465820555730848553238486069216860891390980894780820494070794233816768015212
45.420133641101937811730440757941188378547971698063497276239666034394975213136610819829591159900777	118.421702418069965922830592980539091351239467657320196405500004677267664692360703751610859718734682	148.878552444789305324209843571039534060322896165596185745846629604477430779065128553747172547975992	136.05284720637075987737776204081610710491536820835122421393802428247330207933169295312784703778781	98.265886219481666716583624849501572849648375676212710361762179785334725874698067346853482397246652	57.4943137836874698922379952377067878871161481273805231140316329924929807386345098125688860605691338	27.2156530889469241569982668258911550373993940814335612511456131861065507195159987172741058039167759	10.1365816581171018634663906741639493660689659270680176764939032133820440161026441992331427559552765	2.71871445667468278184015417232227190807956157469094351122667652487605740122225248951788258842701918	0.348518199686814751341234432407576485267406860603255162334538885473575631425012458689749327439060678	-0.102266264787559248922984782143741014681134674595906936645386361437981000726640973005942659452731769	-0.0752576113355374408733320081969628234509141891146411399737255399023470716188373955759223689134363695	-0.0182884492789766397946894258187052571689477602573519160588892218179386184907993927409503626298641766	0.00199938948536851344633491519294707364990750753593055271559576104699744124214835869304467182577225258	0.00345991163179077018677259867210853498488003667591208185168246748017165859736939325941045470469606469	0.00135802674106498331256742201605336102773941570204781148827591048558813376261041943367752173014061878	0.000158721853907542159707331977226792200470960271841723529053986017470114133681739774041677131947131338	-0.000121867325324951568875265173000488771485063689849250141361181038673157982175232673449325893802043169	-0.0000857832755753152363637722103696250067973530154670525099543449431093767915909120570256749402500038124	-0.000025715122243020107778708060562646926009089374737213199201149017903936047944388459322455061800076766	-1.95072359574945680172106874876567015341243313932032586329438929405381276618479218229588863145456959e-7	3.93319879959295163721177175489817397292588798564810954027226642919392038038440826726912938550942607e-6	2.14213009734083827707024795156558148999715584751550373794415113725078009860047378545644378640717584e-6	5.28466517714401114436816494356050834277325027754080904605550674375868138820435146014347100387740469e-7	-5.90650912416042713184925911634842251175670436903445791469191674528917442998083846563042123323925449e-8	-1.18989748470529559188571669161171333022570417666732472901650692157388491064999875436836050681529673e-7	-5.60543166489107340094213744271559474947732019980118625663517577353735291707007540768200198479802366e-8	-1.138462880108641370313816555564188269975932952764907469139244347128129964431324739303557856258532e-8	3.01717557491386942513317149298922706629470811307900033295816122025890627443750490489634565738064959e-9	3.60673195026975276931505435140014912931156819722028071249568081361455447252212464810280538543791781e-9	1.51968867690468555999011634934598846421967775441659279133853745942346774993621345698229748319506601e-9	2.453685509423208535531999134214269054047924534238438149037924050057091236897203168863111058524325e-10	-1.20359180700386056099039866585229433966474004580436558460137577393942426107465650065964262344303889e-10	-1.10415351706506233956193765062773295310915212607157604071592922530482663707715793829667760891917928e-10	-4.21814634475404467784329662064845818644113446390635913075754872794058960420760680713765286223064318e-11	-5.02112049655057865662003273990052668112953699546144836356898959011699604674529003961021389611476682e-12	4.4328667947155448624762412656748463963267178863668315725540682807030027567732271150095345962946923e-12	3.41410550612155983623913528053520557578797932743826202867385144500779539392790052059928421202600934e-12	1.1889534433288327622525685693542581196127323315416146665560530287278633746533756406427518257489463e-12	8.77319134740576694755699330119210458615228542414494247498008626524395637518943006998739859212789284e-14	-1.5771074222849365173636081619644246002185706409493580366901434599853876585051122726305954229351157e-13	-1.06474708471741311756832834160228631740271524390362852317979313486655192626334502391690502205775053e-13	-3.3813022072109238475077565181923974948623917718371473883924412381160823369219668910798949042296708e-14	-7.98087503574009691667709908534911654520620072373753592705015654344101382875404400927088761179162316e-16	5.51460182414408934307376458782689512639034053201449346097797831272538622226736718579308139964357208e-15	3.34320475276330404361274972491810293129202664552941994993849851684186574069142638178549142894077012e-15	9.64710962576335562931115023451918171182156869590454934711820779861734906186905825569778114805068493e-16	-3.29015335424161355899944893792372139211909294501089193521268330180519289979004448866115142934372568e-17	-1.91006778471729722070059081554749728852742748471462668026959400909714184361696108849477040544774909e-16	-1.05475748812302427808687795139109432977893790502240208621768722711166142316301077337945142976104032e-16	-2.74840491063062234747721689373951388602171604116821988809283642350311047433993107764937987039285894e-17	2.8501897307410405752771285301634504898344305558023175277486417426727951648956922323501465792381975e-18	6.55860077040255929816923599710547979869578699223460101459265184287784008330981748910727095281578529e-18	3.35416118743328978051621626539859803024688368235514457059872584203347756053480370560208138500543647e-18	7.64997815659712870096289880744110225082222146544671235388460802457534706792665447824048414278660707e-19	-1.39686363549216803991207468363018747104227404712055334063659943148073917399206112481066682015540655e-19	-2.28937041765044469215464070718584321168140436147756397263388462828008209885050731560525863508961868e-19	-1.05449494015127166390600047639747152014684366226449773282535227017675353135871463285661156029966475e-19	-1.97344442215116359639178347175467844742391627950848377089929719990504133218771525690017518871641837e-20	3.04854792044979875442092384464419063790185314323698066406256182207862720015627193292149308498459578e-21	1.20587054679214649269012689628393006836260975121419666342022068308952380060929669093275099768474724e-20	-1.22555788658254767427247771836559117546745477311540798951356411144086417868791957530818574262531909e-21	4.87286551092410293354027273924189458337171917573367698009654964851448253252637461988712921560086733e-21	-3.8931355874839321796876670682323571545401931920852425463158924491384985337041718269655057174642135e-21	2.52485034710094996934098756544993938165911112058650098770490081510691039209451237451379749604945772e-21	-2.05134977989004286033050299506275385176314067437275296411398676939900249800773952795815813304466817e-21	1.20502558807604521906505086861994250040829089440964477986055914446698764382078312706503009827553766e-21	-6.6736904464114162435708387645889966205834686710751488525317707317074982149546009682596251497711363e-22	3.33979139650273054544439806235984382786188586316784676386487961056574707368946105966923701989137952e-22	-1.25525446552309521594781408384790861448809237358706609978066603117758798548551236900366713595588089e-22	3.94046817690536420596824449178195478830377615919057819186783639506171100587283820638888682457144795e-23	-7.90483787330781856924661938160073627901383767276453464209840781635602963445156058574428774301114934e-24	9.08954494611322380220103402094401492365738061299235034266358992228065980452635742415435318076151127e-27	-2.52529555844440924101367822793866459493179005450615720212972744966049087183104228833950406034851883e-27
300.	484.868036878922604003028295367253964540110844909500830333662049620183204944002043075420014502087892	508.686590609066703326554574915507172933736453575965386130285426779736758669514796763615243100998425	408.79069304208992390938625455517541406139036844846636924744723838081229466759063930686327877365789	263.320368968019961771029826351456143100072134298150221580888426173707854383729316306839292684747976	137.23157119807252837341918989277736566459741721216544131617179760344764644258043227930493945147321	56.9668738190690319353910588574518635097654307986136914941114769761497699343051153837264788841461215	17.7831961608633003273786536897910298571770421521720578211865286414054801757674382361344032545060985	3.38143551355485075639827924855603865998836412531178584173110680689300997334083056149890823303082201	-0.162969024588506344352194320270743772181585519014302345162167788231999862258169823024231269382520296	-0.402594819067902676545422660632497864417791992267779810471443009998453505887457394766719905478963281	-0.145304285761190846416188420176523359838726539207278572885560857321152928504660701458945382146497956	-0.0109244008550955184255747084837679979920428327097358993004905268327262838959286661185968242988088077	0.0148981590461858560021323393248815914671207961259108353874913877839764085839519063978537522249111383	0.00857152266349718701425285263679230297105925675194064412155057899756870915394935847546866625992179725	0.00200706263884826358822048072495571424635042489088353564183012931708378844628904393205293280963735868	-0.000263102098823221243583277521241896558946816025868033021805596106699293747603541167691483003967768287	-0.000432520726181935631226470271770861087933695164370259214715075922483347365650671948119643742297081388	-0.00018260845439052305294605303987295954581905244779866440731115663191280255893065511487289030120812061	-0.0000288196485432008856556800453847343989338022716253480107191325545925135295814969305768653393356345959	0.0000132433107848276627566540892757587229363578542145635117003153442600120541172041233549404974413072316	0.0000116443923535171015651783461604764409502247677159119450735588923402059263630385173303906618217475525	4.17579983669486166723673444607493333485476730440881431667423215184284422885178118611709908866943504e-6	3.93968145518803616897083716734050769868083246705567102715312644738211785127398781904436216510078228e-7	-4.6490785068196029532695545927465086286937228125768894805213878115134697764193259389232797003433756e-7	-3.2153893203987338984039680679029911960744380058459745428807668377430741682092273730680419026825577e-7	-1.01484637482783795853668154078267578298569286487925283317133326955226904847678353627648844188336037e-7	-2.97729183656067924419673123431022585394413663557783845989307912138665197790502380791918502428832404e-9	1.53622677752839937792001916698148396617835246557163323795960490700416370236187940883391545283857274e-8	9.14098894528821974639577989432018848606141053586370692495943469792373469492040776445439535837969764e-9	2.55300510745903097995469399697747528054530194189849124519311448964241311854206210724099159595458466e-9	-1.12032766634431825179735771734722956847290063627253522865531667724042598764815777531311456750817149e-10	-5.00347478021324111783493838225478386692819814404664323114563325343237078490245892254516616747005714e-10	-2.65556078289144085939123579201937271640757180199010848579295018637664926948595402350728745460239566e-10	-6.52784542955916534856054550130599485261922718397968949032394060388090110231894980380431723285573556e-11	8.59954137456059128309734221774724953011245322972919290003483018718524950451222154540657265584208345e-12	1.6255883031310753675703053112304969467700872988925733913252419344303297821852067446173266556555256e-11	7.8382494323016427137694321124135817883614476446542104151012089651751898982322157770007598181182226e-12	1.67216865045187233708683639201771298583846548562395778265723040738258913755799099600320871060217028e-12	-4.08056691946133169704507206816504762661054535149361344258782797864172305597686724293949393101218237e-13	-5.28906622912516117927287373297296657547756582601631506109187452638250764764675414058025018413264624e-13	-2.34015754442661132180385180172570833848513235909622315808753989941772518016775823077471936478764816e-13	-4.22481024643229065874986213297929172118990940069479180375646675492640841736132709021106939937422027e-14	1.68339438983004052462829145317805976007028492840268868411498355320705098681925772594793255280941506e-14	1.72567555289823417942315931384408814660266314688603834075838006765735629787854849277227903425322587e-14	7.03623710214466394362169818009003587515914226665083501993405111010015987715196434263153987273185535e-15	1.03465092028844640495909429074227915650057339405749525747918305803200842111159685937346851824197869e-15	-6.55390246004402797205884992014454939255608976515744854431389919540408630407496330487457620924834251e-16	-5.61497293978144324320841685694589267957081493417833112265693065834309902169716979997336462472786747e-16	-2.14944856447742167372884476077142693849726350821805735755906544045776881975239989025759435319859879e-16	-2.16382675039376276573940005764236591772688444597562889602291389236209181984987183738733382159018293e-17	2.30260938483150560547406044248355166613617009399561949918206070728916724376996234009326817552811809e-17	1.95212653309964811366720873062234659213889614513616429240122244920422000210745643111368514806443309e-17	5.70047136196517292110467736895341309929015425520771596361883170899329406120117614229715535094297116e-18	9.41262207697477129621490555428783237939836459769511264103002101620986298154364774731281035514809669e-19	-1.1854998652077124039607504263559053431099353873792632960276900475395995120644936086119778017283872e-18	-4.64103247315928108727660121166126324494577138423758433789315217652056349836884085043770332416798455e-19	-2.33403505511827582319447306541229131670326792363381494246626363906390763340570212190199045889148666e-19	-3.06829252881614470402974913546430739448161368283393925315535524281851680220817882338016485773602511e-20	9.12646199931883313396845551893468139232518804860963659180483511980409356587751438925120638687934973e-20	-4.93962450190798844496903741580395977422009720212041556591253098907263684528371760193041489821951004e-20	7.07302752531320984527189627103646576105736764104837018940372566581959408234065832140607100305231757e-20	-5.28253343399427961938121679542974314688913163419245082723206667384889703067640154015523621180443375e-20	3.6947448865631819741194546689250598691386741258066814382114699878182076421977073948957938190065502e-20	-2.5365280786659520879026309166624860469882416621395770686179457933664176908407956468942048822577359e-20	1.41249138301294037487048389632519335851998181056986389287946326667140242596778987085213832027648643e-20	-7.26570793145057668114706737946507497265318599410913891561424200599478731632581667686243581656329519e-21	3.22141999132070565337809182547299405969313922716263537101684740094100168393918235436409266785498388e-21	-1.11958750013212608148585602359240273138963104505548665816149404771899459836858098912711646286921708e-21	3.14750170207002775372257263065737239927862039470279995472429830872506619894330461694549783230361258e-22	-5.29655124002127367790536580706151547749467508144117711745115210657043691694535047602211298098920674e-23	1.87283849217226969799156772273679861377253098295537542772274999836423512315562052893703776691700462e-25	-8.42871046996649315391766532627790616971775346034708203318642090727661791581835256270868820974013534e-26	2.98756870009441264572565138911802045882442662975100942304970027227833105841513207709827291431651226e-27
-1.58969655904492695367446378842521251643313716156566062962749936662717494431861489416885868714058753	15.3469169071479914907758326789771566996559894138890598523724167299051985461567296073878791557895735	27.2607097911010544889524743035837229958481736278953005464728410156524726195196634678470118404885643	28.3946294160981971435297423707959259798725234963129860895778929226552156803614563497223309081505839	22.5710170834605548244141245838044389726736011980137682157917993778038316569860818112846970847322853	14.3100544026288062843140136725559595535554846940246644082522674046380617800130661222777276048251851	7.28409323401368778247969348967628515838488913070879923115426059489071360388005356465698316808103425	2.910702088600596188108593658224897320124702213492531884274824469397665862810844988947778437760275	0.842588452164182997285128704228932194122267511185644502546249557953212366045216696612687763181288604	0.12289199432294539637985527938093778035070284268742624486178258342872945854052910169371567718062586	-0.0312792148370689401966437090793409159662480392044668145591957202974384826899495104433203311236948224	-0.0276326460987294793664591459915963479248861260390427831156352569203986587481264377834708090615504235	-0.00854351631537734209046132455282792525587392797219022013963595383990148168416854423051603689468807773	-0.000351220809237293169051541077731387115147610037899316107479040621528512815972715080570269261864561104	0.000970898396889693189646228510595922305875895728796754703624464210426290136439554981054374840891907679	0.000506537190625256745311710513557287402383253458769893701086128017044927838658835566092029417189069035	0.000107657904150553696996709047636029873064508119384518618453623305027340952504485678883077186715041602	-0.0000201379355124844852389530665416710218250807517921536395569370327998983379575758079033391514165575557	-0.0000261247954360758040064008820640216735083808616408605854392418712490031326791167929792886110195156147	-0.0000104207610160753761117088607542967183017064287801587263711798717155173965980596405822522089877580075	-1.44844189592878861588199887905904572105511989830153129795717545802375173225220848639890164724518542e-6	8.52922686244963292565319581069315900205839628916681716290759711147822114144792885636044061777861992e-7	6.85571565570615959409708459608640002226870274178949151191902830415313644773493328433828629008248732e-7	2.34914196585636348783648333376915265467404763840337017234233910097555275517056463776914944672950202e-7	1.75613700831005150631049773705242076669150198867684950854831855064571103104249936825462623573424395e-8	-2.8623960005166916986555613022120583029891674851866220326083599492586851468449159433015221810150615e-8	-1.87100695731522334330105295112188728917665605016243473590649560002329426727271416642416489365817965e-8	-5.65865762616248967789248554157636130596967101538813865717059881452276102720838670669520293222783015e-9	-4.03967878502631784024373519447964653851971992746210225879248952151948088069202433958648997264359303e-11	9.2645111798013642350126792417445731122205795304947391527223920160367918667531752062109744210428404e-10	5.281794592877086231958070163179756557070585690547071585284611119921921615530029915873386694769688e-10	1.4120334317395334008721330050002539690161081082604856163113030687220993154332366088215646584177055e-10	-9.96742879747269842803027565532608158651030823645388071281769140909527396759991217786689087048125122e-12	-2.98115929058245335532411367296669781327305394842666104146224619364631790220331199556028761308751462e-11	-1.52668979907805247288461269020619579478584577648689759043633360341765425395745168772339638184439715e-11	-3.5780904918754337353157746099824785072651170551884746128468635237178959209751317919810992143167827e-12	5.92912120512680487640104151596063022458099065456370656677852867570403452887956288402434302594453457e-13	9.60767729127287899146701986675319522882462995919343719489457390759788224209189567341277791770668125e-13	4.48785579583028396939145194276726042473685564803068327046664553916214700664757624661557253755264794e-13	9.06251729572076710752967475756582343270506196147680203095073551594020519392072188017833270050561842e-14	-2.6284682095388734216701553753011086825429378160625173401031639913076334867558551423979591320527328e-14	-3.10764767179942154304202873488184888923997765638980440112608500968406187907966881993487463379412267e-14	-1.3350098409947700136222581438339396553258709845614077122003946053947019931424890502665140514586671e-14	-2.25412224088998861023114362889413551771894038694260270263183803573112564938973437519633691198349672e-15	1.05059396048141716461277223127083657142935717624094377602280279125019925395637270875049687368716812e-15	1.00911875884734040274521075935873642479619423781906105563763070290507908921033875745301532198213914e-15	4.00162647494596573193328713640943938562510959035001817843505182593444423649028254289274254417629578e-16	5.37588703373171065528801438700805903161618128416792978130837528481712745582391140667693842796113793e-17	-4.00209972077370170163107228805025841177621099971113814920741170612055551444029689711173563692252486e-17	-3.28100466615424127249138037794722427820309611558103765260622232088117815239584564921785893112771961e-17	-1.21029931400063630396696193590366306768483639559223221071007752442206696647403141720501966833579663e-17	-1.12471290881320361234141691470593761571511247289797436301286885902787696491879763665151116779830331e-18	1.44428037888846758509045850206904334037276810256864817269522702280035227935119691179775628689057832e-18	1.09860354326681597051470809539739993674739611435022273656808017161909789832763481054037884818265112e-18	3.44659300321233473132568838349400867337964881098327757611254963342634350676939814539299896564138588e-19	3.35560280729326719288687848771730034770269305642148019070122137442420061977992572310921858475991518e-20	-6.26905954596965503667013126412523608037600939710118082763641768754024082110053925436817942389937147e-20	-2.94331311055611319326612117605860507311627840257835230553138685936940512625849973990793381190569583e-20	-1.416296483851354775076760629935891716054375651650109088955774419705172707195968603704823690146959e-20	1.4657711908976630548988923428482569380640915212838391576706860693217898402268989966344449581057737e-21	1.37432068760538303037974318704188035842263771173877184698968563626687798199017027209993331148022219e-21	1.17573635796081294669958498346778459942102080654222771418203338857254735399510377418806616697556483e-21	4.99907227314785347040440872777725555568967463439275684146791458616110948758968982287551660626433714e-22	-1.97788649023115748838939689393511605991461201911827978695965996597418983286775667610779538592269429e-22	4.42382117588520789572375139148810524147785115934975330035619275601792796946147272612443119257512186e-23	-6.91611773958264570567748689618416556638896494535293674598622059524397368841381101887416061502170324e-23	-3.52398710611233129849086737575212792716811320214097582272653918277104279573589014401905415201167883e-23	5.07517100058697363271470111772273152515529038573250478017698759896050469062742309963761333072519719e-23	-4.59231643514315843650712920522745906221223401674434541203981080942439547085256184169271251210073039e-23	3.56430170264452233761810318231461987566635028483853451537213769261767684385777774261818821595949141e-23	-1.86922873198818678744687334863670083043415639055025823203956310950217214201697997612423873122180487e-23	7.8890931668935317136172120515463491269156861185595741604505337384703391289804580436051529013802905e-24	-2.38963976143525314890519835861872834036615692654921512918510790335033010419620478086721295116463252e-24	3.05052739607834938566441728978706173967261929126598606287278062097368615658907118207827583465914571e-25
-45.420133641101937811730440757941188378547971698063497276239666034394975213136610819829591159900777	-221.9295952573612151945744809918659183014574116890022786357259822454116147333753478013342078694	-461.679386681227553864370757661614530494540977472035380890615993960837342624690244706755844087	-584.215789786556735702741776863689293216078850055322489714768206364473562698580487124795975603	-539.32703461229872040921103699157415553235626341337876157426110476568326144614268527372912105	-395.1745624716103093412507278457779379082855650370144726101212326913744435211293547068813834595	-235.8529120835588056157017325205555462977473470193020485732820503478911871958628788442393457988	-114.8334278537339787796543535088046048985175054922941020070301784819450586887749527643937032582	-44.6762450422311337699444688630973261577091217046604449870701589848762441311163692153423676414	-13.02397070039068271061954026162961837406909326992240757145945622076722391114577177057237392668	-2.245771815280296984036023473872002032475854824579879426477542103479446462985550860301085142337	0.166565845925525124794384146151368081795803102722007378910555462465121119542195667075088352712	0.264643653899258463533126392352123526250347398106187394391376342494500100636919484261250389528	0.0799822449691620344891217791494017571807730655691871401228686010878125681759765643234860291038	-0.001401616488787443306951578712649799051232610119349948462511453614010202181188266651678081794675	-0.01174698377371282442375773066281521939098011940002673742291131478731672968516765995378363276823	-0.00528675916401589532681147536202992203486143935109545838222822113644237991612967931278694913425	-0.000834004399830210352116755617368201571030821390689597290221305603477312133715318591845106018275	0.000371560918057591751657967826335315611264301278347232629035458255721510326054382498479065780643	0.0003126343848219594519332865789937945958019317055039251780122572514169242634813653834376937995774	0.000103652641168398531639103269750847042695890845294844365644665574971767944367779340914581955698	5.61358357851585987774386836465738238544810574476162983970175045739218245274723264583825949083e-6	-0.00001329165500232900337744772723430423014116917547736207558837155395116416523307308611113354293698	-7.99150185015965340004845519351191458508150821028742046354459828162002795712467232870668535539e-6	-2.177969130964072610158041018523439467485082182615923288297756178403746918339437751176622264054e-6	1.104977652730787214462873019962680284904901479351014182001674790285896956693956784915477629116e-7	4.167348509507357979584065733576594160129874329006607388957721854521156194286949351214702743901e-7	2.11578323522127806544623120999089845207781545212504614093748429123686909467934073050220910526e-7	4.81200250740534573892852623732759689184199013414039178204730059663023533734051456727141763533e-8	-8.5439575606438064881651711447617396028329312401335248020572380774885119281216107238031654667e-9	-1.286812035933116228100348340871329385565036943767486448228685253596099868801219770098922326969e-8	-5.78480106483253302384971911341665146630224032265594978143918029523771913429717058431305826737e-9	-1.076207830291792499247327063243548292898673862074149904849968841053845656104726074581403136002e-9	3.779214982263329080425033162328278639459781151789503839419554978825287450298588853675789221013e-10	3.986582005701891068627987127604507304399610164897680469773432272203250019383505648838581798204e-10	1.617673986847898385799893879682341502825755564110828036042885069691344483402449457555343117284e-10	2.3456515392908608621883241744839110137617821207823409170356797693150174979298694672707518992e-11	-1.459765617376598144476088989633633558653136798591847261540433763711266667144955735558257989358e-11	-1.243398912592311659969573225154084662876648300880754927330435806223489341327055798603340920629e-11	-4.59338520137062688196786067723394957808333504307877337956527247849486794351028218760874183674e-12	-4.69462201858004781938578072286429563570546020684988986959222888421346394034369294152901607362e-13	5.33942397713845643502388871787902431596441480463080641880747581595238382468497225234969900101e-13	3.90458554971584040793210281264134440225061928057527406406698184118558991843962407615243744724e-13	1.316664689564857752074216613820550916747403653253790706359852205345649407156147518637099457984e-13	7.33543667710800380530816909997315274304662687671500367608816610894199685302103241860468232049e-15	-1.90166174873781421332522174910787840642849257897475044876840026278839151071688612524291326851e-14	-1.233235374049105621748748958152839378406044693515044995845815128334301806142762087227578772965e-14	-3.79029857003837006953896238927027882987695235493209096365978036391230638212486087103728702591e-15	-1.271803170267750092156646915272979479559591409736701089485911315788128818276851010203491391073e-17	6.6745125181590834789555051877005371022629402003892704899660662649033762147734282153845064481e-16	3.911866683281568409502182625462822851743397885166176881449629127910168413686763728107448311968e-16	1.090917227609795936505754443658081941439609604291631402746779041965000715957991052019300065655e-16	-6.34317805583836368793479783575673662825163203643647350203174753016136849716092078336936617488e-18	-2.3176216978727421056417928478771696554065671515165516126358432592851323459813883529273041271e-17	-1.248454959389494702718554796069182872841290012714991201040349427676681101879284677308426340502e-17	-3.088741144660780731745591626716719842377520979318917302864845731611116003792616600401290174081e-18	3.855890484790263247081916478754500476276212441398767782104080769923771229468182240823193358181e-19	8.23977634454383884680599814312956773593913633097796095428082135404312360212566843958543773957e-19	3.799762463492504258335864895301948324871753011819026249343398850501544230225711503529888762802e-19	1.0116495701661826454223417925661823687822155491045025661223541685072445502390276580907951675e-19	-2.954699160561086023847956203818498766883771029784864200861880076939651947835174196651854206022e-20	-2.074782290225434502375169082251210477504585075310429697668128388055754327777922723692785056163e-20	-1.740950968513140395836295495584597440365602522280682098968687601559535786655017804859449924118e-20	7.3145431720770189669971849245609569897279298156947838072832342979577727719554728757024584478e-22	-1.217583708714776941244191808625944152876733242258817094638100538090101349040679749050116733156e-21	2.295871086461946458833044447547793851060727637585120885774754965761175568637475273798275331223e-21	-4.7711395273703799550756398600022890695209526362336031426500076101553036725917180238617188379e-22	6.46689990749970298714246042946776601404281969324684101191397721716783504692593200372432801331e-22	-4.155884281422911244396215751614884370339367464032440914342216741969602768273045003078889189066e-22	2.069684404504870071492393144398675058168355509051341548955946342619395032775199213504040022967e-22	-1.503814344037744548168723873703136837790488566478265529648465324077079071290267717185293329293e-22	6.65282232294715260387029178107140945516420503469343041612245471422164345981811443294421154438e-23	-2.534806504265190890861988679777896407123092593782242512519514770305797068408833695149199297528e-23	8.22602305623127553193748865881065695134964120470883791357343282289237696478856830094800483134e-24
-39.8381672804119076338473196485623968524095762883060189420925759461863002278300126063695874269001963	-184.345934793356193674949533954894963757330852669216309314718632222414180240756488889209556018184109	-299.02100647547165231719680622388004115209589406848670119898055760897923848182397700729124701405508	-315.665737461991856567348644259265745367644640359454621965514377125626071368151726859439630786091187	-256.025206025322657306850203353700199462344800774670438422119678786394292046865977418924437411274574	-167.079186378935022735546859248634155347927348008917735239383930754682058014399404244999993135324949	-88.7010059781217739966278102292214763089601713648071786476185768395166666580893900834855015058887782	-37.8658507467266005346103540165983880907898276180266836162719898274083340112014248478216254645506199	-12.4195909062710361275017632669624303516163358554815484047951904758138534414480983118023687372139758	-2.69194162480574909537403157011339993022751959816492479885298993981115446518531518827365968816517459	-0.0893224115322110757714753598376535837720700423630745727788222638088801175870836717052440884597936273	0.211427932975754681928067506922799533643007291218659074911791063397768580942016370217493749527377742	0.090635663725970247816647783281685430227338115266531496257367194611333489184527243389271060223444825	0.01080016965644246686206248426569348392077341198914956022430465942442794014884310431050875864345998	-0.00755368086232307762775957211657828999771835460320753076192587502244587604842899162187369718668294136	-0.0050374599982008690296885881916801417999931166101879559200843831380403190625460422387526978022720082	-0.0013265053648583267527278820276621165070943887150628090730169423489807823505672659163857396965026663	0.0000876161262977827576895316681294326478693513121846363488474650465925467921561780513179192692662478899	0.000241978887236281835627232269153158493554264136008574304924756967551887731971551429903994487046077457	0.000110465805856735621395317297443660714151133724755283753163571633585059259042463494540660727345632037	0.0000201846037570214218650864396438626264539468143269754436744527623205174233303333256265202992192328022	-6.59086300684964395025111716573690096255112951737765618986341559701683217453750997722370069159527016e-6	-6.702178937363568437894025492403604295325819471527466710033934666747181367624479466219160091641057e-6	-2.557071791567028140700936403151346119057734731311434503693228081003147017698157454889969099032867e-6	-3.07276402914000747572742622216647248773986193476553757679862290783069531233800325526245842611638853e-7	2.48529946996709032789883603115608270072925305764623546498851283542022128552626378089221887083452571e-7	1.8742555103290812101085200479087164181766503838525416652165840324989818411391651432839843374552447e-7	6.26928830197280933792946560637481441225179074244682711012206607060015196073882212394083631275642445e-8	3.66558992865308168327309561760003755662084190785631064028961231444431200667702747114031042240885373e-9	-8.46354943488586556076085911858675383734746983334773368739249091369518231024887043870175978393903929e-9	-5.37008098845720858892449112608785709416864961872432063721133583047598520404389006849747005664278754e-9	-1.59157558373579887979911076951617025310401991012299644535072361573214525602720582358846804445462538e-9	1.45502549357644468610709787916648796883775173080295526785567726385052303691836214980781233324517358e-11	2.80386852939111161279597118863109706188366537424761213592326436581302241494413185825169178672467806e-10	1.56922002634831720189214976339977618158464908372310815193868484730191865843461320237559418229774529e-10	4.11377108273577495926524800195866943598674036924909281435784745126730632984663302295011977628904728e-11	-3.62647679015847986939654847209830218764466838256760309418228922187797607377248580582969981838044895e-12	-9.21199362329567838474853700356532316139060876799885718715566001643645073749089285013474538002550251e-12	-4.65465076648881251071620455555459843859806321104770519339508433018192391653181174819861495519717152e-12	-1.06851626337430065941514542429643345474164646556529407091060650403710494387477798851321572991775094e-12	1.98962909295472839472405816644791835418166981177844390500145635477223813864138859962274301149987664e-13	3.02169448065519267414244719275027473385791036571238104614930100679558247390712061062137968142848346e-13	1.395959093489638122448563084158940669495883655284384017282252522024833734570979868172913249635185e-13	2.752273794312588838067583227738033012749040035303145554845033910315529677855285059916623876541301e-14	-8.70258546169407611209460435446411654536950124712313333677977459223132171460859756107672694381964832e-15	-9.91964751819551965829329591136391398813116244348274093829858298555414296313935354220484058060153518e-15	-4.21784545983919829555606643865700223167079614752060176644890667406776250261070548958958460147426947e-15	-6.91925395201498587425171616599981540411344189071830558960791406195188152602271805572433452918704984e-16	3.48483858962675939578972421777780477465369006994535992770843186714158937192209487821579663235930795e-16	3.25642998352280333241365972349487171642916157343476696422271452789122436877379727940386878755003896e-16	1.28396500532174511611125804659779928585067991268017514008888816371198308628109912425900354775665817e-16	1.62249587671172567888967101713014728323953747368038356633460969325893040493205945309896719334584464e-17	-1.30771989964273249355442750453024159081432258253666902625793881920615130194287396653986898073075624e-17	-1.08913815822689857544953001260027768641509348887694029314446384289138933962979006319955821190363336e-17	-3.77809435679972990715277625898319652081841990872072501010074578200967143611815522282173765400503044e-18	-4.34352154960936341939316580715278867091914055903109070764315940383364587177434866452788399007620217e-19	5.45052596578832496227317459403427608361249144450980357317297134119993362651480755774314965663748549e-19	3.2451518560887155841337208609453977464305503792948772601283745949009587185162423134901503468675709e-19	1.31485953701697349497104694270273709209898777667634171568650073715231961309226171278942266500212828e-19	2.92462310018106837281409196859638922878252580412995124207045402382934318325583789244513129490247137e-21	-2.0904773016094978905411724611966872005931505763724859432300639116175694362159929669625942953103787e-20	-6.37718021463288560194632928371377258364379742603550961644367679813597780717287922532790066451662483e-21	-9.07265927182485813064192902154394108264223621719438877418863371344691414866525896756201547867206285e-21	4.5230519479054122868731046734474000287154128829077302478280372032702874602824682608215701977370095e-21	-2.50393881021079483752434450767675111568816786136069457417836220452418572952720381682081113544293534e-21	2.2487993261444483968756410214665066712953671138621417220827205047523954524899084900775981926345886e-21	-7.95802969811370586380170130859878017264682237005735636718445627691457554852675448496565669775023187e-22	3.13147094431778588795623429772402445313578591663178775680250171612949947545741864935705100440484996e-22	-6.3831636291651830212684110497344250916262779629645470331627059477407242054087903792736972688970634e-23	-5.85990170339370840338951822768324151571143115833186312060569919178479247071845732337068421219476117e-23	4.14780589651499520715185565148270144552540307889452906711537258490526560588543823103752819817175935e-23	-2.16100938274385439086550509196823072681946316347328113394965070028083317514245183601725757479682424e-23	6.98217644177317089631707798081283690631483164758992184447389767936003508767854248823617247408284266e-24	-4.60933788785888618169607969683400190030520587855263382023798441912741332153799040094077241408418997e-27

==> anc/L1S1data/c_ai_h=3.20.dat <==
8.718474731726637255452414871948341675287436870453715721691225879919716095222887971264474869001029
48.338249804837178302186124555068549698225990174739358081027231765175787239433043549112617137032695	127.184612828748714683164295956908766559196357481075302407616162314291320026208022288363847882714461	162.860895800655738273176573905772288904469368763005931680976988196648978502363701358938775671301806	153.053285443354210922038380112967743983506541319726237142805056376109365230038039574709360372298063	114.859542997488699749598337178899250934548312799249659600861702865373765880947104695043026568201784	70.654446335600657914614720601079084956654306346195602690022770570832270474549387334295214343941201	35.6954795257844558821809565655544208501388469760939195968749182407342148618239360909617072715414219	14.5220487689284512317642807106828742799103185016266864846576457273677543356651943843932516994105549	4.47317024320388913192342070594016957763378754852351697301938660730175448783208988341322854762352371	0.833592674732642552788753847204376035543281725627831214623295548648486769290706765768459977753716051	-0.0547539691155115064691559327130828771428717361660471766776142454992969693205496274170598963692644181	-0.11013637762998799133130535800851564602971816782927740464452395212277468672969215763091656807764185	-0.040323342023551609085608754936779427585851484541041561274283535680169786087451496439330768472171687	-0.00326684818848821072476701679719156184542867073983614138101247285424816197432993109527885773183362887	0.00430522495532927386599619622095750544228871454270255553276114169310513405323897488092819905778096234	0.00264195478181821384890407993414258270033281264671313344347414758298872787368361534228912022848479724	0.00069491530381920700470568943987506957928228220505476304747585872212869735440157001354384183471788636	-0.0000478035066240930077650808892959545344895139156290667479528428821717298920238850834968576232676464141	-0.000135615818539628432303562807866428117709177496485728904426557552866276341047753839471360306238531341	-0.0000659713067109492606583526825455646135064391518730278972012003070342594399561495707947257429769900157	-0.0000142484606180229080810450387908419467167444168266122485154993230726152895093492799292540599882967858	2.94562323458173998283242651231953743007759334964774720387832377226577821422078240949894700443679378e-6	4.04585704575974223749911984884031279157670437296311884802027210498352566041683090184017197018016801e-6	1.80726196490070037035658548440380325340045999156152056668864568811108501637465798540166063801960533e-6	3.46977715052668339693511784404806633173169489564123400933490412981773858928132336804638270260969108e-7	-1.10881584933966195001658280029315238334982006589412017435273849509152394149526812198500257560993856e-7	-1.2486379195750725334672467749038915311369374845763207873894769370805859384281427081673831155415805e-7	-5.3655532747174353566593779522570388433056280754221415280331735369635333303635422564996242610655949e-8	-9.53813564004416775343887214750796722332418164544294327657990777636985840440816673660994800009663431e-9	3.88098099488991845103677416930782043172059784845842778352139939816494142537594603178678348843886894e-9	4.00112431181954609513699732743847615878624280600238910603275111379886774451273860397892702513926391e-9	1.68345645665387046150885330270749643933799767736773562954014779019910281244077383124017941377582039e-9	2.84859671209616145902950043056963092520560399899075375002153787645219723998543815459932757626612209e-10	-1.34248694175303835297597657984675857412704969533455928825978857764690629780566162742509874712836487e-10	-1.31854274776363449340012486015111779691237847898750907735460602928442340108415667175956635871765886e-10	-5.50620924274748110530733997489488828197600655557228540817881994651720068322312609910720614028224033e-11	-8.9813241533766368348097566163377190183601208732611656193166533873109710142417349684290841878889686e-12	4.63537561739770016132652765768103405538682645490739724120325975885608401581562123591305625570212228e-12	4.42099235145308982885616659031548924450643418475715270985209003503666397353330575501252516558031363e-12	1.90468136492011678865992961386602333712093878358484458075292490884548555962063680528505852907312376e-12	2.34300483118798769101164446265903395289338007645201792418752767510759118616501951617885504706606452e-13	-9.39957765862137692615144068406405891534538680849593249357548518983578879184898640545516264462921143e-14	-2.159631833273192649303681927839899910041128913391894919670948824420942016596999284519159390924734e-13	-8.90456045558185856601342484141428033892612870517739417177089858152395899447727639392711479333738131e-15	-5.50233984792533768100777290798436599981652497321790364809864893320441634328867940446014349330078307e-14	3.95203304970407145469707964243680412501858762250707389237526388803816247411635854992145891732541868e-14	-1.80308819552475889065708296974964287642575032891196534285700462088444607573232032784845400386189642e-14	1.61629990248687524645446950875826436135147116404899385401442612243266750872717191475257432257005828e-14	-5.66490492465860406394690610056219469844161896954250044624583984070514365364960074975528645196533228e-15	-2.78563624075578921160541884548536524423187596088407419913633422106079561861621120581348089979383793e-16	4.18590973474154285094456566692438378918109941488848827276773100115790783347836274642042792450556827e-15	-7.06442773394980069210063703145894063061015609262335046053794032495581345144815243063949523298858615e-15	8.13905820583742402183653793175811603485622248484251643444126208828794434830799661745513475334318163e-15	-8.17535156982898277047541084165704567826851687663541484374486908974295716030144138758282819954971605e-15	7.4094324354615055992393311189263765310343975516429359741658787476380627706284408381213630767700222e-15	-6.1265907996013316491931385774103153399388137931479180085801804179742793539578699001942693516201137e-15	4.64222210320548517118266155704153363723630117668534966179666382326784312277132592399903273111805884e-15	-3.16412378739503958543239136937034856821559043649802366077315986228370161336991448793401256076257905e-15	1.85612915321422545373846173198255006774736271310523300102201483523798274227468448501281332163245234e-15	-8.14638389432719334666993655523216485841540372576652162458412268338250739961230576700587423171279842e-16	7.4080930714860755767138037263363866995507261075511025713269842605038605957499559158143884803897883e-17	3.7767092489463754946104244041225664028512008986526606563848463102138917664218153025929246449966094e-16	-5.8733862735668547083989272999896440383642932124422669174452046712011596654363382062334924451570017e-16	6.19603619762940272503543026700010760395903965093605101384976837942954088969085024989904419040115279e-16	-5.42394025681154118480973398350948915078492276424936069269219067638027297947039504129847524170311586e-16	4.15448290339231159079011845383987337772200179949595421649846008295862386351152183140572388972922559e-16	-2.83057212291295307254480741499685932777628856820151292924620090525618066144015200711481986214411483e-16	1.717227314386228722799388555883505125564043335854415127892234827385176035073500783000466763487662e-16	-9.1929014902864979399570689489246093512569820265088952590236068132132651749673486180647073508351657e-17	4.2612970992457775756981980497358128944593939390564783804039350563364932953424733368192687117002809e-17	-1.6563180473736292708475759304324320028452155141176497579406793315815688234392687511600669063508318e-17	5.10938635993232054142475113527624685822675754254560229033203621447295758345076656874190463063159831e-18	-1.12621836118371961758182297985112857649445584791307545879416783820095649685143845192376008110466581e-18	1.36081493904212412170078954483258211447294927914394669102618972912014685947801041382098715549770249e-19	2.42527885177736679472433433674627243434920614535047623554333849650947589004075371102962497288599323e-23	1.66158921580127626674268022166545524235594611320523209453839734991260841289463648877253898249050163e-23
300.	491.701301367360337975382121864378085907687679734947459611044137709044731574510221590956392956441022	528.172094739642381140172703363881284879008626268578217337751383313536903178122272691814020744289224	439.01524449913466405685737044168444207406655819615631919720790878929871402988350682545969273245868	295.810255028243078129185386275980615319087007988534859365007491414651617963539549961715691032096021	163.48592904448544951279522208988756300940869310783095583373716523778157622712189193396209714540604	73.3808613303467864738105861869316251039633868278639491923062289149049261046950289033782071570754484	25.6819731358661956246945626580335143833432349681065524017637133176446428449629253807297807930098777	6.14852372939145095572462073461806835361948751492531846607070011073959469044667753069999094858152498	0.389947783996062638475627033188505692457278471706882412518602495295056178436514519319857169157907982	-0.465213692315574650693412155174932247049861608612635002689178625033207750583369037206162147059115846	-0.246530915494228726341242310346571273072750256880937702534853821337197536053604391370309226725880185	-0.0497450151083212414488706488296634315277851389172442568283212273225168503553544159032752682220316761	0.0115084647016498726461315408276169457568312211902237313923795497810861539973559269718853743562586669	0.0130976328209423341899235712427480980614016588538425848484216532456777198797118064167625396603527808	0.0049304913536562438889490211196686640106651647988469017780070185277458294349790638146510915557061012	0.000544384960214147777137532138140834065748059267135531231658919453048484659909615874545251504945520773	-0.0004858251422053106194950489270294990545802874748834117845904106804275222984424992110529122459831691	-0.000349573869524040680313497741110331149070279475982199905087883195457845933250667020502451692206671931	-0.000113199207610522148438633415594457394497357683267280947337027078993940889531729095629198562367467465	-5.56252245120489231940403483157604036763561222532058673104874176940254364207865653910589475297795311e-6	0.0000157003819664210115985533127806215875184364748679818424344434146589242128046764250390989107015034036	9.86063962074486478387825519742628008610357274122300125845791877699334723800341603882218276605428182e-6	2.98201179072029852863237446534766825426357571613959805528874429122354183792765023947054460050753949e-6	2.84073389057615584096159623545939167330763539174820809911521805341986344608727593554452064353515973e-8	-5.00090841069938169773640646789721142380223362173448437916308707760764232202116566982517543559434396e-7	-2.97277038359619100554182109064650071171693546105496700819875634300003422602911152158842296380605197e-7	-8.66404589667066949907544853361984330731111184356816795832736870962608034682611979008437834235549008e-8	1.44103060193086773688241177216353140731423519124489747016287517385320980038500816527158479174543912e-9	1.62939972170790677867888226831688581842385956970784719194405829515760857924589786299666216017374735e-8	9.40013462260873137767463355267888776571520069794011273084215293689754890343263886164798002965215781e-9	2.69425389570947434516786831643321853155825995086171008488876130882954248078596221492042403609192974e-9	-9.6348994830948592101026185827632127630026493631220871473743279956392160716134672721716468806841522e-11	-5.3962400562003253028655658200210083966115103979162701235734717894571480449106706383488768728467787e-10	-3.08477840306586193057084012848547782997251668482892952818245877396663369594642458236691501077881734e-10	-8.8969208043961345081483223604031126324592905134779939826458024819255049469060237643983913943763803e-11	6.6600514785176056407803477677467342997718839874060673361729780785799098234100587317514498066219325e-12	1.50594356921999212485256079555768697222562541955937247412618795169099538935121637259511400217720215e-11	1.38159789865022715822089415907529524678902416535707213961136271094076756773143374714658452059949723e-11	-3.17772305566854977284204313659320858901822983288840117179711177138660293423376267208393154711156861e-13	2.73782047817919163317341288070382604705165501781616000361229258157282484101593651439636864104492661e-12	-3.03768035036633516800075934368390239140546536189516290396751341258043092779452820242930819881607893e-12	1.52670332109109225535529720690132386528506040545951521846247551979337909202619541091510671006015253e-12	-1.47330556507022324231430317530296992311659842995761459032785009769489501744432082332630815944590801e-12	9.11950593908984520509371850861560598836957151269498996564014246507175044693632223935131577623767298e-13	-4.90149131108587580518885765874796352588845549020515744189413917727662330139441927019123054950551948e-13	2.12209783835325679596371572566586876402050008701744183248876422648164098086918325153193767300359867e-13	3.27789384268061073643746683908505197309865035274014810077366428154167644923176152082932745897767609e-14	-1.80658351879433682273414422083732982882966363673788074750910104367005556067057797243766005882676876e-13	2.64210878789284280840051112605600194233928126243861755736603966642692997561262763544450884639011362e-13	-2.96690794915571469136376217155686383861571854053068188724425494362403047393082147507958934120343835e-13	2.88413704664895571128811135350587267089459431793112593076304332175311916680136374578963354198095631e-13	-2.55436903841132195020429538683081644794613979008280534747632712896672318158563202230359938081767478e-13	2.08799611942390326217281230580237294017870544204347520876081676824243818818265291579339232078223302e-13	-1.57969591720863824598924424621285141532307705680375658768379891950536747719518081834541396602258937e-13	1.0993430093706917379228753884908973361200021975969998080488542641217203793696868849465543854454933e-13	-6.89085162493837959883002628540927740575041235106886616948827055752150565374682321499798267239068455e-14	3.6985841108452745223502946142693863418751400314164820941216527770248804349726521943168454261376967e-14	-1.44500505042192165451489247569522587546139063340292850094891665083164367897727570355398758440759785e-14	3.302391536868682036555932508607522011205441396295060052158254492494578560032230197405007091036107e-16	7.057174463585829974617436693510747999349080295805416002717793705699338223901478265874857233343369e-15	-9.65495198847187559811304253830364815087128291285681848540672927347810385875412286967695836613447468e-15	9.3000564975028368901505367834530693728750862732153734860108455718391770424585166081313019220287408e-15	-7.49302403967110282881003009137685755683952932048921397303493628117388992879499033542021250068876143e-15	5.2945306365988120095258395542292808826724914769572549945279834579735389055161175451259369774040551e-15	-3.3288336711124154708863788649785094894918096661180275665014358334487189476796818772099606901593812e-15	1.86239333331670852197602540402998273203957708065518381748171031510956974406861190343806858767879188e-15	-9.18268789184264337478727884316160428479755647278054367749291383105438909719104579971737791240465696e-16	3.91357898263624359076127941829844592887387231738500934103264760282450170486052159164363464595941915e-16	-1.3954554338010343402301913862995307398944157592207705196308012740400826083517178167705243539704444e-16	3.93757205772726937737980384897348081225432925756446717796546528803946006919177898150196121338756723e-17	-7.90683541917433740266040348902809807978792509835806329716135770184874122706568243538955347847619231e-18	8.64026674459741441870795874329480165665365996443031883633999704630228069125417588384339952276041101e-19	-3.07176648938947915475857324689630594167177099896746229172813859662573099059719555422043138260137089e-22	7.81064535455669857519515327618059623162917649308080065656972666515150930475843293674873569864999415e-23	3.65431173117792955241184541526305911929618732625995456863866038875089223513974536842468921554911019e-23
-1.80927153452989709398733560526567889288215306283811220013226558366889882663878760922658904072199768	17.5151321456124557465600866520097659479384039259387432349087800767698944519743470461548362091707842	31.5604498165914471506935833976375250055841559062722494617539629953074427874838916408703664610680368	33.6924748816377787256043394742374092118281284070900247821568510014575014268317120996657763499563331	27.7458864548240247658361505348212961926196838046715088895263719533401798071798504191116857712766161	18.4468368952113136670086591811752137680335131831880904393021188637292631465946034130751520016184314	9.9986909568189490606217096807378084755232619952560595169265692202579570490941073412548131973771008	4.3545077174319239353012624577411104252822338122478694307220585385434726972325536487706830280281769	1.44289088554690857375078020056897655525713366705621418610254299433898225105492787793617162143785481	0.298682188351531866790038027405967303744725948652111843490662252710324452395043765781900469554931978	-0.0104414944139835385451595567286921515211750264109175993238896157049380934466192228977661646827768955	-0.039525568564635471264630087288283711883627715551899110998780948178469710753352869502685210989187818	-0.0172591370948539164153810250776269797147923522127371558034168284151676618295182724246111419516081214	-0.0029615777458210644565559403008347109858502654931758898499068321455020752658906067579119761267742821	0.000969026297132957946198141400570936374239580382376087034445017485187457006140499289116630870054818568	0.0009112664768631624980716183950560057272790353183031035262890481959940048677422648374580534191140849	0.000319727937263429355064646777233511626507211070458566509428997162588224484351826469171066949140239432	0.0000273387712620250423701302455775805968938460369449896398697674162995833072991140341635389836477098677	-0.0000353128818165360221680401561817268450334851312471992342955186964543880102794920144343492938702696626	-0.0000234492658356211497223653169775533654642809438131080145204195917370084098952150834329805804777670651	-7.19426107727030798572332066786796767217320077087468284772299907357895592275640605098146145744779602e-6	-1.69772780342972031566430195275080592827158251197964408942320911140903449319417912147412019206959741e-7	1.09797436934270882970743925882653491927009968104834017431073865801544429113957489114435398570583284e-6	6.53429435338433315304961977073967088558467082013883124515130208744600911296810520025977106068979944e-7	1.88547748238272657550668098224732221137002211595347114917968976311575037864855558949958263698094866e-7	-3.09632689009781586220771370039991311649230194962826915501970611005344896614363388979353896725802475e-9	-3.44379588175680375422438163942180313533651004120264234793445590349153565620453131289224891254876944e-8	-1.96069870605405707459025989049187104658913060645253625457584972941139062580910568503117044292362995e-8	-5.4741500434488335475173246037525891927520394416634613883121183942703295746365111400047354476435333e-9	2.34186527466159758284540858565316807418070136924679507124468315776759483749714037243258558886468382e-10	1.11266070658525001294705461131515901999479783439583575785452445297228969733243960851799156140090539e-9	6.19239071014495241749312215533274855078675498578567522455929927366079346410902748782899670649722174e-10	1.69932206682151137190739728429504811479348308217875064299165372492698113343330298936006514637155203e-10	-1.02739531681712565306722539113255681471198165801568527026626264004959945675221444181667872364213184e-11	-3.67898658903729753265725311572363865960930619283824084143451041184057012619442576032630972006231e-11	-2.03053372968672532585755632341386107955892994312421120503963604768033894124304117947530909540607783e-11	-5.54177263524672908315501206808222815171188626644333865702295294956669784063263330728628127220569303e-12	4.33930739038688654453235312474675489873767970241543094446381949159098896657477060067206295495246073e-13	1.18365269954780754464461751034978639214085873702676225554615577430497573080120562914932748959733833e-12	7.49233790837197269781270905354490608127162104264792571281690864855104581467614555658197348771461553e-13	1.21834275462748768578605529352912383394506466199526175048334719068329278846395793774571426837563364e-13	4.38237208262288286057325186369155229857557787649412831558267472646977051290578156639836684798300452e-14	-9.17383477728016177223208423969173402560930732290763755302051569979953589848627721981078817148644123e-14	1.56523366650364931415214144747992697998756662804250336220014091462423202985780267561500926228990418e-14	-3.57375972786467229854606470808213515674604533562479080377844019257837822683076916362390235829914184e-14	2.06838656358053980310425780145959942216856855542747254975292072056460034603557446825345192100930442e-14	-1.084227726693031094628719930092534818611892137291957832785228094464448188444021761968098183326136e-14	6.80214732052557954243091491958594024279724157081852468668276454150509437310931235646751906566867996e-15	-9.88634645093428288862367960747338149272813155698108407946383276721862376220608867601906752605376763e-16	-2.05957577471762038102169268345139263784279478190852719185022004027617005381754677760773296632828043e-15	3.9330465919037704641950307762584842927903628956752869645232863581400364654491568419918199211632954e-15	-4.8908453345642495032713833098049781514708722835540105986098568747246687532288080380080334957200849e-15	4.93497131282005410301339671486964969612256191046519540841629396617766258550834457039402967461952137e-15	-4.49228222993690861004471016901674491561812784100491669396249259036847234650150608066075956844848302e-15	3.74486373358455420834701920042704175556498041052173503682314053464962259424452831727545240478898844e-15	-2.88048278046741839591997821080667275083525818859900827816249574491241194009741361288809748928008905e-15	2.04641805341751059234884637032722748126761823226901610567907736276387591858312100459814231213089564e-15	-1.32469934104786817517556722286183064197018632763764152861078417744402242962840092343185964449865786e-15	7.60752015991013864633898341386212607884391586205095641513899022660389009114543415760895229136741151e-16	-3.62711520728003417195378731458640669774225699763474462111979026897125265605758490384105788759487119e-16	1.13430167207542045833556213324678117669936443560475646934005043877870191931620192021891207840466012e-16	1.79779103397838111487097774670106501020176717848861946994262694569660515773567743563265511451893053e-17	-6.75423298195992012559885797361006802280614223924410595871672271801314242603548602318381456796827092e-17	6.8838392969140834693015290531615551207609040628420404146318776501952167613113479859921469262829962e-17	-4.84741402866432926126530048672654281006424374517430314487338372784648148360422527044101801523218807e-17	2.4248064046947947000663504890975946055757375615079187635707408896961644481855659309075108665761483e-17	-5.50480540790686820943475326078866434616298185027472576838740609856668445473182031029990197642903686e-18	-4.95249032103502454760066509349589487314682465911820224447547358347446047274514446224647806948056996e-18	8.32299057175841881750377271986586294092724429436599472986249297025324577651410009006390626142599427e-18	-7.41339219171257822048592730540364739754104204292937984471751233389503196740481651657478371970715559e-18	4.91785860312455018699232889492823519984859862934255944502524612490215147168872982715499986998098e-18	-2.57109121973175006722035714267353785749170599725238995259026548237350496859328147006657991430155359e-18	1.05003611312326091822160235035216434454097172436169831690622850487928494879020514022654544967673498e-18	-3.173713376705427767043113478950810170694527663608284738886490120525016116560383385842053313968437e-19	6.24770887192840979684230693402267793594362547528195775078809376355946277666477063912112114721057458e-20	-5.50202162193502652598517581008770424168275146190938454719055049344152027082954640082054847972356419e-21
-48.338249804837178302186124555068549698225990174739358081027231765175787239433043549112617137032695	-236.60702877948758291388674773116961975595542803899301043489429321341392328364433502922957796	-496.7408058518506601813744221083332435619397638864657177524866281688827624573435550649737757	-639.694424631988928784608438107687199625417460585011932446683408292429124214290757929503163	-606.4833076767499824186879237069084085113279039646795423095847932923292702140101360270679018	-460.8290282713073873325365742618822430822510923372509798796081910887263215276907403567626242	-288.3473998095384296593286390724934131475565411021319517104876394215311457209596985196384596	-149.18050020599985989029782137101383228978764012382868337364182803928756225773878963456481332	-62.88482990477937199741299068116524103834193453059440016217058636555211763755224607017367045	-20.617155480012537486685890725286148905283798095996994989031258940747133583898949745949390051	-4.5360639485360874326113646891774644856770911151388474624278937447476644231949911738653919	-0.18005083001703092320694939739262062412379006605441194242763987454820070841442556246479027725	0.355276122773669730642689331302752903988861860621627851293591212911697364524579888929878984	0.16066969763588633273054515045726006372283028994841533009404702759139864431501917674828151768	0.021803255437436424323413475204344251218514501078436218900976104511297138518356968914713756386	-0.013153674717828718629113726487307870436791346447415103879414652508079434681557137567117758369	-0.009743322841741543764422157033877498937213549104693234364463299506778484336330865645767902095	-0.0029172670190581847257102495814817903285613378974498217835777312519763731804909848816258150361	6.693440959883156203668351501794770475749382412310988695932529956558981780222560938199480741e-6	0.0004659132399019129032582634300862010094005032749277025435154426333888539764938624592522124254	0.00025025559455108547535400946459799708418134053774624604751978084783927480155978972066107319644	0.00006118163327193550042207682761485722862627090391556278626234874029845731069258033378412026779	-7.338673737092696980828497590696089077886964479947487489835069881776661744084360733544934716e-6	-0.00001434733445054727407772790536548339768665509566953658094734284773845821995191056366280449986	-6.903190851172820238448629338353387563896726231724635378273044653175582553009232104780918451e-6	-1.5031339993854061141710701391227801047548716570219414732619683626772509315885725320092335951e-6	3.2213371779460295506723674511612438700166213127496478258762063588404014639628594898232608889e-7	4.480526538873547868060401941093318813849739853565006146197953815083167753344417963841217982e-7	2.0520494046955158443833818110739476064914969173966214280510167987863498365998120259593240572e-7	4.148164561372597328037840610572977848097579347392466115387542360716640847419916450709943843e-8	-1.1911350530512459513718316036508735708335112828282078867014106204990158337134822583895872251e-8	-1.4435671771500248851879934704084801178948768950388197716446539107022633885243610883852055318e-8	-6.437861754083340801937317411733016526267083087853793677392179747541053993146144619449048872e-9	-1.2389888404245778300141433295299867300429906309762910131533500656907469905091320991465276289e-9	4.227438682292476179556799924961218586444979514818688322657287061308491499378158781452908151e-10	4.775287119375133011355549692285710021856834278068961114096726959530761648418227555047398195e-10	2.1014684420053435769561915992750926265142268364649419104174885169340395175581549042457668233e-10	3.908263442635754806687268004396752521187866260690991169684997160111083622305180314283383577e-11	-1.4730628716113463047359970819849351712132666634820010238487010646710142330906397685335869766e-11	-1.6210969668839772467643102595930412153150008789105619845542511601709116287628713798261273693e-11	-7.02554948907511854794003108112265771155238099726560928752385803526188002771648430514857197e-12	-1.3057120006637364360876071137387214837279286066462764183812845504604559230137713557174802785e-12	5.122679301151445840409207449349047524817938364288695335944815899365323962521808966111644923e-13	5.732378959478832524624886095185080098439635321916116300044505841409945583368882753498255023e-13	2.1918654474721738626940250468017926592856675234552454557451220135818452265031275791951869926e-13	7.055502948159014355769661283019241918914550421817840362613487032985645706179635556991329939e-14	-4.433377615836569247222952716377706769158906755787224117427625532005383665643740549432375043e-14	4.666496725837771273416635224299504747447541213346940424446696048217614809586456513065769003e-15	-2.9292821160212344460963750996052720542717698760664789452066254758621755104896840689066622432e-14	1.530755043213842707416787126947687682032489283336467931511770181487405415447714128440695681e-14	-1.2187477086928940345264222696755976301102817761822857995123140612755241874840343551775437071e-14	9.738242314999836255991118798736047452111331913493940212517456373829260760314329244412280631e-15	-5.478848388051538449228694467771092244969729874817052116287820714290100938010382942144197132e-15	3.201663576130687178769395871668037478778040639972848247414378042147205003222801865428676414e-15	-1.198941183835319240560844897344604149752296640459793887758046081267390322492039865021669501e-15	-1.9209558610639849829287710312457408814117773236122706792779873605434919476239550408951289426e-16	9.635931898297271495689142955793193392817308603612947042459675335951578583475549641560078071e-16	-1.3605402621770974403953021220778250632772404427285460378485624230434400721692677445598703337e-15	1.4406066373499171295190237287285707309214422734435632518770501616253414170813023868602331404e-15	-1.3290557413797453093816858104280452421897486407697648126960553388335272021780901250812148813e-15	1.122146917299818720142432587157976251502017125345803616288405240587894597904522792809950102e-15	-8.84195895752256876408312495128485655156126045992714010216467022318945901866714513541669486e-16	6.61988762408677482049478698712721043643649308939875080854512806575566390094952340008485748e-16	-4.778056475590236169096019459781445929542968070425798083239805289695808264487947391054655876e-16	3.376753216162509161657956361076721801752841983731723793919269689980183790890695466842549802e-16	-2.3732684544250815258029208455459897029110458460193540200041005393170608949756902451602674064e-16	1.6737063138578685418740896295813975249417017867225522722066201101873735737610631229909981183e-16	-1.1809328745923800989232858737911393770226186095949387284791339610702927097884236353580435664e-16	8.196403611119034904621056107611134820982811791262616387053582331662642046710921850781214654e-17	-5.445597078017202514116801933336079222232289189670014214546840159095383897279946837195455046e-17	3.353521123598791473572592241421197597956836605883006625985903716225001169746917401631242372e-17	-1.846306595460540460730202299682822798932650655406908388420445151751161512496111571575615134e-17	8.703449841607014367234460009460411569685558241779562834372216309419237833616539077365243634e-18	-3.3040460706390628449975376630217475106500083511323817020302678331602150461079748570555164308e-18	9.078796643461486378266927614416289645582549371013950799847002821125642651150727856487926717e-19	-1.4003327047797966963413559396206301635076750490562032119050094653944433334313232997822175e-19
-42.3651381897412483587552793204900974842675030569482805466390385612236521488997573127838375348416002	-197.04208217309987515665323786069660852989900397573827935147671183104363257090955822586881010861261	-323.970569992486986382743299839359302689579455741067975790356919520120427314149882237844852147260511	-349.8895190495179657054629230538638348217782174211688969316696856150066374378884200076623302191366	-293.164216568578034016154044075763180219471644247299670602145763714416370314211350063608229164879172	-199.764475592541553044130549651490356679349626659773296715430470090595216722038385996354863228516	-112.153065327353971266299793071947980507950454444205750108709746911740204343669891443982342368743249	-51.5155137329520785821647115277279917062335140816269096595649478710058605354869305532581515309494548	-18.7329200379925412223867520763599377084597431345908534378618976622790428131606916072987602639647718	-4.8818265108127315216572474326433581344503274296612306625509857338249378837759933032544793826579689	-0.553193577999605574639198271547813135483010468420321166113701009999662495933761003570213678372026347	0.232760297063094428251515747978902695078410581521708797613166466580822095089521968706584468506927228	0.155857898546356036548544369702484674125959189750484138479649520888654650086335431301513949902139093	0.0373419010677331798081897737188097957803045914990374508725665821934414476571693118023929210536100342	-0.00477058967922764043979170309019715716454023415174510381657515248858038417311631536229003100319621243	-0.00787472464653647852784976109751255195096570532964327371528136516072114019108598649418446064223531202	-0.00324905513165739978321274301449286453312133541840097201961461495250360808149636678400327708322104321	-0.000461500461160478840602761181248914060883047633337605527427868579989291540564496182675520804724512518	0.00026731107682323937845708697390912296027024861069639101617245113073649835133479375158926588591828113	0.000217399555413536427310335928102587124774476061931203152155769407119323535020494925774258807589518068	0.0000754772504667225810334512654828310435711493877718289246083874710296898450022868476076625738443054816	6.12687423966171845568043449779792499075385480575233430763465149535032906685045083054338346539158263e-6	-9.11167547413425176648959435776381496218054047878523546741051816186190617300461369411107632295295625e-6	-6.19284678108252488557836262031044429543146599300887421977327265226526207933752031457601988026016055e-6	-1.99130110687192278205815894954193170271596793146589486141278585891803086048360858209102719570270013e-6	-8.4252303392303568687860568718426244026271484237277177101646295807374825137095022980821134200349023e-8	2.95859003216669402836183623493534990354324599683587130883164304724404752636966486160346599032138954e-7	1.87271687232958985991796663774389454854308664773822735235377964829417083636303140863480586806069912e-7	5.78092827003955657199563218173903439566392236447257142157479425775946334203251289066916277498512737e-8	9.4586822157417331045462599594282977089293557436583322166471107732561646694080240281222380623466232e-10	-9.72115767695460009984302822216789214436200631050626926730481490382663360060666722056715097782462267e-9	-5.93406298437569946831242556443001256107171330220118533725640192542092303354755853399815998109608835e-9	-1.7903157383691209386235316911562643268234201272452810187439038513521209557283348777678954856996803e-9	2.46751207780370899322606155800591549213671846813281066010185820109781711187295498774544462868696147e-12	3.24655354923248455428863512948373829483795985314105095493355789809041457917357593457590810035571671e-10	1.94742053618636154511789955473077092908228278097628393082296262311492017419014116637846178238309404e-10	5.81862285708251467017180991178980617536304593783581206654306200371947555901948467381047564269862685e-11	-1.06175046453679132702977119679275613077796177625208307003540754572414618464721304063656796231123542e-12	-1.05842617575717666195564733168603528095802478596212465725555270738454568060785481340720701577054772e-11	-7.04228116701851786212530802226866099860530339754110096994959409103081187274356480230514969178227692e-12	-1.4821345381668268449670635842751100824203109529527081474104534476224543924659544966592100847365876e-12	-3.77285654433548248953533129296693565773804015288015142119655277047101964119722555199198866169514329e-13	7.25884450173307413412419738620634981729887441544780850825817963751966728417890302930540847818601485e-13	-4.64899231001929666608634905093908615659505392849532755749463808221627639800257632933768872878480015e-14	2.66920673473903185727490897436698441941254105468251106603296326628348482457579175617770609581860942e-13	-1.35441197421147797181821993333266998545711749496797008916199798839732724584169123209458488505097257e-13	6.46857175312239694385358075955687018026116240371517378352326544592471647157050093754864559758532432e-14	-4.11475388935363203664089211610182790795237507682042157609281426304224904439487421936407723799973048e-14	-2.08781643930231223269624889694949966142625041736761279724472251024525154404418609553121569317017638e-15	2.18098365979510444551219694364686400265076506276624305896413885333042214150659552180829485706422168e-14	-3.38633976467620895913185293518855176558277382099599660419821066086991285761524114343033669829574651e-14	3.96010915515922615122795217170948063695473379100035929261768360729497817468336846118681800355308732e-14	-3.86579556313768643025517436588577946773958224784748382097731097634606936130560334663711987459285501e-14	3.45117475852802563359274354340686416374620287710342218326316146486606653152587379986550096856055322e-14	-2.83266606717323088385988111997949373806025052058683627331379716746362801267790458295731011706140896e-14	2.1465831552711862328075902311664463184411716192030580377555816000804850109124843209837756576401649e-14	-1.49868739958171342057743669372341607442773221545084082597923435429618082897051909238445387474288851e-14	9.44508573866502012149794287211457964934216372345936356448395222140176427143622791501676045167530406e-15	-5.15100239557741719364452159447469796550193523819484023439824514547733657107482652089815449417361051e-15	2.14215126945102815629563492371079399338336850733657775823918357430590308149650816326405824106372168e-15	-2.76584176463600470339689576851697119936737459225434070831659090024778859629308252468932627106660794e-16	-6.83312908000250252456110558295201292863556972631591719841382629880163063075581603584127964116277124e-16	1.01121604318056768577361297714093066487471177450069501731384362187622724458842284798554450380718919e-15	-9.61785009273447950499479315747677155525345280896337425308306897281604032615857517328218104994803767e-16	7.3864350064765584790685906878306364666973545382267284943931081584917080039685487074392301064995912e-16	-4.80958103573000469788857780028914618676989568814783011471577237961888821354849978085475239499354758e-16	2.65390081928292418545971926727448568096090589459064519956984369138428467163905891935804221090787102e-16	-1.19215324129453238777893148456812064748960417361120409395620597558127777075342090738577957949094129e-16	3.80744927556326752522853845130295975077797860570783599738961916619383919608193669466594786991374189e-17	-3.1038658724649124133193759289483069459686098247904236994507370334459629157700955709912090903485801e-18	-6.266016585031098435233437868362489113624603664783614048318518118669583370400117864386481320367795e-18	5.36943118304475129245013540216973418580303448010643930135600290800884020771401402360739908356089769e-18	-2.55974804622399918584641763097595965581175569180491998313693783864495756376969711702257683506200307e-18	7.680425788810023882257241168442900141313976079254803505753471493537142421821813577502473410160866e-19	-1.19456241058398160380378893888410868295137504157660102445157004598166627431199355635582236919897167e-19	-9.96373320841393892113728721266765043199093374129750150173548963792178242782788298849999967351326713e-23

==> anc/L1S1data/c_ai_h=3.40.dat <==
8.9884820361514934131444227065074461525589204014773655426861669159831508867970582968593932157971986
51.254650825849323571255638036929253887340548972208483982012335298791885371572475121643394598285592	135.942091365395475316263001379745971130007038796762171436513782663001307672539747164850990274518829	176.905610529725081131660614806947751363331058499271864691932423954993892527328332853659312614391959	170.382819275645429613352927145909835308952739676626864374978283153482533247782995627514349589698307	132.225295077077343415612615411572095204683676814986783560091156360504460149579282031839013963274475	84.9696135178515892734367627835950013366766072096362719728770617626609055693593170182258127813244422	45.4140877848687374470594147486569210923928258690985784147630727125954354609051148327070206799941724	19.9085244580440261225526961284487164724540558699549328155663184956149944598821702968880396230792522	6.84570172581006193945949261110536858883318814338324381314132655999147516195950480660822837266198277	1.6036563326559763368589980290836368837785463560162285431082891305310109792122202270214741123261568	0.0805555877914326836282076411252827928083363490098280129862108320174100352852118723648998883285039275	-0.136851869155151138821831916875167073330649928982478874969160863227338053342443956483634040721146555	-0.0713538284919261876712607497857584616742208566198947908964183059085492946559318602855857902521347991	-0.0145596969337115319840751184626104905198916811523590184002994139890889983267654520555136838701867361	0.00351524966180874291699879190267030225584464965920172547029967129582524344838715501458182257941773225	0.00412816660114546756718762978825484418309164481504271247920065208792057769123024456206566835667471677	0.00164996313985323793194452614870348280374712797362843262531712438746320575192250593549244552343985304	0.000229234668287387547940609016680411705540586083787666357461000586057451250004917195721966813590089785	-0.00014605811738611464439332056936833218128192419878160260951826703409018779392040608106228491118257955	-0.000121562226827759844136927192152930522930124477861249537964734206351366605705969227214464675359164428	-0.0000450828924178245970584530525363766406460848352937985112903086375608477256688553953184601814009784997	-5.26932528056320749963934504122082333978611519843769704283403932730868999623757182847183814372526493e-6	4.78923912127202488206667817290082727396808192122791949940126268652153472924007858105493808300307608e-6	3.7879263684351890846604758200628906431870225077113621490521403856459877751921310328787166007047243e-6	1.41904203258231286464079099049035447003723339247259621256396976588940408832944890832506733274455383e-6	1.74504199552006956733777005739279647971596277304232384841560245605967022884066564201075107362782447e-7	-1.52295695847006526870865218830831089599052952577612515040060500479319350621075444939210622350119771e-7	-1.25329242102763394757673175080362047805048622893464875290481870634168302099030849322219383803314236e-7	-4.89890397477936131789236035818403783711248603096284544345361389147280134269883328721915499211615009e-8	-6.97428329866334813940559012293663180708606750754005243584762776605597623018997600676060822228322169e-9	4.83345386280655244300666529602033532285549335397164951868733718114904636643616698870275379843009041e-9	4.32026871766586607217229935640387907950245391275570742523142688992727289088682246212775059163577976e-9	1.78610551549889986270976662268032958061112248604869762443826536389807078929624170499508197305960255e-9	2.99642906395630860671252460808178672115422308063134957186038052137197940033800235034664247402726608e-10	-1.51712998835791945276138428138285594709124379271461821560569575429733225939002112585740434469948753e-10	-1.52820021920037517124779828337348908559007101333821732264439281915979939622386091811288411011831185e-10	-6.73269538050088413486109130815013559683527603314162589772500234979037981502034640955428400922581811e-11	-1.32042289087753570486613505633141774698929424952946686975504518601927475820508851988037042815318471e-11	4.62173875944869696864560219329537616179819756077249510046807251216072288625384389839287058783255161e-12	5.49579551922117152910927048539383921033371567496758336920720669677948873487832259890537168460066546e-12	2.5841436802504112770287099708359941155824684877853669182733636110459672445697797119871068108761314e-12	5.95732413919528844058269942406281720072691332066231240976303492130950203139578854361460636756300109e-13	-1.43552047919592129512376815585078952356275187127230384518425699876469533917291662452521612917710447e-13	-1.88377048703528753736677585434192815131617788537325611304961279175131935809591208763492114096554249e-13	-1.1047235393595179570462414831688214739059275958028330880799899417056765656241425842729453553357702e-13	-1.82630307981653477554084134306543974551457427405380741669320801229211062262985324276236987263597077e-14	-2.53447781720399186380625676295881933272147125870883546287483478424755828767169177950406094784171417e-15	1.13445468697880657202679836859615417526692759716919431453444513798852700190573035273360987288134427e-14	1.44801748608223629311672107288295672062728188962729724762085552094561808768495451582721256713430524e-15	2.31303377349985955080386415453055485208578634347849940321958718562625440364155304044974747444179214e-15	-1.30828384484836017490297704617942873674215189813275082066384221521401640428295053206168840358016351e-16	-1.00914103691799482868989790611453599906253044579364322493768671510015630513259411389417101543401519e-15	1.14681458413128691338694970081672895865017187188159466041930300487939242453536717730373069827320563e-15	-1.67264057850375390114795989959600354957054712913123448071561925176712289737497763019551470754173386e-15	1.7398988885037152166299356894243492547127390146309649942719965719176876808067786224617530590094822e-15	-1.69165997189464974361071637985002302300798756324849003221122051251732336950954988499272858804969009e-15	1.5534946568111794627805363749338053329128981466175083722984475089923307223252378979576873186109609e-15	-1.31784793960805837649310654555710490239484102254656770282609537213070217911963394497407669907922718e-15	1.05514592651531902263313917016646153663650460089930777451903333860649316787685625614076572704812106e-15	-7.81798483968483426840217271616504676355514441353008762716983416365408085172734048835183528562399589e-16	5.216035044921016664586364237695485314996664525238074103551340640390224461667200924872325041489513e-16	-2.91867559953584878930335107565373327501865255816354017246441165222261367485141215563958164266751851e-16	1.00656236330535927919996459184609843608503270309243775388731644960382600591641138295100500134302243e-16	4.73684931879437134529241962830961441456462137489344160469480030983953704262140967477992958241994986e-17	-1.52453378134058525480985261999815176777605840623421644051531391065355456469894184641253906601807016e-16	2.17999985436668105039714683574509228643864958597973113070292140198072392251744122669643862614978451e-16	-2.49430234919762495360347221055977221474930133806839406712276089852110073400945801024680149555899908e-16	2.5342788134013874242785445309031420874498186775535027781725598432789269382368404733927042003025394e-16	-2.37035231441346964223642661662060104333780345371183485489040830979257027966058827196825765759485095e-16	2.07052358293022742449451251905315449121057657446174922075799041258263713189221284317449575713469676e-16	-1.69578210990579244120455502083335811231449168116167303290656785221619313062546793691483172516803772e-16	1.29706350118934428477001040497106132202089776827621500746219448884271076194159503212273032666796195e-16	-9.1377731841065529069782126711515354515485383410417403696995626152030250865013730647015926596214815e-17	5.73511381154955769549504892823567675453765898751114464313566481299992168931833742018228391909982478e-17	-2.92730718378308180092647794868377363837996200234052583072000088144816034594257292605490450021479883e-17	7.8198064957326660542621360785475572168509290475697536529158593887443385482461687035963641851129914e-18	7.11450694733864928509886259680994412778600745102396613008204685643251558712721230466819254943516188e-18	-1.62067412284608216871217075163825101987445324183553943954589856142832718820975399392649394128938349e-17	2.0492213588899087568457719335062772015560965155345877958448399751379309718343269668513667091126417e-17	-2.1168553229409821545262717993864862552056112226774464669458247543862599184216661725166909008676364e-17	1.94301230469079647163907155697884438318750678435327356401635718417743153304420232414982629462939963e-17	-1.63426846536969714798106294260229384183394758853188196185974059451165463986976792323386566836195079e-17	1.2763019490124179576833787550504971405693854615916841478526363042057510642746781636813601831751645e-17	-9.30311254492033937852159245947418714405844565209337748056880809667483761765533402441568228923542944e-18	6.33365461402011310336426758880925333383977961615916955835689237146016288600014843915462575078774539e-18	-4.0176397920694119316523840829750761631489367073723950143272984031128001407426232837295175914031105e-18	2.36233832055126402257404779477454024786515729773502382549153930957586812343372195617875528467069729e-18	-1.27735671534579674582852877555433807214035148222894773281171981301836084424718218328135220225484854e-18	6.2798640388537992781053592117226225936330946691020419748719308369487151707407863493330791354617543e-19	-2.7625485090091300221823153656260479253384831830871273311291885426771552441460695761321711941854121e-19	1.06265626911304850074019026598481252948411246282864817130564606145423638335244492178138132627241083e-19	-3.4521741660951029816666106695513739311713572855553820079149348556693603640835573587318164426314523e-20	8.94595457891845362801364403212410462219059768313905285539553823311217222853553920632070418416006334e-21	-1.6604656398275787225000720943049811624017634291021535199679235153671966729769258993258748254581498e-21	1.68333329743315882219629003330588059508362765727612224221965660044600301617772920771166982345013445e-22	-3.98525076737764564180128875522112942936715291052871263131490208453085921607561238679679682808564289e-26	6.23017699877040920037407043321654529139478033458711085265535804086201719611091119374475958314790173e-27
300.	497.771489027988848363407864996257211944799409076673924048632006686663611221762338191413638169907548	545.86428573579089344745454400695332613340198603829886542638800449773953384460749559440053318962596	467.321630556721651497867386346432215263292836074615183205650641871976017860107709795309323757936069	327.50198942391910199591714016644019484417972870801973862527172338347689599727132244320522826238441	190.45291766802338409423854559800028788537079756523195785459800399054766018563476694095804647318656	91.378394957409901275560833989973325355474424841061774681785166450559679361874858063532959485546411	35.1160645272079615304437723652549878819170331204344063715013868517776656906983531945521453111343563	9.89555352942003283592220535039608626887237144372362377266901396828990167656571179948304660114071334	1.36924655999482565789974406564980259094508234346430908143557775528645009526095908297397901910817125	-0.422820187409343270807114111608972239535261527823953825121491954753751445437992774101672788872194393	-0.357018559897129832821547851780562427900794172358609408264501256484218747074195871994234503061262916	-0.111022954416667553014419336426448839831698607940061240637212800112484753519298556731947506743957304	-0.00227460286672549190762892408971285718886882162357827247936385636983403620010362655747567947200246222	0.0160650572075920271335560778316272341214128253342943697441341560503844351948543579432361602259708154	0.0089329072008328708305193131525803325498299999162549278410362922280374100850593686934629215373808816	0.00226452090596672632941066945034731521016591433930230669674712556117955220323382248149533308940993358	-0.0002144358829330333675303413228708352137217375241651043319175848934912502983719697124289627492994312	-0.000500174600392603751721115226066835310218030589386704487617179240617262319374310628275876431035192926	-0.000250572553374061836849443230639821053694683002017652750864586181105221446633969407079546187479998877	-0.0000596431372026017832646077626743369975808760423373094155084175186954450464293603734001797219811309698	8.57311301989134265898216904024048291079417004279288978610471843835491022129643039204589962329090469e-6	0.000015611633151503002951402729259197000079635462576772752885753759441679034189005623960896509552105338	7.83278610935398733116796143434425152859457011288803801999771558762159553903312793117051909941708498e-6	1.92242811268171158652127699466477089326834735476194370288629072982085021429122015574753777595859019e-6	-2.53189323379773083336711665314039450751225211569712099458736065201593475306120387616275391092034934e-7	-5.06743665861922538756942179945131176882164855276274285078057679637939092533416774261893514065406805e-7	-2.64840635680702938456042718426442119152537674032620042789451557244504443504752541893281334003231063e-7	-6.953262481582194053467583362137900865291944572982807584146401683612048968266460288230399693124287e-8	6.31344137286184052425250287434971079429612275324081660273954284393833886287533445390356201340976225e-9	1.69643528689755196675925012104253885119998893798420901616400462643456908046871165571814201938315286e-8	9.40157955624266022793663057779140212979647443189042197147811069640820183089897587569979243560430518e-9	2.67198465182735777026987778274435934422601547098816746344088381496005324673134458226286402003038515e-9	-1.08126968324766650086436074325071338700519710640041020814689132158392819429098468841688338700543361e-10	-5.78402362448730431366848850872236005747341218587274590922503202895428775173505871755309108707088807e-10	-3.440687500979145986362119746739413414091404931433627155296146406219133870569217655911258740198405e-10	-1.05967248007594908166621232707449683798204000443251272335108060035051064688348387167922819015627334e-10	-1.56656580571608179856584383965285708689026364435807344716077015463193617914825516002719688795210114e-12	2.03981226299056886136792280782088170445302492619243849133331926364140559566622716510072837365614913e-11	1.22834040050255483826595478737501344071920996390498558089359575486757803046926967844738963640106138e-11	4.82360882464409044767515225504367110815503707470384966205786339260483138402911696784758743779696421e-12	-1.94455974301198845811771230924859315488819477732887874183734876547071060275349474545346571965187243e-13	-3.14958617033565184434917006320029646243390233828138202990358016649276460002850975998227406896780825e-13	-7.63804460918868875186032731588718400809779941623650572557119935092917999373195925715590927335325291e-13	1.7534689746132217854929394188024190300336957000459652243467963168884890228860497816237603811394895e-14	-1.3538601125024134168154601384500192167797272231894941910770992127208430155070470753801947567326074e-13	7.4246971578238537979939296687259446105170849164029656792159775369171883893329902217683412305085614e-14	2.01019406139984953399000564536311726551382479208357001377804309068655913842360981927048081716287435e-14	-3.35390842524222044617583117942697666045433651324735217493367235792950881257568594431628387885056858e-14	6.80401258249305928686092843925503118342756641461702864349362553119803451349587453270229913766306134e-14	-8.2323960471675160517446543573011497389884468245183746536212433010909503455367805851168265864618994e-14	8.57507209581142434597664813584530535876365141068036455622389942127054422897288045836883243121741315e-14	-8.41038177775634959632179966634895820438534421268475336214133858063315277065350783560006433650587351e-14	7.56782638620418150794170730665599960347285114768951369587288079518150474603980398465095630821693793e-14	-6.42019567535451135625421035697035180114916872130026400719337718133922556556127845533686489061885693e-14	5.10292048208934458915336206280168221837984009575305986700319611576955385015224540164387536700076138e-14	-3.7451805863164011460465817862736071852356063550349163349362537562883191182406313316572759071865537e-14	2.467861030179073430455362595681870657737411393992881610486185697184890734961400009552089557965801e-14	-1.33715389140534618347930700984455220652628197179090088418091862988043482958756666157039038492633207e-14	3.9824576066489248482108839976778258203889759970261198469176740769263806898571642266662856693130418e-15	3.30530222029276826093078277613955012813895199547728151559935631113314321155098255689926974211044651e-15	-8.51873318848320982151589866035464309160626773059322974730122619032755701971227660720495006178086602e-15	1.18244343671342850607707133878614725919282664209608778597369057584510431750753381550082753149454205e-14	-1.34897150440222264145865020924533623887462845687764182731576393981934037048228269123994052315712456e-14	1.38328912639060316739268346612179079514361266771525545366521578739733848032997714407484987241212721e-14	-1.31862457616230533512138435325206120827887905510137139042022182124193590511007035341611336903617774e-14	1.18676213056567514509719542600106149979861285318013265047863613143359706156387816272587799979671997e-14	-1.01594807140563915168419845474440120759764684768086551822762199406182184846805748981762168390654357e-14	8.29657452418955279792268537243116955876189810228220819495892678545102293917573563146234930712605356e-15	-6.46028815179648553469894118806850354198688856056859098088501040501746032155035803515891674673565801e-15	4.7786202416519854938363027505514813858194023313697097977779341944385825821625431332067732799410592e-15	-3.33043804028081350545093752306276399688320000602787972931452399904268598878187535209938516928065063e-15	2.15257505791175135137671225847001189534608565613931942171258355382064843786683062117167639446135e-15	-1.24854446891407207222922669331191702081702976581114502613758099771181325812231561415294937724528744e-15	5.97761287713877304590511395885615775646275172485422701519741228097840125107354838486661993109984442e-16	-1.64383894160658646509295878628076598651524640354804081120613864338720799466384024092003590042256592e-16	-9.48846819627988322446829792178655971216274122723299070896251595093381305207853302997959237303329807e-17	2.24469191119241843103664566014359954698893261412689555285519078597823378919098481722921579355465683e-16	-2.65280362091171401196148455002454045105786515539339927585765002892721247788090696897133602640841204e-16	2.5177475418056056141710796599496238188723025022849185501661853632688825113560351905767467506035509e-16	-2.10568555398641161178121943835380171553954540738691450646811089645135991376369414472778697937813917e-16	1.60335238306058418498249106606498927284216823812146055210787838103682696232271645469670434024452562e-16	-1.1264219607839451881522579707879114356140767984878718115149591005852115960257081091648926717831859e-16	7.33562246828106608715281731176603700208586871141876758044148889839330896687579257795494259925890748e-17	-4.42697155514445647840779557183928908485040360670709033726491168087379493589787759239783897223123433e-17	2.46608604958687394856801506227658124299701153451771976693841159631324776372366944183835002064364544e-17	-1.25891076524053452217088050429225124796617025699402177504718528636624228282744173952680927722448513e-17	5.82505427490912975513468634876490365210049654739395242561597940112780267430280673595967732189135927e-18	-2.40454398210251012839826957653291072416212705298816718020473568821982960321534020577618965759352034e-18	8.65282156565692507759299265088661125577847107540265359312696413854282675187083208265289033406660352e-19	-2.62082682425590918401912536056415488097174278382439113330935023552821077062723590250417028495690158e-19	6.30751129995506187473423402963369445665744082254985576291090708780252738947012473448996131447872289e-20	-1.08210036254165340733952690069281448915318574080464116417688699383457779304578894642744855200786927e-20	1.00738040376958651756977303811825903192221401559464173337134036493271228302263008550390761972479734e-21	-5.08234623836343355777400968462485769583530048448474570568451719385940741174552208895321356424083778e-25	1.375925378477310938539425726362993680399930240337700969946602681612600720964180477094127554831005e-26	1.50195832668176760620520760734642798022487402832677430813250430348147283165180101998723679998504385e-26
-2.04289720714916463840100182859490604278383573788009041168250588850411794895422121639038447949454764	19.8239024548525690699332003883780132601325310036273836601713292972673027478680032976853056372997878	36.170255245985502419480123453844303861757773028191236090590850115375249307043491507118868731109159	39.4527908786188218966627962668955294941259511146680486128840940087313891696094883684845047280898762	33.5061809734468702684238616977201999952277179895259394376596931276436284466743281100357866462619973	23.2144639658607244427866174658117779057912808243201695325176453976219445652132944680582925852682853	13.2812688957665347166042128241636546385437571617487361451448605654429378941857744118616788430762106	6.21778622506692588380801682570859595355876632794254553480431617455525219343679931173105133473155802	2.29194194925271837257731460849491721168092406810418483057556733077023191880629509290595446650648652	0.58822591841593626589005820937037745206397482336293702026041556755615740536027522537371414057392938	0.0462150633475181825292962103683941426881591245224724236649772664382537490417523991122388093240178859	-0.0474605535045897770611171736884427354902867750278467213104618165201145373502103567309850865334529243	-0.0293814953349574132605661555764534450071047745267406698374792078719746445294442644638470138359946261	-0.00809877452151285676506848103570814671419073641944188205918526263985460779438964579999633696928355341	0.000160678985397404274437201079556330740538609558011616411443062861178123641754613785120715427630246753	0.0013136599301297227211013485153851245415959377886390764929563008483117533276300972289887986869341071	0.000675805116189980298512431971842879093689636539613769852615620911417228836629531256958815648204812999	0.000157860884908324471493031015889724869024060603409286426489525673071966176671027259189915400913359622	-0.0000227258892955825428408135172740653741966286567959639939787293798040540050147191361770767694812955734	-0.0000391088833641484264913881862620736371622044681107349036729881866409354465348261059819463866690943286	-0.0000186228901408821914854573747925234118042695262666651962541612372531240003817647687591248666907680926	-4.13654004425778660574021005468767905356884532709337719466588572186276399635080166568421722663067118e-6	7.99765955548857526645117406306225993304409852160801071786052324098058319905136285575037358371000626e-7	1.20379718180621126073260916837390671718370282813751976156128866270386028880640338145699227475188241e-6	5.80310354846618828828192184130271810074909204305333389190585343545019406882164137969102364418578815e-7	1.34568465266453174336425006136014501427679504684967869216874556971984176498744380973213018859503843e-7	-2.33623516059984256897095476235354457427679617710948252955947104129669637915092978900489873775442863e-8	-3.89170677519315398739524201682283621612083488151613214408844956152008774225156895722310011355153386e-8	-1.96402412485594395396449621165220926559831317149772322318453545523569169519931398092541193600200892e-8	-4.92069695934442495739218354038017998926559449223425624171809204468177171598395211941007300882825605e-9	6.10553552443317328817405901070569253410418577361941306991016494235810567732512662512366076333970614e-10	1.30259279941604851556956687169308598536649683655366352443337814780219347429494690479097579693183981e-9	6.9854028662912278697092972651761113328960056236113080005674013104665856037516583789129480334311227e-10	1.90971013897948387173827697798676085230153137865876252282997993174525162679730989698852709532562097e-10	-1.27616495972340442114640612305006303115267720104650282868442990591187196003157284024393440579459159e-11	-4.4476252862842820029945617409733881969934523500477919748283324185256501674740320751233452727151077e-11	-2.5618587190737669327752437328129751292677022616263349183758607094747500940734042653034359639859e-11	-7.65161509019161609671404726769717658751331023029468966858854323532853962661045547991540789853022673e-12	7.21826165367571092572088226634963405027731033189252486666478430577411735886842865703597807689326586e-14	1.54336230549277709001876979559978147986916612470099230027924045280646115755475320229216840088813947e-12	9.46137304596764210408554931198454464328991490308121096128344420981474443931757508887963643363950242e-13	3.24060038529654146661735203066670034337710200785130780131682002973067962907066940998603125070326604e-13	2.88435465522787113748317071634363413889938596879045171270391259480910211715383248722629416359340414e-15	-4.43944496119462410126945721701428667745033164918233925421362179361653932051240542071252201225859674e-14	-4.27773199352742404245534039142576859002658852369317963564828506484999189024919221624576169892275188e-14	-8.2616910528262797465478950783855340069796833414810782729335916813716146613119508469616752180572898e-15	-4.05655152499969725730166703929501960692850778449006971883160866270530205231301327112001304538062612e-15	3.21741074513388424240169496590927314569095865507934724309428995941528777421321327964833617990938272e-15	1.18254129387506740173349330580469979394560581522541694212896307254913347521041957959871846142301905e-15	-1.82852474416896037616555864297653312389848682316128807852140103005289968690064738015154449199800181e-16	1.41869347455437894719389866965680387084092709747362012402731683747075661788882990678422019544855029e-15	-1.77936611081969115832460791878505059991809210879069919041918530129074252893685223429395398766803386e-15	1.81681975894221747840257859089202826180529631245725841382569742178639853754878690155385301774794902e-15	-1.86794046950058745879730531925773800604798138310226336874177585163969069390998623929919985823565333e-15	1.68981746191749284974672591414988706840966277566107900508692038085950774240312598994677481021682327e-15	-1.4553991005778331528843561377663361981012180172604388479511646068569561529172195312359323647764538e-15	1.17773610305360502447927889440610294460492058614970842605061540953580920769473319818883237956264446e-15	-8.7990111218137406800493936729189476569722613538030326730033672008223573457469741795740893256419952e-16	5.9766028737875231397753343272370592581241532576717557428267107338622590601039661976345254582598387e-16	-3.43232426227139109040201150592444081060481788308901591291636185178131564885046690635166721727697714e-16	1.2870115110318909159789244255269788354765856835064399801552800443645974728353948322200839036630966e-16	4.05944165758814982601451684679215882277065681561952676316576096051110356875416356867568960315941733e-17	-1.64631275119804035212197872853497687424170786062968620923365550533941109064867471294033259376413303e-16	2.46227707187488129175016950438692203742633988270988754091248385013407297257302718128602713196861558e-16	-2.90822398792158243396224563976515584782630558487698541237043410535690454864547531630753448718934059e-16	3.05130338571266186372196339151595041400454739608333192978221967199777623778427885853195149347693377e-16	-2.96318643763635870583819000911022544815515252868095540136047116541840934848811488984789661847375207e-16	2.71380589922124249349641552686123256189489257529351689849456579316466100292822019175878432408968696e-16	-2.36614948410223124791443912932526419018328945535552343207099779261178770042641904854630286094591032e-16	1.97332479123082956664958403872137995859094877626833640016092691755096062019579394803161935179445225e-16	-1.57702315307486888656766872729290956260826266042431474851037968885851077647965329958295771849250797e-16	1.20727860307976200489406612477344438504151857814066922057643023299543880275889802070518653004356504e-16	-8.83247553028475949980552279639035980064220450195983502329583914991305089708205152372937551664762708e-17	6.14656154473957093079386909765142559566134552521433328674891978173417977524621586639746315838015895e-17	-4.03658865079906588385229203713013546087365747557442847341822242625478338977293001900819316319747733e-17	2.46850036225342279423098526677539003364355826723000952936519669603557564069854263824166851420070484e-17	-1.3722151319680445694809760466067711003063518392679212627507995447873045484421137551832519076404068e-17	6.59110768519512668580905447541800261828529464943404806343967681535506527555220849248859183446518808e-18	-2.3634872072254222578408488267954795398135248560336612304728140657210566824239379957352162584421658e-18	1.74848606869431753811907156768974003414487226837265999698797674407515317963028121690766861129940124e-19	7.07321790756894115890435331931674354581562098781175514086567423329606971832852970909742482276634623e-19	-8.50845392675284700107383197554179044102957871887163006454494018063484299050900567963545713387121825e-19	6.55391576663599196791229498309176566280376182012957254780847985593041720934554023421358891178416067e-19	-3.7050135006859065752686089258628854395170110286342051037830862449034323892728973942817887918053276e-19	1.26535534119572579104375937094237742297928932117834666364739462052548211301953611188688389373724511e-19	2.95866235857498438911836172118726486419287691965342877891292580774166185076305232915006351838344556e-20	-1.00565906761165621449586439791861824472809404671668686618170849148850193352560999786618328638663079e-19	1.11402715223877713747290002199971865667140114919998402074709325936161928470652978297007303832308561e-19	-9.0755114831751768292583206838183419668876248963758165548666742002228078424568504634486099288420926e-20	6.09218512989510054679962850625622383989814616329986285915217610623522612236891333200322414119237309e-20	-3.47417078248466095774569476807319722771118077963558371558306995227596813371048223592551597545833088e-20	1.68649134680064207043097987054557456635379208914928345777835695642479087071097951106843348916603964e-20	-6.86002653999761291478054958118420808280049913323712660781304801921023499782303487312378830613530522e-21	2.2580346212188327402434108569531602671449247037299853309331891831275549781697644561268695224073169e-21	-5.63304423120953619104657012340138073088917557794983142629821212416911642036047648305920631423771341e-22	9.33239854754252563579038824924654654616036764824705770743967164601534608115318216807144880991182683e-23	-7.21383182007623611265280576411164705840175670259771309182084975950970658007294893243633987629854432e-24
-51.254650825849323571255638036929253887340548972208483982012335298791885371572475121643394598285592	-251.2659565473562008771948327215760650966585124087942239854368321248841948249356376229882993	-531.783442566358955903200852959253964986448142853218065968449855566613688380439191070367684	-695.472260268417403566465387572679264612005709268545179082697154646319400197521778192430481	-675.008569225560812803974279193564552319618940449512408928689006954373923641841906304175412	-529.5522038736941201741468727561033677647997788394619620147873172189542764871868192766412099999999999	-345.3649295281113962098816708923283979991905149032847102962446631436955709250427488973046548	-188.3804497154122943721818306353588958897299132908594892748072563415452733213464954675059621	-85.0572912270919983189307223233825487842314725535373158694968356737203977152822559621644262	-30.7097966976081440619360010687836325356568229899863151460352384329693450421301339348556496	-8.02207514034783875257531523096064238867517505084393055659827536874248866763285981982751607	-0.925474447834304003750475876470116492110961057758825773772611809533794412675328260533522499	0.386776739897438797630070139338966190314538850790965175792014801426140029711855263927337885	0.2674953118505303789356018195492979747849500819413970234335330728592683345959739862800046055	0.0672713193344781902495431144820867604906396662828990095688995042733345570822416430081497262	-0.00756845452213666084980844080419520812823279918948170602519986200091106253066218481162992009	-0.01448012466053886083609511438418177562391325671457242886675092939959975910720332200965548441	-0.00645941531515601425417161505009564242945724991562535433944814655820291403108585119546265775	-0.001137197530510825812317193392068064662420023965935325044059408955733979729329341271084496459	0.000443455298744428631042249837596082261029984729216507513562507679118671273447592783488802846	0.000441864455808435108219505087223659008578566006848231684961235726798319987587814416799106963	0.000177403503567004660375153447051487306274360574385794603791554244434751625792451531905596125	0.00002658349727946459034124274034024885425276929006224207632877783622255328714821115848353113961	-0.00001543837332020231644622429313124854524266722830173637396750242590502033043145371372605278976	-0.00001387200977427107049438364783135923342513533044978278567788870852759778944839182812983106654	-5.54746738586678373319510804271776265907316871961713251340782102855945278512747952120193203e-6	-8.43801429782999690210863364684325866329085972496243864310165841128708145882922047230394715e-7	4.97322323457161093634973739056587461564764173318045276278100366334134686696965620703618417e-7	4.58706325450630440624030688620422777272312584797410332819502241223019080419014580239704284e-7	1.898867673854939094989153397714773968191871206291045622430217273755336527894452396692068925e-7	3.191227355287477343634312563590218503505202252017061694312386666730323276035458384738485516e-8	-1.57152458810639903731383538450006936959839913954165315557508157623529123848772675556729841e-8	-1.576340381338405412742872674938745286423427215250816308555801489436635619736931134987162659e-8	-6.86687875138345656811082035254608960486215920779276546059555174755229247456564211901002491e-9	-1.308809969372608102375793644536128687462386335421420891532433596995753499335598117819030578e-9	4.8528397055004545831465402066882552677706149878782403636721908769206315771716591147086849e-10	5.55163534329144612719674594906474673854161930835838214516085999892599451294317567808846116e-10	2.569528620285829876861808037025141887694013130014829533473519896259518107730634023216402884e-10	5.56573800492025250637004157825597615662075165709912727517276554422876750319128641633454714e-11	-1.433095253922987936688491523360529025239272944346528599003809391854229768877485055595836165e-11	-1.983388998214729022558330134224355485784371004972983233126360252824717459647585327756372135e-11	-9.83397513585025783395919049402115047615988409954609694345065819080707379966136009801477526e-12	-2.400166275167124242069989572464320760498287831353897977162844205755575484127226275125454469e-12	3.86828249379692389516478618395747921929980938440806154765368650436281492781361893386874674e-13	7.11150583722115406187810864288679712737468487820261660222601270374928214982101438132862419e-13	3.8565414616032773538664191816857659819937558590369079367989849571705002569343188160166759e-13	9.94685950328582969472126545890963228825000032785214753193974353198142613217103658663550831e-14	-3.74426558669502243424408847969614736182209638863908369122571169168149337972803150104707377e-15	-2.988921959891990926234466473367395985041736079784849484142521030879825698146235256243007732e-14	-1.139609466677308187734606268513955172159739487953261412553599159795643442778334936391334746e-14	-7.3458953292092913274593295904976414773166526612278253355146793012329315742533359510514469e-15	2.163959012080759149395743663211319886251472957556860112205020441350859847187463075154556691e-15	-4.95716837484258075312921953756117615031881064729286313634737599381507004280642988330235972e-16	1.389989262666383522337574216263491016839463253043341793907826371016469481521971021756263104e-15	-8.95850081299682657882755974920046737755320003490010216250571388630018056031325831358966349e-17	-1.129583814776601468571175108579082636680069426841440602040347648335755166783640251633170237e-16	3.8293732017829659782531530657993338805630594622883445326084865105334986739363619346776193e-16	-6.27601443571906679250207498168445692090493872625614237736264481187733646143456733823901885e-16	6.92957507208534608032261326685411675954997327899785977548683934820226232304541543605676268e-16	-7.23935968783637376165617163786087646894623158840398376481066762042484379804515584941310238e-16	6.88814535704541927447172981440647035743350534405554874958990511695326919836731771981119059e-16	-6.1152154056438272861737655917802592504216653383254001207046083976310963228707772842193062e-16	5.13629952926493781067815534489340273667110639039242930121073933824978290743104403863058188e-16	-4.03615097358298063611959634597069205150360290445933980523536068396327216108179634876031303e-16	2.94311354526665408505512193714507429929240672686985410340916683317588205866371324218517138e-16	-1.932480708555666453527026723611981123193222966499904748937727523995530746202900725164110844e-16	1.054298060109232834513586887319571586233437814199125225031216336211765424588623374459670955e-16	-3.385938741252636680989219157284842901333151927530658255968832495274835985089666030933869319e-17	-2.07192397248077138598357924594977332097523525949005826711609804117002530705795519827540019e-17	5.89743974385726261156489170486728953830675802924828055939657813425884502755270552712635426e-17	-8.26516288488050346350081673444193320844161416929158261352941844997484608218088347184708533e-17	9.4153542221325864177268082072833932258176696280593988604043431757496014922277643004223138e-17	-9.615184725138969044196694835064476886732433682846680404734160591873719350246752278497414800000000001e-17	9.13112868441407452810456772102706426977368826167623198785246291531469780728310136493188176e-17	-8.20687963088504398170233084771509940875345712891260003592890039639723740050791405330135285e-17	7.04933714653634783489040911300853872090204703054910963597615117650510786566817579205689892e-17	-5.82147441555572296639329593403331603390961298764318914873668894963292282116514989629474191e-17	4.64082066717774651242296636110553094127180223028173673481766425164318158569573392414235723e-17	-3.58252332203938904801908031429635922186555610695249545482703354710718291400972080174582884e-17	2.685500953436127064925806416816554477625607611892307843661823888839076404859137364670678379e-17	-1.960360742784557573199189362292901546743434943527741297221731137570293938145108700508884106e-17	1.397857277386003141666049229168757964120744894769399868635839513043327915152424605810488182e-17	-9.76860199892678372384403162446094306254090679727154443773159961744595017918432282409879972e-18	6.71081886958463507384123976014646257444117780661446886199489210398893271046182182602250929e-18	-4.54115453306762347350109224164388127114456701022006519265134693924722134125202952167961368e-18	3.0264458870832089893780380165730611559227180440548447323285669617575983894464308989056606e-18	-1.979658714396135403624565317435836174044514884558947417325301363670243498572130017361739026e-18	1.26175729273352964576382158613846750636737887538689483380141489351906577893505534255945288e-18	-7.7493253271049928090344049891481254479126024448320575658832229467671703042404181720047521e-19	4.52011167778928612800729327453678218853432342130894169854978780440337603183890030412035062e-19	-2.46011805613584244651904975093266807667451315077683642279777041543089130326370032341282759e-19	1.22298487981773881467534725981095905082712242192128336357788823094733312719638417499762868e-19	-5.4054155447076838784562309052992670138618031300063768407114037148714908535780204881033557e-20	2.046619358439972515245562521709483214948873996299007748644207003984053011925426936511685626e-20	-6.26456334627199213781534231496781105993594169658075092736847381170459303176509488473288811e-21	1.3930746828331662977745990625700480949851966046232918223920914561392815173339769502106436e-21	-1.72519899803111598452689731185419232696347536251150844389220867284427778745704421442163448e-22
-44.890645675184795177204656251399476492026570947614228312228821224007166170627404007831228933481749	-209.724286928688184985113538640946149259997605337846624856276360273606140810172513180110633557220669	-348.947745072545308299949147783828705029879432750055513874663843429046127300400732310389985681202733	-384.486967993970523117738670897823689074061179302506929455594996735451156173191470783483288895615617	-331.480500427257015654221768475594723804929641061516427980207593754151456442748704060795156985793701	-234.584483356698716402762022741961982603135295837641577215579960434716196464213190700740256733723732	-138.275571691112086739318867449216342800357604840183970389106334082254667431193761494487828992060769	-67.6438565224317975484112879631372776425734734979583228091765795781879161849396154557644110401546952	-26.8044609125213276812015762910603570257280520893159620455549450414275009607985544069375413797878381	-8.02303238515951561635265323226150446017691614849973694158480959476671972751430256280091700666627175	-1.3905303273579499532605119774330194739754717514066778652344610639733350878111631991660256586075962	0.168975318229452879186315103838546083542195263407933679554439342538066779506386540284952991929880364	0.22912467070951615172227688619438569555076231958193750646865890778280857538952268183128366094666163	0.0811749138259700084856721209822281435115190248650984810659750859851180620553632312645359546985658813	0.00564649930208038755343726800221274713629824177529610103996554857349337185249200580272359000263823124	-0.00970581048533124827313975922369248210104662933845564687054508083014666810569854854177963076912777453	-0.00602437187067899057919584383626981865988372527807782900825439805523051718890399247373377495260297974	-0.00168395414213630973596274549062410763682518633571598668384816180716348095350325420287422581318340861	0.0000638102822982080314285890739554916440988375726102692388823361415294008429528739396964201561031898662	0.000317748173483126904596885126157380743674006502549628736921940395066499417997534523709934698376436037	0.000170644431171986291837495927491952705984359748734350851016243530678024453475818707511323421077730407	0.00004417780628812458732155333784841239068378637469048047392283134608055198721405310877286410237977623	-3.81915835757764084363008863017878457294109634445272115980107249452892320459472298878161397777630839e-6	-0.0000100468898175612727724469373278553519651419528158618670230399836007724376826737113483411500619750878	-5.32738257245410308934312714016510197293895428269344010183859287907960558602712922272494424070326043e-6	-1.4038753437101695943387906672149064166799436943583026705719931756573741204640037432023759085775141e-6	1.14719986816530396810992494153066297921232278212277264991522823706733863768730966435380541311674256e-7	3.2680634847348322720532300540915628566498687833905302585923755389234747140497065869747209632535728e-7	1.79422055476795208434957114222252923530719581056055744491067125439702492993904411416534310018767672e-7	5.0030072734426309254285835892012297233720378423622274715538933157189387155842405449703557670818396e-8	-2.48593499722617074782094274793464123584592160165302291315501518939161534873263956153111257239483436e-9	-1.09219248304317189309073709486942239627614092128480210758720055328260543456186617618951808282409892e-8	-6.3410371988669547070268130649662891769027260103387259287300607132812567329999224642151059646028038e-9	-1.89847981902420087648368029427243992337975169571275401032291887982473492945988672147811617903479067e-9	1.38530758554007160494406793016467230733049897004346926346060336747673353346192499467408671757340066e-11	3.70813367563081896660911856368336754657667089776545744229257244182006064885986445550558368218685978e-10	2.31014073698366765324125754523757630805571043530993228896802421295472095655991279569628566280742572e-10	7.46512091272939284820868629782092864256499004342402715105315085587422888626598969307037196920156158e-11	2.86328898528797167288052720483140891005980142637212005973252961469104069931921277802714277080880405e-12	-1.2738715697488742550666500753867752776487301803927560199244660343374395698830644519469540149738347e-11	-8.49934857910595879687688906932603918939357602682752637588918428722067213896192645600435570455007275e-12	-3.07939668015030690731781911648550173549056725172086640404902016723700290735453600338504646448710107e-12	-1.75642104953776011665026962583473703939359410807933897715186185842669897603130235204409726131880205e-13	3.75009286958762832413573203890578778228717686411888385259544059024569572386860662402416907866737374e-13	3.65391757287716765513585808573581391444539218089792768035088474909102157303707511945775369880976005e-13	9.22649303875939580830455875406321849876655579077692325728675888574292616638555846614507351296575969e-14	3.32040903053290657848172030625831290130499648774256133957143704478869831371869400062610624509386613e-14	-2.27239680092189430513405476039996399765027638311538136422171306488237646633179078042962222079147893e-14	-1.1989982857314852489060407482049679220575512068863798610867062404759059913606453278083014381838589e-14	7.56203694230646096633004885734523265819381085092708149276536969083392290931121760170585112777490638e-16	-1.06082553925995996215625355414936765944477717561943684207087931231447760207508553471934494466400579e-14	1.25653844943211958119062071850094953365695579482849203131196856640493974245684842763008801902519849e-14	-1.24516334215368648801988821469829328067424550294571881078291424414098032467202913040613972375180586e-14	1.2793522115984678013669544470912006525174348334371084329651514792940964192886783253578460421786556e-14	-1.13872546665245070623297462640735299306682590608816734146151660837329858831640883211018703366915677e-14	9.71969855391291263146275455896802683024127061413587627922416750453843763741117452182675865124777908e-15	-7.78529700185002022134427866420524407322451440404512126419550152406094823194731320078010502430228364e-15	5.73236170345434764361533141751435867278049635250828940933024889572172225164830731876129685617118073e-15	-3.81838908874957808444347718712330016249063996148878488765130095896369507947355233488794878926830576e-15	2.10784649906868752522682065170387834716262119477192494586950655136592786013029704509106492957905887e-15	-6.81001356435788239953455080645562355879435423107361383448869938041311577852765771002146298367427224e-16	-4.3116498588805548564235278835450787332209470978155169219438793527863524232101971639731512670272348e-16	1.2335934974405152142286676181173078807601671722465085384729057306431724359442766276818094366427267e-15	-1.74835695562594183147760873123024781867692793094517144532634681656253461648953889540529903356800772e-15	2.01506137407304606831117490503193595811551144684628686252467413775623509080610611191389775865617911e-15	-2.08092257820201658354636803290551328053116061360517040099729103532830326881514822477769000116329464e-15	1.99545588946558413439115009306635633987758535094235227666681970132243543860698890461847069430025794e-15	-1.80642320571377055222237552667226685931081436466037113902881073533024010548829739323695326260119287e-15	1.55637189598881359747007884718946645056384980999498960575876082074722505883021340799734598899296494e-15	-1.28082136208744893584420735610470414781227292954681919166542052489940180658711837415862282329186619e-15	1.00734084210500654409959474015683405147554610614867196259422363406973046246414445341661482572936921e-15	-7.55492840395109084495678540771533031011029150647305741429149762779625185644480088933878702072835461e-16	5.37450394494014477572888428546424215005321731160727066600253526434194128216578133697708759574368278e-16	-3.59039197102841262303933363788847378825173981865430759922769262861804213046975600753324152336958516e-16	2.21038290961332042769178542710725289463617377163894408061524565072117179267427770922350862763083672e-16	-1.20564927369377365654110251086342978980590777067229759773422888236236744598542125760343740571931879e-16	5.24073212899898704748504099364019394836812221562458346455088887492937832752865944419677336672930229e-17	-1.02046969230124648592139410553750126149429193510837843282419556448854039939927323743615122109022689e-17	-1.25938584557214261003148103833220375854800810990242056311839199637882978743893986874383988840925264e-17	2.20254103106668311628890008762191741856524953037219124274706999363266088704221440971307165005616172e-17	-2.31678306513666207452942256811455942219908458358758287150933853585971341984668947417797000827401158e-17	1.99314263420797109727487904479761983497997844083848722539963864656692671443321887301325817563205382e-17	-1.50464982869752147755198723149974173385366095062637448075191696381869318653850600321136550913372875e-17	1.01938077097137120233677514221989813050669346938857423123679306943141924181821266756503478156167182e-17	-6.22061943704868086605491321432695831872727991633148827085851481531941010162534594549545877170104908e-18	3.38822180240824007076127008421992539508052958254762522294297650218112455055640630097199272045533282e-18	-1.60645192548937001198054598734445837508879454621017570964765629734115319653810154632634928114242326e-18	6.24761669237947821674165517134891440105991537593732804203920922488655441196800259492848144014940145e-19	-1.65084851222598646672107738519722435940763088988889476738316078437295409440769047705381358266173041e-19	-3.69892709419506631501975434474705342470433301267983112383083254986316598008726348276148481721849072e-21	3.90579391864654451007208978231972746649316971299220556365041473572830812442725680885862609481188079e-20	-2.95518887016815534559876185326759031281340050223824087827111434054613585952567469389884918463731338e-20	1.44069685901179921692117015428986889822449459057076216017224997100161593752613946677549463272185446e-20	-5.01851294122845687189815766825096824705893500677462526748712207178710157871336084541305035195141338e-21	1.1821378340672964238814888592003562632852626852123650254463766618503793825582412107308282676929073e-21	-1.47475563228404581997545154368763094900500696396664807022211301528321365953772313086498860247992111e-22	-1.1688917799656732760363485758168856378956188506784138143550797798317219452186735956516396447849129e-26

==> anc/L1S1data/c_ai_h=3.60.dat <==
9.250888767931876706371626382199214201302375329659841057414879795841997132200587446344417521686483
54.169601958322812523518203703675190135659047688753993302283703040049635461407548457136261308706699	144.694879118121545378861222412553323799252664319031866390541489423174725817027281101809146127873181	191.002395849641822844562130257358085350687121750010257134593366572083161745913029613202044863483431	187.995604507412354321358624722603637986952233597614487399742827496741895330032583311400914301421706	150.278587302072743317022639052016561705328361759233130499809022465850159945064548169578314088204905	100.357430043370605317573936332897250621872037640572586948632763831665972545783582278712987347947084	56.3437811970026275886403597810572405759309793497750093384915122740771621362849546890384767618383098	26.3370771739502776443113113579004760644770682995255716301350459758823479199956175950952895049025017	9.91428122772130727884155643013803540343251572386270155522049491665963606468930776496377569982401631	2.7304906021586996817696139846886997067055225579502347771558318964422682532879491631111961042027704	0.34690898845177508436308176518736325405635120561064848560220723248089486653606777596640561641062163	-0.138680101382507389398497307484575126694361751354047569841852875936058019877152798994189957353896261	-0.108948617461143932660200229570097699227163317638198158993219199096687741917168870800747250361842092	-0.0336606853068735327558358138847192589799323219848306704907817291432495789521462615017710263612871627	-0.000445197845187842103970253905861279519702032527262059606744709854858473982441932309435270361482852893	0.0052778445591001550905637547121364099105367410446931024932997273499030382180235924197776036657092733	0.0030242709806222912664827064898129342157367753101596229629249132409340545423545695650065067629144604	0.000824459052209736419473855221560998296983251599438346169200931138583943306512822218870922714819799406	-0.0000454436270402771571297202760210823681754808891639561650979595043267390639763844579507373383446810468	-0.000171936137701088319115864489500097657532081375592711438727370472852550269243513819650867732020641001	-0.0000949700037391298753018240926077280952550902376668350096830046953448991011588617864951436118758897793	-0.0000266148963160116942775716830994121162306427335229534287197262960302474733328477060346795291544912408	1.0156848331053548150789943580613047453335180947972447436949458050146934629712335601694670578387586e-6	5.5507266984549775713737625576634208155898475627475641127367554792499665189477746416108285896638813e-6	3.28308577404588970133769077438165419038731920223785538790282390065074502751539383059548303391008973e-6	1.02261760605846551223163193762795915212767467113620022737480064560241565654664506389377350464511885e-6	2.42709361483310386199948445470415451612316117034818233278678831537244575195627243005865155617125103e-8	-1.80552894921445128415644973357076014053629592830194606152379583129272430533894028180563530867560025e-7	-1.20463202637611110960250581357459704481543050117179592433587691341449039558014622840071180409981373e-7	-4.25132260167270307964913354796149128398302135341412051894245877147476398379909868613598107335542824e-8	-3.95678233471218233788547959758461499142682477551961530581642056495306418881122742793857386747009131e-9	5.78018941532372535017876470203519802336348752447635061436901871189788540078024211842861073602270731e-9	4.5429531136368447400616352987879023142608069383071338930287084231286217490016725854094229516876443e-9	1.82068281093478689981159508825892699102687735488665334011029015706496874272648899793952985141771012e-9	2.88137790071871280547136844179987100054904935145266257499726845098156851091217418414484771861535571e-10	-1.74450826904897278620308717767416099577390283755394824553271042259947614804382912972776001826791071e-10	-1.724110724918741132416575485621111457454075374579265375094768511291106716098979941073048129903059e-10	-7.8637607701046794879791838845103106171424242467669038583063946246749401684477478770927141390145731e-11	-1.71193076537067511462362655462635158074679180634216212837397796469199210026744177836211851587067973e-11	4.52614326204813921783775381583500269493303989786094514980021506755581828192682153592187446728660036e-12	6.496997746059562876762998706422596169341436019333193011811831234255968943796465644392845671014184e-12	3.3877288689005548990109321744450207248281647684658761610035565059733416182910648917060542074004584e-12	9.1333186130594208783761899567944038012009484798286502401427356967384745712427278105948581839548329e-13	-4.86486693737444910087000735513606436472482288959945146724671432699719189713708488175532693606359788e-14	-2.69910737579754538593449736453919252458249543453176504732243920507351322134219114107332169529316534e-13	-1.08473542702044476199213660579025368826079390785539814642873380935335302624682554526376360728380646e-13	-8.49996166964300343073881040520587271854695579393071503324640675332200752998005260436816575418611022e-14	3.47208306718525485010640519271361821452044414324630248414637653394598149672858823554578593030042375e-14	-2.54539515355444449818328870333378246965747254416929300568763021775271710350175634690039401760953833e-14	3.53613016537279949265718906121229864745913944659795695820296684042682075489025729636430516776991962e-14	-2.13177996163091860255262830704685169189847963371400679436704855717710466126809261053699720518783371e-14	1.77693259870010603271115848516077046221742350425548721145111111556618368636789557541781045600301984e-14	-1.15319290717944831096641680953708945445097849944153786048504193262564707949472996489216484493935101e-14	5.23743821964464108692869825343431592278224715033679658050711630530017264630604445673452826912427254e-15	-6.08988289000233490700163688662784621729336387678206701736718817002758160922459819948372542756135631e-16	-3.4977814284268353443857625091491488080620608080121319299581780960205584384026844259472000627900358e-15	6.32602110930673445094570318191110188301619127354475206136510632434070351891774043797591561631960348e-15	-8.0214677464307314913775050916047416295409836975077739258997015023215848015374954670714642445676585e-15	8.7194336491935309607687580316574190309013160776638639754183057856998743578005439339523538703710791e-15	-8.54148934634779713419848270292667876282681146614820252190150313358904458726102549913842168216377504e-15	7.74045234085297213663994818158569312380898769998532880753773087420144712309838489996199449423887777e-15	-6.54733335556434623907451267805414232757110393537116596894064343476879854000911002437174507119646167e-15	5.18727902289736631401106791019564405730996065577855487189594124175685566175542268175832685289184797e-15	-3.84986042584639676898448326649884342310511627593416368971792744057241134410501699041456543792664354e-15	2.66764134472818646372415095330228764261939721561675675864800921000307456901072687267702487922715551e-15	-1.71610237783420751535194059677351901377871756257207151543451866923726004706541290348843019946850474e-15	1.0161686729881526146250011736331512534668018949509240568360750451534234956270573045997340997563037e-15	-5.47129003631477360098179060854612787991137712667787733296766391834858645080315858742526393398575824e-16	2.63355536090281147696970425550899231828822467592151566669730559834276201258782431520938032429578147e-16	-1.10597276880853764613814048969547697146149507713285698584626459501303786808731136882065769954636516e-16	3.90791176745060217907022348916266764628674824635040527181627787330746934916586582678550215525240272e-17	-1.09585962644453179514364575988972858331050356475478705521891451008561328290508179308756688422043847e-17	2.18753110858616270052940552976556025135510951263811557035873908421465323140705342084609893127739404e-18	-2.37311544087333993300110899476769263921916870007818298492795206175044856480734458510605717757987327e-19	2.11786498787548590271828956544580238416383788461229154753497989585407652944505192148225369972046393e-22	7.369687456100237544258639982851227737818001826018412659756228039069980405871016741917420108980322e-24
1200.	2012.79704398028027228811812591212118664553633175462944209117583359713319874735860745637641353599305	2247.96383194306490855774493368399239093304895205437310347586179172254793720830463810019673133741688	1975.34026541144351230537681629081692486146699209551235067212406515412869984395346908889988239903519	1433.06134457431011003549989585272106316378386172348285354102697981324446467317353342669620115439769	871.35841444867285158716309318186632680519862662882556289565338102967728598030598659167386993475172	442.888112208805834403546223830401386972378497421029249735945822624388916982670687170184825158945807	184.087391756998407521058370324754550006882142045063083881089814074943553253135193360452030786438332	58.7627353215729765230382955801644560657454830776969140060931651976762681706033928630281272408454059	11.4895909300819133366207270120554804856677929613607681757060748388257784545766454016333116113194522	-0.847944183952826467134926775105660985588319597167017109504014839996073815076677012635153017821414767	-1.81575069891782702328654713969714739089555773326994368936006278022717409679354704339833122860995357	-0.774666721669483832661214064198870280669683664927059553543184816785000084199677704427252801004678495	-0.122303764238473855362697457223760386418316273854358088589855378753931928980694635466492287653744173	0.0591933769313892090948270677523579622149771273547149792073261476007704587615816230926212100896757483	0.0532180144051907451355885424728835806907189919795417676548320172138332376403817671357314483795263614	0.0201863731694701561260245450969930756848076678867195656944039427115424142220654554301975835969239659	0.00251131187912654100802783596208534890180140435592975530854237704218905180506767046929972575134511797	-0.00205102842084651388548929616057121561519131207224293635523288618173514052076263817385866305404784314	-0.00166934242673713436005585768204510804280377857719834637949194054570054426878819572534764030183580344	-0.000641602560349016907576592792826612096747123831006324295606902795022509170189942144719712279060296902	-0.0000892487278961921181956055592476439652735328316571577640160031873339484578205995897111204022304083151	0.0000628230503198643649369263094329923211028866561578796486313579553680103621393847530792136850792014475	0.0000558050036242195223408233846464571633310697950564923378392324608529753148014538953154221282830176691	0.000023302872835121935704816512954236378843008152896024552241309300227247833592832810614583661476161667	4.1810097920606835136753931755976974537224814595107839856645772075595366670602388599646069593371534e-6	-1.78881455946388136536907378379353475431664088025014625779671224561469662685291278156405632867559093e-6	-1.9504579030064113620582678779800353997425309843880605332013418593452570637854838060304948369868851e-6	-9.079934147685878362549922339752138263072430335845558634549563780725871804951322660678717424205259e-7	-2.0651832748580768124450302963196917584601085670314474103136837416815370477405620877594018342537333e-7	4.41564819857752526291001027100579980194318229666449766798497126254152539245327505973584164315817715e-8	6.92646877369509993660514047832099686350590081769805744009186081967376187624978853471284476981344263e-8	3.65515091612216845400490037453471727389700843957399252457182764022012023884887595756386094322787077e-8	1.00648148384078441417573339412032059042495530509915834238411220421906388098643460660558712916959782e-8	-6.04697811167154163937777168627202387077195177518515475458519036764741206119423549770797690450001824e-10	-2.4859058227480608803203076967581629368685448471246203367773373175918638995689071427145217760032086e-9	-1.44607675003470272172693876798033143999097045622639594721624703993331107404738789337594624596242751e-9	-5.20324472304134626439946159991547762483581655793235106325014899117942904959852243922483365836076022e-10	1.09371617840522566331998715768359013781808230603977090581174140384240812631464680310927630930864863e-11	5.270705426030933271280323491913513408462576330028749536531521351508200987137284750512354197205728e-11	8.93809696803636680540393165609930938836458321865107789636750513772185971457670518699669982263063958e-11	-4.3524741370313942614283328761882148631455959519812202984990741905122769519588825705445843099055346e-12	2.79018555402236727758696808571875808643948584378236223817009536837003835972252722434734273192461713e-11	-2.51387562695991834426589666792119276986796215651616992668313387666854531997801172682118640505274394e-11	1.7390356980073184935355506461635378187810645024263951770060272386846527464697393414574570271779532e-11	-1.81418279091422461769381157788249605570963508850360595359077477376376183612435729150836569240273541e-11	1.41751568217997644032461232421400391846162427687566661188736055676628604041840196829049601431585263e-11	-1.17060747929349100950819049408287029068173162338738225016308665279068004082921737592564850256993452e-11	9.4455416145237504209553828620588586052097131849457409075831764506879496544952647018401823255465595e-12	-7.10568729032145034636804241420630695480185973884311919039236353562887267923669927287626392526824461e-12	5.2467143373324365970452439765264574336654829106783118745018096057810650951522944050924294891226843e-12	-3.61995303567629258393307279176643425497708233766502582831625594066538734291680028072231007625368144e-12	2.30866380194376158161988319786447068358681065037902673826622648398136444073631073126073653613551188e-12	-1.3068321002694435154312763825905497164850886338506481036586360051783464090277489737100038953756112e-12	5.69814779401196290365985173757232027572047314779122065047525129888173079740007129782751544820302805e-13	-7.3749859187722611829982203362648853622449530393229864829755469617147458944780550968839677476251969e-14	-2.27680821123425470880879251081900183391122348013025829015949459228917864517327698789645461314805053e-13	3.78781367001496396864065275015057420737612853183939046321032898115420985365878258765626453332165335e-13	-4.2189628412260716722912622947263791447221579551986558054730296835405841198048814839336553528917801e-13	3.96001712193462336011513825781302902930214272520702542509051016837431117192481720271481054594600325e-13	-3.3265407262353365373772063639113093641796709261658184420286589767833133137400611050905099613688276e-13	2.55855248844160947444604019408827370200997483350075230558579080962909572747646494993577707956394738e-13	-1.81754723006612549673350193079850247399738026299672669524681102957279595749213645789402602457353404e-13	1.19425205553036203682767414665051777661966694067578724526309417301097612252633497224317101004135695e-13	-7.23602420598088321155869772695178181239947243806084239510287254763920373896319709368557057602994753e-14	4.0146192586352008541104341980340442972999094370847708899421256988706990244461646441507576393550105e-14	-2.01681784720988944297494398267147791794166039489429470139562883592080284902011301265101733154773159e-14	9.02507865912046221136560559548838018581068566007966874783667521879352460772892686859511954214627911e-15	-3.51231005619456763623059263099117941311687491690810246910810035317489785996581277452668055640963716e-15	1.14662580121936345199472023134092442226065630236877604559087855931035618830076233830348628685594406e-15	-2.96140063146810856250077193903248215721974040078278473971420177035727235824432112081268494930963686e-16	5.42463351518084361543833785387474969955730223848724153959048009169327870565670295576541202567288582e-17	-5.37137485838973500380146240345097598466384523313736068612275490158102226523061890675522168909437866e-18	5.78996796686379391089285142592395274662772323758849110890808258306888783791433436723842725395845122e-21	3.91579453884451459737897333696437484081458643980611692410093866617506819021766209728566621717126501e-22	1.5880261232493939115709005093019455177292572746566891929562031082418122505507675818314630422077065e-23
-0.57264294016541054595060259171942673474204196287352211510979062643328244748825010362411523624046878	5.56830073421417793898434148867022666858851569290051044986833173962060991253355846142708184672340837	10.2724855947008940391692739681578415492663137636639752508425785461404412622894504566052335797062981	11.4189522580435108908958927941331085390857193638747006015230868126269568692570573769832338257575986	9.96421023710281758760524473288726583582569812028996990317984275104379343630642326432381041813426443	7.1577252013773058714006372593781322129889905818213449606190665412086908569244695983129628494630519	4.29203688319422940927646109030349153190530634431780299084964384558116737152539122524982872435086182	2.13751028876665762785050279554411026404916699457132894417775655742295713470464126164482360678161779	0.85969473264656359507747039837038258835673055550469859119600577330363698171900710461182415475351691	0.256958785876445380420755071537316918727338003847743866816437133896651892937270533127941947054069649	0.0396446649327476265164758949503325102461133947800668623557682903055947420647162308370865579049743505	-0.0110138019418611593714130459662004940062239270295132690397912169739884727891801197552568639122842058	-0.0109586971461931215760441619128661054607921912557196423273196965602203691535356265529178859731469768	-0.00413070765995780415633579863866534239573801882688377932537554979080032640055656524681404864850001444	-0.000532660972107504428233413371007958202845843575001025856387739982251207729641536949043509194919060943	0.000364512793990179932305628264178741746472023891756650286812590627785825327721126235494170776157251157	0.00028979942336772951150365246913425228885723274193240219880655870219805979724000439069211569153980325	0.000103526638610720280863347293305109692366635411567191209248031143731117668624238679367593418263174226	0.0000104211097056201254727227239511575558559170266174897818658355861258986316527989776828349776630697133	-0.0000118457825610951136558342254670570142119451883275321852385008333291554830978514316380704124026881749	-8.91551476033151840933129795237060177665999565753821247582632882530695030225099594645246239487247921e-6	-3.2799506335432355088733973495170006735751998671323777838880452034924352308005742197965268419075924e-6	-3.93571763685060741006581770963173642357236545914695418725686793994160503580597149390361976395465179e-7	3.58403079388243267423420970163474980608582369042382216973889537925258774959300470355290692707945387e-7	2.97004531371597823923416569942633938038636177814299697476235382199431736197668340678416121643759552e-7	1.19778782842909609619055666678030384746453438393089664160001902502886368070767161331651555658838021e-7	1.96896838064989592631209484835586460964769546875015211966274947744252208770551276062882667740872671e-8	-1.0315888870419204002552163934878286869829089247951389379182225152279490683545388413391562734846861e-8	-1.03997036005723011004938571713057412310193989737116576100948731133585164609135697466812803801183331e-8	-4.69717296308757261813626165738900870356953312663445397927813797116590232838589287581896695992933038e-9	-1.01031815425841199893922093531451097176938147656114945219114820834638396841057537705382467355603367e-9	2.6494217848387255212361952501741208352004209820858544769235502846541921783352307378596346312111812e-10	3.71060715228712076034556280760301616908885989630298631634496714214794807453501700616712756319623951e-10	1.9000370980629047706057464883251269600177592534659504175651417580029075131783613288071852483778247e-10	5.04944877556378509994589784632928539283291372611035712765522216921681555717891980807347507303633867e-11	-4.577089265361048757469844429719651952491402556894480674763239579505580851930704572886491340261625e-12	-1.32620005687235189096604106355678063697791435172673242355577674192883135037270941475007191582909612e-11	-7.68008407703695857850815331448343630526668963580691561861674962391495526566326588714132988866424992e-12	-2.5341628562851124070943509431407868396883204971318619119294397059027942862023675586221442881321962e-12	-6.8403966886360053915517724194894012637982229351452796191253290470081492426612935351834638178212247e-16	3.9477772239230864381436192759200662575136040755751499033399566236899353306822910314995098543989309e-13	3.72790035608250129252049362850213059940155423504360925164125999662405219554994414370343773810330297e-13	6.45897806899137597674553585060099981379595266173094981056019870596826850590144844393499729957640583e-14	6.16821480373253973937973531478463957353864892120305705595868703161537995697129088269101007099135551e-14	-5.80769740576352980353592923503583693837306759045459995329202537766032132401543545032279861487432373e-14	2.54467791477676574275987764518131223237760802931362680693884778407415583546627226426201343458906772e-14	-3.85422283662604759190383129607057107087617438171624945108314618866946545503036924033784900320420475e-14	2.70584566113749879756475307969577097905584363566620090173448405655719743245975488570639127243175877e-14	-2.28645391084698315276958487189307382533374438408910594986652836906872204703258189506577161753361789e-14	1.93375346836958304549681011802858669221408465434624933919630088687900109343315331590488010872187723e-14	-1.45508478467804897454886853336465675847860814983821584415251095499974066178884835992488992047189645e-14	1.13212571960225009860149574704071370838227292183753250407402334239652018141142216488351671947158402e-14	-8.26187191678795250160204084909884036740784905709182546906737685377178159164750141687465379135118899e-15	5.76892003399020771927009537966329134634154613160599388481526804908059624612730699044942062537811453e-15	-3.8567788069772160957373023804108589933655152977141351147972899406941522661025397720938183054195406e-15	2.37832483899688724999929949681957120007477238808364448408530976506175507466389698183345157603065045e-15	-1.33565999582252232692566506043030520732403459962744139604676620400479853551802861350462464175877528e-15	6.36919275074320842916708496853729836698630432515779325883914825692561909954131090812206072271536804e-16	-2.07996704558685490431824063075870420763934604210177507880564225511879671435334042935065194612269947e-16	-1.98633689795845241324552133633123677205469481899511178784211251584618558688770853139760277144939114e-17	1.1424762091664462531997307344298228418293620020690773918192983450216468214799644644957481908488127e-16	-1.27822372072456034525526080058984734152402747003288439289861331022833578386512178145303967684231601e-16	1.01451678860447296129809923623113639379756510409533058431000351279314409296018061446108825517621185e-16	-6.2934119942923442417097704416152069316002648496647624063376670169829124298178663449625378686992359e-17	2.8213089455224995598122614327760665353789204098337169226629006430390435035256084747799997564165e-17	-4.24702431785457321704449160886377424216691178372380620343596910202632702080752301333786333004460064e-18	-8.27139451079912948576531226559713903834581873849856704567765193138470455799353112715259987601551961e-18	1.199162566275482168380254616215067888168696209451781085717710702460954211787185849176842556688901e-17	-1.059078346758988699924628821787602563151153831596648381952378084207398696495037345895534436189114e-17	7.27458033965018842061827169378647782994167538139018947106810920153082686784743733592258649751675994e-18	-4.08280532138247483290437307318513478337031526297486655196055219952342225919598264085282671081564563e-18	1.87285889031330218582655502800553045618449045280720051601590688680112643041636952877469252092418916e-18	-6.82474693412307700383790133237694276749324450435330533732479904913108917838378006825708056924178255e-19	1.8551054953675101524161426553147135156233028483831892512695295243929361292956413796796071785469243e-19	-3.29957563589179019677645753100665875575746589711944179873423837008917967831853699673501546329803566e-20	2.69384404578576335471322152067747019089130953682381699261149647995192451333817339607765009536689598e-21
-54.169601958322812523518203703675190135659047688753993302283703040049635461407548457136261308706699	-265.909325129677556805667714054368373438296210747753553072511975125821912365569002304558174	-566.8091938505626620397792949009261603735977841788320959551001955955598759402658413441020284	-751.5006187306280321649240323916005339159151776561143449744266398363428885443087610886928373	-744.7169688703331164177302775486691424956558785105898813647858667653318787688920061446013378	-601.0180492735375932642535669384990047601091264642209291088102948749603951958612643767699427	-406.5928269717978097087353673010317202725672774993473512103729288268864268945898380630976888	-232.32659212408479046190597905224074831119759746167889963777230051059053674040424712183839127	-111.34619988396259743515161313102389852301683795425369912487053083775304470244364032839759191	-43.59821441729995839010597635376816422583378393671585036287945262547060525508332066739475881	-12.982747707431448152227642936846986731560030872226357527487919545931297438548275693537373166	-2.2432913835210278853220783324171485634566294520026250590742213966233361115294043302056229842	0.2877721487975241065501827738761464753249241175591261619468144451635461025164050393728253334	0.386820227122717058903031676308122923938920339707043317750784874953196544574705318027075824	0.140178338247759698886856015740122469761716163359538860370395254882983580034987122942332609	0.010621278214319735559568909481903819342351269141814219772657840895479664859510933679305657883	-0.017303935402964050965810478363306192969688824534056722172873579255518969106179935123969883768	-0.011341186363218671937069144310152878338123208610210641255836608152835330121787035361131153624	-0.00345571589386512185641075140017277781597671377466352532723587258793511526347446742036908412	-0.000024949602295367468700527438298029563274077910215907787878039749770299624407822554689895586167	0.0005937388699736016783340593138369862051680264442964909654577778277328417023929482288621898443	0.0003585042684856221414598721528986870576994379531349841727201967945423355963155518591277369145	0.00010947882458346422268389497324302209590473445646690386785870705830139294325265000191522363101	1.4608911082484175398276131623830963665977476944312193479784631493399159740788096623704627653e-6	-0.000019322678605121719792755515307374168690666586160532400448034120447818234129246993121418844242	-0.000012322855340579074579187268341503540948505342880492089303496646315411685166567974135581833691	-4.104388709081024086987603353185397173388684569896336597371594359966275281253459634208279067e-6	-2.5535230929072947899420734580746483988605379187465219600307296292490203232742498868970314085e-7	6.235858596589056646357223780317499551674775485700621907842609328729258541769895037991075903e-7	4.483026878536936704896946426555582989526180805685988478947337840087842574920102380158451891e-7	1.6716455160068413142384150851251559165621587289348345861651714354245853765787065739555726702e-7	2.0395160210087165669824274686395224459506768773073807329158904790794845957890136337767721229e-8	-1.9587485531096147461978541152173981530951037996529555103935303989666889716481184729109652376e-8	-1.6752869783756743046697702500047273708760568868833531593640140327278719664892781574530347605e-8	-7.044825143031406406551994421313784882619702462175426479669604901837592338647373144260871714e-9	-1.275139757795919844039963784397368555180581386257027962814033114577556141778657611528351911e-9	5.696424943312504224166397324290756332150992987858026905565838862517973100707805938288760397e-10	6.298633014832832554548458418164025292452431365254890039601745721334657858349075827800780081e-10	3.001015808997151568994831555958353878351734308344019337712959457063131377064204292459578031e-10	7.129018064809158964022879742385696166399159929547913900272197288358664995491397808473445473e-11	-1.369397118562826067590207059704944276777614067384324713573483799067690456458802873823258001e-11	-2.3348429809854018574721970960719662073305211681891363594345979021775894571289859677427367669e-11	-1.286674542686549670316442307743990900018036041373510248800988695594916592004295842792202688e-11	-3.63860531375182110469554919143871733717603467936405246205647178534967077006857285236789067e-12	5.152293937494743736149853046853187018842301704832607641974141691988152722238982141440213148e-14	9.300530011707657191603782906961770937288255979817675895843269113755562168564506641796124489e-13	4.611130515111195139672051409837849308559493565599047231837089766820682155164150228668916814e-13	2.6198490296699439901107624439614650292380802829109795868012459737485514368981527570547731481e-13	-5.895382814762393982215999579022307389377811201520860995109862613748565348443398048679014566e-14	3.832456606430080266788131012306908280212004045159106611763751721924956592472027711246203091e-14	-8.46460602223680609988710983115823446254649107450668564453832217080821898083165666559803404e-14	4.69902813231637282029045779323452843139490211712487704638580036171024077949806435096320987e-14	-5.071640296488653930586552666419626256552026325694103417219285412059098294693033968911724103e-14	4.34394841889032382220815277591477546269437622869402438745450338966278490067001522992826869e-14	-3.486901678173062393657965624511552046239599536761526511232698978599471344429437979993107655e-14	2.98248909457885348935774497859221510602742435364017459372897665925897715529687420021356889e-14	-2.34654736128105804590267644593732677073701372486231080985975767759576638512944962972922985e-14	1.8372143149469051532975767010180094482779776755713647978850515268641392642395946796555868151e-14	-1.4030906332597007207412602541546717697747568429904417541495549979573985845689188284832256105e-14	1.0353907840550488600679372778648322008683448983894439396323115849107798953997592244162308259e-14	-7.505531804473489184741832757463840549641782987815713328710512507894587074269881649693181867e-15	5.301588887797624647977232819289143879745206261807588294347041567648954207267657428735587268e-15	-3.674856657309242444288646104734131700958132759135382512639505647447685251229595738119601081e-15	2.513678855176979598513463551635591474904978925762974905628724852430426034178324399426974017e-15	-1.7005948853089457246153758587795432895017188581309916287475066170780501759362497773408071692e-15	1.1431517478533257073434333871610634386492568609045129756945430791489364114793252763202895399e-15	-7.613806137941016629828038688557856517328498880665864489098792512828996688414082397112390439e-16	4.98175685473369948796367236690401064517511224721996361356801743788988606082364957029360791e-16	-3.15468274396882216554317146886227619686537955804251488432913014191207583484508122436212485e-16	1.8915964246798592869224287894506690726864264109187649619845653103631578642318938183658991867e-16	-1.0460098831765944990046491199191963820877794212122175596672907989918648474426214053355201518e-16	5.16207595427699277980088909599519907560256481737757758483040584714009832295423068254695412e-17	-2.178256743012321425063891609143559713128099562315061054852491502876794595793960997876773722e-17	7.384204477675777336530790750211469172361868092878088171679891742225134298967081665226570214e-18	-1.8013537100844513641544457841026778539651490992120969848790447266103918157817617578493433322e-18	2.4263233619665859192010828465007735426546944718801470668403759536414653962104525891010892692e-19
-47.4149158822900162533222461156461816986817622220693827448240948257661338858642732149045352056101072	-222.394703194794200246599697931507236062379594635758256714476628455641082114573867828070780625159608	-373.947158014215932611505536953414514701793109313208736007164849532455456189502722897924978043429921	-419.401622460916811374778186123312675239291914847071209375525340514572313822529217772869566565017358	-370.827868850270222445623325197261352925919347632650449067840557148962667638675201353029456673653612	-271.345748144590790942898829885198325668591703239511467587592861921186672642911384678973523428491518	-166.940970219305098243469500442505061061735468688345949038110074630194249402608452674082704918345155	-86.2686436880122598627050159025368054083765898757615616888307509497867101564857403268864141586785968	-36.7731198881518802029334978708065142361973887984711720612779274155644883785316516744316800109123097	-12.2853238624761167381491837804567920434020479834502567659856019093449035245097530254145641078091082	-2.72736304656862319072312451074720049899146307398762608771887711442395703952523103105458862665132454	-0.0424791937696077412594234614566728842732918092125096365063486535323975598497076193650865069309726633	0.292430320833441067886281075489670822116726448443521960817931075763473979233198668147340406517864646	0.143069214993745735542697150478296839209602651522808854264385550905578207608628335972355729302653986	0.0276543237888894242410604742556833622744206702945769632192960776578587968672419631958896951030625015	-0.00837557148468606293574759427516417162495370983804601578799168979194082354256597163014665978284038795	-0.00920160984623314032782357769143788391599039220816657945713325045790390265116563744939206315939050412	-0.0037649274683098644659624602608886104599823876321321938377094358556406538300114212267556751532234089	-0.000579129097380802076879782672585384234622649656610188863113821872438336139650257397670986395694374978	0.000319319420158656784243891884089887672453969632284588201653428878402511352135622396365725652014730885	0.000292413905708833076288062366073247686762413266206249466055487563549428518724402794720311173342163273	0.000118900862329182968617190636980037798900894154293521415544074057253622146605428671848960590125144039	0.0000193980550899260772328632963419915073255857311451709650109052288040690226935365066901496396249852398	-9.8974148796572746730227016200223420862149306627577783593028559273061252930691052038112616469120032e-6	-9.76559236950914865409038776928934287197429084351933926601688511968164055039175626291427776427928397e-6	-4.27062300425918138224943204574778281544007727205989518719894941593685574045169810291319264865816486e-6	-8.49415398789638736117368107754242697760041007535272839808116380600008752625057134129960494944658208e-7	2.75311259996423092563897436797249943661925359798650804563449330373419714464063240716781154891316124e-7	3.39399902197431443574199796510943010774410214830474502202762948976500733559126135180850059016048315e-7	1.64695072309156265642326083520948677309538731737486677246215648335995008156795764971918475213965095e-7	4.01346863761071105658156199005254961292926298808001853393158719235786166751263504031274492347348783e-8	-6.27141140171436700193542550781642363805056990615937353454881097427409721091035944025244567295614226e-9	-1.19670992990921486555205437393048272713834312056692944146531105320525858188033081568353493181064003e-8	-6.56324627611173227810723074325868401674316587666505989985999714397464539802214324686951506065894035e-9	-1.90964682302321538857973411404701863606357974348744969976728523247662657040709482485334504723269847e-9	5.29423114810045233921351816825987132546848311312974140035395908326600362551714623616603722778574497e-11	4.20016687805243223319283257261854859055544880677793358342428785905171366444902602303758094713235922e-10	2.62704823172978439694170004109668467138523503535515516770029366599438384949360483094820149849560301e-10	9.17094841894611952650751595798415644054277441801190313676459570518697206602125375971909383329287369e-11	4.77046533305806848695251024662282108541895153661544668358698466707893800724438851287514577645931966e-12	-1.2747542632856859900800868134340006839517862080889375545590473352394197859905962299071207475514829e-11	-1.19262630155264062913798687018335286603530078850515324857383752652196777723621076154583917683772016e-11	-2.9907490931887042469559954730130781179943570600721522377080496685669618079200953508007202983424932e-12	-1.71406099185345952224247242326442423335953799255405112392254357946940860218255334111576586774591936e-12	1.42951792884595751950127266388551912609457485894625246635874044003434690718624220983416795393673587e-12	-4.4677422754049049275671357171644369539883951544981482057016885513693809913292716959339014398847214e-13	9.43304814839625525886120227343070820675334259881575898157194571354418310524807615842746978334525085e-13	-5.94383265578661880170254944642282281896834300263605632349049967828831949100086281411189181651749536e-13	5.11371268303561903772412327041313812481758617094257403171539863702632388337576599525188567424721198e-13	-4.35394086518550089673120869771409862846156039943432262045835148264780108287219807778768214871448578e-13	3.15975170080526646541095206563694858739320464753349769395827772597186143996084365203469994042137262e-13	-2.44381155974745193363857642338796109666777874496063607986159649691461656266495125267037318231102821e-13	1.72521015772847504378497849328085198492549198003346758715818791642955907548039263546709625928039852e-13	-1.1502651317100042237296152552634299777915725202981390133497697570830271273269269449668322930813991e-13	7.19024483479032875482980673002263800611056935588150939256233853440521604857315836073321390577446128e-14	-3.87636148225334729503306746956151111804310211229226459277266979494765035812098396941490123287388465e-14	1.6248499058927954933200152548508997517003491988322090801230349034837525348695435557672354705132193e-14	-1.85578246550964235040519593542078802354869160246106248430881032926522532746378111078351838587892919e-15	-6.20282218611011788328783439944576131977025112116825018979770145271717986257376314505076359725086123e-15	9.5928964913062341199578061254687194869714815848040397551347741264784302807175594192789569582239195e-15	-9.99607661656608280752442413015551070558124613437505910206354664280719292032972014464544194594336428e-15	8.68730085256951565137311272668061964693132310029412507071219437081322269408091768900854769076988169e-15	-6.66110451046716480802878340707465976734841884812543513040778554375056804374129746409662201511467107e-15	4.58522853756631059863609816420273568017819144083611222671415805222250962247123685945713498022499743e-15	-2.83083013580683829970783957183975207159547389158870496010131347495590835766843863371019855278655e-15	1.54635701375779707298368709010617834231447214152673679089592324281101570162798289348607152011377436e-15	-7.22547853771850184477473699341531836534889178882449174825455369092104091306570944570498401847608735e-16	2.6577109185006746515735567355456070366037975760992643360532058690416198571898267950974793254249988e-16	-5.59918529398316210136303325612075077470413670559788068982139163039340188647659481535078009892677499e-17	-1.48438156080277629843970553391092707321236871194895171418103094484247193527828947659893064599206848e-17	2.37499865816858947274880834660367171917238588030624989710048263311500004552312962020360832490145578e-17	-1.45960313719742195782351803008243372488928107908620441082624081478355180964865991504696617183788012e-17	5.85283715306596650573551933529832622339160418795409219845846034689247677117045916991253834403699962e-18	-1.52914279971908787888594418833600771556303434451155573684954190692670620777551981646254590749144182e-18	2.07540770918389168290817338512319846424524438608654733287650184545184436821343619704127068955758369e-19	-1.46048282833645133048484409143767606510610130639240308783576205863468503973744469565021712288811614e-22

==> anc/L1S1data/c_ai_h=3.80.dat <==
9.5063110115837026534269006838630914704785687262570264547897853502754108810022108424078920384237298
57.083315728152381816771648207726707227427036965984209329298454232741052844553403399819514701629265	153.443589189816061913014917556012703134340506831273067808969509319551708442926588668340743860838602	205.143079852296838080681809106192380702824626091308037655539268664762852247185404626989766192376632	205.853771134056071457811211906119360565325637025040793356445697567522650711988001353571214624667273	168.945667268311229316678677355060723311183400397694152582340880855002163117239828599386522958321516	116.738942530687328180569050600459263558456247017673196637488602428996514489209689169378746155879111	68.4472865995455008938263680581566343668789582209276356208706107873906850920637816351984582887888913	33.8326913045336069640319625763171157930524402475991285651300766519435180727126250481918791127424654	13.7456552039973661077054625823809815819986644913681136153644187004860844721965404524720980172049447	4.28448350899390522667845908238018038788068506003564589293642093272530855697581180865814451701387808	0.792593292222437025061774851819620232393617991147864974115730155757421414515442538034020490867059883	-0.0932202070861838416417910552970444705917020406193561121204606155834763688135215695498621240022996258	-0.147438905308748346016747377903094747491452947552935898108643508646642671399835018682098744153409621	-0.0614659392324441373898857444572249540641792690304285894666915426527920179622263959561421515616780432	-0.0093107765027611998232979651454667409198130138438136652765706549089025911020759206717953408898633915	0.00520890359120563397533837204768388571130169615106133539512934424964014206759905522647724306941088103	0.00464579320711232443582732323945801601260098594893913488799839168875886794266600374339168329917394481	0.00182445142265754509205621646163681704379928773582186776012561942761263971204231347673812514600411814	0.000260816633084938489033865253964885148747087210329742579679643543676189850743516145657701626245098317	-0.000174357802273500687228786282205108150532524151899190286592883140108781148211164159478737471281169857	-0.000156736716707650546448849474943060234481892220011441774312169443447386589185900300796372371339577415	-0.0000658952978607010461888302882099055980999641356190762905799600884773824071785218524655489489854464181	-0.0000121540021238923367677431280203095540555786081501905066838862809088006170422720869883599050286369389	4.85194783131672971167064827786944821580715161520293001498608778287037261463756304789787535688296564e-6	5.50830564263536017928972151950425787908790806714041775412523079259199049422341763654267676289304747e-6	2.64914518988118453698372813112045813122295872622796015736734948134329672489795480467524682151208055e-6	6.53534765239512490699961493531257845379956725854041335004704266543977160976133918168898597900169664e-7	-9.56993331081887614920264780077758823918009043198164164905709844921540837257392295326381285565857743e-8	-1.94931372411043412194094233983963414619878717481812755828153844862878284733154063964119342700974203e-7	-1.1093377129572416542834092667774125189795232013268779522815504271287031910192816612233528484821786e-7	-3.48057186342458129117249190832775679342319372649826811562613864758263042250034682835050042636440084e-8	-7.66000768908804936804931915685774492219426120791114776507798590237442728497454801888469943043839764e-10	6.6303151593625389868718774621191039587674528654992936254442392512794235633553343520126227666365906e-9	4.650766821841702076719409569240528217708002985577992784614626536562359084307982929097845992438647e-9	1.7867840995211243775344584174938708595304513525261657212818572605437169001674863455810614896223503e-9	2.50244965690722450097991930417138200710542958407319539458124980323249605834690654680481299535831206e-10	-2.01893592526974598042832912647670972285851322893024417602752755609737420979027607339449149068437518e-10	-1.90507011230818002852867613658279486258189640004005692089690014309105893692597713812740832794465521e-10	-8.82190195435592437336646153664910817901107008047391129977087105081037447541813022158840463618575205e-11	-2.04832710863013638907641154330064014302270586083994852223312108428969727613798016626877767902949291e-11	4.53043524978241006636395086949953778257345205665953698797925542479865135833471638461998102823479359e-12	7.45744155456475001772979806095288707303260061896646015324293647825831574023120852052469331308011742e-12	4.18615038228679825501857907525664136712535007641901797606793286886349846857853052000974233304427511e-12	1.3077998218612395070514772273671086978061810709653392048809586774818626016306988197857215767889253e-12	1.3134121969964901664848397803658894307036238788272275099347108389969220419287042920334568598123492e-14	-2.7016646955030125815483400676122091521157094794818062206021996354472123837288855168937677137997108e-13	-1.9027912861775192716154064581571179870571366806088826934019331133015146054076473413714683000884652e-13	-7.42754581863767909465312335796736141463866091539346766677315562359641798830219074415778457203308612e-14	-1.0796120048825470822105878675921431869950835278626983143743131768507585494874243384221525953640918e-14	8.46027631477592829009914666831337413534267044319544737084889409514822429398306344767130143678444567e-15	8.2215813694600270005945416735655626904574693905281943935937964899798021501556458764056456398846474e-15	3.909174834012102091913824903962492024725606542929136965878632253674425683048394559661448238566051e-15	9.52555244807085017091329721029764819933008285653434407882197230267622381766120052587769301791850331e-16	-1.80345110470417736589755296209370249427468587540817634344519242246006411483459672257542645714933883e-16	-3.32508526946566679469095870828704718580382294942456261611327305022256130090873978367051624048289027e-16	-1.93583411389863432331919187274980769408180847339415698997573735130491616208804103477148154726277932e-16	-6.33368935614058117803975599145445309002126008457320026228227661137054222744572977303401946954532595e-17	-2.29653622400594003573262191055797889312269309717357219014015091575238239197775402898361786234618305e-18	1.21890953742050057082190166500872817780060221440453572376917434880521409271426321603430583347940216e-17	9.0465001039388114391705042186599308066955612722600013557638974756260464802389046291732881980424799e-18	3.70062215211267376209071931406061323036908005897639387465873646457719152999028100320287256589436434e-18	6.17267338429234193232264391315070607245127613779815768469038748590665825600168606579959096489817661e-19	-3.69065013732876039296571408671614319224326691232002362615399229409757658329007054019703695586719292e-19	-3.9989633988069271311170122182100677246173025433834991560984011906425251797850752341806732685856749e-19	-1.96380454856159309141361091502231397479311356568025935653575165826845040623044994391518364906127013e-19	-5.38875137288235192507681165332429281484480891300141487890800805990235762191468674674765855748095499e-20	7.46985454943481031791192209533222110892195590562104546173353796284071043570028675269952043540505134e-21	1.56328306172571560588850114664589189625182652101288565141206432845215839602316697008645650813434164e-20	1.00603618534446427882749886342713228005511552618098522526843852962114681646008220244040811983224181e-20	3.66214582024445516653646120277524041046828520406518880953129795709478029977934329578196623679806741e-21	-1.87491992435777609262306449884315808566600645077854214912446449413734454523391371769611581554137872e-22	3.8251227161608371712677086043076098168360149652344715733871932935099570851769240271105967775719328e-23	-1.19243454561339063401109120994551170951488491525708359597438456787370599570655621116204358072372e-21	5.63803011957200919137874457412490277638310573816332785609663223842234476807769456218635129225984421e-22	-7.92230983091329265294999813185485080420911314686991844022736811033389934593515888193949575018460676e-22	7.13271520209480244352712277755818435512989433754096703142359327097768617621507543022088757889221094e-22	-5.91041572940554941638827872349140264125396556958886164977526346209078659645825619273721693523454981e-22	5.21104988638867934024393112862616111360203828785607075042519018370101520201067855616449332945401074e-22	-4.01611525609045270260241406292301441267095054430399719796718105642357953733272923845698526574101663e-22	3.04530222411157928273069365602945366331870782100362644384754049205806243187330898264821978430358408e-22	-2.17824982783311712441435642979146389997204473183909540046370762819977249635103572352939804264336372e-22	1.449462753759433490368549878242379246079318901287963345497014954153386859582215453585388409097719e-22	-9.14188653045114600809557838577620271832102053627319757855352102794086085861000332074830738261175046e-23	5.29813634775559802446669322387596591747394334473109835628610677159128267049311392160279979633066577e-23	-2.81786697148585277347721925958865175656292453911064276403920191717284727012654083861140725121559609e-23	1.35513355264923540940994828108754306229436311961575469796310369373258625776793676035077515029374813e-23	-5.701656226714138337669334414137800556143391323937423253234497749038424318678121417751830089460321e-24	2.05879525167180319497429435351276463316804786408225090825609023534932168749535269472712155918251762e-24	-5.98582726711353915002773490845769293852817209926594238402715051484135815468188437802652860117825247e-25	1.26309242852297842361924828528616811396072480372332866975045584441853750554667788813819712214555631e-25	-1.6321849542048715095718163913272712733406528877871113206196423458816282631021743917511597328913299e-26	-9.4320497353059293856997033187692650661606344604209889455976767946981824854017312277636721065228645e-29	-5.08455377679923216342201382063277790380794485228083066019603821209088904066984121768738175062130401e-30
1200.	2032.32476404770775986317538060003389076158535211183531623934763639610984660589569046021612715727007	2306.97900300418879256795328056828200757594851929558984192245664342728338267321418778652059129453045	2074.73144730838618949319458874961414397487345252271131719521479194952837782296643803772713058849259	1552.08373755533099725582199812932241607415058784185949104552035245214299898786418450661203075907661	981.623901563778867792112805311413585012094269676912092241459520212060053226113796655777660079654349	524.738046892050799082731978128554512909418796162654383127766882716069205422349040834066486656780254	233.231591382663576306554192835167266134918564305016682170910238113931365685508277684294583014904226	82.2826832867186602263516976938515814658935915145586997249705570064931803803291541166449874875883856	19.936004241738754977061610101955965392931468733539071327675699796693609440742796113350101528812254	0.936594769772480088878453353341940758663855347340787902460001127779099515104447279169737812339534227	-2.02639820170415053480569059063754400117892950274960203639495686213637288105149804215222916088792409	-1.16674744113649906137216656161796563447517598480770740521938894453834102569665768533717921605459831	-0.305163317781174866218917667182248541656563050346535284526135377593052846133921122490195264439255338	0.0246628278172203639838625662446475777268775742321358784607724292871820127066693937197707205712150301	0.0669484403891013400777499282046387945108188025503533915076885861454893441693199479664211695786230652	0.0350858163976751811914981869034032004289565771778250022369383730718958800906797146250171825514279577	0.00904543011952870864171503558101017353444509013340742501585923132277499790267365521678102302949836942	-0.000866871537085308603227667923746149259733756852999923549635974592662237313594151940665326107800285344	-0.00220403007718015091720281236084613064976220335810793111999338082718512507672014785492247098959659276	-0.00121991721462254831985580118676160563580813593540518664891340368257451213245973344297132926383635227	-0.000357243738901125303842335426803983930632805058160441576000023479700120673054385077059597830724457025	4.29394986073666310133429142329514825314113109710600913065608017714539218973030620276072476010715453e-6	0.0000718480608462214917688338418412355675049069084768318930789050305788875195793982789565435475579065355	0.0000460215208579328378213717923833332587123601748009366336090876326907704244858770776950286899087163834	0.0000160657528262531835043522798962440620019692497145846609526560812304358215125779092429640689920418132	1.47008262816619472324716159529525843155137485464428495642227856165947325856247182128382281046765595e-6	-2.24033121908771303124699680447212672171680208002749450181314058249444053055645499194267527738694077e-6	-1.79174878910750195703146913635106946294173548608760880340588361483414979628129878453487019323828474e-6	-7.46566965669374415839800711831377630725973201619022486911492476193740212263490890193482244386435404e-7	-1.36860689373533165465287432514886406454332120314777477147080318866328646451584069770021496534544283e-7	6.06282550231082785141550863959687774311307923722689839811292947547745750559546669398269751011448513e-8	6.9226918346676198384232673246446398130161413877170439046163930871870931528553008098321956527078452e-8	3.44659582729029603509775006395685702107108161136072331437962469408874027821093418159564807239901171e-8	9.09174646671437405886395597680779235792872287291378319232177777369916198443119523561036181788892878e-9	-9.76252352954485440329587473503579830478887705096567193469959332703573804801374615151379132862017236e-10	-2.56777645471294617308840239661967792220146513325771212160736878273452031135793124205713038942186429e-9	-1.55470379373972863419604934880070754873225479105769755050410736352251509632279117683698260618274129e-9	-5.27318790442188061231328566581613149638196951146442939990156699201508175707766173123351479401606439e-10	-3.48028108858890452813251542372167719503442247062668653129606260973643604711593690035652911342865676e-11	8.7512617286779793075070004681045516173134447037181219438640653377643605907212667367102105256713622e-11	6.77545468707273923524569664309176047017385015764156765330107597064434436294819735160641701374500688e-11	2.82239809802430346102408498489357502545842716712252224849748480350818868318530088268594690241632284e-11	5.10278412313497572880056432585641641947997645278789431304221610386825739175534066270140176409809829e-12	-2.48656556702930328559496008685727109471203041930483803159472757236266981385654021303628511241753228e-12	-2.8157565975718936071993601847530115045242019951300829433353058194973293299531189129006010319145253e-12	-1.4229160801435394231597938009685714474881231814951193408883238565030001794039366565414657052204636e-12	-3.85082005253450687593670096376454871449698731730417945590944248283446314715940061951223593451048215e-13	3.78278207526411737754727581264857940494391885802251512608845171396181535977977077800207146359766736e-14	1.09271539945229054631215185015717751349116353859748918018489520260209580222424653590529290302627995e-13	6.8032868524363887289926683365605911814344244896328681228115684790105036830786921736903105309603216e-14	2.3896007917446781989933093821876659786791356479271802113726432170037499693789637606349475172363346e-14	1.97133654705263350356296033311940555188546228700350698973858478458757408246223299756996285917247724e-15	-3.78890008317950023914199614034817483448002427258012353873332507534969563354628240996857165491036018e-15	-3.08575748133803460557250399987756499254290395649552617180328115062826725570535698360732464030378222e-15	-1.3315283520196256088011309328838001116817934183597050562630264620949623500715106014347990218872843e-15	-2.68104018781021984975427908782318560311540374882878337226734071009190606091094329007900675945267912e-16	1.06996811657305390708369073773528871524956411623054214693456175779188213307348377302003182498677164e-16	1.28934345329555449513417114767049077153307690786635369470290662641349986472119458784210473334700494e-16	7.11250110589558792843962041916585366191991389026358154569736180091553538166451845586066355394573174e-17	1.84695262336754879173548890341768641071064558282560743238443682858359144932912400320746706543898654e-17	2.36240424271094608541112548928964248914145936950563418407759657397226273550611010591819575295129036e-19	-6.1688975409177865939982823117774813223945375209647805695191704168171901858083296585086643134837333e-18	-2.5523835715078081679998538493328417410693015045299310438488969609901403346750276877955843218924616e-18	-1.88453315998252634647515617383938476933115935411026614867456998415847772701512913049662343673108684e-18	3.2459194099545724390232736087495582800541523337453986676702510487085128411203904674131615450266397e-19	-1.56269812501301040534060558777913317865283578176355249688779457829884044796728977646615157825651525e-19	3.75683643892243194386303831813706029100135732417147008532604203539860144570574998949532245047934544e-19	-6.4932449272018507540232410008708148066033234277180018675363071273969225855188280108722843908429396e-20	8.73278912234615110660582148387103528842838195285737499416499426749427516267851876092023181838016197e-20	-3.05366526964901063707611205252769495942305440043223182501775977732738661544511932073859157406044161e-20	-1.02977972869245770131053998531267435744376479959713282619875525789011078760452960057445059296216916e-20	1.76095128984721810554028849231950523687091882775529403104133297960934487758344112586720090671749367e-20	-3.07613556647195651418084900644451876197745809644765631172363606779869302845047782134499508899558222e-20	3.14262184183663785939729813463908412592676617761904991181957319723944942953526578408903574575519588e-20	-2.88564682924891108975285387894954487982984528215664063982123347952629761516789262852398475870479937e-20	2.47457695933088730569092388759880527920499747075561877155886208923045560277407137645349560484205399e-20	-1.91505291668958025632231202043113743997343539527675467627317150818264040608200212384701408015403576e-20	1.4055538561721089228798180739947169445484454112694788909680736781206217115782171404482702040896162e-20	-9.60795944976931941549727738763352757267660026442005851025301719877607373294752234990061934355883468e-21	6.11785837738247318374300013238524291215537638033646985331606865006947312066726639415629757026295677e-21	-3.63644740901285505918535862964228067848575775618200924285811015066402675372951913661893024178273757e-21	1.98490569328276346618101268182777147220434316972968582975042825620114816407539786759625387764620196e-21	-9.89752074904155121211738193751020387677438729488010466335188328122863069523248028588633219353634929e-22	4.43237517092713598202085052188581806073577972796676876583308229635268972238991621837216423678528557e-22	-1.73694677453467901951982133977735402154090473086657606959520697036778418750158677394418405487982942e-22	5.8028119364748816232484330087127477488986569271207418881317894878980012842574800422637694173830006e-23	-1.55351546752476903393694888481838967629712811873601181360972325285049437767092939490786266688760988e-23	3.02172286930908954328336406632301310201844379378691750515201067248755145218175147594957477388957569e-24	-3.48124490490352721773523758466207935804106565827503941963115388307429468631377343863087144085819585e-25	-2.35497839336953272688222406196595370216245794264274087396416602245930568871391276098709452584020605e-27	-3.29177816124721891210328427662663936587184773690065800377772251192265888935538090219162122317180417e-28	-2.98721388636384729657315276483964312515021823365455333113537174523015561138461315557831173651878215e-30
-0.63807341966642636735515921468706137623199270851910364089295059013619388006996722516122342052629123	6.21575321949731830453270799734014514298013815520732475580620308202500000987528726963446360770743876	11.5798404803236896560664304271545746657146862607761913219086810283624051619340536256305148549723616	13.090423655425834339732106276033620384803493258109323932229371382452013716075542209145255378211376	11.7004650418640375343458025848227589109614088512157640669710123023921238092894259746299421445499376	8.67782337965987262760976819565973474062739720911271743015185510283852522613627473406737316405297958	5.42285157023895261688423403717871959306652124902992172911762718603656542102079606791865857062488094	2.849365523607074875735292072152637030247737262364994788649179040472853088268099640419458672340024	1.23306434878149922953779683404316220060696270215058670572584727468908592356601300950254189465312119	0.414179280369420310841554767747276993009833955478591735854409766632707080149161626017873064773507014	0.0876292396695646514194619424571145457659951666082331799539615085159465268159098214493708425700032341	-0.00470870961415215114555686598010988835423617441664596909683630276575037157635156274406745990553287671	-0.0145039943872024259693555312394240917909056394956645937706136153994899678698599485339827946516136937	-0.00715583084516676535505309898603687923848478324687553048928282460837492050687572592206612682900757673	-0.00167289765544409056333346955421618333205554822546124485251543028232863819182591566165209655074547056	0.000231827634464013681771475449674221366285385382838677485825023834500767479550683425951989173355942809	0.000418281979505198425975589231507276370348164164990955745880392163445531860908235009285869975230424379	0.000206067474425110383372133159845220107436076503050500144415979196627824954050759625822118269359222734	0.0000493172015323038663546052356630259160982761453524553337363405638810497332607480598328699712534989573	-7.1559279943461824872834770038561313720896946784480816581544038441795152620394390791377573750181989e-6	-0.0000134793505622523865694833485141336575475451841849985211551466905161126538731015166801341018212777736	-7.12737013377555238087609635005230557453934066671521974948644437638116877210496731353413212117927959e-6	-1.98513527387748044569214242108132480435398963196574377747382378622208546557573268276228489853277022e-6	8.62822252471385447319811783525935199424082729552939822289967350928364198282623242719903073662001033e-8	4.39078711623047345820645511092558029244880168816533087299444631547728527573365798134442058096804595e-7	2.6982884581705075769745719600854542529662639465717150044748075930028794354747237863456401715315432e-7	9.09269359052841653632278411758312008894626770044773792224405278657888128140893543195100183847315761e-8	6.54894566135025009789338346574711411680735646160250239405721385611866848297614453213903045736551883e-9	-1.3843234047584197253295928386991586294500677204350766909871800521857136776552076976773646848155506e-8	-1.05667642528465257120048368849147605110090248926507937993436243047234984944298786764201541201772155e-8	-4.28065271049444284001417991550789545788021610299984155706540308956077325304792465915429770817152734e-9	-7.27306993737365952523852426966354512159912445025115174053345658266337276194399436659837233083917291e-10	3.85916309972132542607643031468144760142170565210644400255394605281008373160375267285687788761487216e-10	4.11146737419537085705680427238469158583695229105490074874283545925874759241306168743089885177907062e-10	1.9950657090065904087573443157788557223973066431557222179844713391823947253438085204395760100574233e-10	5.05372154954362096143043092573434646769861203594200654821181751031826182671173371252387999399503407e-11	-7.0582643750967759172616354424904082442890846858843351642555213972173953353385373477983030022673873e-12	-1.5390073450316632014645395887228430556157069665168226930488394257276279259091893528168415470713329e-11	-9.0692652752702747851324844762543766228637049528791034896896007633249411808530947169054709115728828e-12	-2.99205175097418030091163498163044282376399550251565540640310616703958794673931803117208587578926318e-12	-1.46010364383950632937280894871119082680148412615049954470091618976793652160607147654125813866546109e-13	5.31955540124140359761120086248826211738163039491414382810977112867834116133508290396450259970714499e-13	3.98074863176471855829538227270855816325759697558307301671558227075414054959266299980803140214302149e-13	1.62123833044286524634634524421803070483574819756340320984817930924897487026973041277346674395698153e-13	2.74522333587699193473458155478776368091661089126672243418890311070259437048931528859313426257647021e-14	-1.55662541892715835647215503811214487285911001781171072053932147589472501419177123053365853248828938e-14	-1.6669519324320176337523361352605788212202371290909604648592961137500880490902020464076090453521408e-14	-8.24537535284258610237552447092926669618837123808050858206332194470828584755225969768253230169867245e-15	-2.15699317762995279736461224993175252014940485655252171440108648560410801143765929537639463632851863e-15	2.70747602146671136433892062497690961499346381438522548959224121489171022588742594521168703564756922e-16	6.53088849970443615589384517074869574252592440225652395939954442550922714695782743572627950722243802e-16	3.97113081253631100309394047747157047991863811435736674475955537811854261232792124048799295099629305e-16	1.3620284013684891995938299635987326374309256125183990057952550798743900647669207011085457400412977e-16	9.2632667263953707065448735982215898981642421392753470235877192144775078976804841190141181596361069e-18	-2.30034368706025261008110364723896646745542186980524756897171811502473259883403962381431907219173481e-17	-1.81218404757478036698864777810802328112942387131281592911595192596119933328646937786366248079677472e-17	-7.68309611349514820035304071056923875152073874647796858968959681288437269188805769568183855405112083e-18	-1.45735307364185504307040576088772419161799180321643164985607009135720759609359599387665106951863293e-18	6.61056805218434091453278361806090141331548877636897860275755817276732500786833452301214383215933305e-19	7.7179649544797706775278698580137227110448051949177076671170390054344596944066049408818204135269499e-19	4.06180023232810720361515487765397240324293747476751408127385066653283214418434472173132016369284084e-19	1.0966088313526292420513559552988413286016252549547216488160045221845233927227171106216239273895855e-19	-5.57379900793467807310576885521071415417629337959829601967826587948096054288350654856316162683739964e-21	-3.29953082423330563488298847524929503298360224434158785852718957406017128677523457896126996069171416e-20	-1.78461566689393448090192910606190298259126868142081083797674169682602635853871908218387210878918191e-20	-8.66591076057002253102797036353687910489419177288896821501134482215896364331588744948508688217312091e-21	4.19683992711217138844410324640974255246965686588894455586561196067822427518767564399586733284530236e-22	2.04096802285421527162708874705073428404748069079410593848798827798929155230886721313331571392875365e-22	1.53160986777372266895642216442454160187122383629496031684063974507588451273657877566583321940312077e-21	-2.54726956150536409090510262252171059315045060083354839886554495844575826114996649111984182125787193e-23	3.7515854891395587577362716915339909713179615858088812109581238558604190674720264534337567631472111e-22	-2.06731550594664004629852689164740789530243889828787272267077307318987040429067089477231023842263007e-22	6.27342158280287768316930486777466302605366025394183797775719408112784140326752111699849469026262796e-23	-7.1476073022382064697487804388054960292778279123686279096717009780927815076988447775108047568200215e-23	1.14035382119341749214438061087865659860459169929119827871634424834689110939352305415129171720804794e-23	-6.33563914716550990320217236614538453077998802730090913567411293410625518212590271153733416576427161e-26	-6.31134827540837984146237127152587506461763886834306677820153554253930978217652112721390384653915688e-24	1.08384862861537750789571779208869264221729058488978796539767268364312242418177307363959588825228984e-23	-8.10174506350603974031949923970980492206382846787786065814738260664389127839734509682227330301804552e-24	6.03103111636093496152893609817906499901852136051598201846964127611050108625923560439965528454238455e-24	-3.44191868323815083857577045539265257603315871550784062288128441464220165068696804018971192927522933e-24	1.32309263916604829075122506939017599231426184899292655601506893498820979062452474171011796008068729e-24	-1.18310616906820886189679571188244516519711334328114445359362384470916909399621569959145896850830355e-25	-5.24022061028030411669109205776263461888014116757079754389244468445622662309325796626246374999551791e-25	6.69865270797559491923612882358074319721486323651169826490414089770207613700123333104005724428869921e-25	-5.66676070706443496103219865244776495322460714883825679033843373328461719686248917605122570426849821e-25	3.85995112394839311734934536127161817257695613434397893639767308014691705005218902370091581152391032e-25	-2.15411718526884665521726279040915979214949880130003225959990980792990136923303279514597929151472709e-25	1.00305688269022848813481764200827479650187687035274923009447689430104231358969825348502770541799316e-25	-3.77055927968282057083115888122858610629028313527519996880218650880752200599919080240957557467421384e-26	1.07079628335904138092608078934962520719718412766340696304264008716407633071374339553444638854541138e-26	-2.1110602346237653848327959430236028309627533510825061813725263476874616949132436195282648152493167e-27	1.88347423174226223166987858321528868817944072237993516908352744123896544025969737648660146343994092e-28
-57.083315728152381816771648207726707227427036965984209329298454232741052844553403399819514701629265	-280.539481455680997101845408540057081091971523058808231588288006481898972062459259648424168954	-601.819772921742569286540678903446959485495538856534467671249414328596652037249013075716217204	-807.74070565149582521127176330105430115891007520188336863005644280476950529812449872983572165	-815.4540379815467206528996378873177444564481306324428013140478019271860390679750512167748717	-674.940512702820866595597492569282079448343002305430599207774508479940430126503657717989754885	-471.73017281864833275868221472032285581534054268249628770935851160947079510483925295314493747	-280.876142449782251359454666112771619842884497681992990003786435312775327539342562057699856304	-141.843810586482249651209495412512621666407839767320454671046330072050784140057075721178235062	-59.5356644679674681505594819498360043149032606100806618811863205304116897201912860341007017253	-19.6902962002389864473394755963896524573277759988410972582850474002434635069579355391387249055	-4.32515138647047323443548588383599496738282947145990791367795263993965374719609868071450911282	-0.0346163293829831606201015244442588384732440988404670166344634261622255748713473357676068680009	0.492127695213616072722940141445052484571980484543864881867818589146918815426678153746470388497	0.241750685220535392711267624447631344363756521477961249256164758968845665654686414262094887471	0.0474764277463389634368567268918201497862033304640677570601737702787113095610956141743729973055	-0.014797436556003316578522038465925419122910139447173546157555077038975826344065951971333997091	-0.0167733331025265885834851639802427064431156247244755642507625836967243972462876874466440245705	-0.00721004013371697027198917663465231500689506555819793202738164975839354196545046707450560866509	-0.00128404726330574250735915713063737726683251541637461377334803953884326354639846170881137854535	0.000539246566377826943626227471681574118796646650681668291250434166969878969213529557338546338611	0.000571686318691657678075419354005084115480620067937917022392521785790763501834415550852344086439	0.000256934216329369238600902525994035478726364214379990563602220644130403785418562984590894227319	0.0000542917515574937765856638094715188684682619970301343647777606356386491807676183557886963212864	-0.0000145715562699481596591948819299783450967955877413770302266467703851707399164680963981844840273	-0.000019961005939625138945463494107335969592526038191097540334037497820597963878415397676396704734	-0.0000101566227630162327999756690576398594758926812634044162939071829646321960626910640134193316452	-2.72138844671611163666780329344707916637799097731943537010259244965931959651026419288658802475e-6	2.26370959990953152960685805411617249339252293228058151086291909711697410171173986485353590722e-7	6.96458700392376295572896206161249160424940791198911525224303641055599399983522149702645580771e-7	4.18909460818708740732489762721525343010779993761230643509920199067718501445772684099626548145e-7	1.39139820809600760044977998002067589157121525268509498212544575226741401602023878722239138649e-7	8.00066581614419844198422698917046442851198198243713598609146059846760177657773370690990517e-9	-2.31587412775828484968166282099290775162021213836264539977812582317619190374508188890408540919e-8	-1.73226167143056916740175857732671575087159220353067237901005501091156891829861969059880851091e-8	-6.96273777746309016758236254305101475845881832288679753809043124060285092743080471986739041451e-9	-1.13838880344457287460534313514569803551195463525328604723666825384395583315716798014231705705e-9	6.7536324143684677061562559093485808366478105432153528162579735155600987609299701789396837261e-10	6.99800186997837340928205057532750793063144940056376371523278404832284518952992922881366698874e-10	3.37622053465178427651480142161162114208943300926736710390310259519111947811234661584521893806e-10	8.4431814605979531718530228715588515948830006105379675126332690097452860321293984701436779784e-11	-1.31982318568872534782816270454891917602756359782790685819819024552100360004399023580051190906e-11	-2.6952400398551801677404320911860230105543655867180901198861801705867516639261851452770744927e-11	-1.57916823314879579024987123510580049459196396255574526963626439030343760528877934179135794567e-11	-5.17941980053947639588940119717501298799904436607816337409056553780456548409023119766202254844e-12	-2.18719016853497935417127666107354792964765516102732162019733323711967034070693751975938723028e-13	9.5417474867826727999379376735503085125711509309905581123652047143383845289924281120142726219e-13	7.08529570031841758072744243376019394521955587248908671513329545739655446791059190627296445316e-13	2.87490538115284513292017775677352771017194887736272665919145294213228082016522437702741748805e-13	4.77370526422088280287271386298594164089364501477055813136314154643939381236755643482641053851e-14	-2.86033864318125056714983118256917536832373977440661283238984756165892302923292581547490001392e-14	-3.02057004251705923074960489280976514915124986842520684933769537051044780612862236529677876234e-14	-1.48896963071652707471525348526722048139205006885507042981762074901329842828170294333508277907e-14	-3.86528646120262122692417790351542576859662490292078890660828854806245368599752356802746997901e-15	5.21552465719398354110121534184634800286626329682295805797437821762824366102315819721110321771e-16	1.20192603256152796939260745149199410505607156112041061594446948926463819555755329310158483137e-15	7.27740337874373441246586231969164949083134794353615609880309122669906384802592829407645298698e-16	2.48442664471885604021599176963379116151680789195190431851583568796251348491817441920092111725e-16	1.58384941891316345861645489745098983956964456815994358544726328214503638988972915921966149159e-17	-4.29991958594329526474141319324210479914522747274885024386974001070141444937023155667549650343e-17	-3.36014348582556682379140438929982266762306751555563551743140164320836476968739010490340378052e-17	-1.42248342734043065653915385138436762476800938682778918131702987429165583676756267847126703091e-17	-2.63791512561912999298391318011738772629618061769785368720349594476365684406452015611929192194e-18	1.24067119949381294666957526297026680298129659603183391676837114539469960610777858613669285046e-18	1.46349956859367879266963944829472045861762316207646024739402083850358923932448959564009895213e-18	7.45591519845977321185823585372638185444541504887752546777290031266357079045302833528392706867e-19	2.152416645093546887222942671750519895965452694614630971530543012734920976317982223798628065e-19	-2.1798497754593215386253628856720742609687349598379521450428142394264134884321184900821441505e-20	-5.4111916242987175884062858810027531349511622484459774055032310839361302053968295278932495516e-20	-4.0619506752570061318322362800168767251362694549656618929760217147148039743296529276684961572e-20	-1.0672329110130747133652665962185412193013407534685093158946953953055659152136310022641448959e-20	-3.58841181821210742316301336359782881325880235024688729126692276546914927373237066343861876408e-21	3.84730028139267559825439303514160163916184800881293774574894905663884161003891542964343274047e-21	3.23426186118662873760869009979355897619140789858532692521594209147202406192035426595947288433e-22	1.8449537997665464535091371094974573332483109029011366638332832717809024272197346216674463075e-21	-6.35128589169071975032698981194583355031245139397667538645964965340774712260907244228532756048e-22	5.28904217518991834198839259410424263068009927442420480414209414845303090159782847133282079269e-22	-4.92073697438568716172837989013286024561280714275731440177495844420313847063251687034459791204e-22	2.51926421190692772932082756423487470955374825935380024077070535909245759428682243206552267507e-22	-2.1471031744660801341479320978907920902033156232668343475893951219484211281588445003719318685e-22	1.38240731326777329250184060526063386751687630582489158877655983482650817356008595841633359193e-22	-9.0146545841709197545217421669276008241239278472050400058192769068009742441370157289663836452e-23	6.42012918064033294692580890054185025841999982397812947373932390268011314932947508754937766299e-23	-4.01866350802564689592575913261038035491219019879763503222962302980235690573914063879606025336e-23	2.65178947098548197156900078033428769155950610887199925262090543497982212370277763433996359911e-23	-1.65389561004637719354159194937267370582910022053811000384198392168463826390891686845151385232e-23	9.6064861053021810351643128020713541191839182747878868373219468491196679787885963367809560496e-24	-5.34634458706049549896614905592192042430620724323644230280037175595108237748701606445848263638e-24	2.5976418536358456342400774960658063038905665002425794694344043016023020378587456616676027428e-24	-1.10973183793075639552536738812169217789673435635813624214065461880182935792347157634731041318e-24	3.92721483728407224027065962247828434192854391116353537484375931770990929662503989452113734683e-25	-9.8844514015883174968986355471431060444146409232987026401914610426202414720610433387845216626e-26	1.66662119140921417232904830050151248802556031899604708532572159184100618890324077402634622031e-26
-49.938130030270631348805867590351484463879406562107327958951618711647311710032471240660741508166674	-235.055059290673824168380572712956560385699336140154533828519641602655601031595319388006825401578896	-398.964691002204308606908985543672020489117049598718720751958774321373708072613114917977955753369557	-454.587720294375284132033113680427275214154995722966477451940100754700158099559775868301697572850673	-411.082334192270002289842036859226616121125156206146867557428118496353699949481567754087187004097588	-309.872480975450669261436317004572221559352992702150461312362168838677851631795648424415325856170908	-198.014818854182223066715031353911753731889903355432963794498913286935993522873095661737056277999757	-107.377321437811915089744250412474226441130034886661413821472572396787465889354659537093099428834861	-48.7461944137336846440984373741650333955621159307390647581197952807793079338825747456525360009370343	-17.8248808509319968576432533196393390151742486114634171894390925006058284567811355437670451285431559	-4.69500021905671721134289199667147440189911960721014984051277029685673992118747159316687385669717281	-0.476805279146190631395220037579619754229142339478530490663751248244258229542168505933888368915696007	0.317902650880913076312651908278800650406798207842299567636500781353914389396695035536315210597278206	0.219592127637095663716447499867720342656545402261448190684437752988033430987354792305193975820351131	0.0647432863224483224427234963000679452397697715943472795313201602740149522346302876435148127263499685	-0.00102049330268942749187994719283971254782757919521249128848515540558641771282310813423910579045598744	-0.0117635917968722904790980350705821023066246447920376281344774761528237867366028646561672919727392182	-0.00669679973926829988412375136052272250668474445694581707241966628704327703981150541014343883201590388	-0.00188375156793374196456944440818036344056393639763680023791809599953978716919708673999678041446632222	0.0000756099661929431728144410736363296310479713292279740116820327253908879720597545388206278143841708138	0.000393949014810401342934197231185651343349233690114105322326840318249620289882499690008013690936526597	0.000231970660384504293504440570582554867725541336555926047001413807105345910261624089787135362879626198	0.0000722356895689739207422312350816855881968498497072431378751299729276926073051434519914706598857204618	1.83133822825033512641909198024643924242770659508550062008291848007308211327886739954993673658397908e-6	-0.000012776232889311676314765172637174539617002729256247885413039816787445682809312395697683233095355158	-8.6712873156781342043896462504243154518631624842380896567091661047678062727437816940413460214707299e-6	-3.1672549631934527633306409912068965971199259527191414796812864291711774826835283615045758762245908e-6	-3.66977154898462254107651377272714241558359542271658442596064886871963737251000479515291095568657544e-7	3.9039201239645927651354200495736269515784843266230717358263325431576567080670881584191186275017565e-7	3.34136215950314678874250939498660667412141973544583013656380214847746251375727757558978463426342815e-7	1.4453157552025269371986586802174726569750830182161861643125628851326719308931762958680019202654908e-7	2.90131635653057121929870660156243984844857762875478905355534755280210434234651319719171882048994822e-8	-1.00445784109468247524604123226526877980592382182381351731227373560849942894130057710021832173919455e-8	-1.2764701151911004587273804441198597939559150105624809460023080529215990080198003007611550894945305e-8	-6.58267208919510205688206149324425847075576386525374529426943039006064568602539161465012231249786155e-9	-1.82855268487238626448372683223030884780354143906619139918285770076236319269083698746436802969938375e-9	1.24067301578622405819502738568049786065768577248050917006002338599289770436545594988703496194907013e-10	4.66813664088334908209716722867038934331273137785378361494784893140818524401430177561378507207475444e-10	2.93628002964070370976491185074025798110203992011699483209109245771390909880799143864700321260800756e-10	1.03309960015542596573269668547238940064437806467422417874726926847066595575399512735024494276574013e-10	9.1063194905446315294782395146620181350059220211213903433179845025812801137549946830477546442521671e-12	-1.55661589642596148808357423790350399045266329846732604482471790508575972468342384437014690776180803e-11	-1.2663412397406861537572164250006891768723675597820003711330298802235320936198946911492921424772729e-11	-5.43939999618073835604502953505455769552833188069593211894469807415899229652457431581967328749181289e-12	-1.06628941332665644991615437356548420302556514638966223113913985323894771591909329450455927788712801e-12	4.21852194757704314778905819026281007581062825787388023026067426436580871974380923468670846810309152e-13	5.20404600766908992997020544737655054208064262720790887470591430809376424669622584313199393469463786e-13	2.70930054719075522793348615588915768253034249818985252532319158882784240123401876174208561022231884e-13	7.66491440327213800065524828945536857249732634698363024670468854104620232086658148628290895831716006e-14	-4.8957108620624421695198756431955492823386311776664677311596004752623057082493113385795243943031051e-15	-1.99091044835272238414321561682168285126438547267716918181040732357036861483502109665786708019265439e-14	-1.28228271401124269323538070017139573613702691905914680007291286599969382512575340007843882808899061e-14	-4.64875978750130664630093208500779530717511721391356771489933087564551898179501172948561966175006261e-15	-4.73449304961216098025811716675904393924575393067401643955459776990947722862930648383827721943299446e-16	6.7530827534253731358112248859241611733167438408364329189623032595267149233975615030010219526892784e-16	5.75354028123319043752571065673516284732167940727850040897345311881740088763804455152308416697777783e-16	2.5586713899610315906103852435597053059918257831414332618176564634518385728868078342715491699615574e-16	5.44602923290118933467592288880205828802025482821361201816975730487788927057298594965132249620332926e-17	-1.7738102977201840114349384811426980015372904137137580159988304825845357131138264166218727312372302e-17	-2.4097847488457671851440918058130380962092158050035714672954585018270448813900854329310867719189107e-17	-1.32288799797486992611312193638738857968305553309323487942939059102790412446324325539528651168119862e-17	-3.87565440207563277771721078316551224016136869914663269005479831743899011316298480181482153437374308e-18	3.65399186332898710977202590721889900649969838469955040782445186624226880737923127919517222456698728e-20	9.81317764278097166823436219896757627000295314192142633425604327185776841395675638217701905395734955e-19	5.9512083886064618617138620475319433773518121720519930695391941338002241631621111161361606754442065e-19	2.73022009894633121206096573037842151076403459222559066399601431642656096170981821090832275004460029e-19	8.4465715030353870829042232493824111450388924059231344620172404866168979723231912557989433806051277e-21	-1.4100014727771162326083121853727595285445582667784570715848639483737845665117845367396704338494606e-20	-4.05439897084135403927179198472618130936897611822979933159485966720820412306886644130253300900452703e-20	-5.71896173507647663883168620743598420953583473251291789565374802500380108386245802762220809441807275e-21	-7.89901243714427823104702444274318921655747622571692278576287365650056906410116107527600341644211667e-21	3.22541983109309276742614914450864095432688990768980563057292365875905397268265477867143131502595182e-21	2.21304123441703732604434019954691687699812562728349130906815432393134655499561875602481942463759805e-22	7.30475017761047583992169073991420446875951102417790609554086943591597333884049144602219058887086152e-22	7.22204665859485973191506976097102109257023888886347484213704415910856886740401946780947452763508493e-22	-7.19268505562419926457171730921264975731646652662680283524868745420425892895877819626445796555713233e-22	7.06731092958341629110533409533436734298696980113049689601893711859796366714798762990939860261564114e-22	-6.99376612401339182934218837302073315804268881996474645809510006967619405237008735710227327335784483e-22	5.13262520936359453339471997136561956841399194022260502719202795090480594784753234200553171776043005e-22	-3.82068356256409062125759373482728186868112434039950831151410811858959979422491470151119022481576e-22	2.51576927810443720914083937206892819723583523587859275050276821218231341864356090178625691063851991e-22	-1.4803332161599360158020063990959839825916360283144073941978894261750929149151735596878065011752908e-22	8.06455224228212198007187840270613292863645931523575674468451852229794323683958477663811517182954097e-23	-3.66665450646934592235523711013403074133437385585275834691019295231414434287401060583367277938732862e-23	1.35668296126416346704432388759602411822861245921599164275272979615148461328379639239827198817760909e-23	-3.08660931302470999953120450705002701588965654806342958838952667683238747774594186374154506291708949e-24	-6.2355596429580361121960657809994278790779719722945498210937224221903644293416145522452896045359568e-25	1.10000663610253989211457456232301352124886215575846301435424640461868084426404348346644198880726644e-24	-7.1800529141687412076931394847983659074668838338601561301216457260297337569806418940883021412655745e-25	3.0525262901436726209164541073881742426276917352945494838437112489879142181908325602126254778550657e-25	-8.39024194721617858829084232810883502114758905973489625674735906440450853821672913724077353186140962e-26	1.4409120638598972258714914416624954131337134542125326324841994844848504579396670044977633324538865e-26	6.5078461679520957217204427860854614083967849696214067980803735394576562984926736784856115692930463e-29

==> anc/L1S1data/c_ai_h=4.00.dat <==
9.7552849952271954597861155916332842484952295073377292584143687991231799400920374743607771946527283
59.99596456106364694600169672098722534869012594723480604179997093684891746701240540749227852883695	162.188732918120515991661351556982512018444856811301370372519205399513133149268872044989831915373567	219.32110062765523731933327740190874008353572623239057507908684508596276640897753924543500757518951	223.925799505589607323988091834877720881915302240950530231781756699572300930151761516780733522898424	188.162186961027322300349788913905834608786309415690942024718607296395757066625178912581210900603037	134.03970162737492611348473539942743421328843084891195194748179236007481327653768300439302583873581	81.6810406624985941650227333740199652166469173053216705995146439267773011026940970940931467199318537	42.4068196774204976139346513986756799864409949160142720830120937920412072252406170228503676730522925	18.3951196855909488806058683348403256506001619647015280394472206138977726013797650241839928152144299	6.33253832266835681288580375080749483986198513881817594332109964768558680528481587010752551657269241	1.46913169987108155606655263139088125839148277893927514013530901568491618986664320271927506501989602	0.0271247923731359849417283358926887832446207829982851910015103741569470055164825525324657310085641673	-0.177485468420610264346206103791190425184386542445238844614662957795282519147847467152780838910423447	-0.097433398476187730944703214125289444563198974141982858077392897241705437890207621227415662346164937	-0.0247354230557073798848894564304288068852021261636416586077189733532515006532360300840524541359315406	0.00273060418714119870191041741253871039089520566518432896756192666320495082915308002670842410149137942	0.00611414729890185298595825680996372527175525542896113475924956670120750685705935689197212193925662427	0.00323944132006326802724441625548040140037095490496436047465852525096584449354179951550054074492843601	0.000872789198925216957120066419293319300905553454063625396048555443329005913672441436354548654528309963	-0.0000630887094816812337049042490767035673138189180748901092135605143650048322899826815669176145982090131	-0.000208489735105446702450251172692569999801121081561675300710346456334905745548715762377281784416151742	-0.000123271212815601361841452926715068977805297654587029046734478345204698141360399830672637184047765005	-0.0000399772829319260279505954017947749621905858551197424120904013048180319466576916743439676959416189895	-1.99298721963579102901616076159768711018347285716689293928093039727832506342433761112153646381518166e-6	6.71373340593777756688474557089102603996257695315297495740460615582102239822103040884973448890570715e-6	4.94062901847632421552733773498770179849486696216706710310083443151101281871761731922185275739355386e-6	1.98347661669310073005986852223885961447394625174603883428194645043569243247232724182064172716673516e-6	3.35632285593645719712087618665075416975323883157859254457149542640011812167539191333707254235547979e-7	-1.82279763828477935616590919844890681225347992383353566483820706055156328588806000645026402844170132e-7	-1.963505697758754257293932059381841916271070738197368689240879650741639023630423605977074736552882e-7	-9.78098807642044784625878751067362660535197678980165485322624265190043751124325401455370473450192566e-8	-2.64851167778035425712119604990656927963798098072657494508956040592843869528220531576871188048049105e-8	2.33620095476385418660018090220984516102790292746589500802864060949427305422892207788172590168093224e-9	7.3070009845566657575986726784105733290938640022296939034526224321137748413284965587086382731430836e-9	4.633478770546125923949469165681659398485328401110491001921573523526875809744147200965952017645202e-9	1.688054545315220381924915911248369545639106230392011706386420710990544177169559857266226662306359e-9	1.88981491145969128281493821456821861134175414334012933747258838690430539311595541726357782948051873e-10	-2.33098665970214763221688213921287314387481244377674740022981906656088527276324510514530193486006001e-10	-2.0636452128638428182603838268768277545392372628833634467191431920013069217870304025914858290990062e-10	-9.58213100440595812642143007717022393435341845724345984730606479494223292874094154271496174583423018e-11	-2.2845918174965655718138472239561038455000572966997150658679122319539383826383263385786879878719251e-11	4.64316913245402248498795104922303352980143464703915698046561107263643515652919582905232233559102579e-12	8.4538100448612955883471555616845575983110993022544038307226258530865655322262047577748583910991746e-12	4.9344237303204381508612792906660003801877668173149786246903374691521448785277978685847302421015672e-12	1.7259659173747309331574019560097960575301280220210004219115414829982345532398497238165772886718973e-12	1.0492405843545815125689267134309142117151075470078725131309511778393738046035835469099969055334734e-13	-2.93037568162827537486438928183682332459921614770640109090918963388712764905495122791327989524421664e-13	-2.2746931471850671837484307978185324991040811174849691762956721890079502948630862174189009763253379e-13	-1.23102233785915727272819297065508169865376976920114318505576090209969951874891149084449900469837593e-13	1.04332026590834855135070954827015131153061994081028091716444671085432462586654643556680315020768559e-15	-2.01786694074622592306524938993302998612450413522146777093371655254221575973265182925500742331286661e-14	3.85976400654867538115035741045791429633147606686202139160275559314035180541131409622336674905056981e-14	-2.1601064889013147462761264984026697895762793526666524186121689593032933639788700230772471427657805e-14	2.66515728905913382674618109719535754645724072029442210343203558879801123471391376940178492431115071e-14	-2.08920674238502925379986984047557068272116546619340387533279877824669136744065896395967754995931743e-14	1.61202279583706409450028140305632910363387487466893483739275786489172193220554365596417481045927113e-14	-1.2165836385297052045836347945239313862637862450418511317935560593555450986276022705554824436777678e-14	7.37923720303216993166229437047764951801978630471026013626403065703545196882081655596773761742471858e-15	-3.71976188022689225764054986552572148679841634437704019782559501645685201128330237606213343684252782e-15	6.59218057024966368758848556293113920890664255903126168117740636144384179031248873465492437398378736e-16	1.56658022172313093659476341166682345726996668823250486021019369287351866994087554391014900302562498e-15	-2.92759358335387015523374547564525480336635795091500093799129036400000339941873582878610355671941338e-15	3.59804359379667981673645024431387456717536578083494926324061680283656818809619949135379242123438613e-15	-3.68859372477854038757966637844110861043715082793884070585082347913542289353322613260729192253891228e-15	3.38505907536406277597494182036830473545013889864253183893190917158801695352299414169347374437523458e-15	-2.8538648497834352852318049221690967872919999504717845934174799967433217736929462545101987980066531e-15	2.23388067619350988621145598781020520141766284973720310504182202722257299586382289115264356736802e-15	-1.63233465970904177600952769963653638981161053331239558677487079744456396024444902194087432110874915e-15	1.11387639951065905563679469575723044215517364405696851339284567135874937427806500695536557747166953e-15	-7.08400136655319406009052209162657168731181440576015236562447446334956974503911565927370194174249941e-16	4.18085524035148353776482057315012237209147548725461649290441990313647792352627488243245355239331232e-16	-2.273886446861089272020656035736920202631684078445063819767616311977449291388735653574101669688925e-16	1.12898979113014451531557573434168806433352781286182590876360130433191115306750064443526427217012422e-16	-5.05036278983852855607148718892713976046044079767076042388672238496407282599384184007036989383117884e-17	1.999015249011113730003758524948912585115684225221961611968575161455941641726223689542296258253351e-17	-6.82597380364335624402416896238544467626475591638504057125246932556822698230093768244184794387576161e-18	1.93564748316168442522713480986137429803192467257674796196148782927859257844146396108129048788582203e-18	-4.28799533953623186595740260840966187738387885344744372969044194601921372915109990511610258082272141e-19	6.62313374474103601630422159906160250942338606676178722275914807358934507929174580265248299095827696e-20	-5.34669209738405655625922490853727227250439386412703302626857351736406083993182792304400275084467663e-21	3.15509230977027052607211276995680744881423550002571583620906613902955733655645016500656567719314586e-24	1.13669131462917072875829811696867970551375526231080703731617058289536409069907483085509369842415094e-25
1200.	2049.98188807663340164068339412216454826924086437352850608537522967784761695055317495912656644017862	2361.15679665651191068450590240125693317557175460204374280691279779780808619960252449468488845351994	2167.95657846898276327104034467434492713466567540990331651748604062450798623173181941634693966731552	1666.90636695354119239172055857260864248299050482958868640149404395952902702525639843485399566506342	1091.83272278627083391826694837153724798279121223216039306464828342982238173113196622711331443058877	610.220297473143213153654699880469254430851568132932815308672261657711341878903314581788004952073668	287.460519440853284012660542691282425404295012816588523826031695962511233738784070487544866498186005	110.179401923089859855820357252529616239171503482483327135933683052126867918935709700129085842573808	31.0927581905132458083205546209099333506750984390507847384119949373124371180641413716445765215257596	3.92799320447020493414897474287373020929623650599003740414337035901154301413360135865704090250327147	-1.91254048849988379631145721485711248402842163154018047200517367499005189766410362898789512561436585	-1.57546581954290499942469672652061664685884099195516351125162348813926194376302609970991141607175584	-0.561019932910434048850080767579380192608373369834786964832022015457334358168288325719885119463535862	-0.051831539188291268557477750118584251418907507618089894016713479893212225412860028409020261554013785	0.069544658692803896671717584432122221665810132918681048957110651854678176370827729768609909979554582	0.0518419487311420403244907435805048620692674182265724919223999279655324320793623199939252725641457046	0.0192120761937136609323953468417749121635779732198592655380399120641689312821895554302580032702226124	0.00232031770151187603816862171973113274421086848430069594136452847632734650122928345352830618740066789	-0.00219145748659416251003608253848890423877772657465940267835918274714049362113863721393362565417052798	-0.0018686592901341544947909050972785709036558430823002975088098174057512960820400433677667994825896634	-0.000794986391526191256167935128482359026408976309152351254740720883683004070598186908448844627850565726	-0.00015598672011365318737008648293247616099630920625311997307989965585516861763304776242384039428136273	0.0000550540260554118209717366793687059239791756988610527285353520643796538626894207323341506784362399897	0.0000686793465013148953612245778776138625132272384494763259832604955309906688326542113503923999361146621	0.000035370095453399522019533274698826042850702651268555523768662390566164942991909727138580569092960872	0.000010008053462694395968387512586264013616199718988023135868333701960892877725082091782772356831339041	-4.70609057880519455699970645894927105544437031548061257996452996221002456991004205727188006644702042e-7	-2.41746227172606102823116827677304753362981444144799265783377557664724873158100559450396556346890092e-6	-1.5765575163587862740689601725510251771360134601990214145072892451038896629812132635747053736369671e-6	-5.85471958105502216979751417968908742333182962911682474396090789882768324113770754974052254719651523e-7	-7.34097028337786781938349198443659435349275783264933704121970886917543170122399417498710332978577721e-8	7.36329883633263637523229283732114265414127800227670377204512966537777885846326510521909287950726774e-8	6.75127276138472676995937751380716710447901035302394313738302550307159225839488661959133423919123471e-8	3.16267406676186678463838243836825435048916878548741845230741295106478078898829189309909490819567945e-8	7.76718288859106458865666972049088222570353609567290396983232587581711189340457897045923683376960792e-9	-1.40520588099649668016212167339809308582382705745270320397731747889915216687869273951199924857430291e-9	-2.65424429837846663152043361480532581803502560634151745955688953763366648833445614774627217858653301e-9	-1.60428240697897499646759636744873637483499778734108780155138181409503505160367882175853797636066188e-9	-5.40585833945070353603391435042352846906665286873793361283621099407523727851506402063290309527722256e-10	-4.65588252006249438690425001038627666594959421080059567843472826223016776536290374609233211936211606e-11	9.31648364194760745736088118362406576874847251426236106338526973705107716868208694646305854715429762e-11	7.48474674368084194450975046250349417645015775793711472142512086089021966945559106782839734712420738e-11	3.03006848966189869305113695979038768002665286312198203300202694193847254200425244198466654093248032e-11	1.16567331923887711018890741874344541298438616350699834031575338117904036169219832339779516682118634e-11	-7.77763436685657878207702563575872733865332630308991705462963275144101903460198329144080004340141503e-12	3.19028618358881810854086468820877929391789303357768321153203179708769011467972992681860849348124452e-12	-8.39478466915467441341920457396060161700375063465018451578631578131462761472560073357161324518815974e-12	5.90789599270537417601965695539025449183044263120180411960541694857086937285285933202179638533965591e-12	-6.09133476129965349695613992120334871852752621948738107721229568261178993148939930897265059408163958e-12	5.54119087985100414572161005864122711789635171658664076793705094969357398834126623058389656948025754e-12	-4.55549087095713931579746613216078455443771428766110785806470351656899570460611761640001709849858224e-12	3.8391667688165152508631732581136092776269741663407296542310871158106190935012260650308407391523148e-12	-2.95921741466372372700366337870152323887002314456805087316566868234090499640689137589979924072932559e-12	2.18945663969671146557564110941862445773505954992638034737882957906952521409485676361529197760961514e-12	-1.51975092754501910441591372956241090947242774592419706255829079014690307694311190162042479448519516e-12	9.55570560980032081366059575289699932301052080062535046624313978886123960218684976000836072837501243e-13	-5.2540954134607415401078231324025039383393727445955238305587044301511179654532991424877345449435373e-13	2.11573837887407899382886529400573181861758148767650210612631065633432288138537233884524385915672581e-13	-4.10614036705650188242302750028809798503231822099193150213846004266464233235101025573038337893277631e-15	-1.16293167045321565753463242975005691487391966486413250302132149949793449348420505843294480118595618e-13	1.71607069671503331296889815712323570830396007458593056430356805531292376855827424119161793643859608e-13	-1.81661523945233843432654382778301379238246797149840289283704237187554414678189337520525461526187854e-13	1.64536124044095732013365857291032193892969856816429072028900435890034107044943555013924719924704406e-13	-1.34236663256214490995401690403133634898934320321295682181442943389822473966774097581754361987802363e-13	1.00700983416328418957073319046223725638850106429427753625662069504133382774909623691310249108084431e-13	-7.0091842326279040992776225324638515870569413058081458858362185470778722176778734793041547904655689e-14	4.53860549294170484803997277697224230623103797617500837943529349160364448326047728421002581861944179e-14	-2.73162566028763913086872555982733766805807552340067968998301293367946024588769915530618731757353765e-14	1.52242263572940390797780095851984882231226671780985780815063148342125291597152616286761933793768448e-14	-7.80638113201715599853208800378546097646737662899050117082882214297022988609972277801220934589052405e-15	3.64868972716592839469269383008786269341838002909920624587326303939563619525280310192621326321814683e-15	-1.5344453523847191701041617096826241353168530671262470410719746699854194505436516607520061168383219e-15	5.70281666460739759526621552153683928955590738481636071918191382403498684564932928719905667596940706e-16	-1.826036963126210862689652279766643203113251194784786754808269858166382024432849294357731109250517e-16	4.8492014298867012211593678840578980119889778196472318730044795389511862226914754047132493596198448e-17	-1.00453454557577788976112166882674905896057567283120225808075203037944904593161206984143936483019834e-17	1.4481111598916743548549023547757407046597646882801419927932529380548982097029989723362557903834006e-18	-1.09055534921678212919063010709997009500563572474315635160538984718505736986627353213614855307836767e-19	7.93439182150390450403332263456252576090386859271315580855113066223137249155546477253846585220826162e-23	7.21663812465972935960603053409545690269629617020290018034831704733139990448059518564642729664271858e-24	1.21257838884694079544159353622015903843149853962101546718576626674355825353216576229918743840863566e-26
-0.70701542144702935953034613772321457872648434194792233107963510767649844169939580673320964701445943	6.89832872835922371161309306067204784632553953542850940495915542779152857551074656996245965215254681	12.9645978076250264369541735987561746221249117891369501412684799436088208156435747551245048322035033	14.877641645461426415325915961470575012492441391026833312817244866863349268296369439315565035591702	13.5861247575980417250251600459529320418773422246559150717073132397614878343111231736820494811619592	10.3671193298938991498937494545911128401519425850550464484011497627738506154260936213067066227716081	6.71984245298604016088904071545353010831821376616689418586531779759218162768079491267291673635908351	3.7007125846116194314745328463082192959730805956969604791348479868560350911876192204085113948279016	1.70508095431667646923499754507875331718414897554969291454372847228913905470543904221031880711012975	0.629030007555611665632159499023149902175657431098496899322143944753942175534021219265186099406739528	0.162366454367067909527939131086619795592228647770644591113103241386244221541385885640056702391778067	0.0104732155236664409073422461054926134796284294185186324764444827722062858584550381461349780290227468	-0.0168582736379810289981663181056627354615247572471486879649282892973468758333898568328425740991448243	-0.0110318142538743717406166913965687616245260084109760203422056749413967395196988027489697485699395235	-0.00357426037336616926016796698265256550984480618315827807185765829396548394143633125978185886877428097	-0.000212974960080445763500745469792072183090910915050770284616693528503182412938060071065762269264020386	0.000502560265884655470622088025336804411409657377086004455901977028874078453187658680294884224484901083	0.000344807422070967260122563657041168942951041293209606086544787184246245891870511372852525822466978882	0.000121226645912743821861523312983867060989937777147548646825609591220758999191822923823508220238923637	0.0000117622174963623806946864457561027973757550431751582330173339963530926934301197173705799234928154701	-0.0000155488813484468950088367889430518360329713682225681817791885448332121649137850816607043248756896535	-0.0000123479483010264873682878209922799063378921373003308571150958467648460131909359531857508394959544916	-5.06018335214712440773116321438987489670040044084556948608882008677716947714660216288881910738432293e-6	-9.115321412058353657852151747941256972090359103364503302777655937726538915661748108640443485011759e-7	4.025337298678563668330875510033757390205332263287041113971107644506108843510038861460562361415388e-7	4.55835702927643759269900693892913353934460006258824889008304284584406146083738525152537948515551e-7	2.27527402969184767251967458341414409385871724279457007018305746325331912642534307098989893267011162e-7	6.1684472039129043644737322886642132618626577394442613373384838735936557120004834120769825775538528e-8	-4.82024564940163686646736892422828403274919600552056267264553287890179521530760790118298185856275359e-9	-1.62219882512610735711238596089575582096022540650297591265721036730243146845490528034455248906825602e-8	-1.02375988311439971349631299275236964918460055657312529326942317466389684843561102095876861549616596e-8	-3.69605055413494835523640664365203250902652384399307454922128821351033576113919992358358247039599092e-9	-4.04964104017803539190827548741611531542094892699648203782182952039848775577348311143686432194181705e-10	5.05720693668365914229563353239253809490633115798389640909101075114922682349380892547448998164532366e-10	4.42324925187177489241291688167742755397429255834882426631712517718160868876982620917696693478669563e-10	2.02548896718968870496651420761186921207165854652045563530329541495604488224983848930126364203147818e-10	4.74808570814739661545226344661539031606919063107874331912032705044655223634640148124224439236972749e-11	-1.04239726685753534344138471646680339727782031331614684610710344804562679806871824888112857626623263e-11	-1.7653630749205176185846597562749840207586880960451808414780079187069392294894823783644485237711569e-11	-1.0323973600324274521848975136930552794161985932494511554798749964521636697484393664302431167200901e-11	-3.43829564101116548728969191014001583533075511413461853264137338797068458593992747984036678407161802e-12	-2.16528649789579357081386063325648129791467314916049095618919756025738625615006162791057509528457089e-13	6.2071860543286933393778835119810506747953146076097139083491804453233711139442023618539221294246216e-13	4.84296221347340367447827611343017656733343114869799302060744150471215486408416405541047710651464921e-13	2.06833032392936756424464720049327144994272376438351515144151201139075634857319774524633409552207277e-13	5.196802933144268895630127009533138378411409990413741143459220702739565318566419726292761764917091e-14	-2.58792077299912525666761488614436403491070910093997213373252680015808779259849815728611077956425855e-14	-8.51274029901044782634918755762326375786092296005010146322885251346562269883167512357189931005828946e-15	-2.45090169915855589982564516434752040807134109493021521160054946069464800650769825378081398299414873e-14	9.22961053229111401879407230887693911620314480498983087159455356625874842722775599856019889683983964e-15	-1.22632789722878667199143011372294708297135792306686376988806612007168177955259693373670851452783484e-14	1.17849348889792524340217173517659867615594496208441173761544141903287950782382285712681255376162554e-14	-8.96029075140900879866034033963941112564074020235415385448349344846501509362248777351797822508467676e-15	8.15568965007204171099042107356429798517654693124153388550957656460407270751384438343773881204144094e-15	-6.24747406653207836873499787397881797655499606590423648907130888972313249524060864149603757118243844e-15	4.75545793549177272751001785237070306859319410136576656883714222591638861402852846412944242301679191e-15	-3.46761727828804860810199910889145361874318512857628447968668837726112241563948638157868800292248168e-15	2.3178863943436294440182475750590038810286466300197046889577545040273010805709099303359188759206003e-15	-1.46483418290126243686088165499028679471583484315076198514404525457653486993597805692689684899009446e-15	8.19101948298287547728511209139812704749816620201612382704362743285410752693265618054731782188808724e-16	-3.79285948153695224514978509805550227733567115880027404229072758552896053939974514802676218896749329e-16	1.08166679551985242687585765242750753677711539733550954633711456904360309652984975908222213633958835e-16	4.03355841542534687462447439473289569173973946495479964014922088224348299577755626106485640988738234e-17	-1.01046995300990047709696964089806099114876173254454097535837910772723458367916078106341013123128699e-16	1.09137940254088909674538290929816249615736306463063593421054196939774984872873370780046375914882994e-16	-9.02423108112705681294200748866063957972785328629217166699383829070039883930252713603583667337644068e-17	6.2159001666009546238412416193143330613942460463737156807234428597797219285191101279939430048215363e-17	-3.5759191270192584670732644888899571621423983920833452830078278768864999417820297902235074471004479e-17	1.58643305753556860591793716120713294499488437255953866282996769049186509450776586180089247147618401e-17	-3.48363978173875784759687131756844388449665196550991889711062659174545380177741026149038154989549314e-18	-2.61166045717302857636157035150473953909313586971889452708432249703329726009653406618454894257830102e-18	4.48347287033539065332370839174818852817830893934444796643891889378762645250814817249663819299451667e-18	-4.09805961715869482254388133120702441821159432082078779452627348576496612099607260816798807487469567e-18	2.89980269622239822783226038654905070207183313318828747571068316256195903349574674328340749738856335e-18	-1.71140718567069733335892844491489210689023808585386361175596060412814059064449084107046035171471863e-18	8.58049806146763128367807350341855530582669650142162340407452388366231535242989384861689524982165034e-19	-3.64052391372378328073202504168645189526127501185176520721808083542891194540316624842382438624082419e-19	1.28110833894375924503129665176231208923962326787072341120916338057789775739364011908256365368778715e-19	-3.59943772288057536779151358141316899144967199673395377158051125009327068225188436995915064166982656e-20	7.54781324376176206162819183229998021229294447335427149304133800698871978060958080747791290126703616e-21	-1.03461990783371465966143557678447610188631327425230114150291188208838432134799061178100556904794646e-21	6.706927767106777591750050434580628736507531574499610325329062778463849684731316783137175046376294e-23
-59.99596456106364694600169672098722534869012594723480604179997093684891746701240540749227852883695	-295.158319104863993543118642319498867399767781330372044047355967182079560835670751184890835	-636.8167098139968375784267581497935919093071281742818377469149980404622196210085509342457732	-864.161249307935975604750510708325752189897767920079317848707946967200215367092585310074879	-887.090518127976292376649591085680032990865463950293518149694378074381965001965845945711678	-751.0687084638190598443525696493697837495061152343761293968957402533044628700744990044689852	-540.4920656219721098017661879630034215151913234298813349663453667379475311338426938703766255	-333.8623428108174969264300492217597817756101605628991477100404474027806735706461602211211823	-176.5915129567908046758086180470284291723797078297007614948036632487331979343581142151367042	-78.73172719067427870262694729986908479492713746976331735702950308884803929263487018614369578	-28.40261254265338448680898316479053409689752702429435874017964436336453707684674465001586274	-7.373957578650995447536232425749696617928788424741250916732836090330162747548487522095465101	-0.6927401984260500249605476576951935005205276080668565659530982472115945889519720209711199579	0.542565370082987579366293569379307717725725003294133183928333243353106517852107779430496014	0.3672097825203837308225048142467453316455763376352972999598976603957834020080120036204690878	0.1083962738114176445819206733116342318659700113685478353260846466253193423693031609585307893	-0.002502221213764785470241253084174446047229640578424632644787491877678277462280104561334020141	-0.02110829451559542935992830025979983283971435099997724882661321374497557350026987352187013762	-0.01234852783676095916034963456023200393358966776976872963283543717768452203240973500990695127	-0.003682955752248927007780015681318140820313626494564536024485663065260985951658240558212668717	0.00002991917184728023173522318062328809072029306645452594710337088036053021855212469732684293361	0.0007282369690870000256834614093326266374346244714786047254497407888642167508681524706888508651	0.000465675136951462060077598945375628626748425467362538303394162862927867246264405357143880198	0.0001616072990446545643296674796058371661546446015814342454511695783652260374023401870135910787	0.00001424759483095202770869979392988239857957763016141753775474187240061144496303874344644575461	-0.00002299798942529252819045338984760887983506746527638538049091938732336474578021971376572129196	-0.00001838904002338143108065913802569229667138292911434017220302587134118716395252821522260935596	-7.764515059134239125304122435830762727305312465797461761312063741816423841144328653143269122e-6	-1.502223706432228477569042329859002607055770436200867925218494650295511537292258525325270048e-6	5.847270525296846199510112882239363315993470319750436201971230782306850340458865098851537251e-7	7.181662019163487292535779452645107404619030890138634429611237368860284795578359208527314329e-7	3.7434188502064465152030394096021549692649022693650907396413665618078010567146757432655353e-7	1.081573965415738627491095334679771376993551878321621042417780706853404433993822442029573849e-7	-4.2446743158988537904688940428366469015027430895886621630022145120462973696009834384318925e-9	-2.611142436270112329114350496819997218410731294993670726206286983644998886719348851278089102e-8	-1.741998338095329892903284242065650410411367697816738885161675426910464443624202482821065462e-8	-6.630399331831192035300365290867226591719711798852408783439376950533195861525653732086830717e-9	-9.08127053864469376439755065099085739916467976236581440374971473046204322886654909073750837e-10	7.97763536889902808761946737134688497278014998029998845029427379888803518918521577349086092e-10	7.629995644433671779557047354968038450127371853530525836459408635647660715059176629467040282e-10	3.675757351480816031014944848582566179729447235579835361599676765389798303712898505169788554e-10	9.41556241664484855664095986234645263128467315576205282316972177765081005316015945681987065e-11	-1.351485690314386402701527087524038786413905111595552169165765803757331781812799844422095187e-11	-3.05025333345607346662898221085982868558163973531678017345610662970916450186427030414940581e-11	-1.870237019713820115280538344427687876079931725140795263350160567464599365698742481233265582e-11	-6.737656606630059177168505640470367532531817003747724802017039597405374210972533295467460845e-12	-6.01380317320889632575804372117950999459625499225160804785510157246740362822470796634199192e-13	1.000876297616321304700057772933230202561429168794173602903186302804691063491083811873927014e-12	8.98867419773010800013725198729549405046932596495052474688486673822846689334797875756523538e-13	3.940742925714702550290952637080457162396155346115761759739429041962829352007961114763486552e-13	9.73165993562792277404748367468483151586956111771298700262643245374152081928172194669672335e-14	-1.95879543240122499579561123841993399104278322559072387872357349967131124912058801683622484e-14	-4.445340885617308755180907635326929600899216722897359152055331499588372462457853812773218961e-14	-1.173381386029158166461748751421725731152503646308936439978239720276677499112056805903295141e-14	-1.933303762460634603051304386053195357975460923305954522246984435472075526390105282755939776e-14	1.205152226786455050650766495682169334095083862177851476094342953024312352108605299142578308e-14	-1.092566763707526270422439746275742343249043099412272539728853050246859015930099018179856208e-14	1.246478050035976111072609246607039434298985156347127413794592082009256489369591954074173221e-14	-9.62049143487328038485351919612318176749556041097457961195582861643814772637339563894499195e-15	8.7089277574232481720096234285737497303635312817479256029979952381682372386883508062004927e-15	-7.11172080502429730564659964867810709619931327101242376288080826243819011216104286709775339e-15	5.590793865878277055987720964065652567476663120330293366957399522664847466251150126048497209e-15	-4.391467939299321513160096142034843613336394499554409665050419255724156192984183860937696837e-15	3.286226547535749023894355262567612929748871491337603247273165613851700380784927584776641954e-15	-2.436606752335349068010061280330768398192324497903877977499883079377888153354922572414443908e-15	1.773688959141006813186284813873380184968255351456329247485033744630468127543262631919389261e-15	-1.271348800165512725711385280724088413989989763374068565070676014254769122293047913749237504e-15	9.0585757433006300333721995931182588045913284714275975584137094827469152371513207145678696e-16	-6.375365931063141180889298876661822555781319659757776006065089068259866678622321750113309215e-16	4.432135515496568701671671740464309410808342475776061457419494669643092739201520284359271924e-16	-3.019783570130382972592106698130296237799578241175271917954158602096427760097040941597247445e-16	1.993922832898930862891188504080847761414030436928944303642858337356301420379399537629401085e-16	-1.261623556484180676985830884109987940426482986316290746609679615076795362113607637839676007e-16	7.53432684849018862684922909409860775674979982776538954551708346617267023803415048965001039e-17	-4.181943801945587067903120491584735736756332750457406495685905665872875891652019062774694792e-17	2.1193955156717974770189460508296656635300455898969566678632455102037485018482186116325541e-17	-9.59260372168545447672578104439594761201529118703601076148517817214979496016671613655205594e-18	3.772689259357256234897813578419428110145600834146396868817090895612619654159509344363994003e-18	-1.2389291870126436673059004251907204109487500859595108042168522612684442167904886966762355e-18	3.192179296879255284483616658838126640365705730746435048953992314645340117142121195531964493e-19	-5.766462839575750189472089203260873201101424536315059147539775025322177196842564346053235907e-20	5.452791848977837096284745452171587615531507125105715436359986105958634691609206419505502576e-21
-52.460435166666029202202486024686079729640147931900675250396635779464820198663754233144783653546153	-247.706758761646076902741552189592223910657001511636753143504509712388395028942903403556355240596698	-423.997144222235663286237406927924601053068496486757022191457785955497878674416565016952870753732279	-490.007807552977871326764800429787824922768383896892907595864096653895034874727483757410780770093265	-452.138296604161212933223443607291366900315198925547100323473036010452434346642568968851716723124953	-350.005906627461754064028549886674220683926164311735139176589536174361207521588140843992791662484135	-231.36099295111786523483813736485280555417183793978629250859418635001177324146796959367171388601794	-130.934038774849576549540228839698989889551527006439936793007870964215029913151714707518795759871291	-62.8019808647115200158413602858140558544026678035161348563452074650989816201341641366400570261891279	-24.7813222744540065781463343733794550537063515859509020899205422433514436908243249148490139184529643	-7.42541198449506019280586178394985179585819542495207794053286416027635185426525940485291596191912691	-1.21936264234009302887159458646081036309964843125125526725020742262733999571322606141926626326308894	0.267666732919125358528920514891777690480070804382909983356212130320866140090867801604794479667887037	0.301900764266975716700607087694460576815134437129738026673519232462027822562712453388325025455862942	0.11901329656599962594439049141615894811663371180864332860847872319068016357099474764592769828961473	0.0156259577101190196437166049969431997013439414168732796533880920348386280715645951757920360284661472	-0.0120721220923318497300280059245883438593255033848511638903270136599020150821650081462826268404595988	-0.010156311951362543692397111051829782021658689960747094903716077388474032462394915222105405964316725	-0.00401520983712441131558193345903592018100801359429067293065947975239312781208614575581107084325811932	-0.000600292093141607070644736060107027142230513624805912551818690123170900175246202888917533241003335039	0.000385986059954410290383620615786822945265451945142218484283254892086383814195772033610623680252694818	0.000365382703708725229026695083863597881015946497100094212107126742098822238596316290890157206404376956	0.000163057735169464688569995369522134782631170900647081043437624763167393625595785707711691753148367768	0.0000352715705793772606163512059758875875267302399827744277610858680916732862748191747377413698174165263	-9.14313220628955260523610024138499216684882314207326746880620552049235876411694423651361507174664716e-6	-0.0000132843653232159585953384291286064654311354739946556746267872210349156491195669408823265562328531171	-7.13259044951651298742301167233628979700792430231726452827425178571248819724092049555597123327818732e-6	-2.12781387433081735799732211699568190956364697619399184318816590587736868981707037996100295775518107e-6	2.09994470243624724332867758244625240835453644719957707133495161806880863400638510989853577729890043e-8	4.59122389947561388782644410276961273035385119495303558506345627374851870617053085830474090970348349e-7	3.13407340883763846141984730505399372897467483068696300003451818882877837605738301087356393874566373e-7	1.20716125705625570332348715847023001770054891753859298127637824106382721537664093975944761257980718e-7	1.75667914446956743225791028482887423773974914590114562324329736221369915278253304609121819438981216e-8	-1.34881275585345308387223441727166153392628480127911337220722442646755086438914704991424321245742176e-8	-1.32342210000243146916513609324491598537135767793236069955477152113950802515384322211851067113647795e-8	-6.40388808645499997675007122650128659805545089467422145758988540616757093493269722761415406810929603e-9	-1.65796591665334843239726497432992763756713980742857291383195900385079330644133874759676405931195064e-9	2.18682526803995546212199405285850979422317915028590464865443020986540411087865437103796840780620366e-10	5.14107505808248765842040299732929703522899995311377294772561638717700013747085207355736504421572154e-10	3.18381948865888303500110621779215822901310724795053956441085481105332281244524914458843387830426795e-10	1.12932379039107600611555302271756815487143557481375627347229966494003322870338571414857219650999421e-10	1.12238454877642123728580344201414212912737088564475299672736104439093316089548951379098790438925023e-11	-1.72070218765108168498451049602703875629322259091826725888978383517207344430142545312761401091154657e-11	-1.46473373528820155012411489355523231838172597906330853284071242076418579454593300634598602162375455e-11	-6.58136092077899120780283319740249236675911605423223221280536831195069300142688398235246808210186783e-12	-1.74549357581435519519062103570907789899136724268758581856367727038238252599616680253135643200193756e-12	6.17704079492808215502121555584317613745820818726468139942772487095462796458736281596517966932196882e-13	3.30220850743323916327523586510020332035336028251140730477008499367248096283333293363185412841242067e-13	6.52283472972577709890777726057218543208104090596784595864715006927324512139624460839461244411382763e-13	-1.70521740058483897119750173109732762388277425172158891143803788328226298551640965559870927246579011e-13	2.80467342650736982688991314317236553820154904819579437755224503075079660806717584994902559637049437e-13	-2.67150372339403400991353393766932134771214186026567721529411234812248838448931668263341783140193652e-13	1.93393550626535815378372163534580743044320852929102443890701268900762304695151602575709021146786263e-13	-1.81120550475118907116657199541470002839597875181482632712473359858208899005860501927821182145940291e-13	1.34736715660647467555165843695712021076096849522713978801994107696034206733480051823117481530471305e-13	-1.01327806168183811232670979323217455689807694474709416719820853882943048631553785580355325851994376e-13	7.24457682155291685295158103929684293808868642663854059160287662728936987073251411355310447071933097e-14	-4.63055119618464330760880523010453582684212065854669005218492461498395539474682216480234836911814352e-14	2.74634391675815168261261587432736337560141292982991607279277092495486322000251622300697331770511391e-14	-1.32061516253041921408904294276804511977371048434428334229870341000572653381673724035352049414767537e-14	3.73359444271749937298942950478010660064807697468518382820035191449232505907129349613611373003720702e-15	1.8551914931480569410852082225905019716505913596872085775669950970992203857643215779296408223797015e-15	-4.6582159743968739631757542731215941245609416737822505863898935456946867792874049777241424597780408e-15	5.45484377276579457993102142886557766798548404378326872177563482150209110980839584796291664218552164e-15	-5.07839851148194866866295840424451093745906569366724983311520528363051633892166500704367878981749287e-15	4.12486845850032305369458934414666316182341941385978688022578239050719108896741170970523295444060828e-15	-3.01334145584365525192911891499255168063218694616647070221586743705246722585342629739983114176393747e-15	2.00344968190881741751285226080542666511404774550035905905329424489755775407868993629644068482337589e-15	-1.21033937275289294892080648445967340491417600360026025033750735556434680403187981538826382155266674e-15	6.58341719147703115669214236397988370603338748326375405120667628472375859073322372783141994636819859e-16	-3.1555870041607762321538775256253020071567452201573955729640106934266298168428777940664269228753952e-16	1.27126834383661132446398654558451201894338175634928781096454999994029330398665885187965339393573185e-16	-3.7906159802440052546627783834449391486501260481534560061613691226670834716090923493703074486990975e-17	3.68146442912796146168907211360192278904317324948452046080007338634039099953008790054613526604809936e-18	4.9902136032191763786141309459957586902509624776573562497805654392946746412574287250966388709813799e-18	-4.55956240089245521437885370584017522460501333388096143861230533525573179258696144850583089584341359e-18	2.4311943723966242847041408013004823652298992337548166848812523202163649162386767115220970555913138e-18	-9.36354213115993542364859561112192372075393940252233930842647432954876513153378782713128714347978254e-19	2.62354633161751385381174518858617985015022863025792775267641233824437195814323135875065959574583998e-19	-4.91659088756084203543800470533243385416815852810810763978707386940174029207804997380417343402734337e-20	4.67180933903056676221636733078550663388285418421849631700724550936707438261551184127259698392968363e-21	-2.04306526647035591831302034703274196644240827307751834296994528743974335566892309929522193706899273e-24

==> anc/L1S1data/c_ai_h=4.20.dat <==
9.9982809970743553835031177400447266809951450654532977725481523173087617785033118852782210161379226
62.907689916042833983611345935742275753865322674334911853739309469342419350274610310386347036555678	170.93073999936442550528042377890127374035876662367584576204011893634270848644574439101375109906951	233.531131190840928163563624765707758436556113883269184572582184083440039659617331193679123128927729	242.18526759479510980211769322489936020499687101819836530932401908504566051402362784063039684002033	207.871931633771574752350193934772812417337167304667939309696829359544136528183547350949087157387802	152.190266917413252047258860390472020591992948410209767950662574221862024514751985121290620908722225	95.9976916617739912477223202076474748837670509406542098761735298282494101501877756838393846401544304	52.059812677788150615638793160397688136756910766134971568790949198921859409596837167298478635081472	23.906902238460298964593793375038007546158989003538606182200022400238595606473607014469388092701617	8.93659366638321347439646120405794724527787317654551260072192453533054566314741417165309266747721	2.42957794270954195949975974807076429409295561691152579166638730937321081251633876688081398638878716	0.254393188337569817674371553639774901289409006338817053687406098877767478157100425250206175103944371	-0.185906468251418253225518857720188336410340574732414803845931654776704823868757463292373597386754531	-0.139101553196294854051123795488702765331804219684310101891392559016482435497225326833971923593039702	-0.0479580679599108138214564614810220765106310976220581319170774483305217009468655696298274458260244719	-0.00355573441714605534665798638843502118058754291529155993684976381745381141287544489368177793877314266	0.00677354530070910811666630786144331988717326301527058088429688882980176082206335422593346230286309936	0.00495472391260670081491275271106025935054890524427475019675652625314437251880474412107916443744088026	0.00186908389140470033534117999397678491889422148102872529203800737109683286617116400168744378181172817	0.000244942080616225955561916108495954560821447395385271995996432531294678836529539819251509312062044136	-0.000210202770585200929379697885620572207681531210906619254244136620688804088539225243306060941089442472	-0.000190162042447344110621452400803942025882286599875491125220693833416565560666139395224541222257939496	-0.0000859814586533763392041237208881078184176720105977717623749195446424498507936958354232366710426705873	-0.000019660125024864426752008676874511334959200868645187745068238322760033736919531262376197785085507245	4.32261207385388031584556051320814312480156968485649284973193513585840263783306226682843708322459095e-6	7.14117867114112361697346121212441159368947318506499587290074228688727144278089943051517313299312413e-6	4.08900326378958045134003126754531503673759817059587601065219309972022234661592775680422291539134686e-6	1.35699999723388588411897950260644197937275088173983126534064146489774362793699883276025884067552282e-6	8.13954803655887375466574114056924298493841541422266328629659526705867187614097899911578061529646688e-8	-2.36325844761079108850376835383676297921966665567406073061329320499275902059151632747132787260541559e-7	-1.86862391633501372609628235593939284601862995331070020394598793724660562105188627798285349069653883e-7	-8.23544470179930480359821865745830362698763306624726246055428476464619956612550508449328778066740856e-8	-1.81408085110871747006165351314691509260918866322399547491808282927150060300885869882045965844475239e-8	5.13155556190259254243572820314326051813014714838222701630185773140798104535644289422635675980933888e-9	7.75553443678823191124652666234892487549380495830612505344934153854314490955837985288384898236074652e-9	4.49006736117978761545859802073566908916695492401063036477888803473809302440970820395169807573742224e-9	1.53240641038610150554000901577356180025130868769366643140716855152220283272343676140139563266803843e-9	1.08932377480103545806689529660269495338127653739758654204551689265468031766425990388944467405416221e-10	-2.66016079651352489931106254552614998810174226543757670028893832790581910932575689707928358225681722e-10	-2.19606472031072715224446621894143503585243831305638586240937152993946380327371499558048299923702601e-10	-1.00879942535714297005672155167940201235759625275555934792179953311298779686468866616546424049326228e-10	-2.42352901426920496872411500614071459707671548213712818678757854942243231866645098102993729710329756e-11	5.15438154616150237014162413841692677788351288879931684407033720171632517540623039651419059116152859e-12	9.3390337288684720381660571633431452045013069064027466845393109026375520769140864551872322609014737e-12	5.72024856290687407345230172924965611770107778869495179192140114701571375034497473607513325487592422e-12	2.08461633689019558759900527096093698159076809931419461727451068999420087034162617805917396070225645e-12	2.30311385913533574583262973692049130366248694792105186169734617489087908439124974154377606749337754e-13	-3.11242888314794732356219218504789073525424011161634298279013555313499924030298288021135324873504913e-13	-2.83273224973981847879565349320840455668793202156731148868379563446916308774081098350285534079626346e-13	-1.38613815546648495992443024813229702483085494991031146063500312293456079865538057462626700245228452e-13	-3.81042693440499904371063643802290503313262752827129497530433842678248502182714086630912994227695555e-14	5.00094142184371455206059570677509348457889751310943359234707809758508392924767338624565047419293509e-15	1.09928668205774474190533240417842414141460487958177803357152272970869041615660309798308399844479959e-14	8.7433811171061866694968963082769462038563684841133051634273993997647565701841145735132885249501114e-15	2.38295520399812053503821178684109104143955537218418907734890798314282795109986954364230392566418392e-15	9.79009353056620733585656024965417474643683123176670278101945436769624274680343133483541514860268818e-16	-5.6496195445013457184060494838308113441528429356158228992063923972157992106853024754941153949510741e-16	-4.88455409309696619963485370302735920961948799377635612057271979471199290945944807778834975798113015e-16	1.77805756930705093712100618568129221800570240680261171280100227361873620385824436600363161273402527e-16	-6.60427172483248980990507592780118521381745174239547973094254074837965424332882410105547795539569775e-16	7.32822240572207198382646494657409469949850769645909832024797486805059244917830642348505183569687624e-16	-7.55625225020984992259125451262835372248073147764845752019461924968254647246519939574190819079764813e-16	7.31671116633277280180987276115757165034941819133923119734492728870409884149094011022314917249960364e-16	-5.8940792581137994480271505460209516870390164212702142821024521246309305322690190573986689705161626e-16	4.17231334525390082806000683075033017006704377337229526972938546052733252546445107007369927346115839e-16	-2.14205599898419035931361727828344913083757495100891557634431137230688624707414265039935205264940297e-16	1.39309384266616039813761287828536396005780683339333591387777478039694923067187500553443002708564086e-17	1.57723889514684093958270697008990702823791317473242710141830797805362705367529663582817029358437554e-16	-2.86735403113903884016278840682121429726324988910443443000054771329522594520297475282470753067268122e-16	3.62392724802810080857214842940571503659707160803512629220712052259014039434285938375710336756801069e-16	-3.8468656429107877732716119307540182247083267337568042814921201751699122998119599332290130403396266e-16	3.6012324384130600594444799185027986397422889851942172931258840597269272794799081618085180858688055e-16	-3.0030807755369036215346067462574160780093388248888508450833342658115205778761889169191848191278101e-16	2.19713481448079262140739990463029737804792942253752028768186762853384075918845584410705779519404456e-16	-1.32800404646091360515719827610328972136922548939854012452478826969596166470939761643122934065302391e-16	5.20722728717709857737048832135188475665114800210326100976981261235078686126991586774372766465760212e-17	1.34618935453211285537494415396006708962102516617333937680048213543892014621914682744182647158606655e-17	-5.89435139810102399130380962575576959682965306210095984378513942503455810905941016203421694221761584e-17	8.35231747063521934027034517697017912845989033053167421089237563980366766048836077202137451938146422e-17	-8.96148105252744539777259270102780231655476489093251628288317896842663580133989908456598930597040381e-17	8.17509720160274523660358669675460993004029489513218471795251867116750000816055155461243597912807465e-17	-6.53359969117543617268077986087504795236712216325004508237440250240714572025634021161746285111241889e-17	4.55361722892441704035055439451138912726949271359023350230251469404386553878032680015589820390764891e-17	-2.64810632697436682232034108879195088348569224651430906017224018371320985322951662538077636277427255e-17	1.08565047923641896206240152205076746750070567061915079932937198922510483853366777190710747165114111e-17	1.27508462928289716095291676696989047219137501066389348486567077806754967865454387435563217885895512e-19	-6.482245684155864789552820297213947544618741973038373564519488705550778943007376335972249579615211e-18	9.0271109582997591442617394321458558555332851465075172856156454272557649473504456467147060489101463e-18	-8.94829138414517616934462548333985943514072029766744619285855633693479435992076487912460975884694744e-18	7.43129970855658716203620760688459874955937049884602541556387487763614149719712314388637744147853521e-18	-5.4242166100468738577143823888281802074694976107060738107880884169590140198794585112533002326045936e-18	3.54092532604979045952201489946960654586176835524591189367145831509472699238498253070563873733173172e-18	-2.07693334923630562191431833327216804260886255430356164399109300548725237385616955838692877833515844e-18	1.09154129577217610217319005408671105824024830680161111417043003948164992266041229354177620562381621e-18	-5.09532709104868894735143512507256194709036793752206752131285287879709586433990955831193057092045202e-19	2.08106879948457328092518076574970032339653661627173268000266882058087190932442832753530499899436014e-19	-7.26527033255351055337305591295477806570139200842168190110243399991458298430525709482585634810540676e-20	2.09088887158276016644556124848214386943694565620310134528672912587711672827710665974669125534091354e-20	-4.67260943458584614079503995620126999401418732943876098334367613984953124089284909257906981205560937e-21	7.24652214193205855977454676464628373206682490917581245449496713763506570804176583718735496160938612e-22	-5.88954107813315574114362044065830525985760565697479781696742503368730376262445268577481191752548978e-23	1.05404081662317864756483717288213902901837430014766589350205884370277436291643955170399272593141361e-26	1.64308008318331541261717250573036429579738753258210835806691674324436299134812199553474363922859931e-28
1200.	2066.02431507772961611532382975415996050075088352465664563748210200880671835009335488522153959734071	2411.05490062281853445067580913456627298902251532786150380050857359651434945887276684166779686061645	2255.48775927533121830172527265293444825056405765148791038110092821006354635598920609231178748112022	1777.46789218574459720346208127386030444089072022763358436913641683075107790494275770970099894690236	1201.3667407586616429809088557595016133360630080735217814807977723532941178853971991891242079068793	698.570224200220100986560422537871909678666235510374240470482641075791273575947238240833619436450352	346.299342030993497651320732791871687041168278828842874023396420601030021216869496874916535643227237	142.39918910439278767818557418064566055362341368841069240909990428893133965850661026638021428640536	45.1708533524330796740816823280365977102626210421092634728660542221391870035061990491930683981435724	8.37757972298911154532711615130215238842987134600823483176406456140417541492693043519142749519962928	-1.30993239786589512295801259963520491054093111381779266358578345704904881854833498935194233795583894	-1.93578234610788056199140154141880308933851069645537059466843754522268192586074813601720985777312558	-0.882498555544387497456591840796495367869042361035656880401314952140028871596442949905685138589476466	-0.18070500565508400065962650425323668720355673523611959961254085918494847218189108019277842186823233	0.0521507450660476481930337533831258130898182497458753704070948724828607028891648788697448075253100421	0.0669482544355963064683771723564247080564129638697952826573619629127551185208561331378455081468137534	0.0327633810114976025274930109306194656274372890028373023590283120359241510459900429501826376399932433	0.00819864660527481575250571028317184198537283074776136816864165842514614231638825386242390235137531449	-0.00108465201602566500703488753850735914323625376666056876077335626192188102595657076874608564359775788	-0.0023663232763458589944023273004298216308200839256541317930375952573218161077501387060700919966247063	-0.00137737108012019274451413756161378910875851761447749444382206921707735574075811863784622316994017806	-0.000454460668884620001090270500868701215742551457620028922616474779877820670206606437730667441481680106	-0.0000275530866698998176653951694710877253019415533011617790112686008870930715832062330194453163114694725	0.0000759758052579535098529313173835624674567623233947531085221101092892741203403787871607853561522535657	0.0000589603672141580636064900003553272536026884307892674870836913956620250391981961649473751242754883142	0.000025318597094300224145215076354365494280422164502919367090892847249434946258084063601672067759418436	5.2638299119634210002756776821173541588471342279855830051326153979460835824090456103466151647021883e-6	-1.73025505121113087511772034569295801771079863317280821943319013878921665776684653837871815856350747e-6	-2.3821892351864065283003963517349894917042939822994253057226676228037304999845261172464149342656358e-6	-1.33029145942935857084775835052861778254992455167408339824280397131801944671842484656629497308525995e-6	-4.33507046716455357122259231696819862364662456780334255149054918575957851858658498848676769726380223e-7	-1.89424627344676636002915281911353194796440222837703708400831287595870363029548065362427798665311382e-8	8.25528727946758219511133474822521315132647094109847454818924977765139836412140553560313180826863379e-8	6.4171195703239045818938020813481082420499657253572871741835088439094490095416470843189011868580757e-8	2.82378089489531549717219603923535641750140898562622760682983007073509668932303646543213949017774551e-8	6.18947459573483890945517655014044077453743025398426698592659698468223106227380179539632200561388543e-9	-1.83613944394436997083706975148416897827275039204351146982478032517566126476654148901664141388413191e-9	-2.74435898388581127540142324330656880175243022245447017752028863926244179071063444972270976802585296e-9	-1.596994278960113072529499030643191487491415397237849418256990473343812964575621304060316498808236e-9	-5.51036563194151060885542795593026594116597422334418141567663574275392908425331267469444533316360064e-10	-4.12176862000963409761917708373772314028407454003068206217779255683870342168139572727488683970038117e-11	9.48130525470040927528483199912273706336739433143773271339021155879318242994821591083648556338419635e-11	7.99717148677239481150057414759107768249308137998019792220811903365447301058901350688209494300433985e-11	3.69430248214412739038567304137159308006844412307819346270342382159552044260694385933190547824784896e-11	9.31662420930116570781037136876611834392577932338873445990645907420321729308551774442726186023228167e-12	-1.86399227638243846097914838389316648098179578003320863908471585969989566725267636757474480047219532e-12	-3.33662425560038574772161930134285694000327544760514889029339223367238966797884481843790621315025773e-12	-2.1965601326393744630073040851160323486255470069279028191025954807864531455371351597069974365161397e-12	-7.3585080420712912152930244739326691637134224180850030148582363451919412096032167641350266113245364e-13	-1.61175612295993638882980127749853731036292317195652536816097239401469874194536041643101572474069856e-13	1.8896121358832319123419439942399799533313006645382000448994009899722567894835055840174834494996588e-13	1.2820701760676018081855871692488273179229898548210902076368648281527665583636252416771631075435521e-14	1.63507771580212368563068936834867082383177711800981321703089268568180505656132577160745330260590403e-13	-1.09245946427597557066534947184842391963357330374524395655329018930750783542515077662351115750772481e-13	1.30803108414954832572889540206642979008382656266622237802533577386322828949002777424180605206062805e-13	-1.3673803057202896404925680881684385872562761048713344774697194605366542222172525830702577607626479e-13	1.21318551616512991469619804672093180760885350105004899041954664023701446562047867991718956163375669e-13	-1.09930075900808756338555132257350194175912722059381817598808954491170807467882954267335284523325106e-13	8.67520802898984777545180815515090140487962268416217410225560861468249498695590522457408913094337774e-14	-6.12104889817578431051520460780192297521242951230731772104098073076736810851221001127253108143451092e-14	3.45723787829697915908971042908130551733329290822377938141778415858151335567912075258119332228214149e-14	-8.69025877474515337050880751091775184410712100944700470922660955950240952046303630905191817844105743e-15	-1.33937346802666909882639145132526060721834976874455110850021498113627404028279402801895485225214654e-14	3.05318039390935626184932221352424277329226061719447077216561969421009757756469198340233847421161554e-14	-4.16994226121162022197728215764066654945383694801137721484978817226075748495893923688639194326031272e-14	4.67868633665474057539995026830641028340924348792770680249413504429228905734420814418767284332290174e-14	-4.63935679487230883483868840357802187356659284170848252703905671061746895590330017173559659201826839e-14	4.15802448391762412770394964667377607636385281438456046382591469666373684292193462046593042285845373e-14	-3.37535051805423954521839651271070133824180356450519584717510155258455309644072463629723343101539237e-14	2.43930540677816164120813997954278680338291290789749573250108842372314513297937440743938835883090763e-14	-1.48670111834126469891809891310692593372795106051552774070705608516450492987769125249693496039192106e-14	6.27900366709205750075590513141045249731170629262051674289741049098004488872371992325191726888954998e-15	6.25912043601137028703070692112914587888165961254832650174812756772609999648711805378987027041919828e-16	-5.48264842359095793499497835445183258291410287618422262140595975247089069702919663856806768349987396e-15	8.27311951956584954373437542525354038996530705203055179528202589730322186047737734230185137340115601e-15	-9.24894271507194410720164746975776362713287166874402649024183549433762691168092919325179486330793723e-15	8.8314348649948560496546033503669617717286397582129784105499347052774511688116261956227297305761609e-15	-7.50916123773328966106057339508275600725117285070136340076038550225197751233243131188493429666544307e-15	5.7494925565858338750807866564541234216092863627287420333895648729776314131821198684494564584290584e-15	-3.93568449413353091035843307216105950432103363705749886467773768594571663289495501408190027854427706e-15	2.3338308536194061617337654018423172385153433737151294868945943444484798255229638526744393707813408e-15	-1.08794442067552513857736713167010055551439245311754749140329505186720004892499319900447725558481682e-15	2.36725456551171616171570535006389791318742703966547496803630306992406894099630856116938132988442116e-16	2.56903521884017714765431688388588503999840890919024463890537151606583924982150048326858289872789743e-16	-4.72545855188100060277394545923526147319636233966728478658958529170774233646731591745826246737073153e-16	5.0270908537070751902854061801913490706963062563588023501450152978018144984505160111019517184413337e-16	-4.31346643290766851230703326084662987726719507224800800419302796169065918937172048576775636803399434e-16	3.22058351680485270898016631063989115459450875753261520488209596176719972453760389647455058578483628e-16	-2.14928261068851382796724808343765698716759138530837179165323003129631838161973451812400841761513308e-16	1.29434947206812853078097558135001711285264116573870786865665032006034703426181985253659919910570888e-16	-7.04084352650384562251962391887847666487566051835271294326283952508301596509843272572249404365742878e-17	3.44287851128094403128940155012310332435016326207735248281843030574825054577187096701663970958443949e-17	-1.49833199966686941367679622885666176766876486100652994050678317574122719812098472352839965291472592e-17	5.71204171030062191034464688287932807569952365835117518234043674229211460783076137244698460690740231e-18	-1.86240930140057681398601721577556797646327119310543509713546441712098471651411190122521613963166096e-18	5.0061671788465494492155531344861217678779793343132759171209858072751743353938898636583429705387192e-19	-1.04451832210415980351569631502096122984927577842215537181161890691365852252654146869128159349324407e-19	1.51110370569176008030030412853839793782666510359797117885360646224592199981140803045660531718832992e-20	-1.14428536712123095298113278543079920881594851341066405508732063792794568240110787560395924760212136e-21	2.67692848088695331424674954519704203795418720512546900174386691965184700839303898055440547705791872e-25	1.04375330862445757814696843814240708163173684221873520415378582500785260771461800164373214275333804e-26	-1.36348103028346104934881622288817557107151924650397817303989215499061269585486620895418665098144604e-28
-0.77946867558040254544107254504832157380765276677574527999590053536320931638259853460763153013940606	7.6160235967431873750466299521744875741772375900236304230979823440280226121111451482467645072709306	14.4267321482275325203755461278818501003633069493408633952034374693778962973823591204190978261713969	16.78062776165362883538179209586088300142332845816758029953420278916471443600945069961612093648334	15.6218608458181848528788857456921916007132308891754587037525009833981083724981101904959596990709321	12.2283462637515322818835331650696042689524735723595962980470003920191902961269843297702246867403878	8.18926551910413679316127594946817565220210598843639174640983843973838945016958795399458024878158794	4.70141856711559573724272694224354803705948487588133115967427252489439569233613514778086921227195885	2.28737251596715986447315984689227711624837388120981599125045903262900594154350783734224727569722402	0.912141736107548349660463292802998333953260418971737079158860332493867239198815471147501409823579477	0.271483915886338452186199450108899258089379590978472692531617547086255596352158438505660252027347731	0.0387548869946660255157990768877655869153027596598620257032636724897086546470372848427099004935537177	-0.0163563778499081288446640211907779374144692875234466653507392885919003396353080811037327502727373268	-0.0154507747223164035417132217388053562641867235412924427270642369541626725268357525759706785546496403	-0.00638669155247160946773726472149230920055283571413596999433109128006479696053461013793806386407349485	-0.00114283065261666338051561780494059350136446468702256366400961393566638338463664709830182680134992594	0.0004582058988449385378626703284288809591286423182087928019078076455411056524058083379879554198829464	0.000501791406368366303291121339968994892805724164868352941349406684602592698669299571145526210310527694	0.000233515944968070422986163746579738217605271716763473941723946569403823792093860765429554130092046371	0.0000543336404570398921087232961711089541544710697280793604339460980909914078679469831207509554743527157	-0.0000101801458562939942379028008737372001419115767114696936986720426105709035056417385379844048234115046	-0.0000176415712701402781042510023362574642933346089913089436245264934248542657527664962269831320691525938	-9.8603198799049196002149777595451915674993010414600525830519316944211726972946127346333215611637117e-6	-3.12372441166133209501257043596162894003960040710734053704505372171897571034108585373022527843671461e-6	-1.13397018653880188046400506772484316752078775781540496111984174619615226800783203280392244238100537e-7	5.7407652062021095735642565194029122100202474653320508329229845906051613281792613675098621513395523e-7	4.25811256556509348648450112563615974995635791942980327138854002472179092906327879607650493029401868e-7	1.77777544049231296279502559301600279058465367283801354670017211577470438292955191496695410541113045e-7	3.45692405459047748451031561821875709842215448721496541212985947665758499072483307964768105871438513e-8	-1.38177388363745609879817386934310108975606699688650495361461671078972017793015929436097605485453809e-8	-1.74029998909956363713695005127078773656653617455216578979695751848690749774870037727067702535917074e-8	-9.46896126503623886349743340924143889594349826219860297189447148304530440130125832121908108333398548e-9	-2.99193208038826400375545002451998054532103747260993428061979008259687293202431413358300498372105325e-9	-6.85484397400865845467116727183075287513491081373534035799960481279145374205849662363425788357265888e-11	6.14689737328122797345536034115362280833132130793866797858749404603892605780449508337791852276426278e-10	4.6185549671855522650069907493730136927706290750753096323460290603030524309777149899831616287374388e-10	1.98785380597485756356221644649183588003657400225948383868751035866055510635681646492846405506306532e-10	4.13671972148256678911927557350786032511214220693664619640322960094114189210021820991160508168047826e-11	-1.4527904905991652258017475236837180564851940888428073014903965873692126567162294879840665616793824e-11	-1.99946506352700498354206507032118207546961908995657463579114442561621132956520019704485978134547277e-11	-1.13830453499117090542717747775336546759001194042353220028851321631040922708402178186181251349001699e-11	-3.82842105438908295453525529674685445565999709039003949320292943136324383261265062931690557698569648e-12	-2.24749735523502506631781335248700319683676415399088006991683965861741730042175157194395462222670135e-13	7.06879656446894015731298563755901885094164017488722252514939646246913371314594205315160369694041395e-13	5.74826886672476014828109978132015251195511454894163005799274444959288413910763738165201278885409968e-13	2.61884634215637421154148486017859791973056143722155747661406140562062620274826271322325296162594696e-13	6.2693251943115782991232837649374529379292341071868233871573600739644395655382192190630879309414131e-14	-1.4507908459450733892462497376596059478246687416476218128408921833105330906670353403945860000975004e-14	-2.47032456535717951563680427138882194489444209843134697015361427408112785204433334713695281714875157e-14	-1.54156164794078045240907467520759282559104464454248814585302307612736966747187689899952763316386675e-14	-5.38856602841575793714616466912755791600959812440116702664111364284772473792488436193725503904140726e-15	-7.8669084186036080754688113210875147373640401898855446735566601223913179031495175898473758466258466e-16	1.04641445760219788889504547410516116576599123181401703087976362801125118288817875312238503700348296e-15	5.23047331227749566054801704892459147111095386527098351541303279895502934021673405420258042409697541e-16	6.56524564660189614996431568832682089859081660972966108635029811910915300542796396858233826651545064e-16	-2.05834873692557250115584087676137874293220134778042825460892161549010698074524343511062357317515842e-16	3.1229816281126070450922838413857142563527242746259788194788220728163792480869379698467203784059174e-16	-3.53332364472637960447819926960820483386295519311884310184545980628206140188961044097693325644637038e-16	2.78059823288005936328594709972944560641793247914475674895664405314014510345294849030241371694219965e-16	-2.69773039440604869906818762380971758038197877355957602030035292122890369065315503668883192939116182e-16	2.07730530962726538186359286293019787712333436438296396566920821762569790690739318382144438894561286e-16	-1.4773849434176001094163286995476818916732333269916563929600781451618657857407479320846489903397837e-16	8.7021565557884209309275451841075803970793603152900590840108508538110446389701861901596077662648985e-17	-2.60632524662532003603858221317484990972289860749683689215976448137284889759429634916313622722754896e-17	-2.41255015017597055097117530905054855501097834163047826104190065230344762972492669773157787446527288e-17	6.32907896515816582818672588500763885058487228747927888237022614241061525283792764676882516657131675e-17	-8.85582210242437730015383644734202480395887850777128624780801512965876089418869820316635148987890985e-17	9.98539612453817177578180096426143385792737172404200270711583380797916347389246999228799256574164879e-17	-9.8871257981419360868650167467940196871402966657317547978162819137941114576181913654400034606153325e-17	8.80292751102781795216122609715051613932205902624443007532735957383215919057584198254046817471894091e-17	-7.06616602147220614121959945547207626791470232591034971301025869412043925410572197225411082652649791e-17	5.01414070736496152497208008883327478839099485965486580892548611208377357785436299319108350886385394e-17	-2.95353405374830185588684474710076182735376933333074582562753151921551384096327647210739926497730389e-17	1.1268589230503883662193929216291343532044371233492596513111823538417365239179049459226089680926537e-17	3.09138446374095066846671568476327410796607054010220785945869616933734510798646904270893429214864599e-18	-1.28478853456089112432698445068025764764420425870507783863804986846659024724435613656601115078060567e-17	1.80838768923915938996057576044081428108111761205338920143203788325023300346311662402852716329212173e-17	-1.94661110795575018246252227895553023600640960115105811850754775422617581424719093879699255183222951e-17	1.80045305833506147461779909065865437425614908193659047722618983774139320517726615355639834598582617e-17	-1.4815338131248768449790239146604744386322265512640423687403948241305158800409777266410176511539075e-17	1.09231284192644388026954243786223280357664886929290668884229367666330549614472141493695333517062224e-17	-7.12853803898582104685352030560003279862692357681716632291579733532306819531743586665400334620501655e-18	3.94811292675726075615912947937644384961268352481789026534056532315672089290721370162178717346937622e-18	-1.61933997867400024080294512082051115025041093671640127205159521068074734619643558874795526643688976e-18	1.53093494076927496697469572188257779261131716226760803041080909728177281127671195064450797948634287e-19	5.893431425572584720579308975161513921125046565216377839362602493743315184117484856197139686446586e-19	-8.16512533446061886436930670807148232876193117813301142456883658820186518662570616673020147410511028e-19	7.40935888485648037914937233019034191297893961867086654030302391861739450832448652741631436032814891e-19	-5.3622311437259359159764540826252204471145429047299930174383617878640135073737940182064239312895579e-19	3.18498305502380409665301179030587930919018993348530157491889416753009179717464893940512672504916832e-19	-1.47597251041916848975489122505184268904471838607608731443271024303522785120761012041503948000198386e-19	4.03687616470288497747470809173961147355547822526185271401258461594738429133778793397715179165472908e-20	1.18503105292301688177268863825781051689230697536852489094568332097667370620511051404304345235678736e-20	-2.7649982599635340224139748847059784335622500387844570360562323260736262627628202798276914870684305e-20	2.50613911829253725754864291143191237329147332060457776020366709217025680340558334775044480478647415e-20	-1.66623774688183528168936723847800896986885181916423973078397591690117910940288987144259157640328165e-20	8.94761533388785137797741230066011986161902939292329158418642443709703110991833757646887746821745061e-21	-3.95958767159088971405618560776213725721139137844993209616956359524660858498059045949473499052407351e-21	1.43016628535839902811289751731748135400647083759810573631546115193868027156249228748815369452693578e-21	-4.08050620759192343929678280882059806871044908126686410738285258778200609243593709103649404925152646e-22	8.62486040572260222737879188081501881493348825483642746784160078969299842490783524161834849002147273e-23	-1.18827782009404903332442853844201496515606565228992378087246087209999161929076819368230723286378019e-23	7.72876077499427700691248550360157000835279411360654861767921410300415199024914670108090221046621316e-25
-62.907689916042833983611345935742275753865322674334911853739309469342419350274610310386347036555678	-309.76738352280393328394540748106207370913389524551255281725337858159613367708111800761955	-671.8013629266038132116523796929130408712917198673981593324399793194080161224145957292146999999999998	-920.7367795325189994646040211534616181435407455818527976696534593390677001509200550257999999999999999	-959.5175415686095425859266588018489220473597263857767654754975134805504795369589866948188	-829.1824283254907442729040641588481475727567893852711607060041632212747150714246319649807	-612.6117598308100735077151734175952123510670250677300043547471163489619936608303013063572999999999999	-391.10376986890520846659242161676591066041446433686565879188615219482786484804670514848786	-215.5888340794625428329472082505318585553410521498903179050648915493504995837611652274919399999999998	-101.35386943111476071475473501401882041462039011906144146481767359093964565743534839895591	-39.35791902771742583584750082523159801706293167221824023001767883568100993304502453755939999999999993	-11.59748541744324522981946074385331861792339515440853302926601918565441908595370744138644000000000016	-1.8154288520562746264767928467884819416679827917656569297671265129389242389098627843715529	0.48246000169783923097579584474260085561907903092826816463989539555104261795733149609843438	0.5040156659903667714590448619452416076461284841387724845055665934042807538256109485966846	0.19682886276056027302411457177407564074021134200102884802866558963822306578291210849103288	0.024653332459920238457497365294493531220226139280513679931246871213210719625382211961500183	-0.021766309368690707820833102930922255978717990782997279854308895093817200659969145638869744	-0.018330358922485726839753207882325068459160010058576038258642918504002322177460156769684325	-0.007471028659377763643448770380305005551200360968521723914403213826861401640725631337653604	-0.0012397745362837914124822692197346772537336332125297470533507504745094843434476225492409227	0.000672283961488824464383195742188959018036127841985464747979339908016127605285402229463472	0.0006983857899651449517685456497572117287736176856327359161422690885003879548191298804705648	0.00033441297086177532497450555406643619930918348220083594644700716264825947069406530399410623	0.00008427480785115899585657951266498773203802473089220834218876375155774847845316536628743568	-0.000011549996345115595940581230059281877636433410557599255772199749500110192779870422664103633	-0.000025720840781858296116934353490332655535881448008373697151478292534155082116389461815524261	-0.000015539835375910988211432266500026713108755257442115468101386332037256301996326360058194117	-5.4416660210435928467232942380991199629837754732756651139786362249200106468859160835409531e-6	-5.0633304872133590525180095218664822064774903730914740535632592356955451725526455297829349e-7	8.192490786969112879712319532995203864550177215553690836721080124922444636231645936584232e-7	6.957284397894991217540153164047266871220907240091762964960463781860080532563423347647976e-7	3.1935266731500332692690420447903808031267156624507949508983365149635096660321318001222858e-7	7.651661556889633296142926915430129164063585530594361148835900484314937268181156661143167e-8	-1.546336873394327811254415179715551695209475093994290550219621284313707393159160632994816e-8	-2.8211090745641289251166491062455866418491395470416503905884570886782014873768033490431892e-8	-1.7029726066242091637277498442843570687580360545131194771272178886277718541968913992734447e-8	-6.073476347075862121199269164037913619512446847214588423998303422237063989549311551407254e-9	-6.018967142969804048585112017642493557594161453807321766489066750691406087084587588007548e-10	9.296259234734785476229879354117745298868672311393937670135391728914938395377158816972511e-10	8.169415749801562912975513681659375389568604594994163169701589387098249902850420995890427e-10	3.8853907355910946844300960957618923384646169731713307093252697429830904077585520290032553e-10	9.978682701221335784552143991505217060335498738051079708569172925414972477315212705164235e-11	-1.511613087310538298254176234881306217587055201719694052689968522267687214735045840926353e-11	-3.394178602216932188974460101572916328850190502393882197247702670165754617335691118243704e-11	-2.1598028659129988813030642838195607113095504153026709824513608807004767140748882328958524e-11	-8.175553600826757132884664783882094802287428351776430384841945747313500942523090301206111e-12	-1.086923951967391007437185199591604749157547668120300107514671581916671118189677721818202e-12	1.0793565993400209992042193579271939964223763539463160753339726880768645739074059283148449e-12	1.0504584912072772712350450842709853986496658238724226675922658529522173330861959804387899e-12	5.3145133086700651951667015833220185577255558916204029033215090644727574508682540642062093e-13	1.513417093923697600285538140677501518250441281663922122460228807243213458296542562680555e-13	-1.0381516966801479896138093331058966122527009143345031847799519114043006219809682553144458e-14	-4.2953906069812247969490583591445968546635067787426719546785109992215416685454192823397784e-14	-2.9630573705681763404425150636709684018537172974370786341192534967929876494693253201335289e-14	-1.2080053884358059806618878694932943401183215526676446027658896118039041354224571690594629e-14	-2.0473718316941035606770307278890964084627095080095966167814366417661657127208648595638432e-15	1.0803442148965974889910054909298251513512405950506302100292630872146558780554445332967977e-15	1.6826519337431140093913796815948918380727702418331726685790779215271642814068370301869954e-15	4.1775480824623955820055748100155992289220935422181878248469518574123298087116530543292212e-16	6.785032068930385647860460231986183400243275129452742631308537089797255800452058366457758e-16	-4.7667600519937809897920007700229625194504818984608281061274234289108280284361496279477921e-16	4.37556298541965052980567962703314106969003331735958709661827379753402865679868152096015e-16	-5.1470792586833808536978894761575696548653998981133302320074220513386020441678779408185002e-16	4.0238031954054723712431008965487925104263012171088611205354835153149624982253103091706223e-16	-3.5111069414513545300948408617679838433138101283290859018012825408694101468445631513879155e-16	2.606951266630260750248974693429688999448366782395726502100043288339667194744892384977e-16	-1.6616413725535579008471072647231006033445344850806227851597439661117141886818333488454811e-16	8.371243895480513271088794482246569682549097853232503209697562936349881637851120733750762999999999999e-17	-9.416165020119968923830225724481405221236267283859779510151030214047992731295418496496920999999999991e-18	-4.5297126031642605535190750191255488178677020211802817454533990393154099676768318806866864e-17	8.101617158302453574864341061948311643403610848662835615339853693173634902140900926166327999999999999e-17	-9.826124064619050990740497714066459672181099904153252222018520836050966672496001464374217000000000001e-17	9.945242944181602241134051024165665773683228656052460368955885303904052374163144458936929999999999999e-17	-8.906157310062623313934657533287612148190549413060776106408778822670707193476616911188943999999999999e-17	7.150826186658515132069669956662305435153519148868352515337347540524365773237834112821373e-17	-5.117187385436182509599321669058307391246160999420507438978418183176524771559308977457498700000000001e-17	3.157511548237357156205311808740184308143580969748015084856353825592546876402485884359864899999999999e-17	-1.5091759617304079181925892683506653838712820229177929553165048285073022013520517494185331e-17	2.9315416751997624589343073512705493268963253914158449673420292864534189317386719431844511e-18	4.7537022353744447717242160230792989164346723319563890329391997840387975949302241595201632e-18	-8.565041389684738293137977235924480176040924529256747107188129934511129533741195617729027000000000001e-18	9.51991048473101807864616829380924756191916277169898775470817177669034155534958071458032299999999999e-18	-8.733062385699499321533236935807091515406802351371093432948634419845755673079296047811241000000000001e-18	7.173008941114155968608630032630113041169771233251678411623753132899532304336045490861905999999999999e-18	-5.5274821317961420109335330371322238014322317158291550609820588813241796387150274140462872e-18	4.1717848793099879308941509515064295255167702885439580601181759328037957241659504450412018e-18	-3.2177474174974151030563837977454023179147575137000899210753243371489188740528550308225057e-18	2.606140483340690008498448906876884642692485100822574641524699364394155066221781729819168000000000009e-18	-2.205389793611078753595212755579902342372139966364681607771605764026462932364699136799446999999999991e-18	1.8889612102846759751149979264295630957096244661940012596300239244124640344739443014832834e-18	-1.5777437382351774692463069205479688805324605094353042040196691757981275738694787015684251e-18	1.2482050251738562407326078351828494490525386563297305555120991765453683652428467820635112e-18	-9.170613026555303395297756741905653006782900005681364294309510995218303636616956834353531e-19	6.169339733771720982158398899895689973828573578566452587580690817961738693536602981104821e-19	-3.7534822973198742101594744725574994590644091623049556150579467973847884334422295689076759e-19	2.037414842678062003656494776087052814711392445681185584628184865042204609951987935503787e-19	-9.696320742629240334738844657050274746385308010969408043393178836847057085128479149298785e-20	3.9484984913468476132866447323917195252425029597747110956111596846278351916886984064269727e-20	-1.3265032320057270243720936659396913219328652057484426164831346871974586606721764562418786e-20	3.4642221400161001086488146733880803584760379503191783787138863008442199759553520340354412e-21	-6.290069615147879888241579769411996644583316170273649120782211210071692602475122204703553e-22	6.000391830372570310102802452306441956525907291704210724234152140062686915278485644551606e-23
-54.981951946766260714158192622093087902031896309576246615668014339054388698619798768202611929101117	-260.350953790114495013515327938459179950782519885859213968962723986701700173768126834953695836082427	-449.041999804003353531177732454248586979204761372266731302629071235037137872037524903260251268762534	-525.630953824316439491292555156495736279777431455065303972389013179033484149902307530553065259475938	-493.905420716827525180229714061722710115432071358843918494141616815105528233818703465716107851552988	-391.603129846084664489324577752496275114638371109290368471374824508476903608209587722244878143328457	-266.845218182162115300600660156900013704967566608499995139467903282157932867953544373355309376491331	-156.885555925603365309334327213093777264823853714304907520225645006922540293033311771418384829548904	-78.9930200392927860184027933605438609736494813455918236389797805622724165407473190586207275464001393	-33.2762228112124671654072723426522728517245795600621483791236434647862796724221761565273995620062073	-11.047411941353980903947822131997167255434481336748182019595081301204240679616202691061515459550329	-2.36289980380230004428004583354679208045102731057793710939264490764812116519248745960639145311599263	0.0943574546020721742538211050613931110182346846149244905384595536100204102944433839574453137807799651	0.374896340505659035125107588915210285021966331964443971934727956290153371328947156857408980084488155	0.190239720617503326193810592460585679024375690990341272104814397130583390254241860357359313869700757	0.0447788182129960666075987384242277452181766550562919166948417426227958847520812262504889598985782418	-0.00791779671307332078187782113270775379254218143314288646842563848066767848743896634150145345801416332	-0.0134066954331901308349554640574525296316796712127291479183699780228990554203464515349698601142418383	-0.00699761031663075953154787538042067750821626955993461347697518505385076203446461127301517996947663764	-0.00190343916182378825675351911916083042572778813974549655784515537059322707066294885099339384901994779	0.00013655880792716003414169177031949309161686062602244560864508989163569968531144163873927056450709704	0.000472235029326932300295725144573745001033432951573641333474278876703957939347944158636902129807824771	0.000290139606858503836294618695524759700634291357100633910552872939060513726306135973303877317873101136	0.000100612040084516977362182227738201436689979763280635746536727639378366738009536921336345363301296614	9.02543754424000678469576970166450729480704260979853644932504031959362905703210970282844813346616305e-6	-0.0000147917040620076674888658742012483833236951279891361066249291696963850870289382707535747973965942852	-0.0000122316054957347222056518633744399943526515874376310262522951340846232264775114267423667670024180391	-5.44623378873915136798123235033476314699751143773286650625297062904099597157306733563109848664615129e-6	-1.22481522732569823033826173469326306735404507012172802586818514020925533899448827033008549262499635e-6	3.06891149503275037597356095066159919487505739471400271521073141434438262395327950858345285402939866e-7	4.8548056068795130102397894096350087796570063332787994534795696078605117282247944646274492538938937e-7	2.80759468517588811538511423021169627182394986217953522616053121868091525750845706916546864576739224e-7	9.51393293920070915115712245062735287120143327346415061965156923208621723059390316596275857800710793e-8	6.59513223598631945426275263512901544547189873079340392005108505470018178943610319556407306081572087e-9	-1.63468317759590177880163486366109036529443971239889643233731401052101936067603401447788371025101078e-8	-1.3331224567524892073539611154527441520341094778488289711216026441107058626382244448172411568876605e-8	-6.0400930061839236723089698324276556031860647790311642999907518261257719293716089772083882467766313e-9	-1.41078935310737124054816542351890068385266176724770158738602730412030767114205783121794423779707503e-9	3.29585531879155334647438077587076439339868649772890921772606160279260031179066234579535002277530266e-10	5.6001402151671872245774328557215451614758441448004047368761501166646570609278906769174836907983798e-10	3.36010416098589805863337286975016216951795283167049631024065467685132748620525105325872927937105015e-10	1.19682023815565305093979670032268883152259542179364659973596509019736053919655015007408820297211771e-10	1.15148396272006652450306502816061956800885939222688850195951946521522996251993415934045668330890738e-11	-1.88036691734758605221251920642509422712655499146780623727994295019163995278060385599144405995362989e-11	-1.65388924329240090842081801702135830489169682596921100135399578196709334858566055399996896419815988e-11	-7.88944453417462145153731808356788080098451132663876507423408347040096406767191817189943057663881288e-12	-2.05558403912636352229831579192552131435730569571674351774443426010830531139056132276019135148328998e-12	3.06549551487793962122558629625489941063588834096406966439254991683185286290998636365818665355905871e-13	6.91393647662795871437468092183658860354689194821863154922463812933070352418536488391242217138508752e-13	4.5032427314882283245671040526574523821829908988334434926126320740876411082785942091147073394452155e-13	1.68114330396248181956722494875153478418024516586135243540040070598262299913839369631292331230735599e-13	2.71848713831037174800087369047111722199965686570721675099610979600006050633245510332426991581803947e-14	-2.59988704012398930827411005927580635381589871382467291538104943753704652335929171064631236016189984e-14	-1.71765315710227003562255003812357432097993515305234090202952186742039623222650941102185614595381226e-14	-1.6820941288465504587696853564585352106885233970379164911918654546734142850609762986388796835123942e-14	2.93805839678379606236227863518586390124609314341635672926194566725371818833925221879817309999043647e-15	-6.39888882492138552768415367910466984399550779755829629683244567210751715867549348295273833403595552e-15	7.45242764336187909311578884834304274810476173977182546450111043633918757949425812132803115022427992e-15	-5.50975516882994579754349099837043577811884550624420653369374711442156451982448819187901475478064132e-15	5.61829099627983887736058947089336024668186583444263824626424718623272063570569625172599042505770988e-15	-4.23308659806236940744974433877907293761603087633735883171925189838389216673324653586974036741245119e-15	2.99993179006365884811765900400397234769068240562450462252909259431827366211576997796678242150624956e-15	-1.74327243802815913798486383837549145996951568959031313811754567450624698190288904260222351434849447e-15	4.51897912636749316559412695231115184009713270331790038671940004187769859812139619612079300611693376e-16	5.96533067985904321232826791585013616778219358356410104904538505124391141837841167713933341663805555e-16	-1.42307752563524025340794811561098278442764779112881692999846259250402260727678431414208776375991874e-15	1.95500525877077766413458389724520729946902305924410095982754740295889134732812414207831675453833118e-15	-2.19067201389277402740241090834896834556357919298102483181863103650650212886786892567521860376957822e-15	2.16615840929194179871522776188084236127084312133713299087343200166930862353031750653697729776673173e-15	-1.9303984135676857400419038277816482811902124943717234029779308062409806127621930548553318446328468e-15	1.55428096555269408216857699059328846125603908675798841450352218405021298983547578191316326918587236e-15	-1.10910374018384204582991118140222345196271110432159070061232326084137841872242519691137979131934719e-15	6.60331694324027661032883961722469814887431688084690026571487856785669110788570508558992570320018838e-16	-2.6026797950355578411558895378770643782836481051006008033251736951587638999873826673028959924150083e-16	-5.68528405325690763551014743167542072789449757085111046162912970420647802454119342114934954173572118e-17	2.75163119686678604593127820301297150209122695792184998222097278628500657567180148287556438620265563e-16	-3.95486059125452680192785897718669169366772582958268007278058744457390487936931637254239616363405731e-16	4.31305807912101257763746273221538156953627966775217662226571910068276435392047774510447531346394522e-16	-4.03752789090193991868451797616571410563610901249622834169801714699459334276776727352369739362393628e-16	3.36608477499536829039923230919778988074194732926912098585882612604138721973612786321033311457738914e-16	-2.52059401444612093413140643258323721849602760055639737880915354524504046915725810894522843686369633e-16	1.67792237139488962152325441894586932608622659831037440546994994216161868388112369573089048963137157e-16	-9.55856343798009201444039140918463877661738612282734352972645011574330515951786599146774401019571762e-17	4.1278500317333534978054207603139641864592464550065570441318698082142159602815131677868881920934291e-17	-5.76481036592844799206769286050683738160737147235707561763901625256478125910107267510277090366221103e-18	-1.34504800383659854495956664149740763305361698406454881162110055302639723204479459117981971177853641e-17	2.05872854483680459071462866097454702462598135995530345547996224892491895782234119798887587935004309e-17	-2.01733706736069694144669788632050563644949957682001106703296994484662095067456116684867917821193621e-17	1.60779295173343511560636787469268692070020538575878992596129846319355756639666707823778467697191181e-17	-1.1042474539704028734186993450663408250810928939661553621153674664944260607334007423544502012432924e-17	6.63181043468266654770224375960643269661504965865380302676265458766907518050180141563720642052451687e-18	-3.4579280995191787454662714503690131191537751801581457080331751121363349756349525575966632850331747e-18	1.51724217158357183636102228409881431176280976252949983716258834438399159537146983022076863779289049e-18	-5.13354038152890516160336449902447034378639464606912085909843561798761886209913452230182147234721278e-19	9.16092097987834405359194414348743755537269468274686519944168502387873976919400879906578004005902399e-20	3.41251805160184931610782561027389133544825550403357244992489137413812496813557012133459247388431134e-20	-4.35567969775004009878760784859329932288456948350026837238147074510773089069262590244345501071959924e-20	2.51209159654193309363676829665055788748421251349170988076504241548321479910994447986294598484385475e-20	-1.00055168065256588096145043354829555294277346649463289022373880948811605041778439939996511068258588e-20	2.84799029025352619677424602626880231307653108330406546646749355403098362972618242263886845407180639e-21	-5.36703821644933781591487476383326251127505609017874510173770743432837543170231971774405663366656095e-22	5.14682390287192714888894239947634538817079570014187501594478305736761608580104744377991826236943622e-23	-6.36846564351040633618677699916855281338192355484446149420808404799711848983943800801797481286968121e-27

==> anc/L1S1data/c_ai_h=4.40.dat <==
10.235714262154929609846573102742022072660736451116542146922713263782967009204215766609985465598312
65.81860900680185322160485473012256456438383892231005617162441901557829514662003384172680836280222	179.669974056739665187358496780181092329492940082352907357270738628753879010102553203518472866056611	247.768803968245795187933633783856035715265797705835752397542938351886159627586051048416088356439972	260.609877150801252166341161570091496841814004780428750230464985881812097425402652516966072219426343	228.02569726993224485034629527045130142086626863354436308760767661475962332966052416536360731739569	171.1263489169368515935308873207205621101292025125364144122497457750567432323899010866746880694066	111.347966424765265239478321801636212609942826137202777677422387339315958577176261898597068951556873	62.7831103556307675893494891181051427119924988133539715168233923340674169438672967430526241853390402	30.314921919776358527155761859253074421912758516613546255939505682442071478471892598669493058109	12.1526790766284321944586210241643466854626487844031368084082537977033219362037585196844182148764639	3.7270137024024089313403372846460103314543972642144783776791125123506521927984613942291213046773829	0.624154337919174340663649394210437390304983389860909861108810909882672292413595704416613953912320401	-0.155741226501067106404451147069005282775883695275233519959751344094602706488892669944896155068733843	-0.18172064628903798991267813645257981560108263557871533458714675593750639125483050605136686258067598	-0.0794529704284306625439580868195023053071711257155754632995496235089308693504117164833576359471324482	-0.0150994728908724589186260115108937179567877070845506112567217407285854030705418312281895995661831803	0.00572273532468327182199538796847497392912085169772852261482808521355812068554472271891523572096968175	0.00669029799626199302983930884234996109471286371664043601860605768839427982847138044471633692176803482	0.00327398838261579810825212630204646335455404683094188535177903109811379594705483088450828043891973605	0.000837510789798026956027623351852073828270953964184127085624250089948230835292173542242887381961103705	-0.00010365787276637075275689322919415781671656939013002023360397281778298162339438476355122731117184213	-0.000245554754545808691073204331289783563956943164793436590333519560216757475462661866023310178632551511	-0.00014914281211602683422937804264305145423761662337572437561307713000560977138716141863353533609192633	-0.0000526875978477071323625615834154445964033087465975554651823735505433234188038091920294742030337914693	-5.3645876721012091912538963555589717275313802238727533199449297416311746874772759659902704132570141e-6	7.58456791339296766399812923902255488994896721064105735312637570887012517791381514046822928071596143e-6	6.6382716997714874430773827984536190046240283827022435988301971544172829257023113919854874116051369e-6	3.14028354201168371698450612626424250528292298689376825583084955694035390566077785990518089448442884e-6	8.14237150323146809615036191707118995361231903807566106854582296738205846603535186037476914437394395e-7	-1.06188072901349584316568651019080682818746168427396142314702491692630390858143945216029428842147573e-7	-2.61509318653283152249239011399817172516733563008259265901284233756241276640828214767410788760120634e-7	-1.69131219869765991244241545992044301682938666597315214324902512866288531098277580703347951704229678e-7	-6.58446181692400486179062109315147042938513388813944884689946614167427972898828684799174331953110023e-8	-1.0276809523371596033538702841875448757159297129049473258613940157180293897425201106051814168998947e-8	7.45866347077526699890611947984047033188658847682986350493630988089643508791729019484058708695620809e-9	7.94731814786287499184847408583156494924930904402353102244570130131935971596599770361838816007130816e-9	4.22877919033130052435466476167992588478514942229284679597357210969112161014041990527965484153965083e-9	1.33040530820466914970619193647652150747602299816151210338741824556579263151383451522708634969567833e-9	1.68480122779717707654036963455663655415791395749196911250479303845237329821978914289472015098263338e-11	-2.99500501252730449492121953477911612112542984237570372495651539322929702297327525404108621538722909e-10	-2.28334769480293481697910674912553296846936690131051673887348191712632172425711656309493791713857779e-10	-1.0457456273073899285043199247676040865884226359518888704875224273742432578064594931045080856267471e-10	-2.31654853134528133646188302896350454096666845540816877362781864503157506098591524682809227676625478e-11	4.82833646384705812269888994399459206616866665254001345985132355813253278599634366695779687147776943e-12	1.12333068819923949324792550473934488566496073037126333130690099884005006640875453696182627290502798e-11	5.63416503414507643138896052599278766999428967312552659698600787335300299254415520706407707977097179e-12	3.00148654694896118994978966767704501986506302722100503542061774877500271250678068610049818498438122e-12	-3.16746647895859272368861933979459458590944075145675943387272092225933551770936825543916002268338565e-15	-1.80874221962306339959464753391333767975400867944179987739490223148931500710716695551934854398885842e-13	-3.06083337852881178976554881639524636967846780348109207196675961548639386629710896082489945209191819e-13	-3.20003042516341858866057363043695147445243258088235354371978987698504831911503657506719075247501851e-13	1.70873240951608706059537487972541382453412380909278831405709230967909580702305384468480761021243603e-13	-2.62980242205863603647353171548036485552466664529418374136564689452924903143218166269335046160594282e-13	2.78726217413667718053797255316209136269933899850226006393976061020169573052015565288770547937480821e-13	-2.32679728992973000932989556031957440099389528906833259876247207781871778192441311050112018357856897e-13	2.08537607821743323094625700439926508925410812189094664359982974014862935034116247426851898589690706e-13	-1.57431641967934788200268388871231945598924688271422904421341673812028915200186510617511648027150418e-13	1.13458686938519596072074944588971554103066112856456247129206985363435718284666532730571133217822387e-13	-7.50496200873289378812514178027090871535831963402520198497531836672535810067146245430761993744791055e-14	4.34673595206604321171914701815459600155200703905491969021486350055818876751485702613700312089662394e-14	-2.19935940062333200806458795001529188892758424759588346969853486188602764520313581402317689039140236e-14	8.04410632287581878749333078278604330399374489660597066818280711445560179980142245699603513895277462e-15	-5.8653729047235365389510798281383367071260788932744124679534317617866804874210498073163655954199695e-16	-2.45999140376449609084512912192009939641779136194852662176894254681101909180350229858338285362502339e-15	2.98364944726791939490901287573678324385710569625290766668002092563125922653521237708271946280387475e-15	-2.28406834325473604278148083735488501441574804528058742157147623674413754575988037152421709832178599e-15	1.30874611950698207246175947729582936527461878736468339881106516128257546425141228724695944991477017e-15	-5.02243295666113569959550253112523056099404823547870720804744190597373320238919928071050736274194217e-16	1.04351472736892842162565763491239309318462832399480460838574932343915572987714888894697044875503764e-17	1.97343641768618096663821919164788577081685760186519893270125204519468576385811647666730865625714061e-16	-2.25931890087207287939595549078602775239000293953752876117100670153591596439762719031451176391957068e-16	1.73176648546729997855755045531114035685419660934112272910948537009362627314482777913046272866235634e-16	-1.05398187160734211552150287306306940830230898664593970775304274370069517103232653956607242966724664e-16	5.30719582670687193097314113281579571865547715410504683328266670679406006800987037250751739225932449e-17	-2.21207986354686631539539829511115781754507943832591126629821930434683612006639890667616534968367898e-17	7.49235863775391613427831249669924513284007308296737306909795158428539174741093541457255699703909764e-18	-1.96534440297590794634608504419023621540423574518896508609534036351486145538617032722254305408051349e-18	3.61379991196787865939543709515974659175300594117928765013164123889980799951468867689708755445087669e-19	-3.70060665900313025682412764589417598807757022442288875804574646478107400363869059715879247482337297e-20	-5.13428028815082312679224820043325889586735375823676874784876697249587785813673294358275464512083475e-23	-3.03769254574518188153392096247229115584604348914812814383598298177546240603370421344152813915816577e-24
1200.	2080.6634050616033676528039448848429315572433988137745955111382807177281716826489400462591756739218	2457.1508954285482287366805495771376248901405482331416202954457878034309826468149205815149528518914	2337.76683258331579546178756458630798560216839934204050753902050518331629382358589532359778620833694	1883.78360830318710141766053490876259096768148692347049649449025239895183477252809236060651801890603	1309.73963381142073211280047584859002564665572426077744164118577116596250635371973165090175264322836	789.105813262118877803012359477279503796224256747475549031765476904924331927018328296493430344925289	409.259068092171119686595014562179709429333473155004066060993483208820452912036395063353379814340094	178.81607520217114102742432057761681057316967849421274673248005570617921759892664479737382084860057	62.3169854887961012213637623046662139061738895469646389299859625551625602456660114148635451976860135	14.5131430220618096531019046597820932416441425432346828025271977832919955590957940700296377320857858	-0.0456346019018323221808362265380297066722625350770513502497647786158309089286822569350076017875644672	-2.16481180124242467571387352380916207691285155304145905200493230909221556846616711449408423882216344	-1.25005565931575234407624467200949405768743606261620016569345763553903295059636604988748010484353104	-0.36832095340067926265890871617268291007335039535057535399629620830375297174199162883057979120950036	0.00540946775508911722415521562127357855731032102216787159581916260072440748628373121274963420500879402	0.075395016000300065911187235518474034989242030237500913000990505240063561241048153948801230336926321	0.0485031633492191935426969156389826908125666633003784669925922428797725935013306732571728640415304096	0.0171805473959067575455566272585759580905476267440331241269885664178513291989681524272933509948339634	0.0017208560566526033020805825736162440386298414177972099902126669958414078003996562949112325277995252	-0.00237320770912099867273010105167630188813922521710009889286738804216011842660016772693714527461763803	-0.00200602323757665275243221223331566310048845845036580070278402913227669778671326007437836193706811731	-0.000904121785168091354122164856304451517440666135197163367795529352491148552491851967646993297867121847	-0.000210993833297545704388900705068292073285676657374172032982510966278661732591706824644629006136514111	0.000044600267316855627699444602519300006691867523778956542765271063093273302878354052224075999781741291	0.000078029577450316386752623039567531624386030010794360589315005452171117166764271637377163513439818022	0.0000466624208456733078172857903003454407690985369994073725794052713558500444970728487490098874535718232	0.0000166781428688295182804400535396984143144603515534893464923949439948013285199308385134119502893188057	1.7897227949845913200991912248892534691428915002044818152538982433209676571290801312181492902082215e-6	-2.43033581301243109018077839900369686821881007845875050354198392650590757956742414291993449654565333e-6	-2.19788159921275542045259082424491305720166302077040460912513740644343101413272008049543235682357128e-6	-1.07510944123378893082007891234569294771007152739104951957987159399537594649957622761393520421078287e-6	-2.97483426108094059002867010438461374552957761898063500122862987311299548520572480624632939684938864e-7	2.5409297242006254993162757139032471003040650506709088824854965378397777268330243760650762525033365e-8	8.68410549494336020985828842807041902101236387932720577829499035260675278766465584072626574412084928e-8	5.98321790726329210880779153605297422939056441119760359705379049706912168772627126143740490031953034e-8	2.40716604477476944635973787411651376214605673345335316298462924142999538039193738111396190197940157e-8	4.88444869795202221405922575856996094325358368956379215818587816186521521910785277748746406036542119e-9	-2.6138851403873984279224515009616626260051820586680122932392520148529929593770975409546282688612816e-9	-2.4823176197124010829374239510882350390051079889885252319507566591473162420260015441985118823747266e-9	-1.83693018332304026021866454107226505220761276320642584481843729217127232187872118198362728672145176e-9	-3.08408758889658171802717827044431098767809290826777950752623475671396763869239146306109262254879018e-10	-2.18262208107606053226451758908492142871932711127389637689519922892608840924268871199163767147657974e-10	2.40974363040293503605337698697382746541235085824934226257721104697248474805097855419799200494801132e-10	-1.82655836450757116631158402405749799442532266493062777620251272690649249072979755333804060205351932e-11	1.08671063438116304073119861351719109661502892573106615796222644090697695893566506384684566538591316e-10	-2.920882151773413486823652134052885309709883696392799871460788538082886972430706380167054737466068e-11	1.67550490483090873747509139791192510315347926781846230902782723591303724344325516212468238512563341e-11	-6.07408043969864150972416507255035341089318569831871135189504821996456687513570630923733380940155374e-12	-1.00921969640923602156161256323985211915960898830056477679618134260436765750682952514045267862307454e-11	1.20593056513776509675045426329372494163988670904288045052632013434651007375504525211393750975857403e-11	-1.51013264615306785049231060435359572458861714406309078003758365396913210145394577855467632968306627e-11	1.44105639338704527189017172648339131854414367995416671582000223316362394964881175171616922820617764e-11	-1.21267912326879382617893328199027013427161000796854461320148498707648576353551670725409723661966761e-11	9.62327272127011491097545418338127928228275847201692462262252463190589444026528922066278069197250514e-12	-6.8031928773260598138533927716805863234569060367933611223489322166741257109726779003103305439104364e-12	4.44470883030537088868934781046880495633242990317995608566760821553478455607777552969645524179539819e-12	-2.58799407296091496955691294343747869810648133864540988592672913038223870515985071023696672710881517e-12	1.27687924732984871962082895158807777525396970602345355960327062243963995050322195094263310730538503e-12	-4.71825187118825321997179741214522292198382232247422002360374341350264263788730317908040317353297678e-13	3.73166560712879249182361525487868300064033868370366675950935143161161593274824604472243506714268254e-14	1.38969094205200250305429124548063705729137668124723902721599132064457961872695297324917559294808294e-13	-1.68205325720357364848573371495911297208291606676132258738545366181984586090220800772392229542535644e-13	1.30979610087192916862944938578571950150590497227314482113730925915820435904903645306278601833107544e-13	-7.68486869502856621597424334874991232817186144368546757738583761033773307514008515547347798380260726e-14	3.19091879160062903843986409865211241339993361696708174054168634020011726366654657277834346678607781e-14	-3.870878961079251578240353461247835708361653633678187339844923070927829789950908232836269039990916e-15	-8.86408494061310638004215037623622148984489333170128941589082642026339243378605585007519199923595524e-15	1.15522858847900439693836858192913689407424591371707956210505942806473653850303586736682449182585929e-14	-9.44604619822204961976134750149638528279165242365147109193161438785405122128994500900141299681714044e-15	6.09863417305506832778813631320683513426404279993896162616142707361356853037550643465342159696939669e-15	-3.28721996269511127532146323513626470089821859407760244259752645424187813474661720638862996339589943e-15	1.4975429119406092175592686430517683582424294025324534295543615393341972052084216087211359693684937e-15	-5.71413851708034243115148048787894597171280549223937230184165112051621731220102084299241086748072413e-16	1.78173348184575297985645501203404904191778460135513539749536143483014841604944928876509862370142953e-16	-4.31296257956811141414948495551114025624710086555616619652713057252508543088952886201898653669170941e-17	7.3285736370985950803409367713080773136500973944487958975858211741987519330499836388390047419133598e-18	-6.85614658369816973683122738171419679397719853702012225499140963211086144505939469477229135479991489e-19	-1.09121739239695656105080946147896374987041520500073943686407642417104666022923337577371250886327674e-21	-1.77561352841931251242800664183710945160619638953498297400827290099048891831244668342348535574163912e-22	-6.52234100194099553653897195570117259732979909974796228556866980870166855069697958058350867322677308e-25
-0.85543295211520510541801541060083013456240079009625314868785744736823560556554504014163564297927	8.36883471206697623378574288040153796693307292129795862468668132140051328682617399304282461147166255	15.9662222301773015761719205510537084685360879569981701436044217325578606403884874941360828866734704	18.799397663043011001523742552723522220805123360721799056703755362343941763458547935656916640841923	17.8082310717945973747806818327211750248462022795692071082587966091430693714168421970361426590095467	14.2638440288688630420345693381582111258287116812823882435362482605031879777557278870598013779102681	9.83665436303521218097597780930851157198282880778515189603625999207194966716652935217372437682305276	5.86055145385658222295961553650375519617602061932476858464136543656025059210930907101654385681209541	2.99111831419831403714215214241609848944358272108069986079908782212884196832187902770962326774405702	1.27429904737106434349507309201507444772093812672233644049982197207754079176314200520211233314674824	0.423246099039659341259010256012830847276861874315300883932209518720221971787694737167168536294579607	0.0851255749900608888036105305515648406481325528194421546132532924453333654196987522750520398575854307	-0.0107438131068569930802450363843781088578979596000814773690693700463272256926638219533471551956818849	-0.0197960492277154170362148856707269941088942424340416592413824420552253062366523864660004430310455376	-0.0101685249798140483120444809848447911155332561061299983305450418549307556027988456040118377848582581	-0.00274261432920352661618862566920109113042533119925840840860437955679418635298770502491237052393262074	0.000167380237080618007438893342263632585754619811274816385544362767210931376684466403198401521704241477	0.000637461894845844747673217283427590306918352630423634718956478144389583069446012686644987479366060645	0.000386444205341003701315419801230427246241991949786301454993613415557609919745339854805438867194865341	0.000130431475890490844152035977167856401805262047936373165022994407759459712131086707721145248382680108	9.78612169744848088416908789439334906260824850799442673644376348986410009979198830947464238435232619e-6	-0.0000201558528967700488190205298747891142503891352939036243673372894875071048961278575538658853556186935	-0.0000160316468627123923770906725498110370355635180609226646222015553603647740899660688886909705353762078	-6.9929591648194852104254965295398663943697747956158731994440534914985285868435905030292976200194127e-6	-1.53187928143009022249599174437603837700242672130137412436006780169576990215892645507914224987332167e-6	4.13435672806367545034910021614346257746656372043083344176525762343914725159165771884035577439238212e-7	6.30867394471959118057607408854462080113188170328656342454934275053460133292678229441516466173062417e-7	3.6608240244684699197984766934202570483771592722727514256258230300959248173228779323759757305998313e-7	1.269789111194590533519583167357918186034863698216616704467185329333663497475260228664296974342021e-7	1.13105791712657582608361644785287204474706113690986617416095843691074580698550399029572301483159404e-8	-2.01920155610429442929527251312182521389391468029544387643869387900431372159044005395385508155391906e-8	-1.74633056553217281638265502553927602742307156742609939250554842466899184683314673919891514192904212e-8	-8.3520249404526113849570638279323949839549437232108980573147309907964378771680918338966270467278042e-9	-2.22346859749086592074872179058248108256869760832198083621583372020129261198298429074040401737189364e-9	2.5873507745930814101280039762277600213886585553837255601453370024071984818257897919205922899504863e-10	7.03586924896679315552987519202444036841193021050618911432925938487894532901734500593381224411998581e-10	4.69038706784928462549623868526323072616751231907542266834525617967621062967408038208004750947777373e-10	1.8723850060123043738211805003602584946825830977975786385086245487785266154458759812937044060586324e-10	3.35497710561173956389427958248788341348278137467613368194950003667856464254597723562220260896065316e-11	-2.01358500690002660514691155711471083489421728074378566938845041528294760651597483604337889827208101e-11	-2.14306287234782691025489353460368876182375016085262553265127173581242868085100813472536752628637594e-11	-1.2962295366608822733413742097331452058368676274277627612139359257515869819329600420342906358921075e-11	-3.48776186518796822601137628319011384739870274177875682488285936222601643250870831399243177530790285e-12	-6.7949899472584902110886290799886291226172305259356176035867906778407250407511227693602375023317598e-13	1.19058987875827921390904929679380193549858352276715497675509177550942069432030207632921720526563136e-12	3.8400206606916356640431121753548823995047091459183587228075513414515727073016870104406654016205042e-13	5.106043684777327769692658008852131628280788323591361985204665889794259439817350980851247621226488e-13	-4.5147718913810913474703478667133734481403401481463630800794774609867025421903723929578979481651077e-14	5.87409523524274263373596327605691318321708341000876523955321528150491587855016740993644848010215759e-14	-6.08017747796873651294163129319410105736551058588271210706821541515598468750750513863974602358218479e-14	-1.40124847995849350321258931353797436175614409730017635692619160431844890439481087919081028798261307e-14	2.27411875433029829530334962457839142314374566932510006049992812697462625315555785505544739561999529e-15	-1.81853236372186623910792114380131482256001795184044852118658227820062201397295387930627014530550817e-14	1.86989524105167134355846385253806835439043562375373165759557101740981505863323520467304318255337656e-14	-1.44710788738588566911790581338118621486794741015655331836499742903909847656315379697644283544926853e-14	1.20252504285764069106302604848622153145887576889319496620252627522544061547392056348605835845855223e-14	-7.16496393137813054895714151387598626274282411553967141384227671711090423688711042431686777536093477e-15	3.84461250041146555220483056433189800694039484813029227040059095402724486469170307169683341190399848e-15	-1.33834758061570053996286539537781487069018127183245813617385014114620691061890656286666959079283892e-15	-2.56644928147180361854694802674632710888208845495465072589052206479284120781614164162574930536863263e-16	9.10996125267512857653489127094194849454296377934544934493971901323546872346954494634258302724925534e-16	-1.06014863546194637395923279684819508948400253710829444049824946684318047760286231680920035457212366e-15	8.74711147635744381782427666770079188468340142280349782926246885416936598479077367158455706144324358e-16	-5.80085734281109372701219248564743344215952124927007262618590939020978206195500164284395516936241299e-16	3.07051642255471486418982601521790833608216970386490768315870880378033410315256075810720522274461407e-16	-1.0738568397254147630077217231088484474939837627643318062828122587336776203164107951496172432875457e-16	-4.03224968283077812932193663209821812548545132218330147330801720601410236106747333815084196768784162e-18	4.77089384092018495334268674366080240382985126092279812066595009142510288675592555294784762576542295e-17	-5.0304670469772706538064968089917524748860340182020481876998574759627307044988212256420086366642642e-17	3.53931573453834468768054471771440751525096491399782349331611289155386864726913239373398346294872664e-17	-1.85547229497179209143447096455332373970376915249318513332116060073807293035141009599184070074506145e-17	6.48386238293718161575886025436472588794332629630740706055831791774721542781487021402016698374052176e-18	-2.81945221942784639675642740662366321680448034457787203405432800652452337860821341201139105024739661e-19	-1.7229226704086065501889740442060867251324075275178998954997949509366041670205108491373942845977288e-18	1.65876372062278166596664168794538871586741173747325390100108971448886172065214963704436313342924486e-18	-1.00529866293998817307352686906830146972329264627286175361015751556476492568294000480386829110416459e-18	4.54955928066338801149818329700624927051722320130416278127216463218735400434036517849264288068357394e-19	-1.56680097848144197761141045837106190551420572220010702630482170773006016775696746934657916166582153e-19	3.93872963567141574890174515813562653871634288102617935454797537187688538586025928544282308119330373e-20	-6.5250917922193683557292138225728207542978512102810839492532853350710591354505563115557980148111309e-21	5.0384816508576262451277348537500214234404302489688802370349832120367230353931244785968573111758211e-22
-65.81860900680185322160485473012256456438383892231005617162441901557829514662003384172680836280222	-324.36794904486074548964335529647302217135735840512080682301303404966496807707778800312985532	-706.77493485388585863096534003047046803418106081969389793534762377367878450862484474657315171	-977.44635436152205221235798168207969053508790873097556587336920572508919252607710661990315327	-1032.64284536929858314722747970293512411555846655783781211936383340859036200550705586182387429	-909.08810711630686379375717956049536332708527594940077840750447758265842013445172345097212252	-687.84141762536162349587202610989620402892609081352347119980310726435448163853766107202128539	-452.41133884766905704681654911528609492484954934427795395190347970607458869168601216303131254	-258.80158406180219996405532757856624224202973396704669208636543018379115670680119587354434151	-127.530364225501830231369657763256382980468074766470987126264184271810534843574328849953214271	-52.77138248389164490891807913768820508898021267216302783488470867771453020531904526814868526	-17.202791728446359152082473288898148667868919159870846133282358015848354946015359315699918033	-3.5444650254646445422159587298878901434560485850277836727243496967706211835347403493786435542	0.24170013605694855544868030814514751041791243230381569401940110440026741783327328692527943329	0.63055114022974377540897805555345298952828727172826256383578982415528380758647406380022796463	0.31294569662383764223599548289106042768083681741510310571313342949460177276725094032680746475	0.071721529932160963530226688228349450946230181962319449849960623316923965682426975550548160526	-0.0153037136114367095665611218199762736533576773320820939398311640937051413618786977078117442093	-0.023985034823213918066788696432888920929501740438037076462715381028274035626271467041964831787	-0.0126739095403817092810945910702794303197691972643111330380936404785083268881572506255589577307	-0.0035817678119560444875130149260445697663356881016236811937741436245056736517471628773595154773	0.000182663755656103138367864582685418977158283695016939091397503795503417951828126670940585532317	0.00087046997656153749871901310034412939689261270080682112037685102684473368604841419494901405624	0.0005654807787070234627204160953160315632218617395736693350601337831057548440622689371846679929	0.00021145730608624440026411287344811578534156062501026213329556854508987146397265061914168489434	0.000028271079137060083426967769293799569465955762927098482191029478801350783791051248725394392537	-0.000025642632219553504274798969719557956372709533306874616999783877528528319668178412728588353508	-0.000024614489113276354505234023197723512905358851403364006809624696903558209289072944439997136825	-0.0000121589574562102407216258147646861920337288653130808690959147578990406911879105198514875839841	-3.3822235300252685556832314004458424822917832196002928066726260656421648416813951471307020215e-6	2.4518029185667927717614511353969150495071566136373409108450541976640332291006546889791236029e-7	9.4132996413245346095663344429009243020822276175551881091684385780593814691890595115858337215e-7	6.3894978237559770270876312790663043149167746680937032717149064765664133968882964658145842243e-7	2.5889622446834629177376942609929583681668526811306265859677853494259700421900481018438801827e-7	4.623940288240047408545889465392658102859328168988640408624270446273925485778269552997841661e-8	-2.4989780845284241068386449719535247928941028415866270549460481820966502055487792294217078227e-8	-2.9323375648653307949139567023743366610864551322763218176844366114807897660044679926389077354e-8	-1.61739449072898583931929222606700639793653255357506415648565820253314722607097902482128885565e-8	-5.3307783066256768365692199536566202721954638099979744466474508855316357250511879131893729216e-9	-2.427926490770732712976881442622509278911665775952878022030422849233798948435407307480851646e-10	1.0628685920332478847772425589733378780274010873941603697173027143763008477812887623938341277e-9	8.580995854983702418251871557000577108692096258360418005112479548204511116772398719822831635e-10	4.005912016861962501773435817105351350134120550542580878354060714213569745066952764866591836e-10	9.9866019627746430106114391368473136669213369281624748630572065244934614842146073335171916775e-11	-1.71784491964886360922908376131215568712391684909743564038491862637779561568316672209415409686e-11	-3.8275294513787336665283599390992549256592235878950676020083733358951268706645705246084398392e-11	-2.3498140393952288249443749004262124329889066021038551584196882996121987570288963586121030631e-11	-1.02270198995227817976865192960629643761332348271700458963770092475149454484591353541254426743e-11	-9.4656318924823523659225250416330594869864356144277263911713014047296378250778182533237928312e-13	6.369460031464170903299058793715007073319770300555657772152934179645638002708584172806177041e-13	1.60396655901479993841709428346731205128960875344120880329280977488642318051710287496003463722e-12	3.6212044151606206924312732462499228675206572221571772672206612914736201345724602056627508584e-13	4.4481221043381307595559906665538878370255964591744246008587943056101919212625959899065175205e-13	-1.60767249656002497877283099004887885696315124475485744534333391691747152841872385425089646015e-13	7.3444274069069329906722875713873935263907561890686299672053629798700131215551555619653617977e-14	-1.22384359918221106886008557366746094091713120273809862611073768978577986501412422121108585662e-13	4.15994475431090648816434320069277809446803619292801054506023699450041438816800281911341787e-14	-4.5749333752998235385449489367663508134112270920108511149731633168910676624340543027727991767e-14	2.9723398521725672571100157553956268363634166081273594385813693212666856312628861777279256604e-14	-1.861969241471991339849192825207773705388976525916730390521512157059064295619386642196245905e-14	1.53422284064322473965529865585715695668718735563830844803685062883938321058255010442092898769e-14	-9.2902524408851580606589899614428152348825649019058644510047445136696697498442548422024168389e-15	6.4422208828470604407058133922662970908064562202809353729327712492996360791666884618009087806e-15	-3.8970963722266221739564444196488225673943632716767932929070462459269984451190120614266556437e-15	1.9781535725973186280461339739446268129679545383815654886287935966270237948275739340053968163e-15	-8.6970694130224251400216381647497200209323674337792876206528466426291701914937553498777642491e-16	1.32657989211868931913125292426909146942041512164363755091378748282735858259858102471182602368e-16	1.72383572647707520204350246627637634688868687976329940925705005179086944808015387184031086942e-16	-2.4251625699235571305601577689722243274952989137456489600235145943783078189926165011731094684e-16	1.9298106638038454818273155376850843356458722228191495857460211341058255019168277673706323337e-16	-9.942620645116450264508683386316313705510426059136658649868530414306040655423924892239988778e-17	2.3775688765548167803420578006674670878896971441071398444057017704749681766410461326278982019e-17	2.0509006889074510957724375392583869834988232690753112215242640564414359321005115971598867333e-17	-3.4716776012153156868665284544152780784800530763900499502658767430906766360146374725139989625e-17	3.0484468101667048971143132597842811315174522651181459264837278710529681033938695937748509694e-17	-2.0045007063720842984045250712534140692225763468648522639676725165832766491811786984813343292e-17	1.03963989796576008193478729687942208345518710912892994114490559167041443532685174880182517701e-17	-4.287334621431798529984750569237499462318092302398861696089247285042480305444616706986599946e-18	1.35882343516718027699508060046881729638401803519088963041472371335200311676356412926899881781e-18	-2.9885980860328841668655411486173172503363259039452134207087759176304615413521537832579050325e-19	3.7670891629240784374923723787726972133694720247100838582856591706066302937956239221920806829e-20
-57.50278035931838234404795208293672335283874992240495196894597311517019358412200418394524500516525	-272.988599421585622756167978683900476650914332175554936607336272019144578641334223564714916881815208	-474.097253824088227296998303946171850534269691499148427987891027739362889559775168792043387617781888	-561.431403977850040808839810637335758037058892468228042466872963615545340466898424153894239650456951	-536.306084208486381718711383096382532081271076289240333881767052385581772278636622937775574574899225	-434.53579571687927378711359046089576451339998441475482339165115153342063438679832513602325626056721	-304.337385691179175408406764351322915261240883580861864205218759739371586643619361139757550894144066	-185.166083980632376979653685998884804433014889941589990207371498249817351066722877061362175644162081	-97.3495438195779499835195892211036665610882139872635705625796670288131887340580110624120568337484707	-43.4127554073289406533598726193550050451600676326466843585705655067409446511968061797716602807219869	-15.6836956739624157547547474855013817465449803611955116228721113249156909666584322542831605051499526	-4.00478822253309406466399384440579425497546691156407576582298397789586085877852492278187786087318395	-0.257879419495390881206619155826834134176455610577826165573414877161012740624312725466291752381989265	0.416774346314379101037471964546970053242349056191187675490699507855662153139341558692050693828774731	0.275027200153072778873726971319062038949776704754499940755558640654411941024104183903101552171418213	0.0890499226305529129908664874926161604520244671080725627109072695788437170369410158288160205551379269	0.00332256646769161939649939196206024606408313975633736978602542210551416173543087356434070945868150388	-0.0152461330537895233087454165522144844424491709430263201240410496424665280634492878270272313288390675	-0.0106286110644318435060883579745063658062546335861860685572962276242272832786646997590696285135562324	-0.00398893571601695768695274912802600786609809249402918313978751313923450376261388817608953103543649306	-0.00051801146498676161219364932495698230199015370220851264442607848588829552281946395368226154452991685	0.000471095455430604915904268879842967966407670629929871973859556410011923872760749196410292509597716265	0.000434196576681405991189423700049883320087484402131056165786743421413639883678209984369545586705466179	0.000203948878418203058566942364556548580284457765464012161004993467602649890648435715062658905830110743	0.0000512112415188073040417705228021080543582432564006248070754750635317609523180182902082750133704841913	-7.53688443258865081081285054320779312595907261062596876593845780189047052922836579078589959201358395e-6	-0.0000165596127720204163020697299671597574315244396629567880966611088326898007451878904019272981862775707	-0.000010307582815053235766728093313344636292733798752438432190833528704478319258069488724598259488370557	-3.82490113337610212188521846328152417954815068516772076324087962280991110246937605114108502050898242e-6	-4.95829091029048664218756398548426244767953387339173829717197070036646170626277520655061145778069779e-7	4.94641251668020964377457479977374218436195367054756384262084387707373962855040703997900403483046331e-7	4.76552463460502709040447024598923748388206289796746585475604035548893021551155840009777506511143604e-7	2.40212331249648394504368682477499213941031620284071719609152334479662619034859847935003971524077595e-7	6.95844092277756482391133093716408924370459053692294957603370545063517882412510502488945413628514336e-8	-3.27902668412548098918649519721044807823512801583466094020370981574866133442031424807825055565290464e-9	-1.8428808265716349606752351395253879191075321532385497140470660155180799656332401376983112798128997e-8	-1.30673885942905082765021414750937120168115615051662881704552129962202386672426868796208910567089322e-8	-5.49382469569435659023136021555826331359475197989870856411379987759568931133548381618211128933559196e-9	-1.12584042077458605040724166816415578252310495132786073281036889438200604782386056354810125359524161e-9	4.680679734266557833540059438359385699562640367519431306605440667554001967055917473778095435274594e-10	5.84385814096349941683334201105157140121714080178929429116148323834241352618391694032958920181806543e-10	3.61037158243007168078892650865831688454549985693431071974593746002913612948217588664367400294787829e-10	1.10485487538920310556239977731421666065746558963690362005171181037793815639345106343140943916247966e-10	1.99869655817463075613750382654046963679707416224384986403125652428193666215649960822820038750615857e-11	-2.80732960905994805592892335647254173169800905580014553897983285694609442410660988194438135812246878e-11	-1.29681385918832591420776492960466163824012487918935545086837014569799946897769934583478751540340809e-11	-1.26505113064858509455175481001163631141659837918902736001821449725547992261578712221749867377987644e-11	-2.862365138915009679186042813435659449009871998264748391526257132672880785216117997110690247232719e-13	-9.06494442605952508963855429884822300288348427231793475943662437244140796504694039232809034873624769e-13	1.11969664367933556449143133562408118524247555446019618803995140349296235052519158945215940664757837e-12	7.02786459043556353126209414498523481909968767684200784485013887228836206096021462903188263515207585e-13	-2.2196725293054757811952322383402017880677815032420222595113871709492389946550474365108796410050701e-13	6.01306396976345648897244615125368843503045294861702404506119582693211219761416365528878885971384799e-13	-5.66781994480675256563098523000836483708760496029970110460131853802416568236848241650020571773550748e-13	4.40305866439004683489500124659983906560467345196565081421665905523924394382480646266328623363402169e-13	-3.716838013806275447372350962769147684238408558474657480310904105779141985189078697815817438363522e-13	2.39314717505600748814824233694807120215042433944574444076506205478013435430403649999273009036992239e-13	-1.49294383146259411795640452420054428084380971060919185437407942314882886120888412759562221469901857e-13	7.74684284203889487969972865041366547349143966975767250196571019759819447396492982578495588163774885e-14	-2.7851631439693711099814265301130296151777019242130091566481989823123374867882870501965403239577342e-14	2.10546661048958280764637249427644409987682649691399396064717880980077154030196128965510780196645842e-15	1.02099093110980026906819349017387335490675499186988750145975431286751939663265327327927155735741243e-14	-1.24056879118065724151299582738030528063939789923949189224803930464333419753645014526936952931452646e-14	9.9721493939191842603061439368608579095084518606954584883450963732641867335281103126710764590298391e-15	-6.24565278154169605331333757293308004946674146182122071121183452814145633808858487045975425393663733e-15	2.85652739802086403176369167382303684961492281616840118278672566319101531940531094386067028500462854e-15	-6.52014187259724325823587642356345315514371411489752442286891152659754233754267930389605450897298608e-16	-4.45271752950817718163221441371381838422948902507047292709773623654611810874743065809332923889221222e-16	7.5352330868151906720236052075182521499175072261247237535342794927829833438642132958202262388499906e-16	-6.4639920517314508137180994490832124618300198448017292780777541601210722869834384638138716426501608e-16	4.15066662969061386199779802524808579088444393030628124137456197097066601467580765788128058356911596e-16	-2.08815868521434974754356161926227983930184706275663684118923412505369382914467865947325441938114981e-16	7.90646701972877713786764460607796761761064731328486712179139438706146510305863018189603067862366533e-17	-1.75148111585996026911809700267133168188956696997978023510394565936636258753464961012036003874413143e-17	-2.87090788134863363879940464978926421816074068281051864804450788025391965346665163077961792551795814e-18	5.24368678627860648222911320858042121592311541340776084836738307782902345726005025465277838767231597e-18	-3.00651186722956911598977858686671591080762486015468326496411248498797257764309634209370771540648263e-18	1.09313542940380863660753426462422838614624671168443854749423328670044286395566913241475014510343613e-18	-2.5481631688653893049273490745722439839178667135754432533945395850610932882952808445396468705149187e-19	3.24042620570875634358152156168422037475888645480449128740398056781101024295074092659361863064540614e-20	3.53536135638502628976511661544618882181841813631514279477921175579528684221785838608256461966315667e-23

==> anc/L1S1data/c_ai_h=4.60.dat <==
10.4679536842903501092574452297184055876574316916512734860675537457263078292327314179747384053855
68.728819829999698393615659882026921197287682404007271356356410734925601680972648141845383396405	188.40674480287643859040397799168306394509911953687113683992003662392326760582475869374774546382916	262.03050548112736554323728469340079422789104655883404735962776640421777820302910511990294240541192	279.180690787567242573416008708901629544506938954920785113444315234922729613919244545222142158098558	248.580315798669277010675662488405334392634060755263999309024560515995737845787151868413833612261156	190.78872576821361787609335849368232570960125577789210134915476159054709561548556132059037951494596	127.682037407366163306567452213851590726701996797974377627203412092487911892070293722308743374830195	74.5611528970438909851529126830643760263672766902946263772115763581564662301873404382685794642352982	37.6437570333547854645428554410248182495242096310743574378231837529514181868024611941344644837721856	16.0304087433423187988602302982892761936558499404246968653234967423250125871774122852350357615766821	5.41329847619013582505578005094532113431887219673991554498572974186117055441104481667968191582863475	1.17454197340557136232521647864270238626648786490817870301045865527193037658079996361810116049597397	-0.0665058813101453885173802161316079924671368954915574323075080262507088240900885528430395005733760133	-0.218015505665938363670983726358452689680996664489799577968811176498677408134249207583616805861205638	-0.118599068215747057542658660867866087213379448707240219826601864958658050933722794238652852444465436	-0.0332031275323831850837304561638830101405896862513491803537309740953837679958635969131659076221850769	0.00186411350429548623859241692179408965197592915994305603821426584759784139675336987432073293874755034	0.00797642628420064285008913451901296528926870965059148493971412127293278792103632089738344491351104964	0.0050234964554881891246727428214475609509484249931746713239300473740875954910864500336288658183335681	0.00178841209450151645619921991328892906842313558625119156971369759047431539875562656992788550502339502	0.000183307966724907203792729925640993809305298001403028751550901795630344139395068157049119771313190604	-0.000253743752006838173347704546010870249203892670858002180242870677458336369016596759076181184656950145	-0.000220838527114070749247299115575710388177684890146792173235019627135335550561729009332322650621573582	-0.000103713623035800292472433180387205140826465433848618050952831564725530214479481834883090486300389515	-0.000026655731123077283396492738779210711953123484137449449937225906405914543641872492938845378422825869	3.588166511213014591440505555063393366079830733160239965875703695428713689140938340826855219533536e-6	8.65303722214664123235997485077531277982071449067095760194416557890562507568476771062299001252537002e-6	5.62072419754706244961775963598074574161789293094034494926521312527654808087057707543527482736392289e-6	2.22429335498554731931355235625549565280444961768622496537276199771472706296064531378458526007314619e-6	3.76992067601034360227490996439267460721414016440448262407863118576978330941291333536715381274533677e-7	-2.31127673114249883432368837729089187280439879165305923734871567651920112747233125676411886356064135e-7	-2.63141053981891026288494949553251413282639235837275943539442292744766535197337364319950128179860991e-7	-1.45994441214375835287262814480482334580974048667726973180833378707985136161779799869242630549245211e-7	-4.94263342723830306523510478070815455042881306775825912093792237186609821999074143486570621337695451e-8	-3.28396985025133142412453885051906379546924541371224276039500408711751914231412351957592571262026153e-9	9.22218083206955030259286966145738602945857513797776909676144906505480675813999120006206391523370815e-9	7.87703178232533328871530479725464694043984963646986236189132723331919879743262760597628196708150553e-9	3.86616139037251246723040785496624677265643866436516228759789665513251345697827772311427509355858023e-9	1.09585318551903567331507440009337674172788089279756162595616807682592681523473083282756056395443866e-9	-8.25431308453272607257001629593304920423476230879088888820996353723341689124271967468182416046119636e-11	-3.28640846423518973903767456987533554396135204487865418892430565672085958929722917731608816839360341e-10	-2.35216801922534250150778586556288983908488483909278797708205844822787842905954719428732583642894354e-10	-1.03316101404568451870806914784105958312292307087042807324881909801485195297222936358902503487334929e-10	-2.31507959961898222327820461450146941960448125555621385199679865801821168499278716447598655905517052e-11	6.96297470206449396890254919033445765106793307413086227918696475324958673535748454344999970838055493e-12	1.1282625041350561316787727277913036924303182341997979621834981468687097873438253041934805348588468e-11	6.9360068188453737617433309388989439489188420896536166916480668977728154248077592406686141925750581e-12	2.81844464124035148021871753914325992741737696149256145917153783176126846469140090293807625483530299e-12	4.04342442337063139017837555513891191068829838286190889836195038389724825116422980172371029708014636e-13	-3.39650864625723809325371714330965152170992101858946227832060895085860488729761697130083680658601476e-13	-3.41143412402430324448896280433963278843810478883679981380096606933951685240748012340005587959141627e-13	-2.59343106245050137131310596778107598034947019649134538177511257994877362387941649689653370301154639e-13	-1.33099018153684061167908527565492998512361092697936749718145980491204102643754220285578723219326595e-14	-6.62046154102497365804746351609580627972255265403041530844742544542571903556203030263066184095883061e-14	7.07858704440586854161114017375781188584714439138639667303525343255859860348924176258555881580711551e-14	-3.91675299907850099015501807738636563293719449696563551269808561869783400751377330840554449148696916e-14	5.17946716195715706935441831220719797919040133148962639630300051977287844471190249766625016690876749e-14	-3.829014133482536600824054530540226283277971295033542445576379727170255539747150640315175725875819e-14	3.4347819512314277145328149078868842594547968732600682204643369081217883182613271973826254900459781e-14	-2.77200874761983188969665411430507544633015086279187709709458220667615941311394006416058012031152452e-14	1.73203665505729099539604371927595507430480983301396173597724391683519461632566557194562360754491506e-14	-6.1715105855594983982153630971624965474345828353840048532257895263182133866871767555634506772911369e-15	-7.0923771710591846256132204115967519877543886738655920548875107346218754684421763183837605486432988e-15	1.98432399261113001966107875749428440561396248598543880816767598707743290121523007472985823249950243e-14	-3.06800315943883117911866084221551558946251507010137022375519881317768618601233066657697716332543379e-14	3.83263193594158957257845954418878312559274327496753675642213902888169964742671987219042477030690962e-14	-4.19727702923680398011591561075807127060031847168109937302066207754893672661979845704013175731800911e-14	4.16510805526751168424159368484245560867126665207736295324637600036507199785791763964529498081192849e-14	-3.7782300986973899851823673869734987469385601940673429914734789409199644604915714055791403191404982e-14	3.10877220593639493420918023789763678147171472213846053405661800153706977102290788038935087323863407e-14	-2.2365948328973794347115696742742698022832085072564459087317754289040204870647756964480414362881332e-14	1.24195041487379658670605756586395418119202984690994885110606158164626390003483233758732877279085287e-14	-2.09277737844867683956141340947018347891762399333746081077263581062113079748935295917258701956125916e-15	-7.69159758416359825676131336733222046387718910183202885823594390099515475012617499834267048702773837e-15	1.59445462856538104942453057314514898904966804756863344514088210090200246714439998362015486780753288e-14	-2.17327589330132394284419471008889612530571447246045450650075876142581819998990947159158840701908328e-14	2.43828529585814696833396481296522025863525792011434486219134219580230474655650630757848668527221784e-14	-2.36887418317867303228146838468173932834826216308769146095812381824781273025397400956257011867278436e-14	2.00268848988083311147968167293145818079580893792018830966948495937448697331519675104178397512535202e-14	-1.43109510891808358661985542316634587654534627177060867828101743709508297171612842730711112764107102e-14	7.78275526094440555924876420835897605455465886399318632328952035898687599678334733785096965707787253e-15	-1.70321114957412984778647091940493309008043670343149543357123743548651336410956548872113962478178161e-15	-2.95210367084781475569671073847840253812952525359804498970164282070360180625997555813377323293067619e-15	5.69183888174507083743145586973408396502867575821228462780183339704985704597960181253752122643644812e-15	-6.54605454614866587095294730304087348331028769009749079174800264995640587515637285959161142056120674e-15	5.9492866356741228286771630256737325089767799465275644768486673408190909095368330987665644819498877e-15	-4.53139923404314505549814838018675905457174112314399781598136894179423191153028942095481210585723482e-15	2.9011960106286141663182824071947849393562014582430769826787978677193635011983933764631582681353551e-15	-1.49421785897022766589856765570966701577176677573937393612676340074907543777522855436084974961207582e-15	5.17511596821338054586537011130719080149028493080008609047064863624626348031730639443034603898918456e-16	1.88276419578241779967868260934802277721773876790992525592056858999579810426005818942658661865914356e-17	-2.21964760795917425125006586576556014362153641930529331563535082136184963231079192272251127400303016e-16	2.32515870548137773304804367759799027173588877652905091340512492723719874682203911487495583909342389e-16	-1.66914632244356687288713820675985555414577974637253220673816099094375792359891662520334307414462843e-16	9.4938096947287158930429935554588343082730223281868820733203451662568235245181582665876933263087952e-17	-4.42403876732185672232654792734003994557116226832463643409910218730272586344320643024740964887153035e-17	1.68578670478462104139098031358960945851118093322879632060008521418685701568327597428894719363434813e-17	-5.12336011388824864619764425110694187343213693043808374486253059498576438771616487827103982420354735e-18	1.17747981891366048855937074419440717789169213555418345472565391557622022286227619387810246264094667e-18	-1.83591493686432869030819680686958519593958570339994175668558044568203839440486317693453517306861673e-19	1.46887500727600746687348965076324689625436445808979459152409989687275868221064233684030627815734911e-20	-1.80234534698013254163531324027596924126976962896723475064239344777994131466196410410155323289429761e-24	-3.78217237162572194960393857828197330783950426559142140460045131698825887990156600749295097267673468e-26
1200.	2094.07524414175612275265180135613608453987938225535305566859609243247981263334449153309858307101478	2499.85560349061127511925555365309484448195634392853779613380819886134017161695280823832114273278178	2415.20310697733191907889492960780567448679860398614438716210677023401335958086080278306486363485255	1985.92257511088375610678823521479109601963173529235735870462038064416849746722295894954800070611918	1416.5742966843437196865940070917482024230374405360655428951771827517186145268010061146771715099387	881.226561239899009542089261774438294699120117112669481483825831340720432450302010903020998841850337	475.854241658515373724944246626924034660533805296564729919467869238207384980934984388748360978231783	219.249251124714861142873809023079732201146719797195647511598575089833248909399213136747248131578292	82.6180088449704209771874828707808706288538918411251919519887475660019340293971420050327522096547079	22.532901910299523594673007394698105991196247858568739580771249728396080910328694269473789498853333	2.05455690123402768228775213097578165210628504038236395950955782048294801775908335696646145429937644	-2.16519083834616135376372774800041907756621129937400980104807427176108685920037718205266673207411833	-1.63155762718925215895219214624335004135935046931715347981938538805902077505362508929857535606447439	-0.615337225400340602157875922288831813557769240837054219922212768458487016897599791312571957818106498	-0.0793953314280677765366453510626714727411489197099823182779257714127652293095376038537285045692124669	0.0709893641958544006945863136097069510383019088898945293369695609326609519893097966284058695341666603	0.0641640896083753513001169243304737309498090392139544436684856010795639724341584018178780511200886527	0.0292116443142597161351806119540780019505710903261041627677826754425782800702178958628442522010324453	0.0067800716704673809679528074971297324126281578874347609165015065589608789934135913306312882960644251	-0.0014555143024292143211607121376907292185419929747611570155332914229795494647991298129382788432441215	-0.00249584955188481424430010770795100183573527913954608715139876831451460277280373247286467571363735272	-0.00147672469700693339407864527292526136527912052004331717564697335158283834582938651333356133264282665	-0.000522227185128941612902381135383904222921731011714086605940341750793643584816936184825125331370854312	-0.000054003300411397786767807199110824376616198693140328238308336722576015536480210420406916847354723742	0.0000772907724782212565586634714837692987396000388870826170995843769064624060471793738457560777779486084	0.0000695767681930554594607790820407044101748565731214823298611303049209024270535184203830446982047415297	0.000034321470638152707358870673663490164691065089486005070348340569823179491932989679356616034956228377	9.77708642074610741495179772915336247158563024209480604923522051812221454787710188763323276841307415e-6	-5.64562449562911469947427371578311051472485820841728177200536815438764558817845751284893208854954705e-7	-2.70216109629664155651152267863483353896616784941471275981765792354223302759079507358998754941934272e-6	-1.92135254810511514931168791047175526495234441101515484919851979086310898699213428841755613831373969e-6	-8.29586842227755157139002959304249890768882446804865390684761764954821420338022331065999459395166089e-7	-1.80605668937849087588976644893623194115418271165397636420221487498780346996075103682743784030992893e-7	5.82852769094530450579352899420267483675065720386171771909592551594159012255188813166057317754176691e-8	8.77788514723408314603570356816172593743437745837980942384460704369423878352176978993199118885924093e-8	5.37223107553802446164323946471520490691244563646772212031921941878580785799798718299856609930903622e-8	2.04124892680395169899918454175645482662972660211267563527636905707050859831764584265189091013786232e-8	2.89309862054737824264443214008385586131526490055337449624317642604734486868898758813242361098539496e-9	-2.6993023975910522322999196917421679362744593460511885402234156639059799778545826816731597509441328e-9	-2.77798354408250810015618198613990803918952010230322106809832105662943455153692980800397280550700091e-9	-1.52037130177937849157696646241741993207572352457663108229056139665110196122179793861876313283241494e-9	-4.97429747067452014582742360436336319213024240053753223089826929650538435789537302771606553204628245e-10	-2.48687357774070879550137057114934374288866332901024975877962866122483179819570490303319888092710154e-11	1.04173231467007267776870851981083385680826704740421191559810299730983000370912742713793404789917102e-10	9.09137392677119623861332635118884243615101893376400183959414090613133836266582188925292446675912635e-11	3.68778303476755108824615328703623657981258319298513790189324650613637556333572301403565317825431536e-11	1.98862230892127738222373739083256444223304326986912324920545412301108927125139129811996560444062011e-11	-9.93424513825490917377922507659494435773446326826176286483519881658448317194663284671372419155246904e-12	5.24799487554931305062488662455769926148602444031556234271588633009146388463009915174921543572653724e-12	-1.1185762337810664865052388167844357006391506041738120125239459888260830837399015898352523976157565e-11	6.0572486650479590197362630965658047670486114564819100447742544615571024644222721613396833260078538e-12	-5.98490822460563480509497435600784365373926928646707038577395347825612900610884754712223009676636859e-12	4.07070961469205688327057757048415343746472033539916384705864749583305483851634971845393438050721888e-12	-2.1148313894260826304776778783816214909976804975738939102204244901714282631858095922604606082713795e-12	6.62077045944968527308674675678357140782873907036568637130863012236130966675456977708438057689961108e-13	1.00990464118271257411020900459729378496792393547653780711282483989555593090131845036692373501288882e-12	-2.37229251734641470280243098214906192282549139893175100224385497627149237601248628482692789031581985e-12	3.582976935343292229104080681233875462813140350188987353285849354052749864254240875698967171703102e-12	-4.55191481633268669498866367840021611715161021331486671243851135435385657785664781424756698104758247e-12	5.1926443179266559491714335007184798171865019995395771899941223585648431808486684103830041017128425e-12	-5.47686474765165065766270809605989418679307381733761814589734731106321937852356057237475607114402602e-12	5.36182303254382928483670143453756269083559216381263331259178208714542730623600743639137582142080585e-12	-4.86511672059564121056300423259791317755669204476540770288981478362904083696183084620541308251457314e-12	4.03986753223680323020206699256014888178147949860420078330494848084180473189489544263903429551896392e-12	-2.97231614399316531980125393170057284696616368977613432200589906790948973441691149880356087563839018e-12	1.76987686903412299622014907129634239822678506108766862040264693482664270568513132897928484756054209e-12	-5.4248575795171747938103811981473518685309691338259723816722279797206545008971789808756855219895862e-13	-6.07997440361398429019810761718896996378664258568679375481129392915863537021088783956302694071318043e-13	1.59655607299229225699760667674066004222691380524796320572753811209536705017555929703357075596686564e-12	-2.3589759281077487339639568179389337482285229758681632447433773709926630051994896452805411942770774e-12	2.85379141194579237727082802522325314995859559622064279282569049502105239836330097558473068704041586e-12	-3.06411474662505931874028687382961924232155249212889945513229344477588197662814757898936973028854066e-12	2.99930236566771905917967518836883357266710400465774833135172765679416977791057209273265088902090052e-12	-2.69553797870774636233447630719478341707914094503712293194587916109524250959266041283307579097208788e-12	2.21329570462325820094084942410313555084067960296016422227075180141105713154435521173467290281358513e-12	-1.6302873294697992262278976893846414447750085881235205630894579530359861237698284293846674989451961e-12	1.03008733194002266963413043306675675087974313658922509693565785118699644665779917677166470183104396e-12	-4.8852925974477761843992734860396268163888193957092348214863667023835410455414682137761807589780278e-13	6.12968483409854925557543351764994754599061926667122063342358454268618136519356410024374837886088417e-14	2.23856618964052648625864725365405332201028011485073591983250750990308081757436039618545863397254731e-13	-3.68165779583603747216484269064909595432988785828941454399385277035591321637520636191138712708889669e-13	3.96256664779082519571600256698955909441416769894478303849399096204841209517916970978355401310029565e-13	-3.46059446032475614523745794201532991638990911583166465670284989724771570370537519525947026514212456e-13	2.5758786929711991667179390938012967271903659776567536676214912143041415724948652169552080712218537e-13	-1.63843768338073940256154985608140669962322134208186717590717224272740013131829835848614506773984561e-13	8.58877631421888759997394261726172720505435857584306196710927755707078237856926135336321308309750057e-14	-3.23981766346872109823846212581013036817897693102371761606366562058838861634325559297170191456592171e-14	2.5542635128896873717194152857063349314580819392165789014115556020271127953079372001018665619674907e-15	9.65573386141864975024201335305957245107436776292045956564331344531523479568469878387091796347691794e-15	-1.1476129078484932919905996419803446720789394287329608425628028575341339936074421489603587703358746e-14	8.83188278835483148613636655417674133670405700578462212754813933401184105499207418639576322263614569e-15	-5.37750222341360043752821925597279210461469211699832811248422187065810189574318818013428369629315199e-15	2.71741026932388676501917045406714997263252194948461923037820431915596184698469144876779059068270226e-15	-1.14921999649102674101095437647961830968579259905811798428416548073874139298469043733785747804820925e-15	4.02060855551554828016824302825931768798184013442809515386857278059915201907334502891769993254693395e-16	-1.12965089356761048490869470670981719975742767212011638905795569227989144153627111057172950693783166e-16	2.41030329882615340351729798997944609447361762612285744209015626791460831819002151956532311605793507e-17	-3.4976223337473576301035030606467995447086130020265376436427487469998853179802004368249266316555841e-18	2.60812697651881922898954927486946705924768972387072190941839542183110340722809151421843958222310379e-19	-4.09307189659594878372608663174665378640337106890697611002143987334914226685032177240329748756487e-23	-1.74042105030585011269905581555872529358373145636659186757941360622374882606162161186024821462359848e-24	-3.91165190610914044104986335152850128430798166137105605186930663375729603518898939239838885423254533e-26
-0.934908053996475675184211170556036788182399436133460186880087228041782359320964914927032631355285	9.15675941405386754096216073734395034382251143457885923206221976110373955475196555790164412975796959	17.5830501180086646165843690630192687930943998417707540073429289575037037709581968367235375485722262	20.9339627560074541383447512938542283574192171965553985046585705898241172608836759709339234167826421	20.1457023386445418804240532028234226050245966607334930294381229665852141199817846832414516901204434	16.4756255144061052422948672755979863641052961387507429744191556116103129513446241257130735780928308	11.6669115393347241439977001615609189704034549181954530346121631010315087976954292782016786331209638	7.18642597163914843839563610672954009165919272433189621227764219026217423220022012508780545019125649	3.82699162429172069478833634315397200211748963808043932124372457840163243629643476307969061926270955	1.72630284979545871926994373707890970095104247074259633351290762215566496351544355710971507260541445	0.626423150526919090501585964268220733036349617420875425213584868100694135078003284180063710458772623	0.15528599178928420342568563704364474901628732758402988415128431713428574135154929314461549229009862	0.00284799286104848646870592694787273306937626347622079716752255606374479537417151559422596583002590575	-0.0230821565861303528963834936583012977373314014209163024111428399530748741590967751280721118314409198	-0.0148353426471753750244930422638236099673633942603587474297420068876616508735180016352603015587499635	-0.00518416830293405762687065946015031537408838889377725174593787295368052972111921308340362482019708401	-0.000516953890031030482463047919636578152489185305148370779794287201997687603096154329042550784114557047	0.000686225681177927868348917464150256785448725684930704225737492940547754258426059065520171458474296282	0.000568386606026984296682560444691194348460863209205218699342221965040911761875203110277021834077831214	0.000247968537924341838854321975338497928318967658282832230283185107186437451360725602488928043070582988	0.0000532514963852994820287155333148672246792673225062882208594062635450034743852007786544974599513166646	-0.00001515196523670038408789642584883267085647171652551326420490969085538334570311989332372291751052643	-0.0000222211977412211968947337250041887890894465292809603948312201833660137635823003669200720109916261967	-0.000012689914933395055839963599726078878584453429611230698872201631391543849599328868834320639490653877	-4.33354222071362697310283981501065026955708954764347698513684331595521811389335365476829846042288716e-6	-3.5770808541403709203564864911516238639793147593635729875062007005816527587693123287589176081218335e-7	7.06833114958884741986944214734195148519796619393212207940361305371643853529395497573718226587682326e-7	6.05832400279697115731680312141308739787329299830284486878575983855051088536360883805506310518979326e-7	2.91555706064631503761648881631512477325525942028549896466069636699251330720086893351225647588614797e-7	7.98647042440073484205499454430145237004078590858150860379843582335449019277664983596101506090145482e-8	-7.14282999532135648028658375145970630535968066247469661653583345174014054547243102147588775947058228e-9	-2.3988122189614579542714655785454042104355297061419803671177106292943467920527053788354821096048582e-8	-1.65683102789609098030797369183316035805528114486688278075680201565097097937374500513859673891600612e-8	-6.99936589096457839212776555002411557367553396931473524271072119637415993689193073846082877231431633e-9	-1.44217142718732351740849521102121409870356721825808542085000351858636256017085069010551585034111381e-9	5.53655121358166830702129820617563395246544540641075366866334730584448584211424296833874239111213619e-10	7.6901403948763252456137985987649897219927859293747202647878558198891479820367290048869304439261431e-10	4.60462266365905351537837342926862982938417770765632051965437285910590172846864520300083811984069313e-10	1.71228965315951268317542883880171996764473864655460875195397602181740116356791624041638069196143269e-10	2.18329670229373347865167994862227273989729486636985993083510228395767864262601449950805650352529359e-11	-2.4413004736613541911691567077715514852600916569181364528990916376334535531465810038955460113888007e-11	-2.41933101134866313583346965558050338423824042213158333104795720812047994788293787429179000461160944e-11	-1.29377079171105420831247949124607864260267494461571531638253550805128949392026175429881800773845887e-11	-4.16672275477652544222177357567862661525563257678281991040110500773342293784923576734540010357900749e-12	-1.20220659529937503409535151339397445389610115713139736669775978518906250558582029343100792474396034e-13	9.30723089534115662850032233425570210858215612587028876133454749820682052916388291121407327151941079e-13	7.65293050560142981726655161388029700711905503537906911747218229064154620774825281633704225583429751e-13	3.47872011645532122012972480512528510101756156344545819192610751751471317719893096652411261256892448e-13	1.20851245088897916312190724186599780907807293059334770670589003096036255933853503561135929081079464e-13	-3.547297753388863331042852273880362750172821795679622550685180552348719090680728199501994107396983e-14	-9.18622476150780478702519741194135314307910198238904931054203887387357213417050844136274474276424031e-15	-4.5852162545557397454589117214416138872839731253411726224560460854707831811194969711889192809835352e-14	8.63716544800013423828042518970916760084069712378906381890848817438659603018187342793783283057544013e-15	-1.68169729403649338397036179852752546397097484769836549124057018889992590305003062679691406809231946e-14	1.08201429146785491649725962656786404695548842672432659784325664947415400384408021300250951078881187e-14	-4.45957923020584639310786305100996695805230040928347689893367148713431292721779095504321249388490965e-15	2.18337576127604843629334722378912191437514767158987864407549470720869756575677482696996336924505411e-15	2.70867856048071081085216866688284909390193833614770857050643636171882639702737779560226267000398298e-15	-5.94927792628964277987444878990037390856181644276109454005553506374752581077655242895561636536168409e-15	9.1328964538553642199999339660640522050623009664254591932543577378062250376933589577521704900483876e-15	-1.1821368807031617105571666170896717286166992685807372549512100008321276697111495646530425617693015e-14	1.35919679271628400186070057459215971119942552626524293652393536847908226803993361381386992727023021e-14	-1.44776038474304154745559515825942380884574428244472716946083448134278467359754050402518718015090919e-14	1.42387347266998134126974427741423400297659841966660947032567652760433656074677297040668987757653151e-14	-1.29432037096660291801495452947225332926391603349859150816575378179312510966861788698292743631240972e-14	1.0741679986702948020278170369595544409300372133159244867312640100579832483907835462016644128708462e-14	-7.88023178031363894290987756364867219752344459048218519528754533126429822136880485823684010952830275e-15	4.67022561032589432749005806762384211828789853366051914339670505374132575538384788715463770404082728e-15	-1.41025713264485751796131260731360023286283054761301955375537081047585464758710919214002560798431318e-15	-1.63180176123677244902182056021224880725439430309367072460298586762297257154205653036120240542352369e-15	4.24120867276884867699481752263419793480572028881799762705521792782255026259600671992095807770704967e-15	-6.25797885293003547639992965879564338954080411126735830354534045834595479545667225503557435759743903e-15	7.57474761473453977974990601359531678787337110253051279073071571078690062127199133329851798317638054e-15	-8.14067244616670309831371735700877240778918959225065691942117648565102850321032721304031084512620908e-15	7.96936701728707136240628312060193510947543820100258988330824799711291615912781698518381663557896392e-15	-7.1475927834261382566069241324704724420869162454427684313799963990160547240989914372637361415711753e-15	5.83483654665773623235656215587781228521691144092568076798956539984354746297067903402923371045757928e-15	-4.24680336881541744434175518573600287906401574453292827421920379484100772689039187577042552952296062e-15	2.62215116805265190801284161761889698271657534910019367899564416937962616701262801005739753635457165e-15	-1.17933211096609445578488039567119803474494578795935024888692850099549980445469760950062128691028737e-15	7.59642334060813350374891520903907901546230632526055050604480022364194913921232243215501001995244531e-17	6.16613918632036603680824362918454322192752485470489701184722668845663771602179979880395041809889137e-16	-9.15901182409509822914832339102962938215659633066982908935374112868731787529323004776946167644582931e-16	9.08291993114965247418710973189151904931430002417583820253894560065439953062254853368457007037782655e-16	-7.14717352873966231597307220991293945616528479586479477869122491432405768957361232780925438039630082e-16	4.54047789104038918237301779560124986581600803515854046964776487698508452081033948823400431704709932e-16	-2.15568224953864885616945757439845668579637468786995291231297042152680326042573234255710079360077614e-16	4.68735288631749771096247714566131360464403647696660509709960520529896298779626687272999067080174268e-17	4.29659670738393478753269481873833770362565504079824601358238981153542155103371852428070571372635869e-17	-7.02916512227594387134761162729627369125373065810647942239614290696748380485902796187377032171553191e-17	6.1127983947221099728062700525158186332106249635844554033721033713491621285265326928362178137448559e-17	-3.88864661663870982416418885346320507297668824117924755335354958095751512700213998308149736590889883e-17	1.83122365191355744930448368625949243733455225645513042395076860236030333110142536891399926035413304e-17	-5.1730476406661962390759474051253997233110233913064390589532211790299547018622248031558138049501779e-18	-7.70838692851489192624984868175965757607340457900114118544662403542448419433083134023542750391227958e-19	2.19385126023321581460561394441987234152665609595338019793376643057607300205846275986404987249029146e-18	-1.7168073527642986132005700861710493927222950387917822765583807239186823271737225523812270851971327e-18	9.12973446738771431648599432444258654194704629032866207882037085261324534061809464817179071304454134e-19	-3.6491511920358731827902252718895650842715279164070483645619635839404818752475035808783044339096635e-19	1.09916570541834595203671022123296906228383591954332608954443295248254264607165444025604074639155489e-19	-2.37697105707058012839681766886236234466834053051692749286391415212708050274288497587570110391963475e-20	3.27667034926329062144440956334060344405104048646130402090424675414890173418665199731813513517633947e-21	-2.10504379441011135428049233063736439891312930503710320560885108906947723203242225935115350711915921e-22
-68.728819829999698393615659882026921197287682404007271356356410734925601680972648141845383396405	-338.9610762171065085601245968980420853464058667818909075115330229330076885365306531577499999999999998	-741.7384892709228384888754416754152136565453492896638909705641624774088717871866067664542000000000001	-1034.272605265204232611260280025215824385215506396674830368579983780550847241753838460157	-1106.3877786533355641816803868554872542553246791810169723185219724158516339333910108658981	-990.6152703155309384145131799463621104945438609342607328900686107617957387317259745034735000000000002	-765.9519805881238820983006896050866607167214097644515448044689956211335987602610604478917	-517.5934776100227293530799262194426763930814064931398003344592137211967186467845475625939999999999999	-306.1689795778362730042251091889024151935854019218018115854633724484722034060299440690223000000000001	-157.3539582860154532200017151311842881374449370827613282764516736035904361390369767052473999999999998	-68.83333180832540988299873391355826736278375596865535265290826586639351155256627389317541000000000011	-24.39158056170979160758960951626653524129669840973802796495923742618815312523411642264445999999999989	-6.030888639081489717798179024612847170589549422383203778322970008844674281532371232008586	-0.2631831999547900073042531896542030037240226461084229973645543374391407720926872807964947	0.7153084345785488958595285967833301212745444446987907293992165096380816257110270384581804	0.4524062942502985730348853073197092728792310967468593480554672858061426401360798539467061	0.1429617049233567433033851037952575870714518292920623028468025398343318589737849482891816	0.002371385307762397628896551451687808975185233654415219270970146807007048378277689643443242	-0.02743573233687793594178562609372957834746152680929326465641822522484095098184723675915081	-0.0189683220702419639378015682881331440392819955212035871397155400364762511904685249082239	-0.007241786465556509063016371405561289558856771960423638930829149649930279854533064243714429	-0.001008768798659592247817778996115610729099100436124804621345903668125796378884985650149792	0.0008426044661296480317362024302176130021772286956494422738668189798743637597885885923853575	0.0008180316203866825662645206354924269034665247097566450564263958017561097131353819754865345	0.0004037522707153812589527372488352807341800817850981399186399380776907703717965318765884608	0.0001122564782091674795811107208573097096692328378701648290234170499352969191105322520771544	-7.898822810524756367058504116449500579857466649227910034867697768027983130334895320014071e-6	-0.00003108432736095576385073750023154714433949917273098011187272987690301221254539398305489439	-0.0000212800985508608402648242500948527895964554795019677982504625693803816651853508810446467	-8.781054550822942462577171095020147939266507944063970436757383902076909719941419401569982e-6	-1.690431661006717462419144331369183554415614828035719259518381615130248099507054278383149e-6	7.603679092086734825693000039002383107186171021524953928348721003446477657847561956545409e-7	9.696893812549564210828147148455704629906798423613967299356687713062603568400618576950595e-7	5.586360821657441972263871058452468614780318294959160580654683941474109558052460863206936e-7	1.975449001357314277834247884307781872584462945763592592297243141982768980773218405403059e-7	1.892482247057751056365677617044980908976985370968449573841821415060688218279108041601793e-8	-3.239994663559017551910158526814948920588747469900117961398603867756690692009854640497524e-8	-2.941243004579761982298669439811377110743968796586527096415814121357253494873060112451231e-8	-1.49080230633577882432378883673832640807723874018054052333442773382413992956032030390007e-8	-4.450993601694385273951604818795785671500539494265331215284245475877531399462912807823826e-9	1.451521794176360651563738398094099084338306626341477646949369930843645676220360444573152e-10	1.1867534407213405120915021193238659702260984741765869476450850086194154083960350798225282e-9	8.860534856245346485060834569551928170718573031866179261630268798697764084103690431542548e-10	4.010359313303266439359992096546436008223599174173873040772656470389641756992133885329636e-10	9.673866890755927285925273985944074798230547261101030976226252057610594035019069206969339e-11	-2.222158029857018611334630168452427420562916428196121292346611995417650136515308037189155e-11	-4.107609957475897329978881217615751711191304594853498324888991442213116325424208000756946e-11	-2.658224868477730742613675021461553332049074360323805472858810057125470732999741397406563e-11	-1.0814763945601869613936113310099382570839993214089530329717849601586646644413363582161688e-11	-1.889766033774240756580016599833859066385576844274123299651654020478078295111133669030222e-12	1.1518830108198376999936025226906879115967115309650843409334723388955304863526594889042559e-12	1.370409344280319683821255078499011502964576388721109868429986885761908183804225678359124e-12	8.14891201916568826326986175260334527338976527111420095401104482411104984584929450265526e-13	2.650894046370186466245710553542233727024417260798038058272796494672781702472217193228113e-13	5.294750173698919711208292701630709203738643949096407351066902670916577757405656439471431e-14	-7.394056261893972162949851031921216855818041583772973939078854140902663723623345168330528e-14	-2.039889495625969665918472448138144298681937502878001976322285330782072748484293299670222e-14	-4.851577610387214875315146135901956696957314375435173678322320276389579134476757365226826e-14	1.628603528170090486929838379121536882519391713026564446243710509318959505332846495502228e-14	-2.188788242633123027806073747981032710966734264238873449127423809974194399214315241934085e-14	2.053631703944629590763430434992341446447917126014608297421833240084826296068319358203367e-14	-1.235955165466602377362124243947398676119103823914179939792779749719811999556625103091207e-14	8.444477757163537114558788922291894143692038385470839387857400022167753731033686570220615e-15	-7.794740729489173441116348525785371891690655297470863232627259710357276793386903188830747e-16	-5.673087737604827404193729606443809394694964091979525180751347697106219223599475591412236e-15	1.1250601525002648359849222226077784150849234024650734763291748779418795917428495162490891e-14	-1.555993216561902583902883462572511744051540190610973829878008647722674056296380303079918e-14	1.796817098485278157678538249285884585068063543458716383199941175040232468139520521042787e-14	-1.880107784339825824407348886436387477834210015065910478617631769492754359782379331563371e-14	1.815385097701984200782342639712608049006642178230906388982623976094752941408498580482522e-14	-1.632354405925579868731838256901942163375949479794065260060015209748493373600022230905061e-14	1.35728732899904429418230796770853125288381278852137366115718471712425942752614105098285e-14	-1.011655708469291562764692468436909706184357669041004832276719347446305299568089036842833e-14	6.210945474873207259227259642101721915363990485445349398265451919485879978084257734574813e-15	-2.166337593871740235426905740408841751330022667323139172815569292362144472735290142604165e-15	-1.625831932554272944150526745699881924200260348166311082774141243586171616457642850678084e-15	4.745156692148806037775802775224712695816728353293690176302409971264719859664887158512118e-15	-6.838105386388500871882373978188323173688171817882135951997310190488609338972688552023823e-15	7.719290841413363095973018106761678383606856690164378003176857863353705723826487276819838e-15	-7.436783728514310622960927247875430986255244532301853806828008120531096322507959075767305e-15	6.264689958513074971597827207604900062084824767653299131146921458938174716443768017702788e-15	-4.623221367766666937792841098922054097985803156816140585308725546428498507218926827858105e-15	2.954769303671365965027967712459431861246007691416746412550032264220214969616485293248258e-15	-1.602712011996840446049906958082479312243075092908552744223647016191824034913469741262756e-15	7.365334474312368402663370322253483156865183497711002648765125481642591794320093694834938e-16	-3.446391660463751076034832608634278054807256798419442452317898180420224525650704249269512e-16	2.87382769844465791668353801233008578104536159166470379790948252402990021343445032405478e-16	-3.80081842994348810358536598783437158304382089481164026806797044655760200361852464047222e-16	4.690615773927711806191387182841744165593411136709964702786887887259037067318222118939885e-16	-4.73878066676315040900999806291986349486072143935995843666992698299123728556375753142108e-16	3.88652495557867864999846023386104272471688555186455542394779224369203737141738265395111e-16	-2.541660644542140297763623889644877002292109536070036686960836769610283687519398578599487e-16	1.215169832463048920010357453459734081131179966174529229404025120908825213471007904329473e-16	-2.552889009013825255745954784290312051002501774073023325582729119184056155287964562157887000000000001e-17	-2.41516105888883413507290962108249691025465206264056785585379973487210177727916526516887e-17	3.716040247116657680596457534096456951540486577362496306293074537600210269156224219437986000000000001e-17	-3.044463761255147561499547519828345505415004436974294033807187927830557402275297523403589999999999999e-17	1.837714018976511873570021716475576285847709607783405688776008197710782102426403835245101999999999999e-17	-8.658379606747105829348908629602910513079136654505864021845912250877307373979140676346893999999999991e-18	3.173431499393072168250660831211386321545745344741833359107469436539493190134312902438535000000000002e-18	-8.668470778373441640738715733285973923070881659866032167498051064232698063230513449416273e-19	1.592780773765416272128745430344188200779393026227158873336082816717560560755489199510711e-19	-1.494039117610973741305960530325783442020577880621257514344347315696555961420222630571516e-20
-60.0230040103691324785221505046911180387969209772598627329245507945731107986177052377317947965957	-285.620494249803778101882298338099654591304916292139036833410912097081782437366539517718527044459579	-499.161294806882902963537455795156787912389737928182906426875807610799735537246861667857331131363914	-597.387548026078177144774995656049768036400206925678941247953116037027131372032952714245711323760169	-579.273293472377988468278085586659072034370511020191684816718582868480380738224394947507448119211209	-478.688701451999423706490985368429546433694254603591404753824374385291004002404565216675288701224029	-343.712994185723763606438585731359784751527061271554954575909644528405903982133024383459983332880859	-215.701169903854523680149023106301312750369586992420281436256074451089023824832235928090661140669917	-117.882849732464871648123462275400885325310059590648830148822956370199878574132950707245820765515114	-55.2761328149728300506251473059854418211906367803585269962937930526335432892286219477490959318320368	-21.448693403768246450969460691548130023351687171610744352950796165512387500690039185662757196572882	-6.24444998552400592682196831358857601456277303073011862416398726339350233134544797697370500654163836	-0.852064630278437657208978175394997838984717698165570211417361403282083566024128290984031053052332074	0.398952352101251629643100104386450877921582582539718184586383348523850496187200718525130181241117113	0.366120372865115487564926625325423614324659772324441897557486009807922310576565768559821477981442355	0.149856718825818731498365854296241781350238918244336921582914373337355876404207116039927492074703627	0.0244334202227213621042386620827954087833804924721676282319775910337160177060529002380106319211913066	-0.0140160417247438855828908336813548824045147876979933321721735526652328127870022947018215600465109711	-0.0144069629710796814990784646776884896140197117057431065446126709865547584718549614238399053779146128	-0.00691381517557157654947676012812246917342465802994827747365907362992481053951930191560144540435589295	-0.00175025295960971811254127614911459389874885161372641782050754421949670464515491987614022927532477485	0.000246347519853409267266073728552354767140020587555389962528645935142984278322176379679005407881011682	0.000551842839691163064574086143606389071463631912999877355204374559105571578610813169132618136462297901	0.000341992329172012460645017617912967655619063450006753318613463559049874571405365441856575249557668961	0.00012618570130276192555007522712401223872844246446520116497652233486544351861041878149576774832833009	0.0000161876418534931052509450574671716335267790813914921522742834837323574105056027698969069500023503632	-0.0000163708542316640286834013114471227953375859258756186519963601036242942360006234001261836264547691399	-0.000015789851668997780341238453347010927820838761351201161044984649095865557209851593578179069560703752	-8.04043024335645646628806250267330231400486564781988422199134147574011650424786430087989721087263069e-6	-2.40152560655309496499708823457940994243334862176436991449520696669288319368602168105192208943275073e-6	4.97185693378078102383921647245568833412414594139330378868486735754437699991042607909672415775339196e-8	5.96057093036173365472625683643571439186931521934184643914389025364308208212845113221557218260230506e-7	4.40887637819410492016363061812123827837140657057168622847498801885565562415675825886010538015446805e-7	1.9576725899480177142354781340148094956473524446605702492133477417806947438412302380134503200065525e-7	4.54939081163166302034930443274920604393931174286998428371661182543412317340165222467042020489973404e-8	-1.15557439055011402194536525851623160473240268427383569130690448810373180149796808468101451136385051e-8	-1.97023721371813632421066749856639827275076776404899060125354143201307572744006676621602438306352553e-8	-1.24103439457269624897238842832534433038982880449280078970677457950266594980647611350080735278144374e-8	-4.8530612295179621983981409039736172947103751195712599059057976115083491414161158827551175395716675e-9	-7.69845009358122134330912630300335096094721197258758820077772045613904132769078575142461999332926564e-10	5.74623030119893531659360057257271885642218986536470759077843833455935694243197651258692645264092948e-10	6.31103736869129474226310804907726974080050787189727265924761928707623071444631611668244007377249929e-10	3.51990891465987863062245670548851358873312299257068262371531849671032745287558310651153259128343382e-10	1.20053691616448447864497401739760430421373524045844981578920253144227969063723605185266815751416113e-10	8.27021169302620037952857562073362546681323178376516059367151525501262947525938878419720421489416651e-12	-2.29740852691280369909447073259708117166993282874352195899186814239610490638235242742919207749710973e-11	-2.0144636754763222220581162327797600688773532937455908510993831887011216480740791802489382645235839e-11	-9.67927796311236021694288726950116181307539692928002834896535529892369454991340010561110777321153388e-12	-3.33833089688208155808258583055236197770197695428458314959676582023354354773609116880518161731535054e-12	6.29080850313320542499782360253678539817719976400081088367919717657591473180982741444718675080008145e-13	3.75185128388906076665496236969358497072642836683880193372310018732311185509016207508561087067484474e-13	1.06401566004553247795703280315463304642615445181691577240906716681612762415341461894474919154072813e-12	-8.86539658459097206611162761470838663833742879504222046024257760354022983541895472896286049945558663e-14	3.57233722445174948454709120282839964669994015899059243528181357960449405212987592284999465497205803e-13	-2.16913981687156931930832674528864379623896692497038762503879220619766289760147810191000517104518471e-13	8.21698539512700217914092748591124308171190650370393028144938286887775091228773301197622585210539531e-14	-4.8048382597665302546301873217400017119691957941948382093373196963729812765969027906606995646347961e-14	-5.72567230955501301504350047167982816636127721971827741794690823364604767970999628442090682449122163e-14	1.18826301509516988140228723458472350810253319142456229213432053372551206363536336235222988040313156e-13	-1.817004938883434809112334954170177167966288053847530697893953711252318225510455156465683272241362e-13	2.34068357576461108087047738072634965446403011844433233606465614759532337441414563089583505839346952e-13	-2.67234148528754059440991742001332899820928764206379854707622732381352857472802214230490254471754975e-13	2.83757574017314598738858165676514598022763442131945519403455384470537056554670497865459691901816964e-13	-2.7827492347522076643069722319162893917593070064875693173840123892003243862305151975706462301234203e-13	2.52611045801442407509904637373265859390303535835242437381319884594316232274200346853681805189340211e-13	-2.09556270910367759093900559090908776121298686257102826567286713280295948296058459546749721021925223e-13	1.53704508559821493304438743113951595319048070200254261586756279059664305478442038161148806427246879e-13	-9.10351589482097207492648522473137835180749710007837245077526787394618915737174389479735970463243482e-14	2.72812912428195555084009389124659792782692079925709392393504172930104124987998670761695331455610015e-14	3.22831981042976301528249001103788090531261933570493014103043103072926376593876067319075802360940469e-14	-8.33766281106995698380247381185723793453133101753001202433664259068664500358662671775014100308675432e-14	1.2279472952746504911261227305082003126581597981391053398578487328410428113758493315520530905932986e-13	-1.48417073702620310294275537145352315968401797657882462609897327010124784178659984685023063074881158e-13	1.59303137034608983192307540056264393123788038006270836238974524175552688290065994819377447041723588e-13	-1.55813451377929523624986877292718965163173236024771395734905339473511716102030862902646145946652801e-13	1.3972595005774629766363150917235970989708755783464411783384279214437603986503259661233750213291577e-13	-1.14177219390717462580103428552911903319191731856321980372846657340880020691670627460399324555910222e-13	8.33207757084701971920579488065871928498022350401469203110319959094147562592453877284692499272184816e-14	-5.1699767335958904387806169381410991051327962783211825708730447683600578858546776327171219831560136e-14	2.3457009269725622773955630117780244672446357354066985647387234666745853299263993899487946495919093e-14	-1.60030905891291056203138070786487036191618757624643085455333180250001802313124612958528021122099759e-15	-1.24574873995560326743819561276062641113957506682044774592893087201178298568193313625264413375757636e-14	1.89499160971396142626592766776585185550438978574000119185959619882378602898404000712554480395210286e-14	-1.94059724550271670219763365675549388181527811608799503815628594710172248876840419611197619410800732e-14	1.60369041504908509155168956153357096133289440142603458416599939508835943767890068997624788707559014e-14	-1.1073455401282482197765907637098850354218090693164747593742778185190083518422827926880626625881374e-14	6.25390947881491000563085795918941347571139892703298526176613854026958142413493756805739818480282692e-15	-2.5796269615288009482687437428055071264907958759995868437195924166586008882027762391853492374326987e-15	3.42777653638470345729244912467298462669844819141485425499501027702167928330640180538144226533038261e-16	6.60467825577008240345566001012408982668780784165789644825628626214339868569500457481032227181573061e-16	-8.566644703816218231821336655030827834682784460273278892539525718858597390968348470166226658710338e-16	6.69276854126422151032538327943051713333367505717297305560335873408427853679061117960055796305175003e-16	-3.94916797134353764299181145158447005045162879082044818160526429571212572174486730620751676589270686e-16	1.79616549564718851005536604632602546615582248452553902337204301417861482441477737266503539608340046e-16	-5.74198227744688917155115945225216876765801190550220658472614561114232919689781033237697384487539847e-17	6.71557434330851845873648258481412458867844581591343124549627077713987102342350688311015915292710039e-18	6.05900316328174662962858834331599317915788920883869471863270954015832224102524138517910736790593923e-18	-5.23411307955650312926514005461275291353117292709545376216529636124881801682988764081522479010493061e-18	2.37843600858002206447129980341031568927798508848020224820131280119208020954761222752743622252201695e-18	-7.1371812785418461936908627375701316776560259884798694205879963221644721376089241627623670389953007e-19	1.36098871976736670378155111547181845568938635965653541934694713905300080196300133628453734635927551e-19	-1.28268561747738016395826072400747345569944139340448683160675729684350549932552127434755290437608044e-20	1.14058466281555707109052441682283900841832262276309237779012919221498103078118816603937208755125287e-24

==> anc/L1S1data/c_ai_h=4.80.dat <==
10.695328791528477778594121768811386006590327981142517341473712372285021866899388014204018980710212
71.63840498178547313686207755879892144811709852613345975053715179248303598186680718512586941530699	197.141317628437239580236397835734671509502013133080289336113625675345746335216006456208794816375853	276.313221312016375320720359759773740551961854114509884511159613615409791982220716684582188592591449	297.881529713822307078720610319692467260054279566792057367314009670820873846932026476007294700862573	269.497816905929928486419076343246758066714741418405168842241100800202237323909429275880248052863807	211.123026185679612384687257407940780562036390507794307088620328301305555697599934553072135463010299	144.950503516050296198285934709553331404833710230825231756257525890833769000255620865645304071158642	87.3730052786194834626274417701331470485218704880315506082513705667425309231083034094730776467409853	45.9097006398312218685891569981407598314895874099276932913676193626813371991082145413228420887755323	20.6128151592812656029793643279677792405848568140608771230963262697136479763270134353221794979036661	7.53808281485905385649038710055299297771593311794036475203809539278993560381872430278885043188508597	1.94530561272085272021274467557691903472517498161276565998273294956671464669910936689197554391251186	0.105410278451119544049667604838018552738687711698936900101690619582753943943871567882778700026048523	-0.238081339339867603457945101058358224485837413119423722206544890158675988611634554260795268500416324	-0.163394631151143384999498776005343780982380499431343439913257821622983284963428337190384965597498453	-0.0588036639830915854047474770490671842090490638131034160017860496863879468901884465951624791120648212	-0.00601114580869681346666853036554274611743410619137000999621004969760064932687310652314159924303210271	0.008150323238247589308791355324406754011404212594243618821215542589755321920983053623167090574109108	0.006935338476032624792555890959438789549196238217673532452678870290246914955702610858254632874116002	0.00313472586055939560004677355229725095755017553673238166835894806268196036334901769920985128768499275	0.000728019275690853440510715183868672183095403099046798054561682818896950216067134526448633773344899197	-0.000164373561541615568561492358662427131059931147611812950814513252500301152881498558861916842498753555	-0.000282189282151029633862438191658923199616061317298158149671333754767399842937152510608169590218446365	-0.000171289260264790848614430921151609421690774383488746842947233641028786758972576633190998907941402987	-0.0000634726943999371538638615504578483505890194367295519324875802995894955067684872523045269686216149507	-8.38803491797733459356219696908984256158184740751865692165073562818960020655542995908732268441388694e-6	8.33755919687851251328803578986768911554914986805861774718921150310951042353887344586521512638157132e-6	8.30416962944178152586078544694938164297719060326378511716171989194781286338518883733081777080818486e-6	4.3990870198465963452966994718820542869158529957033073496744726996092983335636867604464908055047833e-6	1.41996640884320344694644000903164546434932166213643975397210622040125222054199895139351689536724749e-6	4.96369985550361930670414952793371665676090943834391081667226798977336430735854824717096780360578454e-8	-3.01863721744665236151152932694398702860254267408356763415752226616020413797936844136405400285922737e-7	-2.47174836839132504239133271459217273712735867812543919613903342582473681583967391601678767894587652e-7	-1.20112389086825726535043349476935896138495193251285886469172370473871505926284364159934740306513628e-7	-3.40375921421505872274042112797192203699870370306497829626363377879932461113121948169808885621396071e-8	2.58370398557251628551139511033329125913787206535564013405465664635590755837367559180363307962927268e-9	1.0381976782367206473343307409528037999110814995314187287753022088824310295123776296476184851968295e-8	7.56412354996993020036883817780049922201188976718020799284899301466278112576976066996988215128501e-9	3.42375116698611031053547031616597777353853909186398612918540559998395802560854242359121620080114559e-9	8.420226577675006365505000481703429852150223431774873237561537409208544804409655280240136627262368e-10	-1.81062815740387722678437171937569145690274602694167802996326843122295662442143566455214513194106028e-10	-3.5400365158762663773395779979007458565284068064472660873562156909718349081703111645859143668563063e-10	-2.36580691201303446213985567051847595494023237768364117761568433647527513162154346838932156836758615e-10	-1.00721314257753656590931760591319176894886061527766596933590605476507340534445797089734146503893849e-10	-2.07230699542609876378562041722070142357193602993365523581344085754081484752870903787387119981682736e-11	8.29570510020498835239344996514596817708421670037354119082746591176810111008480467400783393859464119e-12	1.2206156991957767193650850080171342940883359574308706326788247434337816792048575257581812004447697e-11	7.48942206498516254573251451786096834694561032193050588660082272002586193977935688833293750330044311e-12	2.9936105041792988148363195904745927470479630391846342430858376397598857977860434435897243706152344e-12	5.95932656854430802816015644754999051107681605451778298808946253548845032532185035585180309444844172e-13	-4.89814839913211948628137110676522230605248067057236034651652328807896026924087220015626820120972357e-13	-2.48563385436217946928910052010042649972452957707977332458786486251172556657633223980157580716118239e-13	-4.14254054033422419025762247839666597243619968853495271842987416022807077185740952099598637682814703e-13	6.24725997361326733343802691341177172300910482928111158748415538452159845568211825898501749875376938e-14	-1.34637442474091849935851471908463492524144304562313055499955279325838171093114799081155536394659409e-13	9.84733479490396926806130848600826246622402360735633035172667440848277382022914941190473942581529621e-14	-3.17619075627596420855799136939362587739757047527248595791180861115658148123382086783552833276426166e-14	2.12126075265963583747542556120280678526142093239340339764876237722562473384822793523760873095628723e-14	1.33090918453515443464905732255248830601247533379753839869420963133709161469004356673773251252036711e-14	-2.40532448851283094750949446081545306130465075058353630084369605208086747928985110735246327649550835e-14	2.8766560901596791514016026777325458936439271777845083522985935802452283215832819081092896078826169e-14	-2.8505689345194943843706514702278331935750891311743828797914409043725445423738124713723023253549968e-14	2.29596260868711567245615794271569706842200416507594919181191327839095954635687078422548755666981965e-14	-1.74813222167501002110532697929516348769656960588260727364812324793683747897690298796023995607446785e-14	1.21882529108051051609342827632217280378299116612656154179461913905450666572488774914025149433415581e-14	-8.36599807814691507502525449529022376155975937370044492395100393110258810631536403275397125120898865e-15	6.04758195910061528847839995278027000672660616216475831499722008594063717513514673948897673934574379e-15	-4.73604459756485193524395751730347903572399895849727312938399374836868124830564861324924392926729655e-15	4.03191743333735192766618491006637917416702555441711553212310701774423256564288244912684415446200959e-15	-3.4789381981560011785360965638448042935679407145818973360101849221486093354978328384026467409072748e-15	2.8787563307233382654455379616677136837161488066287214630960864954475322646332952521402162613240253e-15	-2.19704489477588149846553945969302820658804537155299901790641245787877789503934995743351777533223539e-15	1.50193007895975218688122979441770181979065002669242460992878067353643408744984272492075035065542809e-15	-8.94999452103484776184050905321132330126643623321544488903299064477495086418131163499139457489979422e-16	4.4104407862373094487345885021598231281538429519728176004446218486074409377427035019115089236870593e-16	-1.55335879484002100410688461975945412187637044087221043480808476967671671437761831060124116625545599e-16	1.04141776804512615205491841950394620615688736666070397028093137819494408385690084955389046736582633e-17	4.0886811339038393196702518129424140778389788244750860765403940680522365523790563425623904964342062e-17	-4.36944298438770545768491538218335898170632702518490168852063096821063519226626305602117993354149316e-17	2.98253830049116252614181502109598627296752787515371180344413766694787087149773286114266363975080637e-17	-1.57114251075026191390044387247044970746206632960431651240063742186525185188153197195708465537290746e-17	6.62827979873449406219559558201764554020436899214861930877110216830852947916606657829141005982789295e-18	-2.22308855686241219682690907266164039105083452864045897007112500041875986034869044760094558243814601e-18	5.68056625795143830176967739775716412610089073279252588496068481108977215053187137527651177138267969e-19	-1.00636072859239451322974882659937607298307591911142692938385269880610268875719859059989491519263192e-19	9.6613241604654339448448132309631521929918945284864308895806757522668690462166788580283945301012668e-21	-3.02813836316697640670636764902855398581574564813853139406970590421475237948857214348440038266522189e-24	1.0052804578111006388270392526837162689055883751893056633348274350544587503530087162970286055037929e-25
1200.	2106.40769413329757883873209207274887028428586712389743558038324838751683579798772710364118792912237	2539.52399371154074457935244574400759747367150478406776663276809453669507886657356475102464243598364	2488.1732235661940441784724173893653297962777164723334514258746526165796921049629723669512839730011	2083.99070031639172694167282304668455106099479688255720621543370908999120627472600412356193664488538	1521.58334512815075883617973448460003141589625872406267651396613019045598947512834295427872803101275	974.409204050431505671092136874194980147110445691153477817891497626021555511696033280524946482580394	545.61525482186094231817617721126609004393129664213756352115710330284389375221764428620276466633993	263.478398969530303336210842776662066038282239248016702036770917632379670195977169262913599246566106	106.107295954383307248820369148907548501308533242310003435959693048919965282567057214875800991639855	32.602224260663246129455869897532330863442325597122111428740523674828897028143970914386667109419043	5.15977398985660424115100664751749233039546144895762862857093409170431325395488913161762896263534018	-1.82897914884600217576669000311362424747105526633985615569453717053425593923941498034327770959383775	-1.98276098585520357974805136481408473705513572997839839067654717886075924741630253160823756063421695	-0.915500293721005496443988679934883681045025910970719158173414697065368738766227323928578879188606503	-0.209171597479384569904354220293159836041297539326974707775307302515932259501155219816928663597637559	0.046861802487780968525695267472452965796087646966218402521282160841911429572972195715954949646195675	0.0764155300956893720275396115699664219519876058707064464245357993137918024895256210696118382216383106	0.0436140603114983465791137024375012647091238681778595619661502447625282664267740600909260606652157961	0.0144741725908225887709279644384452950618922838908889803225863295912305567351736403872060369889970163	0.000865826189807471282117818679123370453711820537996612888389115874418458102372488841640545700975180366	-0.00257534540505783879052425487335962062318074767008656705806150136919329651896506654353457181857377895	-0.00208796027982946355468910603124842992751488049311072469662104156596740427078075354347298520872130249	-0.000967982436605919272002664669082964249868532026547257714894180307019926585476293820996174735714021853	-0.000248202597787689438186697197130435619182346575882904590732116129623652139474196966826118471132197262	0.0000357193179391846256260702670927075171332505743473598129351934873694368691064514221495704967391373283	0.0000848101158929105084962417083484421477545216482679783671511501984178110355706724580027505571267184017	0.0000564523400573023790774874855508894108233938701656266977516183801995823551287458970424869356898614426	0.0000233628358813008675450221199583453951723631800271910238400110927132170495916983374125686948047479808	4.62363647044350250355389784603411255619832639381276090390226734898451577669373902431476192050190292e-6	-2.00125129346813886131351510497851387049204630583684125654572103211384396490381429392138021126525067e-6	-2.66934766744022223604853824964986505799682234065819274589470132882431652285779351374959221243389014e-6	-1.60090734635740215778297783996651864630836422815523379758942331081648047342959115761133123296755861e-6	-6.05794106193196177747528978609622630370097792014159335947811200231229686115469692081418124399802198e-7	-8.54730697562261413256647108806307467687595773725086792591818261620595200450656317290701508989829702e-8	8.10338800250130451690994572358503061042062780379944126699900073786603452766008885952185337334841603e-8	8.4918103444066207336469178355755678736333344226474656705567279807305256025783504882048899427484029e-8	4.72272276828773454605222364162316310040341447909202682539711693346845986565758215898810451001521662e-8	1.6391770999620821795431565048877784018034750922499448023049803277502183969324021521483270886106344e-8	1.33512160500477474556114555575457837360550893630356475294762081131864967139315484516828141180683311e-9	-3.04105499248661736071304736140495718817790898675450798424734318963070566700897086461893073502499904e-9	-2.73856618385419989011605380774670260728221171106162808452231793051685546461004408936275330206859518e-9	-1.42993770021755213245313670516799684818114160285799507961233108748741664881728978147426318644414204e-9	-4.64755974563730082286825262128241631034195471068828394928161284909194516523542642322339222192816869e-10	9.05202793982513766293822786202194532739424232872643381477749274111955037319427774615014169287034305e-12	8.97749296196969391486287062654086106516602120478706250372871658060384123883328403899763010412142415e-11	1.1431440240050623170403911917388893735431312041335260602638997438029581977904800107145119957673337e-10	1.764244929342973788725646109750820769596185676144105868052542646940085688400069938220395125730077e-11	3.9795913538026883875565301042189185254178943674420768904477464907491590506378792876062355694074985e-11	-2.6186460426355429601008605670741219282864084529212432272686991298868596566948969756043008350189207e-11	1.83562947673825455437013125831366227890631048866428377332788869221661011941116162961365149242801322e-11	-2.13612793146881575436757930063848779195080337448385374302768025756432907496986199041624796336474287e-11	1.26883472260895480958640776343117542543922458271649651315157435454602940497135868801968809013479216e-11	-1.0286085435478372865581064919356387094943884017121472898908147245488709501969014203497864173099565e-11	6.347551670436124311727001660116332785248589382408332460423648786891869526916528740604925482562174e-12	-3.27472756492989658896181334500171290738975290962783408929246972308448707863375332892517441525484724e-12	1.47609137416281727604043591459893801080625605271669115546777472643118251038543351240372168820386845e-12	-5.8875230413486408804516441285979387891596209937400007850451231786203806949469092485484981210259664e-14	-5.44427212112110773731371512850772056265333307355251506380434055009379427679382672788021038428268283e-13	7.82441329006333967513021938402837781958592596744158665969978415116012636775575901016009956174183418e-13	-7.73247797102142143530412158575089417158785791646350922736312030585226182456742075553606796232209444e-13	6.41043652029462055548060303584832724702856848923202857642245458380305014180322601345299012426046858e-13	-5.06559597898866592944704446046594741297706566007350604372993261153020890071102942332584262619458968e-13	3.93683770105859421532158247729013662684302239468537072878011482079376919863086440536856858904580984e-13	-3.19615871942742281865294193665175507983100906175619563006933746288323429063710527000111553512547531e-13	2.7259808155730802069847601610041943887896963049405663414529568749680818956783561229917268660088691e-13	-2.3677126800343977536644060179462640263083849026305309702130881834568200577987511466306751585094494e-13	2.01838850135779099183780502135958577980817843340919449845613834686710552883984733263090957787352877e-13	-1.62715871058247322950550971172013906954292889752768275216631066880888427150961217600725481191644807e-13	1.21217387285715329872251445719473646580565676287697240889420464256091312894678092520347390085875384e-13	-8.17890899021469662460616034899139480224927086130931294695550264230655659928423616293769804977742184e-14	4.87947424847264360171585940832025640758598465083683704277754086011073838749855045837882530105401637e-14	-2.47030886497880201660398785498522561400223993419984545412016343870086277195140179938535224023468553e-14	9.53789712338211841719551170112214288444892388724082373150148309595409355350026551581666592907678049e-15	-1.60719164233134411024890823964165432747916401770779029781714107337936495774451720769991604624919618e-15	-1.50035293187382416284615621682595612412137263724912753771175617630639646214903331235896543335080734e-15	2.01696842781572724224805064035148690328531783163093467625576886411137439354043287320880783331685988e-15	-1.52071026254473203596838219489342633281775713121721373462757547628910573125076411340394691040089974e-15	8.75822574338732354372788455226383247014941139722555519698614201584342363374926639642782404169604427e-16	-4.09649557581573007343448360167475229703536880974374576944290228012846880646267268528899243731299357e-16	1.568609481953106651039549711926234544611618901197878288404620057497160368443505965217491370159092e-16	-4.82684324220463034863646974897173878206186271265459296240536993255399011605767756917921643763934731e-17	1.13807703671399133889121844803660564570112175317809003365071797952660235826057990758687245477726904e-17	-1.86407628543618820310739036841329815751726316521411735748707006948128597325345723912940674224593916e-18	1.6444249744924198803105724839501675887816723899402684245413321523964973015517753174957209202192786e-19	-7.79542951764096042638959558896893305715564053994565195186313720454642918880214492612817607935200616e-23	8.33584340761668138417358729067210477620842128912340072918567509129171783979766614912275144936868118e-24	-2.0795821093409083526154911240047312920049551636489074260165768135580147113293463274702806000780884e-25
-1.0178938114236359838331475654486246924387279726654384273164069262196034765197654819717866138686675	9.97979541597903858022116137387659949196875945580505944584974800151774639380485157790775769273041	19.277200580353117409101824005393831766932190463271535986252238102669814621928315332253261651405235	23.1843313405469094807285996233489220875370368762235414180690863345733671932639206806105947984277097	22.6346682858399963069180723567729072055863671324998346051959401459664497897189994998373944068741564	18.8654304882373722285815742260411774070149692250032169954116677123495059114431261471280275448927138	13.6843888019236889374307090802009278137241511265397323266691108054240490396010378211672516548965134	8.68665535619622985125444097325023572556592313137266561237945335635695806500458221999955057323352479	4.80512757654395719401028931043058597716588655253037964223507285406663662066587192252282949984729007	2.27885895240772436975265651633609166913708504793287852314135553742694055921101658669148379800256392	0.890166317530617055612305159027424748483677807827105527052634369044384085542271557380938910566541765	0.255578939231620823680125853226751999368452084293883928732613727856946682941122379143210690352694946	0.0279060620217926206389819654959967025290536374639376621382378932329003087688387726944376354914670894	-0.0239065142578554635299893132569325317948481667350980567048096346239166847522464389152962810721592825	-0.0201089870629312334111282368028718728834124300792231036765479496057826035002395133858807026667909543	-0.0085955949422959180477677624181457644590894779606465672757129163012550840333331722753935113027307055	-0.00176147789925654069491625055044815637972873372606463388802268600941611269681755085866630675409084304	0.000554443387235564381732964066963925523302798999133661835696264958432308405596721486181976503049233811	0.000751164129198896025887880851725954530451782957884188092080365494193743610606087277726123038838566639	0.000409746844896204744963466536747221527005819648013649077790112361904888943729902741183263998196308353	0.000129748615329490151332660915735541515721420708244601187697218766353224371017053793401292119245486531	4.05111430581196833149335086879886006820860448648161878443614952781443705730537670073797356245021317e-6	-0.0000256966094796491779311741362401600324243623132060453660269390743498265783360575634513038835288839014	-0.000019817586464950809837419419111328991788862107120895981586648288542275883785502198690374880661737117	-8.92573321350033939358960605879443666898863154499347551140165845427188731370397341085831832379382903e-6	-2.1712093174520561585321336208897931312494085916567745832937973013977342913317271385531826670671196e-6	4.14581092205530019516193751561710959617091590604195518493960046616567101772082027323291905221326195e-7	8.1930887974241324256396226500403631312588190695680444731469327181590302802261380915378736579935525e-7	5.29571953017982101128609183438685916740190243375253264736518984098966133797140652165967869924682061e-7	2.1391898229012719608403218975959180939886830033878902297830286374273594596433263839281494969197404e-7	3.94657160367553248066393511499604862762971353082799026465302775795824596088410062999375159231566324e-8	-2.05202811457180663872740319710969318980681267778626535854767843269877752029409648717370899263758208e-8	-2.5467761363124216323927028221578877613212361751406857735650085868125771334833585110678796220242716e-8	-1.49394147036830179339922446807382516367595101552820967374695074601136771377792675876760729744415047e-8	-5.52383681250577078391290516723457118722520072404663160238729261015371530260842027785300850132735668e-9	-6.97904682749011314315459832282137474217459471977123632861981717351403054643449136495656844903864402e-10	8.02535500944533434986946183059544635444056438454975956072131344034769739078809786201083508251404782e-10	8.04987620586771745966920856851893273661270730408854573304794890151332018821703299943848059544664205e-10	4.39191550911973010471800214693326118374014598222233490441349119287507136727892354587893451250736445e-10	1.49007470249571632875998896715767416039698965284719337530881173553584054866453076589590249478937136e-10	9.51928920870325065584354846130743412229606731841018676364183205476407914799669228250402587226377964e-12	-2.95621009443145887690618688956423420895956666086463507915812413594981322925484626807540185211557382e-11	-2.58788105787306933574060313530929280013226877455065983727891158568076938193488040117843412671033983e-11	-1.32802251232934158688689052006896386218393606213815402841941158960410537796134216826721424460887823e-11	-4.15370165874034117590202125725701705463956761672993115014094342933202225201031430153636861444456622e-12	7.43473845320128134607578113728850648209803957017848414540354380365474941264125356123164110932378809e-14	1.0028564666223779181228122942913191686908703106742493641600466703781168436229382741072284530656453e-12	9.1812215215854502472752532785164725194963209883716579711741894254323498517522753563833480972632317e-13	3.31270595345266762207906962906802327617252528010478628791549107768419553682558173897724468398284354e-13	1.957254338857540244343449734714959590283973865930007150141035204826388687676880722613146773652546e-13	-8.52530187849367547340337061851661239576323887147435579096133857475651667787636513823091206433468213e-14	2.74524798836713940483719084253077250827658560207401171536935183154804228463321203707964971624301333e-14	-8.15700027400227446165061540377510441338499471974629071792907831797972542783706419333507945155088232e-14	2.80159416610406999719777198152114235564018350194423550018092157715658916712537646646115712793704715e-14	-3.21064541304661668017127341460284755296964666506679673180298180654408600338328443247735771859599024e-14	1.9174885708371044829178055450799125069352202554172484355029278832845186334720421430352242099363909e-14	-9.27813364352500005234262719194359218998223032582588693724086031664472234915854429067356440696970965e-15	6.15377277682843302841866784102924192671689601751526548307415610952383188777169912247564115752677575e-15	-1.58903088503616177910626294692656134755577138487419955428185202843920420793712101975573493859995005e-15	5.22857448851391500843478589465461869131036426018613636766209825558109202329251414180319239133658175e-16	5.44328085570134964532795149419908490928715750267269093676084846008342007216348880969639592650520544e-17	-1.28162117265427378704594294897826691581177930561287903299510930151004344059657760372407700934147343e-16	-9.89187349804321005188477048511247678290639229665851417447591258390955372886171089946068007731028973e-17	1.39641187146112811286067938016469180348543154465134867021367438619850041657827670460513208650360137e-16	-1.2013556830445184314074203789932570066596162880257606207914459162012773721630979467303027750924523e-16	-3.26059537119200080225463278089048361455913796167592653062345542912954804139692583757714697158984772e-18	1.4775320691624787633928763000826177171215574431794654739440472310478052139780369524923893536295669e-16	-2.4703083163948044986405066418355113679454361361619524070110131174510464709034365592484274022194214e-16	2.83193158554030143652119206832974665512342182642380361274396209610065638811010836256581450818036196e-16	-2.53894638417940856587274763492734118971112080711842777683236262163577029544656266311301758699121697e-16	1.85872788191159259431647685648780670121273463684634360128822618897581494400219778621549784287183051e-16	-1.08049755928193758036475261971700755566877682638108174101667171043761428460460706534264733613588637e-16	4.265590311255356232961725511542678864091060667961702637189244110848916813226585085650429294424059e-17	-6.6035837684052846429667618989448779505782204939991147775661326816423740286323213768465274066929392e-19	-1.84536423459290748262151157841693346693816919835426378345872996698291939452096073641877913644328673e-17	2.13116911464905350128485183751098161152750617596369750055986587498774422762700601564345014557703078e-17	-1.60982397779607591168723322550916310514911775799403101863655431220207564587640959568251401520892391e-17	9.14614726617242977403108155050848337106828689606178126444230293520210581267619913956112004709439671e-18	-3.7663297034505806714620267874564778096062138341403641903513531898722464927030272132074184313410122e-18	7.8291081105838342544417460923065078654907584926205325136168522343662657271037699413896720152741632e-19	3.46864678906869527887321623599406778771925566532039469669045614373973218598196004720680221423215124e-19	-4.97298886181456006967177026476360206543794778126245067021200812594536172508339214095902529292232497e-19	3.24901490766060894778229314901084257804359709876851600828071694703547542305687202601501295575642695e-19	-1.48714481667135559493276690573761862288567084778448053051829531622014455097243501946749631827728298e-19	5.03809941255430092664387150530923351568589108268952947481438213737466883664473058376482615131411983e-20	-1.22842771335449935680112750010348103619210692838150528334907162494275445509526168499476100046108483e-20	1.94455068038712231644515917459677102011664556450897144956054236190420014695193419802249308383476077e-21	-1.44499152698141676866136299078446388022919339532112227889364985106260140351221264498642430111280914e-22
-71.63840498178547313686207755879892144811709852613345975053715179248303598186680718512586941530699	-353.54765508517429550533143464473077707685124365320166042717462050005139512796431915400674604	-776.6929672646640751797043210995761058849186818416970099088230174725890941682571964300760865	-1091.2010123674182008524029397771914049382097303238876430091692115735960831732693994095694546	-1180.6849213206502370395650295909191102420537260710632332309147141395407054635283621243532412	-1073.6134444152697368684580571872699748113853153908668604996536047463396704648157700006393029	-846.7325034510339491522742233039808111112622157626273945769669818172924238096814628101024356	-586.45987453730324304385368105075473138723309899539715640475725060173412477592935699351736834	-357.60972511941572911366261014581443035560401344409307196206090709440238276790778954114827337	-190.88585484470136105453494684666544936323930788856886191791973600858066362345999977917219969	-87.70871983313456317426502280748522981849994193229065601277737927445212815988459857714311121	-33.356556751147376255797388994022729077825160652248850919450496896788601988540890217213125925	-9.431396799193929274574788952482146481513183853764937844234158536852021938620606817972131124	-1.1274301336577364626765965346339161494155870713787424362975278192602718238086667292650393731	0.71657613917936886441153124382367437498073397832917643277362601538879834071685399629715173104	0.60530692546505189325904035449763316291735736160600674254297216895477431773575331938113608185	0.2409977940012341245238704736124874411214675230577267400322316645567240020476067264737073719	0.035650291298291574450719428815132146741987329627452226581440388044157304005400200817029553601	-0.026104773011828533605792393676690791388044925850244694394132259982094211413859493910721602612	-0.025574818807262536929915726589702502067707359965162291482368234684828462643706270444726376074	-0.012312822135589114028611944584523436914336292662480058805465541144087234332106010626728149704	-0.0031818258202793825904677753637360045203849938697585680369176464455160329133531035624419107612	0.00042229406736127652122424635424026620636222639018060967444839864217748109946210116924395302093	0.0010161524196958046801781692246559326146445543978971890631116573306151028549884127227988498627	0.00065282981228530535554972550492984139220898940938243616744464560948995639898107030052028498217	0.00025419416851141341844105424120595116053291889498543069894960185101727257668451830127503755658	0.000040804041973244257855526973648034740299995517887843520744406318212951490141756014451051148454	-0.000027971271396632186167848674171732849696245876354525382795032728439856373957761457508248665712	-0.000030766900498178152848216462152427263316315741556564666501548385194837991062339010284197436708	-0.00001694807966129112703997777918545797286467319585238679853765739186179531784998137490768433228	-5.744979990363452296711368734459901641716026276796466937582837575487544640408936700093565508e-6	-3.9955752947783425060110204729493373218654518092592863128305401457558016518666311815330642556e-7	1.0665894841694063065587411628791322006432944400132260863074195276329810645226366830845392555e-6	9.263565908284202037881537060106532310782103902260553985519579753347484536743822862552026804e-7	4.6519487340636238864169359092405364078008024192731863192413061922333457430439177821150175316e-7	1.391112844551013838020829860426124278247793979166297889019063768221715871754533692363779707e-7	-4.3260924070264373971133119674710793028965369564519171816567927024383675123486665050293671271e-9	-3.7501749260539707289171181331215784266845605950502868982278563460522737898796829590238018836e-8	-2.8532269644724298497580814574888625374876694893295089706951805639200050160269091918312746333e-8	-1.33118098827345746654633343480581927657096278688191928079770614806526852174141404401127092e-8	-3.4867543148136645476340563755501560353616805592249731949451782509655536236592996096453159275e-9	5.3594696038917198902487366714784212960192546882027031851116508373764381637970304067117852619e-10	1.2942394388498862496685963773931361514630613761286745773793909856776926756316470679918690668e-9	8.970362065610011887329160548477353986829380851842059100855143050789566867350234694695490701e-10	3.921821166559845500825811198160310298048193224375773083593279416332713664011518384069089692e-10	8.822621776375649675170393171544958756566298023119882329058509597076526274861532262009633352e-11	-2.7724181688424456858429181301612013004984720886797303203205882613427857397956311525933675902e-11	-4.4599396855214141187800910972150349209535512702724820189158836968625716365243783496074902261e-11	-2.8647938438331757088331448860058706257083967400884754500097363834802826366518005796092492903e-11	-1.1803571613920642846936312298389752897810671850158718128927088591739625121023101981632888233e-11	-2.2255352777441604840582930359202188838227497475611772142191714873311591764868732770869279818e-12	1.244784266606290347949359071493038574933142600949909605744999161444343632109732738928596103e-12	1.4836828389633355245207743466883983758655794278789814005184342048124614129433561002210090177e-12	9.902985920894903587310746818470445526581518574471273523260418335795525905530774089955652351e-13	2.9891033758501795398525414122521946322654326465178619933103255900837747274727167676482335499e-13	1.0942393784870980561217249806775305971941482881476225935831226620556580238994553717590393142e-13	-9.750295743342200883734740867960099206705668801496490414209333280125784383879503440543809463e-14	-1.3467309416497134689180796140384041948234874071963717538983276492948629451114104643645965241e-14	-6.1847199011070978923728320132440686700529629179355668716328037776050050190867418118492786319e-14	1.3399358034474999918909615820260590355348290794849471350739087917460059135128199742703630531e-14	-2.058482008190013343335875606766928994342082462049382216967341680072881433475856543767336784e-14	1.7876393743431733552732849857907075757220194028236456555909067125797064581248949193067837901e-14	-1.1716876646108337416965926018169161426259441276869025658543174981320918655783583258076336455e-14	1.2696176314512519796807205002178023257689234804634668758197335803499083235251446835551616102e-14	-9.579688488032761944190880109738040318384175492132391847897321915015542002038813658699523821e-15	8.110602318818501509959503667165823938457208230343396660196196230497821861400881044687010754e-15	-6.2887333924248225255140429752779554993819104902444244222359653135165482021399769341879657622e-15	4.373806872966858517757698213471609388679100065671424234513429908991342528987687820998277274e-15	-2.958721883900177181719227096302389719918864988995931781453995283490257949735434051941592024e-15	1.7728783399094298580552545724823812750486382112487065701242862789703376510080144185818023154e-15	-1.0309659732786388415003880692144497902502390190770842320727140212602061057918408484442942323e-15	6.0746753197327664512034904686522791197106812421192017624093461483433128769414699294254205076e-16	-3.9696712400969017416988629662516116551158965412807490821945694051286218869400406272796564085e-16	3.0977415207955925676235140671672876255906012482566683697158265116071699115111692298494046087e-16	-2.5571136362363868492422160930389033213960304421299202414788508800086786727314406528137833002e-16	2.0304918914837733117285885072794451389588312751576678691649658272894047837381017304022551509e-16	-1.4278120507319728783861243633286233688636437337808437129084095297411664264640572357705548745e-16	8.374443904828191392042798407956967700224245367449057827452829964792030637122565788428162109e-17	-3.74413554578264593007346712050736442900833679705224821543864266326882184113986111898087447e-17	8.48248466601875916083791037018637018647894166929448063051079056471167962035896399453829506e-18	4.6259327488524731345472854150236869979955424984518496135169222143930955009110784725627378058e-18	-7.448828326194660012740448521605476376997418330317148034891126281473218330869865369501757014e-18	5.6890010236228202138491543827753304215385484634345615049528970072773873422602666603338099758e-18	-3.1012378304840136976211508913851648441111199164770749750779339018472815048112031640450634647e-18	1.2852162849461546274994804781519941909973082221373262391450088630291651461061029143185918071e-18	-3.9701370087743495561778539718568580109900067975520878647333259804484229141603123485530791893e-19	8.412543889820549223046995486289545688049759385136888715953237864470016264731424634922990893e-20	-9.823792589570692296913365115482099602541082582815752128616563098580713486085420931231678617e-21
-62.54269337521324333073813932296784440261457590536866435607793289474547346839012141988841615214376	-298.247311370610603047968632717098220503639963993625702983288409140498378972524788804952757937753328	-524.232814553860102806088141442037637441058865174301170570244350722778055572880778562935634477397833	-633.481125646288618113349274520711142268296362961549945776824053905653639734273553029503169381363931	-622.74897789709502663054505624123439596305175325179274222681987286188003733211618766170309136215028	-523.958447809148536694371345717555299394407207029686277109064043795572854238598712936178349491641488	-384.85397488578317145817292785509549312147332897283645255037185024813052055328098357055051927025754	-248.410764912798322360104859877646681592465484460843089459612352207459302379167619074109185557548854	-140.588445978540822206191868693111789294138023458725681315200341681150807828940180290566395711667001	-68.9345799959100591911753624503736793505690831905269232896856074293614078820823253048403068730542897	-28.4471402322182994913171903642181168826616707118158339548320338632575782083382000492818164476512602	-9.18109236021222575653179182364680015674559488561959201222222073940562951672693331802542356036918224	-1.75689166276281771244370969200837765970547568902127023132743904928187027642153267422955313828944356	0.286324023846360487282149951876190578240852886236810091839318661746502284213395889050913398492692265	0.451910276414522543948829474633000592689101726187450672031229726504676237183187402670437014843398117	0.226845230181196735756136420247393550064235636963884051895334727451626902670887894119808941189378697	0.0580360829946355681042766555047928151308919938206872197420697197574749454587874383060411664362024519	-0.00767379092339767094515871248610448127309359517273201629309300951835957110902995373192456630123767778	-0.0174854280757054132149771390957063187468357962972466678643281476380611064224494250672949660587776773	-0.0105766059503892001379413692760162194065324747490889083562616073028053990799067984863523701953320156	-0.00370831213839705169827169721638548206730660221856137639260448197377166468464879274828863282822953719	-0.000343981312219241831065301277013587882367504769967738618297708359715246336254890603765292643756435002	0.000571684615058850570620593635411616619150720371488339463501030330507382775524782570420703806970058271	0.000496491944400326511057913632958862501187134745781136891614223963386536966325266241369023541934463431	0.000238624095811118233571422891842525206406233083679201269848157000204582264830501573799227899563713784	0.0000650382968432579897104939505222051712201068452687990600339646102253513282955147051642280717598680364	-5.9630971385291403886814318227321533267100287587392468041547713254150460352898761445549971740996368e-6	-0.0000196293425111534460704137532479434975738839985763861356459896770648387882616989341044562945392162914	-0.0000135851079021999031592514934008641452372744289253293321811995118071827418026346139751123889693704906	-5.7951892050309553814793823360949346627513285946752628416953689585088195052640591017232707283887792e-6	-1.24261003938853545694748594298727800750593435227389988794554485565908346111741224140445999047221519e-6	4.22552871010605377960413263063037638819621169741836157872035789628240000457549924161781161450625799e-7	6.27217480564491203449260560816248659396645677929677961715041863836753999802091878847934841861113218e-7	3.87301108979948410393858879370109678271435625080840592714161413317128616723621235748679213304318396e-7	1.50890431878494629583580576300309232131566665002629899340362222186933697711311410346614170945765785e-7	2.40240269396212079276219585172275977221959145066681605609375836795890088555804230811524346653010184e-8	-1.80233466495172778961088927554700026109730422057528766531755463186907835439788669924986160971923937e-8	-2.01145230838503502958163314368724995743864796890164987365017762914686601162397386305554367497658539e-8	-1.14604890730465694037093731506172814502625743076651832048395705660076801201069509079928610546097212e-8	-4.1030018126298016144754849885276704619797839187840535089483690288849103739195605001221817780115929e-9	-4.16330269551472376073445966550799581467874944199997070304836061809962377018048788190203434266673046e-10	6.90591507811692607428212684130079039933333000190239062591151233427692803550206818191982282085601301e-10	6.5273847142195820079463047988809732794611484557803981293056784360205760918592297117108565570302087e-10	3.4829825978926315910266171834274024816654448624315707372791046304524357655544553855198134647601845e-10	1.15133553703080518175238777678682172630905816613628968145622606363336334475815207461898018358074549e-10	3.46507459193945738130938208579772550119116094844783639863872707344967042708802279872803681705028529e-12	-2.43027687704196832807476492332467196895529755139955277011051723593935576079541274422459187882512536e-11	-2.28045020236274960566277403735748021608165182220158938221602392484149694610238446036547566592710502e-11	-9.3458009683387190387469326307129184080462666122104954620135593085789625729119059839637598675773127e-12	-4.72977557039807220389856427633390236842956460291390247510461062246659330058959265090316939306801225e-12	1.50075063800921042297253119211866926860373231388924611422847075083126006672838453160459460966073606e-12	-2.9079719952655610111137194746422393060042325820528268040531959234823293431863466976998977112468817e-13	1.70749644864260869329850228851869434713821636133666497702426811308550606806962625257133489417775764e-12	-4.17294495487918319025942218263193592853825920859934613957229104847208343968738043986468990529395868e-13	6.2500447960058664572627472797433133661607323118661369237065665477550088528850670204243122633609812e-13	-3.49045477128660262152469005667126678431746183273431677739217194598433565352230033948136266001272856e-13	1.53196655558773407316046570214038107577416565046993162622208606609296803336849608232875949183204635e-13	-1.05537863779838041402084070237465743192590167022039939444763828528089834018292936715962554395002103e-13	7.34207983093994176608108566854508465072217657942710799904107578799201433080811035654447527331960956e-15	1.04876446799224846896639083966681361276023525551693534963652435376315711204348569366074069031654146e-14	-2.26685559784402726204756582611504296926616642685055690480895367659099386642239590752093131668865466e-14	2.33443658490055454701085755602884929285075204780807821534102778458026771957895077115819091798226382e-14	-1.62524939751918077594443562185586412926950827541930428982544449861824776558116494390921310530590353e-14	1.26985820557237302389288683370206618565209266676519287842375589589857009920784075651836172081817675e-14	-9.5809880559343051028898793696341174150583713966412025626999148410664007085362831841191551694055075e-15	8.79780575342512765694368616504259078391166725261031419821888937172201683154375506033345224807531518e-15	-8.94171557273824444994818255101183286649434603561157958020885807014094924477831032509862121903666633e-15	8.8613871450830849110449871790074237087090701106746699413502444303975958282390010887083660584201599e-15	-8.23941875006561114586821938007196232706856478015171118890106319760971787980415323594561468723957239e-15	6.8473836538636928069756350892254383617451499375173326992829362925933474813508018485136794266597849e-15	-5.03926004718279835546880632287897844412637559256026277153859409526533955273863966484380087018028216e-15	3.21174293352455118537857785330918840588588445642409779904873976158822621954088321497435776240379481e-15	-1.6914023079707639111475760133741633340345877976707162950555794051051156360683837645122931085629286e-15	6.48483084166654309703976056781153332795621729580254372657106287783778624667910492865029974618620019e-16	-6.84173271922651860779788036545325714935060097980732846374041951229995161864192014441970557867129391e-17	-1.62455052583560713292058113925855841089115406552275109833122808818025385684278110097768412651339745e-16	1.90384956466347176490948650597880081432235959287485764232672559176883559806542261317384805969914916e-16	-1.36222210502985226795080245073234670250675680854204102363138580619554518536456674639096105918989533e-16	7.2418032011037790638066660639654868360931769122355858552527551726532778957918280811795134689275511e-17	-2.84462679497637341959241514371626916675113124863210997744716560252234382772407880040754611309116328e-17	6.70763948439577712383054044063170790413492049666122348994839180203598272513609084961893983425305747e-18	6.33504324466579664198059674972549521228126363325952375016658280971160423830865637013144539210317527e-19	-1.60084302239641770618518364557986902386014331580201633640816785597215249616196731436205494781899227e-18	9.16310695457900017959612930509458551267989986642744429428347068121984319368936189409592520571803488e-19	-3.21827132066337905701873802595580328501754622796547239157078903981935982465729673678723546676506585e-19	7.18629909429505739689426853822980397927380573234357879288606772045772650131152045734561322167710347e-20	-8.43325426981782999472210922598294149906403114692556123912415395704285858059203856689949055261283907e-21	1.78714641276700584573894473317116203601432873506656829290249291006009683713189259943910785690102495e-24

==> anc/L1S1data/c_ai_h=5.00.dat <==
10.918135425637672061315304784891632096910541805988396856748960750802547097082770125430553767387711
74.54743459231422316448468838224719792556890877569235428483281618032256080565872989879196821355007	205.873921224653064923953026670302917120651579157867421582262857031116785443013423764189518750552864	290.614417613094109291993165053779248082437978748476167078373815041321306837614814808060984677958396	316.698494696695150927846487533107497730745003230630409877086781564647211482160948696160688611944371	290.74471129399197401224802259169222669002792324053181516768820657645445487551483584277904902218955	232.079438845897664674114015255434016762918671689241543795915113381815639510581814677809604545875789	163.105076623261245137913822604296613988390777832456504394444057872755870999817330540528874507941656	101.193713795821469524456683926084275740120778975843331443980572931580080751635818362763926964047235	55.1218233923584473671882014601144094349695540616580040498257931295480372753447227774465384131366496	25.9364339358647052928686180335420205166476517585585201699649879915513496702952208549045217097747758	10.1480715365819325919647455979959656253575521118886359751589971445135728966638793029732825976266842	2.97693090273896641066872741258312133813962787430819618097033643213338236473100831871002841464484409	0.386257773544181804322048886802881623472549907812866587334290886379648906877746623435790087192049608	-0.229401231281067438371716900880323160789035969838819027103937749410572667803027241979480849669915657	-0.210234191408991825555845763744258403405478107275947104049600636195369080583485979655089558232220791	-0.092251274162151935261144407310658495331341845366785101496871193703153199919733515459416046930068832	-0.0191089590455843167116885604226678075138942852002327759084633572745354468865621289753699555603171707	0.00637626549439212100591415606135157324483610413320603677148395854084646507931812544114285765792184307	0.0086875636005051872701773608175709946367674736280901770329107930743329307638473655554711101577126482	0.00485274885846673627769214873118479600150875776555023861927681382700353346857839318099192868206794745	0.00160014263004898913791672210153763843090725599215566641160476106538712496937492866390527932567684586	0.0000846581426172620280757653484917024908501858086371978914367323626148452230228645404630331304513120316	-0.00030242335017770481146162590729591199155731790973713262151908081734359022880508430204223345578739229	-0.000247596684422937227078746127062047458706447370330022658895018124778637967618304222714750948758425773	-0.000117937336357363682892494779487068982349690849975184332258501981430622018162383321278062291640960919	-0.0000322533285855177092632542047597855739559306889437853449312158187697828184258468347513568826470654742	3.05289442402212236892191003448254493903315455848711094534654579499267762584580942272277720328326335e-6	0.0000100913574000717301418731807267683896281489431161514003764537656323858964838414738560294946524265499	7.1616036959653900447851026617592265553823984956958669408951384922253258731546890294636392663703785e-6	3.18359264466720407605978692324315953456686397601885537510874934930628616646796729013361363041160832e-6	7.6559025360758517291409699994266431758461951922722060949830595784814311666983946723379256340225469e-7	-1.75358933006769930804258224825156391469944816274981509383094584092080325559824583164341184586578064e-7	-3.29045645220910127221094828868238331105403448751858173725165737126360662631601926854571803444206153e-7	-2.19428130438945382552014083127026001403034715874721851542401612534252397458204726103953535980301494e-7	-9.37601669569971441098778794033653977491057684840986488095611315374441347593860754787960496516271975e-8	-2.03553376502726678540272937173922909392256837751495825822946369558035390158809429577519399479560745e-8	7.19500651075742780186579578906359444664533291442582716762703444193235382218867031516059431879205353e-9	1.09531632559815160338262131818042875010373772529279226727214087933741901671024398021277034766181602e-8	7.042389495571775351823304654674750237304075395212671732990610922883065109578558089782608209947694e-9	2.927154788147825634349160909850738616479734660401894363356881698471468746460444793448780966500992e-9	5.82966811793301676955415310069584917935715254418412623275368141236043595679813540917554009404060659e-10	-2.7378482772205896874936078281440252075550045489240247783781903299456179650743416738829093906020217e-10	-3.7256150351719405839856784856746973081452431149308794174576046540561707314276747034718573581804173e-10	-2.33843254425729750893406820462910225032013310005928053119876433994483228318412728757006131666359097e-10	-9.52565751681642186295204335384059348045854759329347288232299106547946617420400341780152110427189027e-11	-1.76365826974821363646215898140667057856618394097727614322374416272170684336655697273414301782550822e-11	1.01510466587795054823369384003136143652078716930164207733154791829229791490764995311271846570047543e-11	1.29264243177295357223038500595093708184387147619517569415029456287958057014398594292771034796867837e-11	7.9588368933694922159822284741990396389949821082601647149876006044639144765701084702986947139572568e-12	3.20707062515933028250173768100457201396886070950173076406925679094616313669160667304578012963026195e-12	5.54350426093388772509294314173832208713465950276059023301357904925897576534058601338591674816371711e-13	-3.74543319929137985972278882977879097537501421864110455266908464656219214078040917642356050900177826e-13	-4.5273295117452283927308447967672275850969467460078873112963670358808026598514532347171861695019834e-13	-2.8009842665487486980462755579949681005434468336577813941802917139403321945499016880700938808925183e-13	-1.07547749903656635810468324342186040764093067788010943665043463377327447338382032396904898224632722e-13	-2.08913351397092971930498834636798757425013369495445465067145001950125150269937996641885878498416543e-14	1.71408231062067045882415793815258133011881957193098253733706575991618844531574252820485711828075096e-14	1.14294392519141525430609993079244012218950321143706630870858983404835176215986004841494054142343257e-14	1.64196657729878939785211022634222171310873170839955759932934036871440271106827049767782910405414049e-14	-4.20247675684445960337063781009728352401438965674964826484841191918147364766147631463438471223971747e-15	9.2642995384121047398950724887479659925707685652867605859679614730564302286862640430433294156619715e-15	-8.5745811173019395400897033669131676949863170132442459888468350980279955206727260845315716742534293e-15	5.83755402388442859558277808023527987050762846458092790258681150489490904973488565753917567087613967e-15	-4.47433286666312582464862899325314028609442025466974858978577341290119649354930208283778737135511189e-15	1.53113888775374417009877431668003146143612447520652595844695166663130011800542451362022389041848047e-15	4.64528296633645396269063245276302070667123769625263567099573306401180249948350527559686832028180614e-16	-2.05014587520487212193420592240991089038785022781116083861015790752490956192940645777101933342705581e-15	3.0226591883444819405239378148309894909891836366724160242562123181772869593142933062802037258148956e-15	-3.33620123754398557185531333629501205204675338001226151055306598413255676285967988805779234358336186e-15	3.25515007136197253042052306535240662378102906704032046517550037719332274325097893095531415548129535e-15	-2.85175081400437316921727362710710984049701938428281860584240296114835481934138597477656477588993146e-15	2.28253137588162924493121023358346597287038869583179386527059264195716566557927336328205217962922691e-15	-1.64573624573887745418589515183938652512798961615903267717799437209378836928938588579488788579368342e-15	1.02149298087112271725199150274183136306493075484491751216399139749650914050296241054355581815116821e-15	-4.832493412782466949238474111983940948511997924634518638227737868941494378440252835532039068549186e-16	7.64703281705944441654795276414662442416984176032882370941085053126176218343263540532293151615403e-17	1.77800329255148624387871543129121730654412992917829916662348311918082199262243360136545748860555187e-16	-2.90548285849605514108105926029161108184456403063673353515374049084655625321637853779184281228983975e-16	2.96860336845723530790946180175900920770539005984929293328103792521359332499865562712559225762802442e-16	-2.4184835223613122812356166103434967664709027326450120057359485076137133547681949058081673249816995e-16	1.66725029222401232650784260927382910493466220789806450400594685492293996474099326100509562750078345e-16	-9.8991870055635212388438876427065260730808619254296647061378254008922118835027696730169758598646987e-17	5.06851282291604386561391133203873810895188012176613921949203740343549922388834264319510086344297949e-17	-2.21783317023449132780841204694675353438894466386087733145401352752559790097608307696393752267012501e-17	8.1354579088282596789119885377439897960552862851038606749452542044025063255008563667816916676323904e-18	-2.42250878164526932016448474182677867853243772216378265188987891820562436016437822191405666449248914e-18	5.53970866981408039858119705626643504140803173384441860683991413374028413577209322094402562173216472e-19	-8.74730095885009704470999970984023914922153051842983437596513980057884447341324685376915140689770394e-20	7.3474697555572242516838746056574582960676000564789125600507587238680731580737525910814820056427379e-21	1.55970650965583847788840030270736873729008082578511413567364748558483562723448788747957823822235086e-24	1.25404973542272105898622341828097329388617826488042419057688445817384862872516677499439269624664135e-25
1200.	2117.78581971611631011918149894618133468570911894532128218663136103533007535464811699969657589980508	2576.4641065401849042319381038453997686557136857652901266937667423808166526442923351008250439617205	2557.02226688678871580382414017916620562812783321044090102437398647007306613430717244411191650109865	2178.11827506924270629941699717407492577908073803461774028867103298194577121297675240600398536044627	1624.55260889825883470748971408453026605512047433675491475825125896987236262996653843530545734739796	1068.20173849466603383940009477677783005583529171758458264693562914877002213266304660385746853332179	618.096465278599932662518768969551378558709186291791984982795671193730620988112472040301683622071342	311.256663447366837542362267598575091630780978294436914077368960807984852685395470991932592243890228	132.771989282448003896615764308417188842263629709213953948702247699230374452586939207180640267579299	44.852553651342835493985643489744400498223205050791738752126573500018940419039170368459354275859886	9.42902695719298755485016904717256754883952720204272279356862820072119952427172128442391705603728127	-1.04167728935583397898064362060837241783656721178459361364381632420068451417433509619072515161406347	-2.2485001262491828617775538072902838535968721613510269200811683093192628684342358401417303072763566	-1.25493978076565503962995749017587914096249727118939921774072786768097257642180665932717826452486305	-0.38794594056203410075194440296301483556353481553311728241446624202450083112524489908106310117422926	-0.00390382094941590809272812390327345112782026988189563824428770568043493113998006074448207216426448089	0.0810020952822616529781840840874693679013280851350673775468809447431336524768145401761385620750285206	0.0589872403645950459192208812237076372037474483007577901480043119002870438504866599141242920483290228	0.0248859809225933920420754072995294625410426453463158638339493203942744198478450806436886114278682545	0.00504671172678450800970440322045079445536276930098073186410040811692004841171186903501725215140579699	-0.00190261128249014944062240002381557042245235490734207938152268937001976212160629071636656610824893712	-0.00258892949416419964098380522287547486681061883261100577118532397675641255437318785148935395798258316	-0.00152258304122771816302388522899675823092991146916222210905341519167475700785276248090674101192947067	-0.000558632878032784935711984119136011001058551904352238581216548580054976933629300795916885685767321165	-0.0000709066036349477318542885207383277250036235865591927173558464922914904119962326216104473720776327169	0.0000780942549180042933464660086245836206732720510330425816791916680889574581640541892198407440693325713	0.000078032385457361866761649407002634073819548473201772602391572626638890385780812404482645222782712017	0.0000423788268486648569274925891880089178003185418705941530462880047590424835075948951389805178849098122	0.0000144245298673427247795790554095661071713729899250297293259648687135669100802414044750121652008366264	1.0376289566640366447532438552235856968300569963891235637955612728766044308205295539396557441828333e-6	-2.73323224685892000998175788485044046962468459484739806404789322678151736279977292515462043993798489e-6	-2.43974688818015917324147268315547087115924992263327963301232151903318943289197255919234504396624783e-6	-1.27298654154270267026193036957880196977577693794205420769993477918340912226219191443862814339167061e-6	-4.1182748650387121543624835237440699477238963011527717230788803324631364940540017719623204848765656e-7	-1.17446256128598537728070241539368464161090965821374053775767899342964189472060363861743930976080224e-8	9.4385709195349964766364427347052695623528177646768314237954237472214711607947876228895848648760698e-8	7.9319463676902893410589071997591143135630584340762580159431155114868666319474456027972439571883991e-8	4.03265329264139720429883097618085848448182193071360226213258531431431601359130080555669408013099397e-8	1.25506199629111610279764372488767664745128184553170934107040792870145077630580615624485861000151492e-8	-8.80938536233980618701247325678411682910025530297799042974203558658515688146545633304671872644330377e-11	-3.283876447043082800088557317167386374557714828407891039207831967643487494825583716000230414845842e-9	-2.65756760653553611151160052094497912950969971835269530693559273084690922839950847225660623244094549e-9	-1.32670690365799758842024769744553843788898434783449086918831443154225475957232583445956318167397302e-9	-4.01029205362585052073979842910048549648647650070224443931985586266235066819422266344129966216221228e-10	1.49090107291984570918436167783720200117848175707064786750880869182453440615113008738077858810712992e-11	1.14702594123235399695636167767890282884442251955589144354039861500166741781327429788324344771602109e-10	9.23399502423779070963379881751456655720938353019861166873508711096851059703677279436300659109570688e-11	4.34517068519328035043997227838682425055941858904236867350885412134409618475913964739766265091875184e-11	1.49660637378832036551850918498332517220536766585714259689154891147445682771690577979136656355706375e-11	-2.61324434160044235523499766423327962755856426776221263409154559334393352626451049462351263710624679e-12	-2.2493642228494198702824505665327367219911833459198748508126717033203384443585462712862107654633788e-12	-5.02425502519337978801210106119794586057538112901354651378401445986881478131296127690598774751327077e-12	2.18626365260262872622020790789923098616360356000232385630502688936919149638962263740452366040268357e-13	-2.1433247593879232873665330025830097885288657151741502999022589201402759646502796505434004646182299e-12	1.6217880586269535153197981194386760913171977536888319858756485181899055318843296036838466821887457e-12	-1.30163026528834277593724985462679301278004559955256788232622461791540024032041645155425965979165109e-12	1.38454008820258422380673701625597818275559897624636949886195547213058548586170981412278304984563337e-12	-9.95185284075933810363856346417279384575446826434067863584782312182937964523140649520136021450095238e-13	8.1176494799592552300373091944807671488467900632200809533920399174691106772607359614997403230977657e-13	-5.31375145400631179917456586148328455703814667518493685401645716947967008412022319693026497790870729e-13	2.7195195425506751972166805396261673705543852892007817983432309484442755961120440155210239111532558e-13	-6.58276016336621947222900261102988109725180623898189866495706187394942306877981880552425288414161893e-14	-1.03163377307247421509211578913162264612969226725039402392751538210006287170255658663921700656961214e-13	2.05661114730451746150244677412384883087404394420492101463576006142796580436857689234967911887167678e-13	-2.57322012629380019900312629333051294190446888309215159536844319221889258257950851439831004025234698e-13	2.65215467471325518987663818817010910057479251127971352434038654809193168610656250805676690322680445e-13	-2.4189954606931825833974203637597198870702212998217452539382512004875692423505960340519554253982001e-13	2.01083848591579322017810402632087568497651559901174524140893872549072797376532938813421190856423759e-13	-1.52395202485507511364074757703753909705328104282332117114042253817427881686873805614980091461211953e-13	1.04169810047294063263780395128988572615976660772361255957365670248869350431243086287242588257488642e-13	-6.1707971884547672278190246913584767356903864761235649552864316976813788046789535528588439491445454e-14	2.8181974146677959354797881879319838504979619690828207223122191194139241589756322970427997901489142e-14	-4.84381766175297778817728552736223830963071785249197882636161499110410439321325501950807221095182641e-15	-8.8255239537563040074502690773899058691864593806478091838220382975381132469135385097482664027241929e-15	1.45722688556523454353242658096663973169784348767242979828576419973313971771173457222916279337967381e-14	-1.48509164732223401624767042879923991537653693618832858942218991541504262626286655008896213933878831e-14	1.21586822116032190454498967033546813309263656780438628640806534811955833679050691652021160473977195e-14	-8.5161076240807196750586763190729837417610651455526876264552162809836195409271774323003852896393348e-15	5.2077264612388193310310413022709434890081252919911805108946718667516402126836983920595511307002556e-15	-2.79135741328786371827110829519123461105092488070923825707656723072654537390579185367320135359465037e-15	1.30472179702587429558491821475422370024357589363476177978291197528007066984574557617760779192642691e-15	-5.25136471034154083516191344695863087576803300015568556196439886041876247913214970477413318431273782e-16	1.7814976422387781063817648381717950332316524634237812701346633021541936729341472815592276993396293e-16	-4.92416230741335416742442436139347494780082315682895342160273079337911363674372196781622843443667477e-17	1.04759959416811056218521357499907403346374492210999449153860082648064477711378826404393853297795272e-17	-1.54060585171215150026347844652717337916334963673543021009993036339528734580489550131384090406914919e-18	1.20083395259581545945147599466182566225683615585997636212987567072213743786363021494714887538187412e-19	2.73752123672421899781065995815339170445529703746764752882166622458803969845642268919907686523654278e-23	7.00414902935969718371633261794364826605922962667908452124979607422201895709120920258824964693020921e-24	-3.2225407863016624625239478232338590609119589443175522062890541673355589600069090040790718542493487e-26
-1.1043900773122840214594509165348984411700064638791806865353524336462406090712456873622377817292762	10.8379407415652904485719441973840844322798100282407533211538369227740488816473918138853290570584896	21.0486605964414316059958947144643581158258422926491095548382644915803364962726788896288269165072125	25.550509429756912044026218973682439310586006890975532119771056210694309001468584770588037338905298	25.2754629869249325480254197651811800907766438241306265562917199005620510020248133749996309614739275	21.4347694363058674052941958236241021339848062025554896966144287516399710866962093131812250522376183	15.8929570609737092867366844717631388663267529480538942527662200320267362840839330130805481344798364	10.368205140987465732183831899208952015341940353203870035484687489437958019687404628264567967999087	5.9351099255168145264250296885092603266219918775597882082948975424267287639797733430609844700257539	2.94249016459171983519280046002679310698309960918923229762500024742894984915573118517812570393729668	1.22389370815515438826631395464652355716821851055335469209920972003931154891349120258202446558218751	0.392911531622700316606768109586992846210114129459168063360101919168817167779659799027854119730968859	0.0685228944200696610954946113155901450795263811822090836861580575991296760036430778312304690988834619	-0.0204141207885364559790819499706631257189765931299891317353551892179278840892796222854071436634121804	-0.0254696457434002728054848872781966140588923600592488040407571871481204850865658740837950401596745466	-0.0130267408246448531994757067251205146492007033478293425914091913649782074930611610325845156890313726	-0.00373785639048897423293251391805606545114169632898825365244847219973040628385233404458763746293436521	0.000121511030288505268566336306937137146130855401981382010224597021438093374157328694580118567480613449	0.000886141753095629848200845934557296936853782270672772478627114031054286951510301942449588271824383636	0.000609855016262655027984251543127064637256874780444252062872659941771100495704995459909715389136801259	0.000247685912491720867965844038377739680820098878424456712902159104396718729765675183432474163872375307	0.0000457453565235171680498362566020831853253961679923702506151928553258960169665479717834420512529216983	-0.0000220776942761679540007823440840673121068397188794550019951896795922109156626701188391625574211179891	-0.00002708318724833278515816396107575792566652142557811516940616425016470265119772590306883306430989001	-0.000015447342666001861320842822911504751592628559614256915941882909945742758494894947749811247773089672	-5.4937946467523345059582363791678399764923474218052770460471487846276678877432464618504736568861781e-6	-5.924162115867686724307580408977193180255822009030927205697441269755472336223967695433281374770616e-7	8.48046502056743291127760198173228907390725971563200547259096220219586663325655421718156735415410007e-7	8.05074874503018957810436863920957248972744533206731296443692216197885664898802360460409431347470826e-7	4.27481680859481667147746040336267250606758813498755357160193829130265364747081758963737627556103555e-7	1.413942677276967760287197867807431942140526120783077742838656497004928261209008091695054978877963e-7	7.2979053066151442557157867617559189336985212510205212281692945833495327817831471258323797111948596e-9	-2.90696567707640622263592641105307786434147836262228313585926407164974728474636409319370850343176465e-8	-2.50322922291781297227086312942399583246262673735613865424263998125847675618225460071250546583442265e-8	-1.28150505103645994626319148003853106462270264666363090849320584422164269969270680120175269635371704e-8	-4.0324990759164812299381337156193336817372677517428942246296636736065541472604621069898175277782248e-9	-2.83702813061782287565386812129512318836493897256900660376151131231418460007532507701749644618980631e-11	9.94082559971255508586249574804955669792918314717558263409900233877761966158354945969508734282449366e-10	8.11547427932863900046965292120941055009613036853815067156891295900666043551932691880092114488106925e-10	4.05604645294012735347136393196467540325748487864995018817690688149381543780256330527274490893638066e-10	1.22825886959733894996703899819745316245947099581668439098652651332259939313586389395186815798523786e-10	-3.6258180963889041442452694822469774150201375353160766941371957041903098767328310906906669883721241e-12	-3.43943415403284088182964801480416380771465870093857320721211896058815014774572146586565249546925966e-11	-2.71446064651233015750499914891893281947423461606333552634184877122844439052537531898763019208180959e-11	-1.33395282957589012512215457286594844168233671030784068787028807262134407065594283918194246160675925e-11	-3.92201282689858348970409836704311670786533042536657626676871913603758760816654319304190873227172283e-12	2.34135315549144173870522360121698195925282976572594905288836538855338683945847331064055968489670162e-13	1.20293063079391926097367252501918176456562691851470236731459132525691628596647525792028342469756265e-12	9.34220485725211878186597606810969382102886770746447994996213821862513043527860852343941844954197274e-13	4.466365488495196505312859865350280907773068493248842318322059265174148262250096425269383106134536e-13	1.35491105601854446488076557456697535451877946792004618830656884074961750475246199973048460595789591e-13	-1.68398950184732583807665281224898400468654826339869174905392135347415601676173664981055707102260876e-14	-3.67841632707804179274110571725033182233107205355151105976246929394357292500686975136129567888203688e-14	-3.83481405386861222989469770016505132789337672413735415219440028231233911079841239093603460898468954e-14	-1.0034052404711492489461248424223115039206610314461084356414350229183614480786831881886167798160634e-14	-9.79088615846002371351551063352814704733764070674260813437417794609049128061631025259673395704319378e-15	5.5586999923628452911079411302914974330225384803867959925847231514443162484755902976749753853352502e-15	-3.20634680843323875262825505612225194829229763066132000644132030050959741259428944802903530842010195e-15	5.3823512913714048745304098624479328253133176056696644865070199112467980610033545281835652844952681e-15	-2.98810947728958769353257941254982869885414941017857731747833725863058533973288473897915110169414835e-15	2.86813455827470054843536113626078779014792523747335219107771461753184237355402561603361988572754881e-15	-1.85104883429959207810423325690732824577000588761580136705863186382448431019893363493016704550557854e-15	9.40828120743701200656317497650935019019697670444350379151404177199580445787327099064886325643218084e-16	-3.3527181216851536951348796795437547896217777459386203899384163964746888071290688662247555430138465e-16	-2.42163972011740114611723910100785575773224923419683329268108665467145142105901330553420264523610377e-16	5.35297563186776298839813572587484119793790773802292131251163121106355172293343739995954316353377808e-16	-6.83962325317752834306035526121418152872989164749948401733875679355032095770478137806485430497188706e-16	6.98667218840766357971396151955916670006973114625508162377785531691575486739074088897245197019174398e-16	-6.21321975793157588582110182547062289196737093875032686057483489132610157843766644934149333038959299e-16	5.03895319659049856449242119623308958086072785560648439152593229343746346738277291391393114331738927e-16	-3.6739925996503156322055196198621847388229075150357457995372706233015343351924634342565737132294518e-16	2.36824681715520380872660420307659532716156835793389478202705519240156895551692760113069877632517024e-16	-1.24814111987332116878353304666502812312739787055059766177514477728818597900555283011556090437292133e-16	3.94700854198348075316445955189676952495868965712832494317104804240295249930735352918234008362055113e-17	1.56643306167437780936669386396857411865933378084281122175773894538870035398217312986753140157581399e-17	-4.28847780647241338562180856101952791649075673877410692398800448684345755425970598833431109203849819e-17	4.81902520006363550284456130365082234497589902251127164190768123838891941239443430174609145337178094e-17	-4.00146811738465593656104445123444135737564835960404405348635317616541133417833408623661606254742657e-17	2.65559891812028346507024782524770716093642333336648063767147297517858035547588491725008575619218838e-17	-1.38178509707391709284901390458570678729668025427066277042841464627030894799611795241405125638356171e-17	4.84647488657794065467875789603310132039234615362997964486823762423597607544349166410329066680684422e-18	-7.18213929409055265376953702589072286739153196850487326224653235942904430100974640418270155905402166e-20	-1.57858789576536537622936951946380025018499460957719639630280810481661691353338518529054711254726266e-18	1.56183834829817501145231792278876021145375070937944013485285761118974353501525319285134797457314254e-18	-1.00504935401941894099753914978012468833647327933700474125385904669593413796349762335574706716230224e-18	4.9264437087504954882994460273424958798556342375613930158829548572580551144673507384968401738468813e-19	-1.8923018760576754868218295036578240780691611709437369482542263632455206247166252896271116922318302e-19	5.60493835591979865783651043789521716830565255930051694409729481467639275267762470241942783635732175e-20	-1.21310731821324697955573027511452820032492864880746686804997890680110725762461144138550520421483814e-20	1.70923387363258601564479150050397406069068904842142693950903301090433719130587738469758560910020233e-21	-1.13996584110764648459607051089623360936928323115587836068825605602842542022107041203674685614189144e-22
-74.54743459231422316448468838224719792556890877569235428483281618032256080565872989879196821355007	-368.1284383185433154918203538348848235869619705853775614492814518868973692095290606910506859	-811.639202366876320236998843989566336957917803703462119002470888825996128843076689862822606	-1148.219347934772449877083281812149800736840659700647449166259689091481076029307025855880696	-1255.47617681687122902021840967366154625410121614999174080603629334352611007379042276087994	-1157.949489442515993543793567109688950606068065715779281751933042159778825187409376344875662	-929.989178735955520644347786010858494736687169771844249363203265842748962761776901492326063	-658.8241306083514066259774035333246465630935283326865638154637436655512719790651257945998411	-413.0271113890325272220138495527685014706260412785022395169816087900002152091834558279448654	-228.1597203351850285551682931214075254862024162709818044486095247009659498382177273224736504	-109.5375057369050898703677880049937374397286532225142631375461006972829357439816252100433357	-44.27871236333938376060631367324374124840042867366746985845297568506554500894534394132961168	-13.90502133055122818099500016222190610189150665025047432758238924081777475902490851978281143	-2.456145249977763987741289183153202877498175809359831277182351109436333391386320429194979965	0.5825795246435123735338180678493522841087191139998185510080782050527794470373406171347791443	0.75537293354355552850811868685290488024126166632238823398090485646734048567935218828340847	0.3659767312012613213638222024404062323640329052393293650953340938790509865993559706734353193	0.0887698092252983278248629213886459362458787080388253917272108568204891810533280862709693149	-0.01680844150259398218240484583744550324579872461457033411111817306044663710701433764979086454	-0.03118528768817922545187591474153977518548624834068996354254049302324416985865265222552836341	-0.0186451827860507762626904777886741726961617453022853826260756477690620750595524347365219746	-0.006577867230708948578957566608668187919255119845769733227903045270127945187899439259627388347	-0.0006236020581600551358203546083446482646422369365583657138061682798084040550196224957729990768	0.001039328195721073637442922852852584165085766063591857895195925337312423137051178035309541793	0.000925564588552849674961239351177333093030773292255321401251454683519456266300649356854320539	0.0004604145080893179968301789875218215849014256998183777809004807422813083379392402906635184225	0.0001348327974620268198499856057529138499717883775289193696290018278220732748948535814825787948	-5.191497962964238894336881371299675730289918793191197644489344040955003346304709886002709696e-6	-0.00003627208802107444749539735652823539856845944923054018450110996377488340976495276147845338237	-0.00002708836072560830607140488998825713877011845245327527854795033891315003840592694153617468951	-0.00001247524643350936694902248205687648093449851833274205638503627674256144097906075275417392102	-3.228649832402106391644588489061087922443570567306684068751718733317259384694728876304946222e-6	5.071851921087784715859757338688889069928572362448709078368785989936404888686563037335923273e-7	1.201651371671471829451364973493346012545973362619222047980520578454339615486425618655592366e-6	8.33506958457517376624480353542852881697947732210134519222320793622325775767710385480269056e-7	3.677039949106214338406014057409917613618476910656977411825159817887026639823736392527186135e-7	8.64427831858953650722796885435473531548470407117452297850909135814439654846053097756615049e-8	-2.290361985779110342099508954345445330602259655156124663178783479766778590477091277427917774e-8	-4.031175325390689605664984551026176519118197180751303069483261066988631690979828844704396607e-8	-2.680449620973206879233169023157900170943559064553248217281611669731549602886689287420519406e-8	-1.148094225791827170870477027578814541956576303296331119308741176867386242499007989983765876e-8	-2.491477496598847102333757870795277341153637207255646535141017416507899761583013086093473863e-9	9.07202839380933093948153488220329709772918035834948048567705625627987286841035106593927047e-10	1.37741719680396281437156142487087439296063488402404681717997977933227419744542520155627325e-9	8.90981988882961629257853643865102564403072738405478824855484414765099945943886545443804066e-10	3.735471143570245083045779287418053365149492423881175852407072001728408261297364188293769465e-10	7.58305850281639870812108154096394493957398343793258913106024705946120929920393632226279663e-11	-3.441262190101899245147490499894233447432328497409125696382717063121338897586738626773178674e-11	-4.788168042209370904285902129271698792933232489540782262508388300913008218130967787280492106e-11	-3.038356192919258533800204657503746960334212962302751502915228328912623924182938152563104353e-11	-1.254397745853836707735949144929669767356644176592585721302491030609723314131969089118827256e-11	-2.408171237809226367172857524557456276190002619509991503405053854378405126632879548619073189e-12	1.285678357958187182817706104640482909575156617235300746273269209733910160058919867471868135e-12	1.688404511360659391608086102822321533496234995868119106732707541891506691403271441146737036e-12	1.059238077071998622835303541656910740575034937634320119138986370890121376771990527180064084e-12	4.302620973860453449202355060463800627052426423712390006800875429444304134687896123678255076e-13	8.0759981999567877315094913646230893131557175301964911325420165880999614747337239973980556e-14	-4.996439868001120756783200150947580447890683795917845738839378615371895067541175566616183853e-14	-5.72520267676071179599892341866172312892870390392780118458405045470988102796636930706846242e-14	-4.163390368887735382768150714802929093028057464944443194969452234836647658542097470053103141e-14	-1.018549920551133410735923381268538735496325946123986281625993999307773133852965991166999e-14	-7.96049270149178571339508774410403597705840040652199239160398376837470431414459773197243244e-15	6.84865345891256131071879821535286478811237011545101498983217471473257547804236303651044791e-15	-2.244385947438302151065541292623941175485328339284359043570794152301147443269018222421196542e-15	4.887766092417310971700113253564939796613001103440334607327549294968313020768307585719233381e-15	-2.084092403790283840352671408722852099081805490404048980260958017436821952872861254633489603e-15	1.914703912612394271941497946714087068492609565540364803065028912868149011020904500539800215e-15	-1.266249274402180276054472809915986302234893885679483528505571671294924145480656821653721283e-15	6.718026238853277327840361199524962848341645341883198806935049038961725342736302396580148411e-16	-4.8393040417221010865944766989931455976837177176171077817696842530985822354135979271522546e-16	1.907959596066410182799347788754857680581672981664092207123062040366084731885973519559135176e-16	-5.773287826858029000736603947251443389960283212540462321828469825206459395077878056641348592e-17	-3.770339394297540956795133895827295503468756017474387480302607958004369892880898760832504772e-17	8.14648437590030613134071328065571060040171612016772991863981227312525387430303975242719691e-17	-7.11867012528818335591739465756088983106637801722835947794167195551292797071270374269467359e-17	4.510472264910079344611425004518585616090543570209199262055743579688763407602312732590829013e-17	-1.50112776084172664065766848185196835015879695051261525837679695489554381769055293857785357e-17	1.079073514223481924524742243513022157445764563988800964996741250346718853046781051138746917e-19	-2.865327767969302987894956660730053245587251448236119694771485776494252923100510475082423137e-18	1.606127553061363418370295454096629866662827330675628159405163984392710682526248427571273851e-17	-3.014601638777100885418359134175902983101775511249282376646751892414044252977748321343919127e-17	3.721501440380139217806886375526234015427799180483311339984985764591507381687243013969632132e-17	-3.546531682678372709326458076925038623791454972813809184840723929736853528655581209022412081e-17	2.753938938477414729685307022904123921415839918335902906902963872964528563494694151361864999e-17	-1.77657790399324676045749879453987929741372605721195214197699055360806400521137999916449521e-17	9.5508833506314684154764768423793325581554324111289086313672400502842585491360712438275827e-18	-4.2252566496781429690160595358399853024101791319409409753847351313888984565589421815173643e-18	1.497855417490257092989331227027862108118010643871974118722940617520866045056155182586340251e-18	-4.045297942413556559088887072593565102437625397249593224308138923996290963114022430922606773e-19	7.5022969135330003387668501892946804660553420756836603039350264601496196680828260887079848e-20	-7.46308107271004125004793536682435142264175179796055244536502229018382615643982487309390378e-21
-65.06190829910099126554036648793420414437600770547806740917659159598287803581117218080210469239368	-310.869622227728851711001223245929578205130825052713708325068056366845181250362541980541777569910296	-549.310741809164672184033237109022531307568770504518428948936163412395257566361686594961983285277321	-669.696605778732181547556717834384217012086881571104240321526589055082331028930567054600719191011647	-666.682590053445776786695410035065484141014847635130001288858992757450105798228406116852462517155927	-570.252176345410837684446092129684285773193123682069141390839176538047791127624394173012784250747104	-427.649086558660679392200119266225102293446091063364757652048142872163962693951112378149193799089175	-283.211613623785335603291417131871819091193676442696894869703776774295830189992799554408083688242142	-165.448887691042146715205141783226000020984461466882238019364466326330458695212355100829171345132295	-84.440629253207011201813634075047515155301381695069900444274054650097928751386484531389169431444721	-36.7732456696188463258337515238208707090356065200555202608271415426719198630959637944583989159814021	-12.9118025295320396622778364201699943672479064727852891078516381345621858166570131465226677321485615	-3.04518456555869992049557014909133579801603985793274490557507051934224419870652574183115460064864643	0.0377713883860914637158387594241041110170791565967453467303288828604321315225152568180358850575769046	0.516148732854758546550209625469886365186913572547214937696829611852490003382714554896274158209534013	0.317370696682875490769917427601308319720954934503238363066500298322842334433385823584723351746129024	0.106220850089750457362931059707059557576245565491973315122880650926599690402207424505421268982703283	0.00607359111179809777751490662155495549100274822416785362515441078538795607310370312192441057099376581	-0.0186578846031144498120666187840511745999921651092680568902812240769290293267987948580831627860758905	-0.0146628153413234142092552961702744501161780148402125914474171285164277639302116025037285624867852972	-0.006475597765034651392297881680066656765972333104497516965199486493680837823339208658400094111881124	-0.00145254855337874836580685614676007510245033882881303797707339387229978696038894233511833654186309844	0.000394480949645851619155384002339484424969881918078584278847251120163781651044220059625048335387052584	0.00062943611370440614751054556597048204203445377236528274344050786132159459098539652551261783182729713	0.000385020538421863253171603343774031886812103889934074056028820512407428148770205228840140496289884053	0.000146663754164680297507412494483806870056691099259884019387100442399060118854847225208817788164056577	0.000021933582040701257176384374258846070980839051394188974864146029804575042106621293535740492465886631	-0.0000179398298517620425122263502342605577002310227877767513974897285805975507194642025824577387628306773	-0.0000192602764760506999674218012179534266735405634025620307611962187541746376723738202203223008643420473	-0.0000107665372676218356046590571596445657013820114386951546558472315774216963514884285575684955080084259	-3.79469439854099446457594384053159847488712043231260542867523169743930919700790623864531233956365874e-6	-3.64832218750573631541849293361963697128940996701176438816940961414723788301396232487904954502844735e-7	6.45798691964781205290485394294162703183121122933679871806032837215428606909938213013033509131023037e-7	6.05654167838234472678222971234689830247826053323919708321147675184604355258073655906764660177615515e-7	3.2384820545329665546690174014012629504854573421144673851358190132510431720212775663099515329013216e-7	1.08397686627165052279035391875920121664857717760791979055761589509878340842370238835368052124993839e-7	5.8804686565803922712283686708611770632845784439589990657989110667332845491661391112955208843218748e-9	-2.25861734049393184791142272786166756139151883087052378635703731309256631926085506282201983564076263e-8	-1.9746883857654732486450610779908663848010252344479474561361291407235528999869152359683023472980382e-8	-1.02641887221620565668992202269561071555384794149901225164358730537627368874309268091691739212307284e-8	-3.30411035988306654217126673983477713254878566910838181142898643694329714883316303049446691184324099e-9	-6.63626625812169792909437526963461474685298801041803838641714308676713254983680562711160426171040659e-11	7.91512934541153499248314904861998813024814142959554276061995192213250138961456131251887453599418925e-10	6.62674075425883039609407208548385385558283847499148633463826024498009759907147429825954082241876749e-10	3.37758527385784391440666762391037876554622803562177357969853096253483910962910847484708720882287851e-10	1.05522122966631536833305148953801113689869821245682399722356904040862841316640055339450270562873977e-10	-8.43565577706416438300108610362013757560222732286327048612772804705998063899709424057408495045463888e-13	-2.79237235639020370754626569238223437103744088320329157755267722477469838289436053626635972265369269e-11	-2.28244941739831107193594835971451852279349174296167580194972771005118259975015461582660710630555746e-11	-1.13510496926561837929669412093700727883243485660530580577914865514224607876320052802989259706856134e-11	-3.59037915139076645206057337815921151744662656728327640209344379539221057408395270399157582694892267e-12	2.10968039620174003285303454128909782345595207412752957202543413623762966683485285387015122635362047e-13	8.92281267557792354276599852722260759016584600400295001639906016183139435946961763258118649842560008e-13	8.9987735833132943820131918826391629753538396224456434041475978030196485935665469450351964090449682e-13	2.963705330102059346479819266639931408733610858631475477360002080100737029026838069506948917934927e-13	2.14166008743563210853958756071270036492164636149605492552313532307992346979104764048156378138994915e-13	-9.58814298392296167524527055562632033593297582419961514178733566421608661194484862856592507477893517e-14	4.71552145735563209701733670300705747032903420454447692601419120104767501259008685169479734249721849e-14	-1.01869853074679030714284017802659485483029620747048139646843740657656698401001495146725758529501829e-13	4.72043745793488925096919494503204917049256447290600890721509173186376631351509895353907128884738132e-14	-5.07022599403230270797839789358737754310058721382453411069405759977502922324208440871051222848632078e-14	3.13596698305422665555718496644220280235372222545926842325170776409117107808874611250395313714862632e-14	-1.51220177717293282073615600672583419657933265764445907971975708849422922280817933913057843175400638e-14	5.06164536975510408388946922049528454475976698036645875120048352396760196426894442380132457051829128e-15	5.64357383839459610635598589092750863360356020107191177601622172392601376688638949866837783192441634e-15	-1.074505507938437479472672338577695408448389389992475818024574764182484280999031916066124301568906e-14	1.35353854421313195891884534629429426548901377049863415213794025163359488330557193036821503412179801e-14	-1.38461902525857598307679801360859323758292497924476297552360647678455453221966859667886990041441139e-14	1.23985087713487784654570034522044327428348450522069071273131255586815854401562561956804205379721856e-14	-1.0189123351146587074147847450422680483861213089689120867194240856025304394048774827018676633477424e-14	7.55947869968643626864482902961689033714329276493406376567633948124728439756930364989139479605247569e-15	-5.02082638814909883396016461170475832023690026004205709876933651464860914174056852061430353727751315e-15	2.81565595787011711923478173637329170389997591962193014410294837959304382558302189448146744943060846e-15	-1.10430428178385672155627552477062623946516174564627158160760843128843529274190262069810744377448788e-15	-4.10686117574082561350316659215294170095057364124192228752321195524606692760297890649799525117327116e-17	6.60935445069425065498885501827978717048092820449805232352868477164121835499419045141517431565306247e-16	-8.58601660203928044526606784397126681921592261045583654095331205884859912445644766486526438922096034e-16	7.82454228674236279097676139659912253895891318199336589195085051492437198938659373762634944317329024e-16	-5.78678983767795718780699025926886288867331225350028321818931332788293223335500927835217731413328962e-16	3.5856885254338448155354699289993856698879555505277460964515898162651797581213933660390135424420657e-16	-1.84986898934000465862623392758322384001475125710218877585035690025079931005364782654155050650326278e-16	7.58399897565552557770974977689568073403877785515840889588825769348804745165051857012937977081262949e-17	-2.11127456643162617387486328516527267088072501393898743501354224427926683589531139836662146110550324e-17	6.31468572070400885526249388068362150923691765232708083217041307013907450522169939986581630071901108e-19	3.59594457064391595642814385300787448872965767558518195195004532251133020741607298015848019971719184e-18	-2.59335343063527836009159658285889330649590083969003627808038196214374474768995519839656893609078918e-18	1.12254553644370676576941860978308685229115278397282481104498504012589752140524192402811427355149846e-18	-3.32656499666328446001759679838877334843265393358658028118824382104639287215549317630066277083078987e-19	6.41633415667486962584326587074794928279955293568060813327801865095082556474900338713547166469554824e-20	-6.41515563723943455527137238613775408007408589038951315657256845385014851806759699213466494519513622e-21	-1.08537295018781462169989578233740964678247090691609079023336803154725024218760581840966476266017275e-24

==> anc/L1S1data/c_ai_h=5.20.dat <==
11.136640403794359711523015574301233377009668999947836422889553203910131445942008926226900329066421
77.45596860948027815687833196573894330257981744476897269591303071955456132947181518248077028428669	214.604753693902352458365983244379443220017167933854216970428685433496441792065186720376930585758734	304.931949536719873937272963747645139378312629490188001318552675048600848908176167269590779753010434	335.6195822814127103467305616734676726456357973159588315996968816720831262575735990756427893057122	312.291379529797746630333122358730108481363130566684606421367576035247624348716870878605345227998598	253.612387255115307423964476387755089497936062321729130534394705624378971817734444624574334869770471	182.099046379212086884931354154231598009968404061115487998305610901507233632195742549092741918458806	115.995422488573875149260005693165405603987919078482967560167689653061838863129177603521365348948208	65.2829928727896468764981210545624051169664692097208544119217287561916484104347085931809007241408941	32.0315649282540250112594572657781928209706321023009886949455052830580579861872822426706356343130255	13.286510012786434799028924069324989638415792440206392033303767090322688816766920926637396453994379	4.30985953404703794334099092329271083291285833888899107963046059869747793494491946231503963971859127	0.804393093372197493803511657331639884830618006456909175529212029349929641286640821270700312203779369	-0.176966540561127515912853115315052592487519688605841771846508151473289803844823512090292668592531733	-0.253755961697471621407191139976861061086214762567684441079002620020435488383676843900770476757157102	-0.133101720330867391876597558335873964652573649880453767006492405624960576090104484737618614115554766	-0.0384984268226161891663374729416771824287754410182867858506844292061060273271785457730233921602216821	0.00168866519877860957472323775714307372889391618853218590296744999874399520202620463956958021220119851	0.00980908746254058077096468168444861281285163100123541639448222140942263425980532401271333460029792138	0.0068355350162662257158102954402132243159420106672740312343885499377479855188523644688821580155395339	0.00284594652731163604313848627563781573672771562841072104403606866200477333858110530591415496447685541	0.000561278714441710325140309112463874441471996399755588645803198087151664199759517248604470301584856463	-0.000238795724588826892805202491786483529952979138462848485420963998228812155546656275029839691842977172	-0.000316469237807296895947762193528345855250286854674508927938417306726489129726692279559038628227923865	-0.000188689608223418326110058226646368602991679491696857448479028574390802403678036541805185883737905369	-0.0000714606029256233359634145117258906449673260833293673339400322672319862561648850474057299941884805574	-0.000010501352591746499918063980376571350590878842470282318094526021825161780324703333362341800096035821	9.17185423008817243272671985399739365533965262426642751418299124853698030979194494817132806626492012e-6	9.91779161893832741527155951577151528270391736323333792133207102658395319932636190306558432196902746e-6	5.68160650171390313590836846594432117440162082921516170630759375607473103049538898206916694144778397e-6	2.10017032341757830168746114673962290504051586192480685407859757195564269020488622439821887647900564e-6	2.70008600364515752807734704345589920434316533145935728978643574845106802075976524740597337949294128e-7	-3.12535970709806218938266772195510784440063380816296936065756744713085254257310624672564652849336539e-7	-3.23763645304779214434331033172522837844466620513124887389760874515413714569681225500449602529451144e-7	-1.85117318353619843047882132347942178939368549253459992153402052357116435319892821277659653548506247e-7	-6.8657278824078269816041192376679315688905379792902208475306745478095005663077116063277733695253428e-8	-8.85268744461394374096973789356262564625828904453164223174995356248477569468493025223490662428523146e-9	1.05826173094240185049018088170524728602576610871965572831349234559720781431182197748738939303368843e-8	1.09476374414575181119973286814345358796724437440324785623268636241587540177037199817616297027849113e-8	6.38565117633841452237729358332777139007418868311652703485720018918652859294782662220367137806458457e-9	2.39310843889906799114319727415509478601219586945067709197586812389385835260366005831337163217935937e-9	3.16501628428639977346796414979744572934121448889801763704991099177985257683591828077449462690172512e-10	-3.12236379573749326687837173350618455799282257052657362910786621798862071672013720614370932082899518e-10	-4.5801098964964635448623681617453153720973653355929349439268841508434649771175764968260670131503794e-10	-1.23148883315024296934187727290734581672762807602082029972369793519057882380434194451405302167214727e-10	-2.11770982898451414921065898677663434880660326684095786567029823369233816212230098073145256504162852e-10	1.16595166959104164675018001648853933237021459579071734528482541566431817978287714966554180952466943e-10	-1.0541886414887007582781265949155278818420479274964219137095311045505891868226439539870985147808381e-10	9.89696066855511688984757447789971092300060591102637309458081658478072960210676299478519962794602523e-11	-2.94797235319700320786326289027665318883100535202922668076306051426975482298153522613296875983922803e-11	-1.37420622344942464981691580478808045222618210928014572068450746283528975315735688049445151118662898e-11	6.9369233926457422393125133778008270711958470243937340336010686762945616928636494535802998962793163e-11	-1.08039025655304145562643061543503742853668664639414085445300115115883449475701383957490165990944845e-10	1.26399334389592039529885576315574922088059186858243976737700322735795627361256671148539866211575111e-10	-1.24997445596569612514575743812519310445577125563834515500127848146100817040377543487797633884041625e-10	1.03974036759082379784568242628112023898060874665673270995381415901323468351673964652771370230002498e-10	-7.19138400043618714078776023142196598013337967657875258542302475731493712897735809010660587118537977e-11	3.6287293309829471222644186389637857465250252761430169281420991168117485959810894366562737130963017e-11	-4.6102030183298956510542902831266951837587485101128825042095114796316890431099594773471523527383881e-12	-1.82034727803049325727279248584983141002795627052520354150279916624815912625260250094268597199584447e-11	3.06046346990054277869446195092155855822449281421199074624872098977563595909660950289858721710975586e-11	-3.36391487098584376407275539286523524614542887753744599948516988121610837445206603015853534273928466e-11	3.01422948894984375511422126650293270757423151737596417176489680440055271192305609361938306110084753e-11	-2.3355916086231683275464857579712469700948343722850959629220792147315610376829157196623972500706575e-11	1.59904618918255503712487823828012355953258764059117633562005224864503474707274921881375228363083833e-11	-9.74339698456896456455059260462255471541443016700763647527788146852501612979881033134725280661367149e-12	5.27751463534285918729319357747498449313295250447341048610412611513395345375066312391220279136223862e-12	-2.52345920810426623140026682568103729255033284701616824833589171550792110276991372259692603048280251e-12	1.05115833948368281817624233112474758994388429292003893475900122133166953702202325979031125416841651e-12	-3.73443544644248719096078166464481491418542635267963919862445396491262225928828246493826987745696122e-13	1.09486187643509305141425232129287001257759973312624314174501957690338103644583479481030690724526597e-13	-2.50553603084930972134511509553042407600732253616453895889437179931666473233658721995602051204296739e-14	4.03501868318874706415681227977640222086597507480191239473664444323147354533558834366911210053208968e-15	-3.53650842432378196806403216253078308082415846242204987519281211770303844867608292862138839783356857e-16	1.0877568823144556320613632801396447237070740020192605691828891479996289145997208589725649902027501e-19	-1.20365509667055963574057748537806607654253822381187003932458158115317734868512406423595384790690361e-21
1200.	2128.31611187016479970257725670991225409009928155060873015371499037077810585158438431240193789179831	2610.94438069014246800470634635415174149972939993431899407341781881365739720039026239398942349948518	2622.0655549996683440429724326190589627836993787973513766877564455999294308385592603033743901636772	2268.45082984760856359926499130182097365964059787423311135983440908146799571560980331881529266398094	1725.3273297955543695655586576072256152621124892030497286427478755360666257361408031161287678178333	1162.2166877915198848977698247881824764731137214309091069920018980535614309589041436701321522010384	692.881136609822632858562559544062362228038388746573349805898730723949925071587780181879866650625023	362.321293968036799022400508838100105505258758643844655365049786525510096233197810420009798647409655	162.56043960592293777551743074977528798464345502512105656040174728580634664705010759668818124930123	59.38199971232067834505392920113772464896814040697554857839513347611930060346654925433671357121498	15.007458855841020353837340339050690911494605559548043740714617920873141481742196228982929338537611	0.313946121974333358807592679649943937439727597869394373889165738982694042284217934238177893052103729	-2.36436769565355547194115274001017918112144163820835964465882887643750565107940536032212880871452747	-1.61195145097539570548144325538361508446478486614350819247831905258686655863051643682017999960219507	-0.615970423519328116974534419875776125112257758506706068699879589706813471968385550845316104892541457	-0.0875849030730124656309373092625205194819333583031554579404410914560767708528685500118403261718913656	0.0729964064854895326314303430638585967685047136390155918273885568865849366712808483581376160922222078	0.0731797851138230947235318457010649173695319124619604545704314422120897956692963320727953230017007924	0.03769166697696951408772575836330634837359437759603873094641738759230750966947791757959635539265482	0.0114397758932763591505346624485853065588539686221460143218586380203891578856261154562852746829018603	-0.0000965379230682290804270644850614685312447545278916123053990689345235931313570455001896854324861574672	-0.00276628412670179390022592409322138622295096320161936304768893787565336271188034820117453446180750779	-0.00211793550220233365068549924024226906656518132429155867668338253620406029201830690859176455845312709	-0.000989550585774381912713917209797674613551842076220295581549033778692401257286815036522357719460183454	-0.000265763710820654819192272923698175499192519895046685696496971275227633766632640593078311582779880887	0.0000310335655669196911570763610216117549949516829483009868772711718160662075257854321062207754386936359	0.0000901228528703773559709465992010068831062222669889276918083342690340684067454355848655883427326692917	0.0000645344778722463080704132572526973581515693420778782511958481927136855372341164947432998346815321433	0.0000294764826386475506402887723940043230972544036497716604955513039707916905381724664615550681993434145	7.63468256275529804445374392862765678231133462801496907536760307945394068010318216911981287276481653e-6	-1.25230377546494275906119140537024357132064676663612708784802522334500454058664620339489764965740202e-6	-2.95768164641000692593383401006336494158632054080986378899128082923301526577787813781608598136020396e-6	-2.10095307672543832602148016384399281001154441633808125574898769996675342738142155188049441647364857e-6	-9.63647325397281276782459052220811339902402729705971261406745540376370802721032499622709416373255719e-7	-2.49987316732443400332503512506407943532517892526310683281501844040663216243896616145136398954022122e-7	3.96584267988348542319695888000887113404083851008725786400909572008882351253433837553227060669772639e-8	1.03021311351512520806733273218284216869047651283309920676730383267716024554839194914542388517368769e-7	6.78793359227136066162190729243493365374847569161788218277195867124564973640719191391856231742040555e-8	3.74622665562785112270694478631557943016071397512553514111715882778943656337173867056822532438497443e-8	5.15935231704528765914166161690623748228199005202604297509540619237840617367938074921346819356423351e-9	1.69472079333753154462744895846606196584865472113625289718800155553055488824999047221299300394305455e-9	-4.95495795983398434003688089951821296024837767590398137099820025761573225402770010429531205293961273e-9	-3.14541208547074723872845720522874304097365321117510071318419203389674657772850471203065453425117936e-9	2.10569146116039382540921412742815062756650986255614456258706744510146449200433105092889691547874792e-9	-6.70069161695682330401148133296502222504028627410574342470452521201271957403089961676362696608464485e-9	9.48506561845888521631862275336751449179351080767627308460055169179417895734460729752898983722285838e-9	-1.20513142741157394451435826921562741595126885578313183570954289947112320202381634817938461327097661e-8	1.42260127772330473202596437861089032415761993422944909413464418967528755278353630083552592815362524e-8	-1.49835801172914256685077156233505466594282789711162746188303818240620297157357894694675107705101781e-8	1.472256342739134901533673028668349038578407723803867360125827807127996250879614878369032344016862e-8	-1.3240985069522513947165305126349845244694809773714170630618140226804672709801715318282904291557442e-8	1.0873752678692896715284043126373920042900274857835359797764531108430345904066323002636571408194777e-8	-8.0192172353402905212636031380293356861376972568885534703754495748074572841903838293146194629264233e-9	5.08897753486190802995756578531454411903127970518328374332432147607096396720238756835741901292803793e-9	-2.48902367208112463697805585689727856899924017636439092354897699570487638780537451095891606549708415e-9	4.71956029636887584700323525096069919343719894171091408367435284036413719683749534480215842730651209e-10	8.52171985564696475266644875211591297711341238555201891037713977574229586535126913724697784833513589e-10	-1.52107925996877218426709144489451917360369630088334141616647758204260196618521213612519518563985529e-9	1.6748907234137442776031600567969389862776029393374333439204263179927913118615996033587095981272794e-9	-1.4962393383359477814220596464542228906747390269021181262643885764204699495968643665651888130920339e-9	1.1608530652328025254145620405018916996396028322008558738045155531861678649515966822560673984231809e-9	-8.01675555010449043724760426989054373696582381910915513535935297153496144132658722458995613775770374e-10	4.97225128730751979878815396537585929239858424446269343441616672212263503548242253288505639846823486e-10	-2.77275555867099473284817436982341033306840989811562178824634794521825628464674166428845614390024886e-10	1.38406239522132807451317528339325252151029455818778085080949835545767477334116298167734372422384305e-10	-6.1280966528524344292359386484696062175798729030851228611877999172749889514245212359174347863965432e-11	2.37155495710008802671029882482297404393318977327577831477948593191121300029228360232611886487407116e-11	-7.8451387875697306877171641533823543997667965030232886515760876871079670988818768769449667135719429e-12	2.14397645595874858884016140137203988582846091071978966474905307776201577608977090283253594041512663e-12	-4.57436456569196425213186803524708700881476056774272910993199737590322695722161105035531354036637809e-13	6.85961122592473058934015583843112109463770690889965915226321698811170841384199010139880608517025419e-14	-5.56137884268063607126661115381518289872974484135477716351401330379202502615778523058952142581054207e-15	2.4207750792320328092323331210434000478446773196118147001332004026456605902437674403543253822074437e-18	-1.29664923834943732259247799940107423467041694825026935136503055556923298408429779918230405654824977e-19	5.08731174312533473915459122894209823400309432123441274823037933078263038361621877462910559472286756e-21
-1.194396723637157395102705203741928829008849886274281828532261649382981682078246150742350793344831	11.7311936742787341829566284906201557083211907804594780539044851175357077841069301215046851121072183	22.8974189675704717300271560442976482294779409042222574937854338758029293421661015663381737693590945	28.0325013427977150660597992301065564643040651363858083722183127798657329716415279891350614515228813	28.0683717112224571537223614699078991029370587920550786281979033410816545769258618850477705516261763	24.184959428596767569696425265285598527875660632350071719358619648483687125166118010048244615288264	18.2960671019155809744980235582902326433478877170170891135079258515318599649391523555648197614870377	12.2374464634096938597209465812025997940078933264009221229867953475984136446050132016863055615219937	7.22597167907933071883198367116819107333330506279396158893942484687847048223146083285246841491308145	3.72746890136498229130673504776134137837677407137870970464808188227991955453789888246609287321894995	1.6371883280631920261310700564416084883821830743088623411514278315523066686076755688384605381895099	0.574673845540979059962420941004779858187235772133650498058078925290035899757790622568017340716536087	0.129369564275886818359909768227740937335382797877280915295672098052558172325685527577735202941556436	-0.0102752711007845034484962031331784058414697071836496073821673467254634649732229725536272083644549899	-0.0301132174535352168113322473755287479857854322086474024750795677580387862054490435955595929446865061	-0.0184128749549457616039654195364889238651214761563001663857694502560456776672445021410862648908664728	-0.00660363499603569116255505337832062768454435453475709636704143362104164216977291786957723403984039302	-0.000755605696015135405643859771453730029366615192415570249427645599385710311305399837454772351386418065	0.000901702678505054829860268357224733956480754581867295465698298362830934899585146904552393014021417757	0.00082998971672071672415534598362284597512511957852744546721887409915471236930505978340321119171180302	0.000412034412128205328262166592845541557460990361427419256562835351514899189489795415156845537366868936	0.000119048918946728409326936168745408927629262686958802397690619776183991667836840589819426337107830242	-5.26799722196726901484460056899392361898545755458115779165502146994807514230454188682931919226371409e-6	-0.0000319900235649639212974298387425083834986925031384128011904597721631063322856488196627181323439713699	-0.0000235238129775627521511616392890950199256420993369263652682197319382820068649491279609429599225665886	-0.0000107110318504803202313414781619656996514186161462059501735224776310989545522571562579130125037670117	-2.74385680130701939649527218219979034604372163193231158608856193568530154248046761909042259394992252e-6	4.37413833034636123266687759101781852616826581234601063681621014927634286308292962617203256765263496e-7	1.02352553440600257014652391062315909640785585717896969085020394984451086278671827925809695744159152e-6	7.1240877110790113068637553294702191214428356813987447220037816534654692170097695041654000022768312e-7	3.18687346768623357215420784253837105337185805685841913398397607492607665913802735893277314256947365e-7	7.90159392419275068477267819232831572866751015591543145478968904794436397735272830492248823743723861e-8	-1.63338743707923383306451726093760748115875518167749808515289209148836163097363250275216566205273401e-8	-3.338455885861732325441653492111503554190508101708312582692992373819795337375422895701117520601017e-8	-2.31496216450470414637129028293139054051207579584365387190572022645095662630156435670178882936871373e-8	-1.04261023506218925737812725406705019852773022758330746888536824538322306209185506710719765493419463e-8	-2.61146944851787717119470846635251848034327550395781656732502773028827116932378545186852955327493617e-9	5.32014040529382749907170831817208884512224358566313087723350722319002147657672420004753117316397956e-10	1.13347074922604843622982556282747452877270587309172691058818756883818664033154589329139895354838767e-9	7.78042194959471621948085691195196076763615239129682774721493762886104070419123019456549825429203085e-10	3.74705491844679503769997544248920533779154765399519597783451170660844288602588277992380804133898877e-10	8.18915304512337233853506929376529849470454235938530993722559875759791585316647443714083026661105193e-11	-7.12462785810370555914485842742502037305403434953274682223591295276437652661427131941083980603366413e-12	-4.37318638346074915440371038653736145518168700871987470313412957365089880781691695899810257211245558e-11	-2.97458061408229095266940699357250236621297734890396701041265489958800590040339461037692322266079094e-11	-2.16087538268598317478468963878318178300459813470157064367903629264720623437594194449951450580901894e-12	-2.50495216944829122357910351963525446263874129801132873471289961582842719776864022702987110136765474e-11	3.29444496733510620521150258304604913007302499314591983100724271829173070866174303537108897126919684e-11	-4.09816763572555703369052106756683067335219420821687494280799310178556766295469366308832885447199261e-11	5.05748400448181448700730556524851244046251252863438712608917480550116650539800046818040869308351749e-11	-5.24145052006533662047112865857518836513547055165640977862080094891148005821020103782373195775807588e-11	5.18741859617603047154996551338941478404082166817072173842254242466331450474082834878175319940802938e-11	-4.63065981828522305949115146535410288968029814854309877631302013404775822824188591798148452021313117e-11	3.75465241572436664452483243303713639560890739025453321099103678953051694284554661971672548511446124e-11	-2.72237744811039920977230041913904839760126274644084884738443466969567896819595664866324151514238381e-11	1.6751029523270551651095403725756211723879370780203268614159541573591446393114295929817040791325042e-11	-7.7979306635067687842366506837405224075832158459853625538438634123633349750384120279265863642646196e-12	1.16747861906548704285320835285108484093631894657459480220572194752357341019424324606276898215068536e-12	2.83856331777232296305536178189504262463666151017113580684346191692511915737809629916261585316950292e-12	-4.5122199711049468609449949037787636458255174640796806814241574417151503388919124052320883141493169e-12	4.51011396423304814189795094218037202515135792510528763061928728104564602084510679892639294651174833e-12	-3.57278484757452422122224310020532418148846368235456901663147996598415673210867141787542376292776654e-12	2.34832960474120179136916913613632690421117376192529487747996278510456970475308693956929461822558145e-12	-1.26010760844278396277336451783858860290776496149153598732739063428751243564547994576000260648339186e-12	4.98345462630474974576724525269118851979710959826124167762940291639628460520775628407764490144652145e-13	-7.44684534720615688593234861954588333453544489667822693423478137882304350046954222762929232528371212e-14	-9.70165404897338268012413246923122330391738622508593496463107896639354823201605244819265612391048638e-14	1.23883756381312672821156408528433910417218185876170866435322588972706653715556704356717750393123074e-13	-9.237989017405688668912069709199846369298118630506264319819439202566761071112629344258111551999136e-14	5.26028486600681680861981920360954700598854690064158826415871954110510021031944777886844691712836553e-14	-2.41382175483777743561414480736482361191200493075558173323319726691452639627957580857157262808466515e-14	8.9585273227935974562809099443431688155401001054906887561029152263535572293335743361475452015958988e-15	-2.62208895346491268143106730785670319285329774705451059262500930739386791280950975830898955517628905e-15	5.71764569863169917438055567681271341256301589193709884855683165373159803212218957229111306384820672e-16	-8.25930283609100251617646065364162748139305707590118564663188867039851566538946287435755498908215317e-17	5.71754628107398548150990006520234308993090147404259243251250886272067277485504765711389539867082055e-18
-77.45596860948027815687833196573894330257981744476897269591303071955456132947181518248077028428669	-382.704066866691130196187430223449528454785771765570977911663050921390241331840328209895455	-846.5779340358364276306829638064692381604223324871777517927478546218432873971025536010206195	-1205.3172445689033367388767497201901751518997358171332508114071533394911845625080972118604006	-1330.711234716540098187554346022421137706664935934073923227023387529378214174653940373131715	-1243.505305591695960322096412808107872713141248769771120276993056293801544484513417409957988	-1015.5442033821642246507175159563911099729222824194378183987003764868660454893874414451336476	-734.5055791835159682790380921354410119925059491795154555039447511700812175382219868051745641	-472.3132290079001278068109965428171604619392433440469456721297668646711668726189240183541026	-269.185529367244545785643139593927251124062060281882487187862503460935499133839625338778462	-134.43568460203636029669754747669494901792150617130789052177634644134856492063808088014322156	-57.32544381355156422346147980595066048079438757407790264288727701824659353170455369500550985	-19.61019206480506037789185283359396203409376686736725611329448461944526716289885274256307801	-4.362232215072436755275049623241418089139157967629294469475755287690859643299962216651253924	0.252001120806651487188226522893472601802577100588946345071917068521974651098459278989755707	0.8794217578660719181413851398571752419021131665412371824577220721255883406435963833035595488	0.5147868365936014793172692587364573324356770477035018764566443902068271847085018995637311067	0.16528888347985120583798093620527075330744566725320104905871337809837247799792454827331069146	0.004061860708567978918233293773709438017644452050358706129111794057351767665144157737405551148	-0.03393752438820372098487208953803795472538135973931200628354548932446022629223347256096786035	-0.0257643084766057835781318527397531861236660318958336258893685298052540608118016274876675616	-0.011339351887366752471974384604554051902614437834516749620953380239152329450143775540861619044	-0.002544942249466504933908125917673242218421980225025008719665936709218998460711440495746393009	0.0007230657852181519772037049429629727478369726408287016942326648934202147303955020267910653783	0.0011568369409523756518099965061775730416778562604267846464423841250962208110272490313639419782	0.000723391807530165883056988883130272979374885366902003110117093486512767748805517904780557134	0.0002863910554670438239263422762194087040770450869084276425055883496071598319320516740817651645	0.00004967475775569375343237700785874503314975761263214375868561100908329425039653317703064349245	-0.00003077355178734684251529766140796848860405421791093868022991352219621872474596982570978498433	-0.00003679531483302596358943676608972741778845527448947934036088878613663065976174151539439094304	-0.0000218486545813074644812525165176928364590702504185266428461817729833461477989110697243974464	-8.393723943694572398472445407400421910838128382650531250804597846951488013486462304468330194e-6	-1.2902983577247500170587769093793514672384590965593942879684853555826807951756505429067137685e-6	1.0774056367120964525840172462129243540967924142244205416588443616943274307620045805723702099e-6	1.2067177085773593496804996747057421827206055031833386626971605854161676801867884401511774723e-6	7.112961545250523064131631047337640365725700551190149626584721340977663241922274046877957681e-7	2.733820216869265202629340536163717658998930102772285474666846265624917791927093149727641016e-7	4.139191455739648983755342634890582928362456098843455419011680732168319792732793904329364385e-8	-3.664574383478173308826313175836115662727558741115145719657392438423023589968127028070668716e-8	-4.101086084840361174025808371373004934605886330884443644597268425172636209094150821339064599e-8	-2.439153623615789202259335969743509851744141348499474290416448612882226546499990053025004408e-8	-9.528151586622910197929130208002767622095757455637487808182164046326425006581003632860806882e-9	-1.4967989480295971859119491490560193776830137823383757990023697697142789418203002289276650302e-9	1.214510654402132772881679280165636441493206821281612895469852477911870107032605928542512237e-9	1.4643050778269178699946778207087689796887216078622510286467766024828136634722434489565763116e-9	8.26861682144790905963554657152478073035113655375807700271450421515607569045559877699779855e-10	3.926510540106991956255751101036162617428993433602350628083156963825124922696536421104798804e-10	1.2368216440328695413855068608645346471808048833894344743989498078760592981664920705771350421e-11	1.2631645645161545945782014428627500358431938378902852570368858543389895145434246619790605581e-12	-8.290838904854428145549622899951038467139470193603223961137247274293771081491472633984162687e-11	-1.6063378003962917497441968168923819784395665216252432406674178999789451431302952701342716826e-11	-9.572426094452417845439015371790177350058961006561868682232005742868671122237646007081373473e-12	-2.41807537363885423382233369959504490041975307985784459196796072801869446958246253652431185e-11	3.724961595115949898527866339355965369055892649812122165392645039815550653780954001813310619e-11	-4.184296100799266757286737693341241802806769694156936065999916484057719137779466142012648672e-11	4.580017610787214143667047094295158400504268764532227787450633358096660228732133654519955464e-11	-3.92856368720607419217705660992167984998026787815541351185279330831192293613426937194360798e-11	3.15487413252988313550884478891873203425037574515445168149031787242138276176445304106128728e-11	-2.224136132211092219529356704346526075779428468803645598504946787180408912188870353263178046e-11	1.4110837869155806085019480323383434286188322063072258786600068504097852511702955812185350289e-11	-8.611940078121819098245696555958548850249832292675180745160300131913853503313393741558924404e-12	5.481640064935401176312457980229073480912217363179177929136460799300565828340907828925844031e-12	-4.3628061992815947020325370848143374541642775066372902297422874709898872340281651090087976e-12	4.214292784303789856852616906829495162829912629898243642812894943391364553584891483184164706e-12	-4.247818252774623519844401007036928995045386487238783628702406864433098559997326761831000817e-12	4.005398047876839671064798116902306109874466443630173473759435099760301961731640353607187398e-12	-3.376031922763177545091783965026557531987168570416926946728914728643031261901235880321205207e-12	2.518544017070327704982102405086886061914008310890656711881537781935676298480533685296929916e-12	-1.651653391730240844389075898051487937941064491753389961081656133120152036342693243465862212e-12	9.460528390729124817384841972426858687304874118016622152937788567164765300160900981210660894e-13	-4.681233094475829994410541535763822711569656734294370060622946823826300545115885697214386212e-13	1.9616869518517642592419371615434010048087546622341432038717962391618271365846449986645028452e-13	-6.75711330527652635620190470984766921709521994422682224427533628291415107976161859238778087e-14	1.8135165453588855839175181965837265551490445413909787049698027805543658135892196453834573844e-14	-3.427899650035727470904263844392920562299116349422558781326786967201645617083539868297212952e-15	3.590856065507611232619635569687869144506978766187072327505230752996932980500992820371898257e-16
-67.5806999436096795184396513719574450687300450242353774076658323844706007596490002931263133306894	-323.487915197003676982036091502361009545718402040163476299224031343026167371058071337107797837187902	-574.394192310816753110435117679603704583871583208617278619805202252258773244725114563394380284162545	-706.020698281924379644003473114062793992530737882201282702126154234012811995464422796389800895932782	-711.029952968130431905011615273156376373816763243211354873397518932004051129351597919735552396482938	-617.486413544011968818684570102832869129964694352742295288873067275320333874760956732614511059923336	-471.994016194729307941666024544924333609559467895699472937534620494544301825920915074558588192524132	-320.019089131083386128500406344486754130816282371107667467611413683529919665602637758636590424962439	-192.436275613829120311580565140827848207353026660122642533756847634467939960108431187951306920451795	-101.83258353280628572436561500556098525575678611690563082292663428000743209959091809591619554625306	-46.510342328696511899397437826849835115167879682210031074919051630675970088575015394044736177146312	-17.530013213576976004736611350601023744433139497016482450247521479313626724871555976237952607820095	-4.7923994995730158094182094788960060129335772494884366408090844876381915376796636812166538867739342	-0.393136620982136194441397297145934206694482240884004676231211092095114263455381053924568313843130633	0.537862715641582640150232667357944930119582869094371949061547918036521954670213125152178418905726209	0.416066747782506985235654409617353340947274672460429054657665266222713873192595369037992076237488345	0.17016462503768275962899241656717749902675183575114639135425333721739456068902376515166421371189502	0.0295843523444478082306334806502545519368494680561450499424750939882919962864942256767289053417804795	-0.0163850987029717152593959089459511788887961639988051746395525915875010053086821348639510803212212102	-0.0186038165162839377153094708916501662936952519462702475101970710446335245913723592913509758288377582	-0.0100276642461467200214119836501404495234947705643332988669906240533966829739912321091786989720810415	-0.003219980203004157603953027054042644229844889133641024368784368345761771834124260564572135623983207	-0.000101705117456140225501242554811343186583119061029915366035934246068238793982505304352417892204800253	0.000680088001383282431388917639142749493428723495793569118328764750468025138543607938974752911054875735	0.000549483300935938715406850364057086199687350997365941654286318923133807102567684770751628130000493189	0.000265018699923055101389933915785203660851038653256696471696363005565232144539465767201326138382900228	0.0000751663237091876178852623959174654552835290684345003730850219110663982700464030340874122654958300211	-5.21707336358811080747759009532300529720174061429721835916076942687320458028841694244157504895295551e-6	-0.0000226394810387090650435691139931922970504048981677208316870444902113159061758649891991130917007317607	-0.000016829003943751642653352591680697682996237837830203285572647183322915847026567571336818943706813698	-7.88990988437139569006855042200086110610295446745817352477924064685415314915909919125262672577315206e-6	-2.15013407367958482071475474500690494455476084356500929146522694931474270439823894290910177424111642e-6	2.48697643015154389322511874458653272434833763332806742361332470875242812916921431212882220185925709e-7	7.48483684108952685096265060411398186231672822633739591101945570131295338987636299484176236587237734e-7	5.48238393663741581355300150689884907527985413682652009876475154910423240744372949245488625435795984e-7	2.57317077812610081405671739339888914556090743129895197524851323609828963656544223872187305621462673e-7	7.02322077874250440679299848105029678873702523258777259927718729115124216980511528161612751305074263e-8	-8.45875609330987872752342547884257685468731304075544534151806307952735419705020278656682543211173458e-9	-2.54960340096500410019432152992192750573727803466646850435362484160140461891156073695774087965888729e-8	-1.84929364152231692731632339702534196548004614506701709181646432008898178279232583084013246260578744e-8	-9.12951320853624184990308804245064100967130218297550467021233725473095654692678230811707442048754081e-9	-2.2760896677500606711524248123719851250690091060361254065302492563644321333789671152947690433269575e-9	8.78265179667167829134097658615782185799586224805140702708733424632040824993092457565244302840075635e-11	9.63686402957261122158220655896674877134872816212185523766847207882601867046388530020068380130540311e-10	6.90454030992597004360737701188400523283982157702906358418344918001139892306313684787853870994518388e-10	1.32346210385659854159100626233225036581198367136543535735428418758663248575459510974963060886651259e-10	4.62450939411660876289025222881189898585069288110552181217655973250572729404723927407073107365951949e-10	-5.62109979964103168191347921992773496078582276999180110315145923241804989533699368019393074777551983e-10	6.90964901454998992692837794789954348805253245352426253067816833835367523245974987824363864591030699e-10	-8.66258098535241427288959832612031765646951554348545566646344166678422570314698640470553674044529314e-10	8.86058896415459743583414089422021712421964772968512174732070292837195988042868742203684649166693551e-10	-8.81930071091942993956682121088786713692268097303538202540714689674954072057843369556554972553322924e-10	7.87562453442147461587756876611264840548745580947496967278715814366482501033283254791521029986615824e-10	-6.40755809214501881587623944148501270532968674371308300270194301232462038319740656190953949049694731e-10	4.67677756566260394076243108386269865620306225007741784432200697890975314758234282099759366007385156e-10	-2.89740902958837142676629386085166051164692684690824971075621359327919916849141197286936943007848131e-10	1.36214698358892795904747290060340490296451794192379073147991945632362594853594349311839486314837679e-10	-2.00698617532827673819461220099983402658567614509249739102509143881428744101158703155326639637069311e-11	-5.25344360366763385954825402591821163140209084930225543579891126408389707816098815396586528078093881e-11	8.54987710697405178637575317697012431296276274017466856447859636510018547914916196012251988371357834e-11	-8.89915086756104117229844340181264160905570966993929091569972690643748193348856128846544860173208566e-11	7.48645568631255196671643609855323327374092908310559024548602653551139012330036218459169210956868666e-11	-5.40064041045121426991115653795242153723186655624792343402010621626690720337344116561442732473996722e-11	3.39250772401904371328791598115383560644360496436287393096874739236952056314575081707555620246235718e-11	-1.84696131553176492202606386231649943512839885152364178459923073277168787757140785846496456883265717e-11	8.50228066781320337526229851300739221098899130513850335050003912912278054961209882136886360303174403e-12	-3.092345454112309103016840245213557094156727066207614620510311990232148254701088214055696933460027e-12	6.9856368197986304451601028307960791289030753086839013635379052813111314983845482077224266302679282e-13	8.26596106775597964600811319458894186671251767423185970515511416810754008004556556764341501407309989e-14	-1.93495134592596630342464476426196358324905082633192683390633006065461774221779569726462043672167553e-13	1.21621233093250109262625568284889051941998384480128916295411200497052009659051557687848658742799781e-13	-5.0508337366347756091886046869473366746211867999944924645113646914951723562955060146413394513660994e-14	1.48784058396843590745251248117294988607808906472746793212491777443591232306859039054298364027374542e-14	-2.93280703341313452283560337748149093703506495513802806248589704749833315976599658664212441215960881e-15	3.08476041669032635442188775469567041403064286714873140583039358076379292919967552579172945764873082e-16	-6.66147009589362578457189168261548902603541963348410522261981409762565153862283891038893034248101457e-20

==> anc/L1S1data/c_ai_h=5.60.dat <==
11.5616900550460403865921360469535024834095270550879845035055887897239080382910077435579950014116
83.271749149544899017773496460899870545734613040076063157146083914124298577560671513848451735012	232.061773394202246989507679233410687511263346967613643044086020178814178925971742895034524912945212	333.608972009788545975932280437818987689322568217065800548911442902910272268046223749259577517625571	373.73379078167611408943801866253307413833440016008832303858208249694096547048588069342831089774851	356.18186258975082594109731161654588949795631902501699600925719464912906844755136722607652531477636	298.24475610283029010630668314827468330963541090580034675318447386879305682546303021728783342352303	222.42789812841536171968952075440654947016192046888476713067444471736834407703620644984569282545147	148.421174574660657082561582557859681798395209280905414847078748206987994291849242054345024930629779	88.4385161913821420250368576009305391368478270742965814031990804663740179299241512375355473782392109	46.6287170762688598406344978507166500232121599247474790189431909442191598523629402131977797240153578	21.3026359370446480722084611214421512892810167236982385640408960157540148340900081056021416339501395	8.0372979542838289039196556684373454655559436759336086047773799330333587992167236608456727600186872	2.17322895276432473760059765553345533993121863243346565207585574868341357724760001072838581213044354	0.130394799227753646564025456194648219276716407500230721297261166306282586071918883613664682141812957	-0.30019773584775343560282785252085016230442295601924062928294317917489950936205729511800844040194891	-0.230205858201896169864333328582965306386998267879404375366612325971281707170079091247557360992639799	-0.0988816589426175189503908480138463504017605968304706204192749660031678269852329702100595220211705618	-0.020542744121722012274091751786053908351289798562775039117635897067712462549272510552246442880491119	0.00757158729844313388366875530531499541166754070398378762445325382995005066355484259711050510046369357	0.010649466163660618185118869735482711784951075636444299258636369676669308260575773879709466157187537	0.0064242295594822994012781536667234804872466694903048715200837552181617455676149362388500643902710235	0.00244380243680903520430726225974375417444070026806064503201837848235305807244434322203081218344090903	0.000357880927557335828903788703143935589307400352077782068116626395786349231011777974379772707629908023	-0.000318855185827390719036950798304550457652388263386995138608794809650677349102801192572679459085046015	-0.000346038029196099244105943292220384198966093863632143220406304555263979673313186645605838095609912751	-0.00020057902827832822082661934764203974812464994885467022953107141441056390385953178585414208831466617	-0.0000761483220057508208034286481314263262739439341160378663262818990385079851591134846019398533660231626	-0.000011344527073465199004853702006258110997889753896570976606556881852396931634104816524589772464161149	0.0000102464154106012881746113491704502390257973134973706363311122686575891184306670082115902751484305914	0.0000114813737976913859460535391893909267172272701503251761476988751714645357997771592307894472026580066	6.92888168891664523756456234309474904208216041661196760051625319856514800056278987488269561691954643e-6	2.80225370760945387167388757922503013386893550979318650995029438326136893145947375158662834211511764e-6	5.30324252984279893638421154308987597730563215247989200518504647997754451708394386651083961693519647e-7	-2.96828476487053783152211574524254436993162326963054951180161442204599493403017602176162761341168187e-7	-3.94094066077727755331074742543967599181505159329971983821328045686267466972891216730068808784552659e-7	-2.56112296865619111378230508462607301754494347019563336768488187952384309804990417632687427614001906e-7	-1.12474861612526143862157710372060938317839366083617046210359559357479821966679666786108049143310851e-7	-2.69965600168275506889511949421033474446609156687628455293921002362383115701211592579611847179545288e-8	7.40638153519257463130409663545707425418250016217377198203486352566011545742556578374113079948763862e-9	1.37272218337473047500279268245903592493147810861253394570311443403849764645782124147728549226486788e-8	9.7991272709196420381166133258527734168762120571025054588280627595282013985113662742808636376942779e-9	4.6982882735467302326387204044791355655248819521959652062116754266898415263699331423621279928269319e-9	1.37289534468008600549320822047152829688984441067925443558645458661775570011148658473515128901518196e-9	-1.21653156213442184590096032433906187599201009441173569116018041039873975505436381029571751953142882e-10	-4.61870391530473441870830409506758901425943887501828042770048411907534888170510759645890428062052092e-10	-3.8665190947820276691999150033371996490656503020065295993838171561732822643772223810457778210926677e-10	-2.06845033747783115316348952242128272428991983053502755194011204904821958038698056244216585584929251e-10	-4.23340143007390261166087986974381887792311604321102582252097610698008359849312431114863878486482753e-11	-4.86363005849592698623649392962519711022755357656210768906827267035320036589467492976757429559699174e-11	7.6356445462488117241482302825793843259455763205758816130059345151391607687405461478574665205145817e-11	-5.3146793703741397828679981906685769165071208656839639393309394987106259792442939974773474202306881e-11	7.30811141373236806177906776637105782012124658408649231189661119538730200233739246406606283193104847e-11	-4.68134402879261789537057331098664295731328517243409497778050990472309821840798074321654334536659773e-11	2.72348616585265753612624599327264669650382334753219494220114003019788324356682995361440153379546118e-11	1.17643348376598836975404309604071033699331813475784044322562820940026453662821109926362401124567853e-12	-3.06870068184655870315164880934667195130054065219831497744742589621864753497148313834915962714505909e-11	5.3351725824896575181590092655564491505583353522079554819682269006150020581907030227180997623405655e-11	-6.87503035852853262645321303436379289633824467855907497536051206586401654927543553067499157543565381e-11	7.26824290250941704496335251494097985306381493455656749300490852243989546612727974710046349772351546e-11	-6.62707519329559201898916138911890775963974597200209894226594929321538827818334490511323486745237492e-11	5.15805016301012368997150185478487747819599244645735386218771664877018093945953230618768108064512117e-11	-3.22385140220418429247558190669140837996868999706751914656594847709709240903879230774003333230012197e-11	1.25310286380177503944207027173262859876620065160164127394986150630523889230061028456045037442448693e-11	4.06843562361861547381021876822713071611540478646475665265743771399367138506340331193951432015365209e-12	-1.53102139476969089526712137682378417546275374849473211157240657067112714971772588028430213013018912e-11	2.06479200426427457014038423662890152331002664718534372514327132037564599883433563559527828196156227e-11	-2.09448994278961259570436841299804351125036906488232055029651618017430454944981002464295490202085124e-11	1.7897105131415694325313132497342213015706376580333389409085562817493970800962410866376841854564267e-11	-1.33690766984949506132005614968694758821906359158671278763706705948857129926748854288899403249749664e-11	8.84847559505128638773247329495976739493246983331103111616089142500100038394695762715482016865218044e-12	-5.20494027903728496007060010881060279225208522979697382400974412581131823747278176789641911950701525e-12	2.71173793865116864401693546930044034588852868831985441322665777555742930191374556974652509679465384e-12	-1.24022387684326201774345886816858412593563510905493686961542615875924684914284873209273714192571573e-12	4.90715954920797880068383807253361221310516581853197151977822864656896547703604006687055299734475565e-13	-1.64219366079696340378458981991802175484958510590385716432227217980772198212439402386403937034545976e-13	4.4894945173535580483117600687188731066534917542616102775714989415237758178721185639573914703745655e-14	-9.46919857912914064130691113373265942266935708746068070507494097417271646643756217140461621265318948e-15	1.38214362157094337049683631605217598915661186669105391077726779952727014385295554918048457183765478e-15	-1.07077668926406382804720092721247566829935418392625629729040530463800476884123762984116523508563512e-16	-4.078653624153192267819956035074405918997232465221750383610703231984756620028258212372849603395612e-20	-2.02281031086187982383020240244682835394723274747605008926721485380944502705802472228477293909164786e-21
1200.	2147.185522219625148202236918988239398275580478067947909155793478704269980394202201871824382353677	2673.43633351704277290264369431847244590973879554755792893212862155255992248846169046127836716350905	2741.86011766329044462311249897674527371631278149541199088975807835339135110142783467545212461951104	2438.35100668091367009493724819464958317157029853576496787843821570453907424020042394078156330009355	1919.9045441542305449416065562217782617568536485247406659207040308265720856975827814296350284787003	1349.64545370513647431831289568794335440779153962143676925444783228500778511944211615872801215837848	847.852335134397566143885361190864554301560491852112816112682939328943056534257801383145620080201318	473.228305618251893872511388529152206338157531927054792255007577506509118137518774877875110652139248	231.15047827662098829902649010198759529033083166830265599292948271313680025616780540426777524329894	95.5153634903099732971170791495715963653200424553991468186325371226232204802901920519865281723703604	30.5889213947185799512592999858464057240887183667900400040577384224680609831708387540724178200688786	5.19264399999522993072545587683615583788529800636041819691273243850007901227203732697464511512151702	-1.85458030250840678892055098418381159215555577049570201724021605964115063770065373404003141642149307	-2.25435248924719939614901655694284553549521959719935372043509512676996921398922179024442632924112909	-1.198182897555305424675246947504481935562068590831911440619633008206266515438888657559671685163852	-0.371601120649619134479241213547995554954076505647961232549503074670491611921438019750645575358271212	-0.00176802291537250823507599828650937080559050206832186223796900653422243778678507074724110372273179065	0.0860125760274308155219696447682622508015963537570121379456740742111180041791520298070696870916913294	0.0667221132289386344789311899958595058618642186722787560000742213465840208403404501648799375273069169	0.0312685295052914468032285442631749425262027211628987049869592755769022586714516388065874209885701429	0.00836593729059501927318286219816294337912134770875269600087537364136991432019764827659242707339004728	-0.00104355376069147930025603843284213193393900508748645683945895882666616512120502091222250928298080263	-0.00291631010257290970293354131242676678957117431165247251617549875347737765066836288815265642725903209	-0.00209848465847087376805866512437046492269850670536758855015221666201516631585664935455163073968150987	-0.000973830884983359061229816963192083427634497197012174464510303171533449539095551711742649746589980602	-0.000264636074329098337728532844208484254128729292271215506171052255473251486706621974179483240110234357	0.0000315913913792830465574195328494357424822270423751661089987410016484662972048854918035901102840455472	0.0000947937136948272160452619926676984719805074363078648942470967569347289648986038958787801385899841765	0.0000709620714123911376720274947854998912443684868887277958318254059756248967355703267075238633328682956	0.0000346784145129044574369703199820968924068888393625842494727083582745514739121990235193331695430579756	0.000010486460119516701889430515221679911896631642690109860298150839109461529049267570959030172049416499	-3.39467678111713773980134594178467460268813825674017264215751587599681512388326309006644771917959787e-7	-3.08720460625613377347371653361848608165514745172363196854325103104801382774258010554286628211598484e-6	-2.53752953458398505856219753099052005796532071377755183074559541194467458639073407918189105987994372e-6	-1.33493395742704308181184231177518981082603716470624393247468929866103870799150441596568933263186068e-6	-4.55764897488950631297557276413952450614222270974321549724323625886995292892909836332118706314563661e-7	-2.95734589938646694440263430019880985205233828067150441768540585803424161488797461286501028079598057e-8	9.96614695733558103426414369491659596881041430577426896051797261436046120942525100848948395830601599e-8	9.3002471459059529742106347784493087735606518758963279167632317828042047427568640501302878107802031e-8	5.35642326523213560686737884884115175454517599474838336668459658715164668726220376227410650717486112e-8	2.0447289903091197924412134638458331374990489774616346262065728252792660957243604126822000269371205e-8	2.98368676227382538520491329463457485967022515812729753882889462652811669302383076742140230935576763e-9	-2.91249844857131025066946668631976861485314792048442268691297563046967234706665371129291687869876e-9	-3.65407945471685726803264406685786403121964937228459918689702184794164081359249062522940149981207026e-9	-1.75216549089191522074942252623012304283384497539659739031007053858666624588580972752523905036817221e-9	-1.82963467860981762084239038046678941029572544566032884547673969890598854291230597323880507145373399e-9	1.50702157960589461931118717769384460598752247152402100814769545434829592559660680916742488506225832e-9	-2.76846916063668991537918337886897059501284447976731878243443659145628353274505512104585153724849429e-9	4.355296911703331309058175824959000116628586556878879570665358223392626746116519852571779904289426e-9	-5.59946807584821185410133882708614068215158078289179865386658095102873933899871376395872318352316357e-9	7.06779935975768012511355244285666954160925629424147665708606231341631849502634640036920977168510703e-9	-8.0228820078981981776338425196670984677433710347223488331093272924709921191353318125072172131433165e-9	8.54801874824453030832076110324994026916695675988994768947818400943010525632091322584472315175198218e-9	-8.48259313558107781357708282815008695823437615109488632568603093740606600368610309515438599315223232e-9	7.81694091613918022603711675665125984379581027324957768446854239812698233898380260695649461633373354e-9	-6.67038124687397039832329962826706708002828022114254331836845503268939182469033168437006889402884067e-9	5.18538931867852849367774943137437145489550664865578526626197266127113054116097997799566578095369353e-9	-3.57716915503392881336674252746715464423985723376897499722186040773495359647205845909185771659793936e-9	2.04580280967003813030744882701842569550929855578296685782366250245442704885302808452834050247866794e-9	-7.5718301740064076998651190739753049823615177042210309455013180281232159723589012247666450960423832e-10	-1.86695319527312859440587905420304405019977329675715081653292616614067554418862244230588788202177425e-10	7.60106596606998516779128778785480979165048189047080373003845835817055468465803994672264838455467978e-10	-1.00194775938129001416419991613769939290031986908659751839568293536747946145481996708731665412578632e-9	9.95625687377023490108670781062120715051153216338179530818518328537461810738664287107589035876038322e-10	-8.40227048688231328539969732357711689202410761039411625967367295656608350567386669327124254074483711e-10	6.25737204659070202448595971524461961857866975699555827732609705219442798570964054879725773829911287e-10	-4.17256079374560769342990648193601818391160710209177970788629918261341587446372405905194502382662091e-10	2.50169123161412555649438938718875104206699111977906378633778594912297058638277296084332813596254407e-10	-1.34628236106292168399826686781297024728530890204966135519037471952205838493740618341756492009175947e-10	6.4624355158618641500085641938206546558490753634064287352795867253123793032961401033569196430625017e-11	-2.73764690852114293346442660713565565545418103370102527142810420181707860856094328164436224762862431e-11	1.00728376352443239041163800198279108818569177186601028791196120786406161568249233766809199928723892e-11	-3.14397202017988747471842936632031716789112865569404157223428005497839914832281948998140416913115435e-12	8.03300771138350932802214951718812088281916608753986007678552261510256091656572434680333029289145564e-13	-1.58512279547617429370001571285646337420964655107809508136793570882491951248094832921292842324937955e-13	2.16508006857402570097140725992143344810189062218638716265128419938957800984760651125442442290709598e-14	-1.56411615906963413304253041984906493042696708836797425584257300508984443898921289092960233120938965e-15	-7.0823055603413626275853458361205615193908578267026439694014317718377317509241806341893212600090558e-19	-9.1345361394360605728191605907816147911686142884036843563564303765346515748934602265488191379693947e-20	-2.93060688782021214111536204521217741597919020849646493610729635038962512974261879929200651179378044e-22
-1.384940723428487189020434992561578694272159489159589260482852196975304660827207902416189598232	13.6230165538722859059395008381377358261926273695005567186701920693357495909373619711524732240028159	26.826793295846506030768729856073483990657080259463460911588950104793146100135509477956560398863702	33.3439379280393949765710581513565255275813089483130706885679882605246383760761092666800611818307517	34.1114777374648639922643047768889478247194483818641777748140984121727880114738493636780211945331435	30.2323655112971427596954938608690898826012524148213161093437781520000955523941408805569053161223231	23.6979233460417179212970873519416210478805025198501328203616511938398174929845579834716286836989615	16.5618209907359792676070215432776042072126394905285169727250471230005531388513133474011571984998111	10.3237816159395784718595619250972616420231028925860309228036397725267555304693311566162645747112409	5.70102123556684601205132015878918646663534498305914330075464011728206352592537210060538812688053635	2.74111457780858879714720579483041581922456572394138789737382326503591509747664086705880534678036152	1.10297827431853038515511190903598842308400002311802600394589916354040215945006491185934082176114681	0.33309750014609434740320083217354990150688916366919509844968808885433624299868802599440804105491371	0.0416831919921197703547680244517397602062367598769398328947672737863004822270553376437893146994186698	-0.032403592088004766916686529420997710939123779669112790058883446288070775630648477227110427757619822	-0.0310024256492177495778627184278287774320597302395547035713437974466358845822634337312722345038146865	-0.015425056081877405136783592116399527479949632940673391858993131700443256528087252857128594107063503	-0.00447514164070875110379769205977239524749764965290093204458282914749297840766404341733908010110725665	0.000171422226261600585159989442906521734019905353334097136380676415388218194526240113394892596164122785	0.00117584625539963008680197952022515033800851706074466354131184219128420043589359945751842883849777712	0.00086626267073100487411970335913238507223241228478624702718165905978953466014750577925078921251549454	0.000393149829931291825406477715248750168076681383887913815440028288672848129784143962380287840388486606	0.0000993337082427286237999766679862867115652891958045009517367397497023777398273127655917770740162670201	-0.0000174945097391654315028146149822623891829996723368022401030523559826141407524479508043041392439822917	-0.0000386816018356899007817507840602322683553277675812329690084437937539223676505833488778133359732434392	-0.0000269430085057458665360820814241269918522543743667275634164498472262296315421958941218322342136228561	-0.0000122150376496394633905087411899185447745163051576798938064660077707992139398859785086240206476748838	-3.17340706241610928475979991996661092570466136900798395723096603294408123599803433101946354824067254e-6	5.1319429117424904519357281708306241979551650411605479953577307130350931760349322342844608643428662e-7	1.24824620301041317935657947379998714135895495680030140368510301270257343119505050960075738408546415e-6	9.09715799039944033574344950860969176304612968949086055722248585647198368378525666844877204027646546e-7	4.36390337180511900492270988590034124576347887793970446777501674256649245190874204058605436400288731e-7	1.27765295939560441316532464006144521314958938165090014991177356144475783440125850126810690281525273e-7	-7.75464232028239956699892364206731553433417492249031793278655099830859865118892692729492829970051584e-9	-4.06879558828208081598513246666502650065026812546796241170899983143808003457419684536081435623670659e-8	-3.25769002572351014047423409782577845717480405147747630586393625475571495704296039086384025945733496e-8	-1.6862616742453274157811559891094590196661966422134230578822478737425211439816521675369413085197482e-8	-5.62594311773226062488517593356725172839440231138941032851135182309729979133380868655719798221307018e-9	-2.54957153762210201137044313041066160233162986660819029196039319911113483424410894026409707644859039e-10	1.31624549444072770960490530360733979955118175142319787886885226053420022756415525475008861140742689e-9	1.2005290757192555635352072154237834259317514586851724780551469071553673346231913637619413204589803e-9	6.76538854382150627714985886997324016784321911221809843928368167872347891182769039309845278224760975e-10	2.56098796878283518022097788320770212353400988446294363153564305445626007890736327485192561370109446e-10	3.29146989035740503933122278987969669340270060244403435725603235839558599123785765987201635644304409e-11	-3.89161533033906706781305356821722051300701883797102196833309315486160111204778243722551659498684819e-11	-4.619607299190453024729781070929374196154711342929557408733569326449663182492944901947699083985602e-11	-2.57143713966392773224419967154960576231011071911117272320749210064392245359690498682362106081824731e-11	-1.49950662032046465719212543324178051484124979737508310392309762008902183216817843664108854471253179e-11	3.8460505322216316092674427948952848599959168569645670846284885314636211819486506215587562071799623e-12	-9.64083815281212842608782185463246096018486784211275397737437416692878300589947659406976054299205093e-12	1.8024460956102653038684539948626151484366979592077336779644684372015664233265008688865474710480988e-11	-2.1334327836713374271117679423229419457069125150302073589539286510179530499025956470029540831450664e-11	2.86482671984221362301921663638180963550856036606306604740128615127608321914005551759818515639679538e-11	-3.22725338287732060480298376310440463771263030513945551197141260562708354191175813320096002666898996e-11	3.46102491817710269614472781475421841985451398255264475502668822747690342002006265212745274731708536e-11	-3.44192074437559880854058331399010319092200485368341773791170333414448594730713408866858185230663169e-11	3.15603423315353150041567750069473543053917136636252678686030439771739803107076531081039359872344956e-11	-2.68032437520508965121702154697391371759348024982825561623424958284362661528397366738609591031423988e-11	2.05957409834532203982540553945470720376882115236201602456689521364742879779617947091059355295571872e-11	-1.39762922173334058656971994143079460138202897458197005413400054198644973003970338468554961908051187e-11	7.78441948938400712500789054349913549173500554635545904948538632642212963401554823101518326153925011e-12	-2.72142411257509157654270883195819147875002244310411046314081890267464058139025001203860908010310944e-12	-8.05348332207743523480602941080229473418583002627021854275360980403104440760590635593522252767291566e-13	2.75645410891321898928171194104311385062029712550210100171069631788132493091884474853496314761579133e-12	-3.36773813073822666435812418164627599517863871288392946162190476783314115169481650711356882541656077e-12	3.06007160620173424775661493370856586024597373106218854750161618974008941210361348628145565311872727e-12	-2.2889130855681441101226916296907130008188673526448056115002556170157166862339288780055934199425148e-12	1.4310064889581855945516712163481234175324830483379826243473963926462945678487673199737998393502781e-12	-7.22691211766848999761424749125907900290746224046978152324402122484128476125162213765478562209001275e-13	2.54512364264252274187618487387382672857530260402206066100438161885154638030332671995801202458411707e-13	-1.09922449250957154830259583177116861077640101383229083306595135003362963945777456256887440784047316e-14	-7.56628821696467935287939708657025954418187392932199863914405131333356800063665891182435793205017114e-14	7.93190482602971836780714606330156951919269437219776696654152992960680065680132426061011827684269554e-14	-5.41188536445081338931594912872582560168597286500325233926880569921188451915371722650623494172488199e-14	2.86834188237746602285882898039153516214560251641486438710876954549166151619637100515535563503349606e-14	-1.22681066199143150551305301846133463487481548524665503579804880216451955911814293643546472430456245e-14	4.22533209415942773036800792037743599160718213473300532576475563394566438523562935555164634903759744e-15	-1.14010548099007048883359945364068136171817430173759835318601961635925424267808194601875732375507903e-15	2.27129941018068145458153974813082400995918556960478269458524313287596572070080979088480295947155805e-16	-2.96727648128395582885443765158459726112428733661641128280987618628069227231941548325140239382391789e-17	1.85367960569675009989679844652775299145198415153531700381131594468754166688005977712037278787975518e-18
-83.271749149544899017773496460899870545734613040076063157146083914124298577560671513848451735012	-411.841981418135881473435190170641749175345637252759446624548628628155040992596931845214774	-916.435444338864832551088098562869660510708173326833921079508100124162014543726940418734146	-1319.71759375394767480305328487723608498670225462895634030185964608763866719118730141288756	-1482.34319293642273017907026114123863890630808771234389417045949302203497552423483873329076	-1417.86752722785160802452608078601589464671604612904434035912330884420579193132517811072908	-1192.910952808936107192295028823860786204139944777117864842821402508616622274684959574965832	-895.132746885889380769188334304242137666170070680651274778695001791572938687255402287903095	-602.024006484732533489554121163694947747769091762875817743733575191438925020190821498483697	-362.435535455280344849307716243577754377427605076141871299458086925879437104816004271829305	-193.7933747292477213459608167092348967709820993950287878655313064016996521298183364981819900000000002	-90.3877733278952027752075358296485512342835371492804122093992764714367176101909960976649237	-35.3313308394067823733164773111971711682966386392732910783517057867606434522554938721025761	-10.38464159848304873073313096325348618001219205730207647976074283480256626785350900792664378	-1.28677450476509653901805374263132895518259311566381345544776354321194855935145464034362237	0.92085750357041351895097398814762569074221358599289579945339893467306140822196564895073594	0.851234562131252429095796767241117392638073332283344754529125482928460424477705403541917608	0.39604485494432959391976348168616141948881404547361920199216321105041865441501466783350216	0.0954869251397352307591772825556653249363592611125428868642768509313542019758437133104844419	-0.0208743471814746112708641039614074425196469570909704298834580037713632097332851645960651152	-0.038482120263022384161952373614751888663849563423165892805511308300086049263543893640428422	-0.0246473735345664995510013528987395965571571389025668898024097903783655832748966246419384666	-0.00988384466559390936214771193597099908627994426690690754659725735321521332922973832336199864	-0.00174996878918973004582224909225166827222756983521397705586058938203878885128774412964507844	0.001052335404425553109675142134179373438528215378990031016394464721480202950621932100504923477	0.00128222559259518228916796887156383336459498325138880587271975913614545880720456715847147028	0.000773683879319008674390330977018523172793911739075184933423464289903725660887081400562709008	0.000305962383578781062291137881279290411711304455665472890824402797563392100924843140967830138	0.0000534715017032889209247276633733214760676317514693865296808386927407114253831149113893409883	-0.000034672107977797944098388295724441063045633494969751207674739756020201566923442226504905869	-0.0000427229334923785485472157380319170483762726549178570868022385438899811047186049167858961825	-0.0000266449746385613488910367959516100469111731920701052750158096993727722381752606321322148859	-0.00001113127299411084676181245823587542999756273372426673080565450912061805680291850704009631549	-2.33258812271680037894265912121825936965086867939721799600556490130215749683325123912618184e-6	9.88151515575453758548977203886253521370869935102362012519691867139267555225839437119736399e-7	1.46266044505678144687612198098005596819820267775348346203033193311483306509261929216100802e-6	9.80049318774684935278986018734346565974281286877517114404573163287624875365757225438152846e-7	4.42272950470382849424290932010853633685513298799025614803212863962429290955800378696115275e-7	1.132218426342241575402027124652586099758098868936501382854226414852589418894803099759013837e-7	-2.30198663474992453572339959195595053529686917122945230612796777577671678174099287221969988e-8	-5.06529333847720724270446194990586379203774040700277474948639341930488486318849180386299831e-8	-3.7314415576543994666992581854964515078357929736255000258833115058131692914128240082094349e-8	-1.83262114824005425161626951193283338338869139503799974378044758835663417510343331030646571e-8	-5.56536487430547047270956999287257181092403666340546651894131418385616283728700830038651606e-9	2.18675424456322025897873218414436694242443499460311318294211509580238815619136752052132484e-10	1.73693363022365708218209409848475925927475225850241187786809295976341739386724375854409422e-9	1.43661081539167938489842704891734140075561968323261220039411420043903794218110118822031063e-9	7.8164198293220034996503262716640087190853702519338916140456946668388978682251999657390886e-10	2.58109443964495954591580972539952702383429736118965289322584165243315899468680995853082676e-10	4.01506427417723530506861748336333226389555486650843995744263678917165538015675500076053276e-11	-7.9017155048917738118675544048511607926445252479396594888705947303377061427816635118407837e-11	-3.2795176220241610696239861329056984407843103643705643173307508098469381898626097024508554e-11	-5.34902238032716090546657915574102193217905954798412375173166323370733853083043914257638802e-11	2.2296118042921434785713573845218401984955497386988137917210426285559077422202521733158645e-12	-9.70398532923551106901743582841393546079336350706108522273400919380299062685069671524462311e-12	9.13311906025464134293872402307201423855880314082378048276808273658302506186303954808617377e-14	1.27846951566213725455341992701698031049246837916542459690937554915532987708463644913788555e-11	-1.6867706398439771038201489459193635347325876981331994667705698459209229276144152674812968e-11	2.39855075227492374570809969840546649200119631097316815443799614702064299280633744461054075e-11	-2.52313415795303988958112575032544498046693994389290420434450143897672329471004259389022951e-11	2.42793859813373748297828484592934608301182708831792139598652478665851895967509659987579413e-11	-2.09019123922103424795164563138060676367009326349976096377575640328171285422320511763476213e-11	1.5900732797672966995237876970958589772631648293246693894657868650346234990247528550187705e-11	-1.096785204899570578483244548600267288955743589231354751882798693757852763398126631633162238e-11	6.7489690018346258603793690560811938114639479999351619155342581094258953992310625501078671e-12	-3.9546447204323411947901226694886519451281931573497568110588286685994701413336601728595615e-12	2.55345834603632859832817780914753335624297414511530753960506070484609012592894279943237457e-12	-2.1650195424065547682510090987345818432316764109860710536711255008906845762189240880167729e-12	2.26956073105223844214879928413711221978595616090503963656571758144737786365102398650049282e-12	-2.38863681783002704449805592535097053861989431697940601681212995774589117096885549689423553e-12	2.27853416230472312230407197631517663608033299712523530025250533597073167838005898036122203e-12	-1.9091721639960674988325261548227773460316739185174157122726243820170250961315880970926548e-12	1.3960147107802185185999114330854094434861107244385167152556096802433250714578114759200048e-12	-8.88274187020568476421268875013972081857073147728588850750121217122306409521759539540278445e-13	4.88509679926708192451997081706761516684589264149586494876710566016119830022142484164380949e-13	-2.29583658794364761908279512487114720123793041238304282143148086300314864201123415734008682e-13	9.03762306865934978638389072803025598776764490991500240407431357836417569347154440613549076e-14	-2.88512333686120286474239498329734180496681050991174598080410602135586795131224965953346484e-14	7.0777248755102962947832203535439940330718431350499299536878527874164259593532483161837432e-15	-1.198624799130843019165295230064928175005255371396201702269256986782188711679386307505778839e-15	1.085641945455881163463408559551708100978651038515109236089931384342737608646029590173955417e-16
-72.617183491998276385587782557344850621900060900047173306453048454499654476706368552744539401059	-348.714070425808309164309337505226743798261772680767091138093124047081008684667385281718447802736727	-624.574841449024451069940332275824144176991627674477846165218188441019973598161892998081468478086479	-778.950515255740491999928456489008914870631169806531372113846089582899872775704388794360319521666077	-800.815519857696140718882510538796348003533946383279724530765626558735135089056497102552691525907411	-714.483298621991761794266018541813224613284112771507800515563194063564100190573213892271772780374086	-564.950012106009398481404136527958605836288585146284562346695394196135676483944143459511803582310321	-399.31653750626440203883511649602781534716024350160994049859421714977254178299975504205482747270536	-252.640684281284233107716199952423486901626356905552064454455937269919032998318081931463604078238689	-142.365381844110688461013977864732387388152176494833264193508049255873434168010647471848251763320773	-70.496829466069655959807675254524735218920237365547666753506744038117523423424679205184755922759659	-29.777631745199578168342045759943367433544902122252452906961445252820399434343937035045732330514843	-9.97038007648475584214615186655325088227268305949370288562021889303896734256107420999434362779600262	-2.00934616478924787645700704178732520025210152621793914648620807979589632228638434136899730429742256	0.346905921638667491891327268591212512125641947808372898391084300462850927760326548012465642845676175	0.60106554976330453752767055765056136105496235130676097453217250542055754072835573461244708681973426	0.343279249944917281617727376030069504895828089699493658717933840331199536023249077090400641393950724	0.114295408812868158303186105476115346408043385019108334359159704190775792884253754688060997483173486	0.00589499145151832410870673027961689204179742999520189465683102103734902850206740319144883852402983166	-0.0223968607122912712577545715461965948342609590655665711083535576853048931326820959124315444685934644	-0.0186092014190137802047997602335793555693543764435674279885486449121542613629559265544656555813468063	-0.0090630962213829758658411301167712200573777310677003608371279058120858828664008701798634569450175104	-0.00258479856130487794044309469278650947791633861959286336106812105687613122004174392979594434561555564	0.000179910837141293423462567380751662602173255980017281411809469061729737583406879260290487485062669979	0.000786481793275939427394882372568113204885764808001819375388293133352877227053902982965383144977090728	0.000590341305297172507602407516300085116277781790144378379279558548097696486474037953781928403509092676	0.00028184188341533034442039439130154626217130266077724554655077198616818812443800922933760261645091983	0.0000806390997206444684649067030672291023938256974683549386978425289560063697845954778249963781620656218	-5.85879718632492385523813440023968849067633471552208665348236050963363717135985797087126603493238307e-6	-0.0000257404093077436914401640490512432480138099456198563578973442724986386077243853142093961399616591625	-0.0000199562752208666659455856848141629679765409727680645058616522879277001656148041303653250583487940317	-9.9798604209239786374370626046073607983315991324487115326766751788790885714878288324837220847236512e-6	-3.13538173476681386503501511855355505094647230813165136533422327690668213281240377198701866867229809e-6	-7.3118267609414755766270933131074119734316435400371132026228329993726105953966225064362584220761252e-10	8.36042052104474231286237591052940840859437754116947741727076963395698573554006000908957998557455098e-7	7.11521700519734649080520859751895373021198322936386984172193528523841470572073154910511231813228542e-7	3.81945171831578775320099346083997104381486848695127910689956193738354432702932492863571489693219664e-7	1.34323734708825907278001376249410121750902283283018938203061466748752215261722421036103614145435097e-7	1.15997060305292967392993206216239684786651469209491463522305980716988618504945208406120716802931455e-8	-2.66568269013142032258785738326479111762376985119476111065937139357597991893111971958297136070779273e-8	-2.60592614999998407401370829917690222496762527810987795797870433626316930877132560560573695417922079e-8	-1.52013400416081229977512343528668375377640833110597489789774272072167974300824699084564141872356493e-8	-5.975583451822900027931537320821309921538751284280705058541983350856681304332609466182360593375596e-9	-9.65871320733547661417525158224573293196366325371785523034178353944783389738330511721127477887410947e-10	7.80976567540568486707337138467413557643706746598862465517604801501539098748946229788375124843903513e-10	9.80031585120771953354072814427002103638161886988884330598010421720522578297176177819996125201396767e-10	5.88488823855602288810713637885042565696936861914518368310613979454123649757124442495873646128697435e-10	3.21395244326735494037587253225215115640759074354835399811283148495837783557734342889206579289981429e-10	-3.96395979044308982686384836357545360661106481855340604644436701675431886001269040030798144218883162e-11	1.53153873154912189233682968486558325286307214617309118358814258264088339938837325709969687556496466e-10	-2.97734090148485039386511913582698048638788561903804654191735810325762678333946318806091576764088364e-10	3.32928352994629822625910613051805049363723638649891698174371407253352872069626352099841380548939066e-10	-4.58143110321337516741693132981541855681346453333587626993504271498687662544903369954100884777253864e-10	5.09351404243151000184609827849776761761282026288110284250553772256514468077843459742097712026340443e-10	-5.46838969189391707416575759461997287441061100480029511433274916680619251753911467277650555726768379e-10	5.43981183668824309261528260149839794236177515487341860711830876719574771709805466651423372386316606e-10	-4.9865528766477015944315576644103841448531760002483061781187940221719713660239519038036950285362475e-10	4.24725758561742363156566185336364698345927297918208962091348274334080077193477323598647490216357204e-10	-3.27196702104226213357292736584736981068325494704887994549460420219920818702878308622596126106730396e-10	2.23035279989686831674648613788902782491471382599930938479039694080556504309599389119099805679408647e-10	-1.24813098927693273652210220402494239548866092576439063485674549004018608612622522145583125810662634e-10	4.35169395432394579931002494720630656076498349659771184048922864053770252671140751219316547587217368e-11	1.42293093976097561284993385187059753801092283755321513099911241341506671254984776243488712652765799e-11	-4.7494360007769374145649593748003467074004440631653621783437317224184875198293573646888072632322614e-11	5.94435889289909446412536643312688003143543819231046110475891149738083283821782959210280717970172015e-11	-5.62465570154351513309313276753124240491869773492004709379311165185404276266101836522622391266413112e-11	4.47756215630236369176511537247571058742645510675016247993051435384654654377634025436287508977361108e-11	-3.09260207818813602527914957696126573386258993120825302000445237521210533636489450260806482331620091e-11	1.86308703850582010618676649668444652855648489704286136168017657470349402325707127994544453192628038e-11	-9.67038753023049493482223409523049627004002802858010266918032864498827349172999358177929013929868569e-12	4.17590935875625878692265916924433287482384367706036329895496379160842016059362314888296510023210055e-12	-1.36458516636998897252745111442391992500634877679990983298717507440923868161210129887736859517028663e-12	2.18360354347421223090080533075957916292480663762955840342214478015554639454952961250870690573072103e-13	1.00617525794387400608992430628116945382079544222470308416450157071727323631090728321774605064581823e-13	-1.12081726522021109307486567220764276699439535583378920102622013497728995726444804652508060348912005e-13	5.99693813006344403364565963099152764209163935484613032639954827824641664902438794462226784235023694e-14	-2.22050514426676337575684284247989851210900278777639853461283094249683206884089112558806355245196439e-14	5.86879646410818352252209875672266719793160923910074227716028580661335505955744296272607744263327518e-15	-1.02688643595806518559360820315459041121033026787004707887622288299624477877890887441840188832427982e-15	9.34286854876867245069664733602766711712603122144973750391575959592181027257242827123165037697465245e-17	2.73819520704349104798230070178578422149216258840312435791741662490160479294328436060628238991131963e-20

==> anc/L1S2data/c_ai_h=0.100.dat <==
3.076549575409993882198041715322849299787733917978125812038288230743259046339263164913222016625823
1.	0.0016399000952226175680333143954379012483209135417593481026629368632866162394674585979503384889218416	-0.00101049227889310442641119117274661747252885045571105024975788856135741663527522532041644341240705176	-1.75586585492680201931868741984273164699045737986642029875547054052240962843177171048854189219884943e-6	1.20824547002404244131900199088022045007179274419985145064455330297670088551448324551058195500234888e-8	-9.11815983058776253270753159507972338422173506892714261313747169490979169561842070000517774146846023e-11	6.63192739647593427681016818921929181848407897635324393743426265651285401771874001548938317338702383e-13	-4.45007825362752353531354496045793910227324699526590745056698706321653098399946581957535776068229047e-15	2.60327044701405467829297504620939943426808422072567668167684070245742318576752410580655282816310159e-17	-1.13031456192966977858418224955229447329351963553695750862370688892029468800631656579548444102296409e-19	4.38941221271171795335721961949005620284974833724176400902859462921135368551782830440407494900178631e-23	6.72756669108702779942350992282938398138534916633535562318919694708290358796200369614404731884518826e-24	-1.06112660630777189425668949540664857465239308834091905097619190806709294962652279262291404762892964e-25	1.18007614855043066673542961399046710012540651564591670282695560986502408901609530504947334479835378e-27	-1.09777838153831540656450011093154267874366423449863337311917916955744611344078203613449925857027097e-29	8.84024934771290158182855415035954208662648827463339008583276580790508878211886840067818203757117646e-32	-6.0363890132748164532022116616179892433238605436625029624659231950859813636419099454695292046070066e-34	3.11486027207806599525600122875818531322733630911465078852983776103707272478444004692586079762571357e-36	-4.9333666871382998184140908432431230623811789489147049208350979608609640577024555293925862346008189e-39	-1.55386909487320209359097491694663691302591685508605732304738441251075162844711387931988353489490069e-40	2.91009002121127270644584783594048892912731932180930124999203953602481007921175604873224753096786059e-42	-4.17167661682693016892087840839033784501304704901592144154609553742783646276541199765417273595628347e-44	-1.71353018686401207345086115039635366123250982279765453429475362799615787031702981289431324454911253e-45	9.12807949277188228513659761687947298975264550173538649826004618655984640895743738912533538585057805e-46	2.6305208154565613797353364520549383710104273890813337660570465742746272777755788793343319554058467e-46	-1.27087533524562586080922884130075352869707664414256453803236493721450024614134076839889254203225846e-46	-3.33989817851656348268632704522512020910257366395986209122881297914603998029778847781178885849259158e-47	1.77696686935605605581075817587685976106448727291237779692773313086975377378318011835098748348691791e-47	4.39689762381426378405610902294418107755935970282646822753364594062210818597539762520918333498413219e-48	-3.38376433249896803410155118503975177737950987050446707470746604521943278750771125581511095859886174e-48	-3.0207385192326888266523472044280887099388381857291440927615651686982663117061500629832710327715678e-49
0.01	-0.000172066067384655995472288302734353922041268292968288742261116226713745912878786106882529791168742791	-4.32935354224672784436469693154881440942613837156145865647048026035109694506106356234379030426819646e-7	3.0257595609157628256094020298492361349207171524812364634059941883211960436572483078887116411312395e-9	-2.2491120631143937200587646286003541183187289262030812857500316691428404216053662249822009279329836e-11	1.59457219100265394122303867965054023471658114390812716074121872073217645993824022256468749478071412e-13	-1.02931174554411247988202144239759185479342398607810223127697417889476395561030946198405602331371298e-15	5.6106999642934604479044696923310495322942677226336603470636256304437154416656229125477193539343387e-18	-1.97259446610063303150767687745328104088070929986257198421452893870243583828982443329293473352116147e-20	-6.19812489157967654641804346709407976617543643319117225858531020495017692048623568332098647108762886e-23	2.24016241147011219989856256647486415807738575585533014977527468828644366125540345990838023229256681e-24	-3.02170802185011458819562433941999651190063246563211132441831109723521354439830738699941585569157682e-26	3.13645881949985531561474662582382410420745267399924982967224174186448893464427337358736412165696218e-28	-2.77349440949209464118642271814830253257621250400881061871449905025071035723339947605978756249416371e-30	2.11908318272106380455683885903854291676598074517270000848623563735671169370144130727678297818895748e-32	-1.34037647221112469519173877893783681347009780531381361633410500311623450930144719890992896337161934e-34	5.73758382844279682393880806813783948206000707487317339516348366430419254595745235305871885267209331e-37	8.1722911382394735222523819903743740479425712605874386018581619425756451730433832210012240592730131e-40	-5.66013271941383870366049789951929810183641738711773975782477816652631763709209205798238363644875163e-41	8.55458352916021813409182563287896305647181128704303584844867194750734451025732664627428888752542383e-43	-9.55387836569111059653107216354429916084025148607033738719602444682811635390959757100661077695552809e-45	8.87345648192663221194189460354148282967596371543183615574520509671847692273086270062318256677935362e-47	-2.78344477963228123023779282848066546582238913996623904194776015164400697809078018708910774793763507e-48	2.06532265305568814024834603193873865466853798438055075744776360640831242259994023641486922256402739e-49	2.72930170426831005359409153295321078139121880458532490615297374972797842750525505672903587650757183e-49	-3.12752876104771530456082820069778060201646479858127673397467865422363921467280915488035076333032989e-50	-3.6017042229332234595593892507843254756262431983343210667391843703663003564598580301865006408087119e-50	4.75312961461646158120616012177572504984512478874614035094161235737221361633680015289006405707291148e-51	7.6338818540942427144200287511822967295167327408977163936834433525206217394718103917573577755281958e-51	7.81439942405874701275387975323070892053576731717716956188060938727161323331044047563291469127078783e-51	-8.41303714943758967327781913902450230480716821662116340100400197002579358092307029822226830458206353e-51
-56.61607260307421607898729159694837005383268519965946999726286721704579408422136181324525114819021	1774.16083049551425186188973311137371165132682698880816708338602915816313012350177240869755300998486	92.7808782849737212282313950648561641399174040746785095893539634343495749763906233143146204581501076	1.95689267137946748754890123006232552367757148784287310746659799665291125311974923432955605619008946	0.0112294550855220021368443925943084273483409247143914869723615071767013025761510478619828643378523224	-1.6189313519085283195097317253514158972699026194494960497014025336136891984765157239874923732116986e-6	2.20232032319575790554706518974870999935519091865331077376445257351064560301186122544736472408425341e-8	-1.38912540098097416540512695588921409808871881747647313617035614237935800554067715713889304591210743e-10	5.7741306117663424306873609764307926105572698650427301029063101603031184054115160972471123118906582e-13	6.16091979590965322884681060806418018386673368951705548870415155000711926513931713026848494472429074e-16	-5.00540330082527842626755083692608389497000243536999197313219825362404873686855473913334484066757275e-17	7.49479103706845277742586205276038355238185126954003211738481444974447112337822169828576257451674223e-19	-8.35240636880369001237542761846429054650447376041276998152456546492648668674699656205119047667229381e-21	7.93502459684577311065493222112087332479886856640593641698803075296237305867913668510049327589993762e-23	-6.63517964715708690811973764768580056563155663158917877728688080586840571086571369105260447882414607e-25	4.83784883153818044044659835181741908593165449248774058918043256980824010157853379464198707184641891e-27	-2.88589100272468740694386584140416002374521233951169730187414399657961707497501541760679340543092711e-29	1.05558546949322152298452765085988940290593949909956683878136921207771207378067165979571634286285104e-31	4.56985462096973245668734723113377844348186535121839318922083363095578383743413859335432949868824323e-34	-1.53908060814474637724783352011266180636373427118133624900784344314407509800396114057288380578762367e-35	2.15581639318169991849686088972064846459921066874607891761153977886057451597675012613840667421636843e-37	-2.33025624985900725141568519902249684867833766603373904568809728589312784524968447502663924016212348e-39	1.48441515049906039374330574860318037016327681572439228500916645103608969914569011546689618058233414e-41	-6.84186136121673964699437579693455870559835697489919911341343895187285722870324039933831272450056287e-43	9.08325292602038751318425230994597401104808446494876722149140573804983484746771083577434987407132259e-43	5.48523105687351762901080207051847819795535619993459234526257413025675535571972319812722332029239788e-44	-1.2274746969212016069782983537406343998181713234277894521279688260739621730860984828892340807698283e-43	-5.33417861870840582827991384488998333141896939841760283756245948197808124613109335191985387439076991e-45	1.68423211623609939170404892835749531380519471340446966587776923792956765941019848380658450865227207e-44	4.323549782761615844861512106456551591316721660229536831392487087529520460595860454709132470109281e-47	-2.06856286719302863469356419004898372171157632897447195141921459929003352056884783801485337454212928e-45
-27.348056634853783674007706281838408820663833259117233915592990066366062215316020574215624823295223	-10.01422233250863054400768316724668592747188967251170589801818575608208761695623608388728264246733	18.1811805406616521516586658492936673465138872464991946026289423007731685487211489456419900303988	0.8550620636409285312262873648384992535272169403242649385366682986181574040255363884582020679348	0.00771894523401954913127886861027405862723809139315726794242627031297141869135357762113457405668875	3.10340849466559246427780798401047455554984471739944815794564563507049256684204366970272334748219e-6	-1.636048037004522124905498985737644074018023833029633904314800045434848586374521976787315634807923e-8	1.39358720900698115033126526075763131837842852121502366805844651065415752357400679379616165808765e-10	-1.24547093030332032839289425646643919686002072679495363711553872169683558655361070056937623239413e-12	1.072441303150468794496919858045355658648233705040696378175826246089435951269418938127786709434936e-14	-8.70229229815400327537197499544655145535485423344023166801714815885108079349850962194879384873345e-17	6.545348663587379766716888868369408667938875617635854634239427821878391169624599295422153456451e-19	-4.432648395494440760722240527726005748504397628943706610073067143759230759010123208458736347808e-21	2.518402984864948905245024492323119600542842015559326480804549809833660278987130801681590121981827e-23	-9.15581933745281925947206847789675386442720639228439734862219249034110286772375376891045544760354e-26	-3.09503632185862621046582661311995686696381753244838180804134669503153192580661717087965252346729e-28	1.136242259131879630000882674485268984227445634801126915161039409110869181683580841930265297824355e-29	-1.58417463739014737711826750917518335043614658743625784406305274706638812281595157075153085885278e-31	1.70425711870802605681648848691458260517351172683196917342828573911765951232962531062210480757374e-33	-1.568342158871414929664796423341132122758987244370494480437478866901559068643619698306317913082609e-35	1.258253554693666084975372361415007131102934581673943958869320166589944649091910528472242847564429e-37	-8.569146460925062064557889979429374501668363992546852989859825379267990834386323794739776217184e-40	4.33069863660815972342160879254782395586717621966199766359368603258816146401238985803217989509379e-42	1.668635875930245849487626909539024406385621530607007002093836171945665303036181369072418164061655e-43	-2.196489146146540092053240592393630836332950312466336948923839864914363116849063380675231000519878e-45	-2.305935735666288096608220115591663863342804745910948395842072708953576941384225714461821145587611e-44	6.1736988728138897396429027002618069148595188029067884510750501262338960043237022723246805398809e-46	3.08665770182302308572703940717340171128383192204838350640648471184632098217450040977044416333484e-45	-1.41436318414544887813433352838959585091108429065990315112927059029665546719625312920054351790398e-46	-4.0032091027751257133964073686328617052109020572262471831075423650165219278506831919355151926579e-46	8.79165015534532450609304578716174455187142553696478908394722178601730363314694521083911638053532e-47
5.2708534326827037577120536544901185046276314627827137789256188444210576129867915254214536943419035	0.955140590299732300161889611299874182271271495633969704570598695323691407151382313950412472486595611	-0.129301067196154255764386159041409136360362216646999123584173478571764706500765570495635955775366827	-0.00241968095901910924430577828696361604523689036476592769351166077215357348720668131477756472586525763	-2.52113156630160800677126301292733600610633651264115764545931255400806334566586485239269825905724603e-6	1.6630088650401247412094909687082813148250776349872325945590604007349793317036370649118743802005578e-8	-1.28822137053636879031964047303337049407250841471164542184909177184706378015054542746829101994581712e-10	9.8074777145412175022598187023032569503789075069198540839178460517708695810113917705482568659717035e-13	-7.02000240772625957458339723267791125061091473290459789850057971527788293999530314384989219011453784e-15	4.55373644125105988930924610179732298831000188242129137245447612173993888308451865966950439574068969e-17	-2.48419927905861345760881566394984991431377966090744503395833790792726115039667127844802540911959674e-19	8.60243666747050867652062109709579913591888242953388088334772144571779195696141684315553380864016373e-22	3.07716477251070976046097080003971075053767936168866888599443028028878141258629719205256575366061006e-24	-1.0452502926782934104309073527275604473965872927676924929087852217587102761893952990844972612427032e-25	1.40653902898964487402863801931949627123368223723545598902381393295770490667685363736896754338728154e-27	-1.46502119129971387246052440353799123558898462103353210780127576820809237278076303037244179915961383e-29	1.3035874002003832071231241009188505098269970493865135939484786261631455465438049234146249149555268e-31	-1.00543036285999651030538478135559359334273778646937091727716021043304082399490354995770040237842857e-33	6.463756326822999379795045253908769348349608529093815925161300089772546173718580457689785677153671e-36	-2.89240293988272708461877333684347561769645052533341597210295093863427656442052818076721630783563997e-38	-1.92866296074637080453435706609559783586778648519646540914042447555354946963365863921280831826958823e-41	2.55030235122172992184904414433654911392470898795623137100224740166825017164584616443879291434524456e-42	-7.61952751518977746105880567016943532743632147692080799658618197848551513825196001260253159219675895e-44	-4.2863764785286744298456016152941608644976375104540323372897415063490595847622496174569074148304352e-45	5.02374978122708000612778403163924250586794189247558428023689728264063391912535080655331007792469602e-45	5.58381930019350399525634101623187967688618665738355568337612807947771464987958951732444027205238552e-46	-6.84182432653933480032118706275119758897350941455343556762758558569476478527571357548665913226163039e-46	-6.37979268941151398625113131056335216565521579024677219983292948532640656778882362274362227300167829e-47	9.46478786141824616359222450652469732543214765039773637827568909926848445818033044325724645010291605e-47	3.3205640004550950303191263045958027508770545459936089632878447664170876422725128790939744338566508e-48	-1.84670231197493155837120335619823230073911635346418594444631394261216283288569467630598184856201289e-47

==> anc/L1S2data/c_ai_h=0.200.dat <==
3.2735894720935236734000679242116820897750390130308598888788024390138961649083161319218221749606005
1.	0.0172363814244483627651217001432724437688202058882710220988577960316171922102709859827225730554638303	-0.0103990431981402772580098420539877850398021310102091175999941783474556757694974963511105919425846522	-0.000217417716633739948075238637291729166015538806582247421794070831369060557938822526830246895932056604	2.81324584899121626429545607032953231694803398151949950493403547219222428667157688866341402018131656e-6	-2.2816483080640585323205565873993405353068581331882739541768670369832502493203105200025213117526626e-8	-6.02872028522300441021306413773646028731883337260994294631318263003400199856589032315444804782934901e-10	3.70609370578890156820662652591273589330578744898816784422942444922584609813201711950946542929655771e-11	-1.0706004944671227140730834225142545066590043886771325004905974526669535116659531140674724987409708e-12	1.70526626312693462624903759115349708543059245037845560300547589785111705807203059631584285424755932e-14	1.01804056120139972933645966815058535473623611042930161709020482764770973579160169106604185168431552e-16	-1.78870662136784122473920180380271816423086556000891677989849413056052387560954718636647740543787816e-17	6.91959984182592987300936346558046964940236805563117296024817592119031148057128571300642067261225902e-19	-1.53455381831760901415221278852757491744848166758950777436178302872251920756599958271860237987172746e-20	8.75868715667942393282639193291906413186217708123897285839613910043852379549318410876851776583934809e-23	9.43385323649799945500675210876222296267502657165860912285507529294034366476632542324349122860453297e-24	-5.0097485424021054217058896597768673691321474601241997153181496391905503221147322075344569866307672e-25	1.42087098791886137189422364468527308234128710704611293092480724541314858990944340575653119588056529e-26	-1.9286475795027582025154510054579801541861907230671299791294658672072992880240660399101099622668776e-28	-4.1608931258251744644492847128639950556458814589474806911939256792567241025638601263835517775713871e-30	3.68218593296891637040637143449880517854081476379969922252425622676966453156262760965031501781721034e-31	-1.30803177735449187977103097236634061117795882993567491023643459046868378126513473999135032893362225e-32	2.59799519077721959945900628433491718568241755993411208052704471527210117157613105713439357357689895e-34	2.69964996909455228660051324315165513222190445671819742386933011276685276709741928430175596986038513e-37	-2.58294419929113583747469907422222300090348811066013498987406861591595293568858321253847680714778361e-37	1.17693586916134885969662996662006160028861665621282243871347394151012143917785745013023180443427257e-38	-3.0241132315379118182260799566240005848275547155941446165125758492511976508949364039045655638150436e-40	2.844279606106541133025178915737555593801239445278065653865822644902045864614975242856023693611365e-42	1.58293807111610776382596908912469019372139107573073800698611682618097979921964164054985080609956663e-43	-1.01868446737910700112766534474597009566959431863910995579741196369464983770566555904006441199643101e-44	3.25414738306677992271698706777094772255748894289200581566928815110455295612631454132217267147005356e-46	-5.4020977670163971581036338697079523535589668337749497169768530586920940850020999679646979077608816e-48	-6.33328667743650544675918353457882262034863891791036780973664059552319602595095708114635190097092493e-50	8.29273083891778457287729833928160904583149014847141989571773553881965252459681580111848032259633334e-51	-3.30155549732584040189155400928303007969357594804233331552321715438661222222170549900186771854226815e-52	7.46206658257988921519483857528414483659477708504376174505528678184103157254611149518208044138165152e-54	-2.7990775960873264413588234623642905561183382227696074660429465725277842783028007460849675503314482e-56	-5.74876606800307098898697335178663118946767694801964752570399046071215656006488470976326227985688263e-57	3.40699988689595642836137456478555259480607177764625912670738248391959678701075182129043593927203781e-58	-7.68189717920810918698001342963555739928845470525362168886343302740825746141076142474538073663836938e-59	-1.52488937564794855760987470381485641251045219301526583890248096063942748069839947790369971489309258e-59
0.04	-0.00184515265324316172347861040604219967423221802701326215490863936053029734549684783080412682877539323	-0.000060321934392388917241326774958024568568658852214493539760034948352137131432384175076327492196045093	7.19053893736067881035499277444885732934393260709958754830641422593762795031099291947900865784647282e-7	-3.1152408285485287772222957764118283254646072401180618490890019680751217234131954513143237289790078e-9	-2.6079176075717254165498285281182462206581184621441308423746054049836557858423904801694161441013488e-10	1.19189299004727718839113965901104948915479338807690592148074293482953066177744259886679359321718407e-11	-2.96769951720403968405864147122847616540304844197529277409177335070972265575227201000637867023018047e-13	3.45745409510608385817874901438176476763025085443961281494347161544758326537194133632327256419075636e-15	8.29895212195429487059867916785569982742311539939807646915507882056278718954361369210076103678939829e-17	-6.3034486455393982852879017058241621296174907490575109964988495154804408304164325824739194737672892e-18	2.04933624344063607839755282726301467869308009724358733005286588791489683111026911985093670861613144e-19	-3.68047688783161714855861976567724252999267293008936705382543930391228545377174943685910359177320566e-21	-1.28825701419959922850404960162278973478624709474716416354488622160206548606862451889249568702243008e-23	3.78243194424164248235802888285463659411073657891935959567954434685663301706215133559358754620165519e-24	-1.58447303703810746184576625597281562235770351003407200907784402046813016525156158690795595267545809e-25	3.77159296806280131810425211292173225714427716781267131422513402806123854412457165438391092077944272e-27	-2.78827836252193165537834490364053810052223970778429316415051295540805334689160180052468686988799837e-29	-2.17451330162588640460771013956830407825939161015062013560087505782441735089680596942955966862146844e-30	1.25350444241146031520552694393011353593369921850297485295020641411586215997343796347375050077263891e-31	-3.7459137273725051217026433117770598681860210167136158924394177094622135538307228368828899507418449e-33	5.56319696748502493458701565550454116620588131928288351190119782348794286818739462525633992886215845e-35	9.50973046499157215048370810585153977932337608048932376887875431468235253448601906660501441417848859e-37	-9.6840780243563151882008361076955521697349668131605797762697305367017598190389980008031822567000634e-38	3.60307079980810433092162015990127961689390543157832218975045863760241006216958350225792364991907234e-39	-7.5495638900477194335379300899166750228770475729035930641815149677503534245953912800281669584152937e-41	6.8261607833626964820258274836286525498793790031320706528653790583990690706023959979921435172410559e-44	6.96596017580164470200405005954989212052174592815244723245485102621497608011424828588609368459397221e-44	-3.337091263081875788154238245531635405718975894810809115168989671169022466270388612608047999869956e-45	8.92437630147775934376481881079434751694976496938054964559141564829720091577869031895856989622215006e-47	-9.49251333251714551538928174580421102064340070611238108162145268374983295468141498899464059983837315e-49	-4.2546780335902012549702879716262344527554274234304986162819618423576367730060915977026827060558446e-50	2.94253844838179315160701474225077100492759037240743626803077809481676030739176796102363234578162961e-51	-9.7373862581606353066932694319091461746697562453543703806977145128525146749898031108567202437795635e-53	1.71020774830377216398738041405376096669620565306212743065961268220513649993076633053038795963631649e-54	1.51754592788342041927636113464424459847738383738059947069878089731844560881466230826235586997415202e-56	-2.42552457934399927944185207972873106296250314394752512744206694678541281815543061862907195339850963e-57	1.0276044125870881925982304900017029328332263190577856429021863951554966688287620458669178422697924e-58	-3.46204783301064857547054460053685957795292479881780361747520189794297035583865723520937151608988007e-61	3.74435051724230145862354646293927476730742104200162456312566625300395279967044743042442702924459439e-61	-1.46223040298694376009838748033650631285872642960914765814597343627421711183378666604664928882858204e-60
-57.99945940156131684484601684386503046902006062919462497322429420986987302619833874611971060884808	530.477533520996644460789927866877282774802495816556322194514775334356518738652743348824522521797853	94.134869912109623556105808281949383171935711484040455433126510599020796566038312727162989944774137	7.08745654630563051711098760873023925852119394385949580289704346085527242507609650750158330398663472	0.210093505130662776292901138081392902594680431768216942894223310022865993426153623331176800772464004	0.000880482958894350265323175583419295485833280112530057405419831421224437735792347433591214313205497101	-0.000016476403228308910648721083497590246884260294036715737632769127268685318004078495556282581384902757	4.53008290216056111977505095495006810418797735163213437615998217152007936759675942810419423435309635e-7	-9.66797585196990681950639023536953206916915127575328846851174466861918409822053660044211305188451161e-9	1.04590070545692523330205899878547497139016656044197864252338153871998070368150578734193315777758063e-10	2.55883324059294358551322919189871853942783306073000540332193842751917803281195068689680717188301528e-12	-1.91269026102239902786640415442388081806625964447286678627715511979266111205195931984263937164170716e-13	6.3517748885119844116058127854190546454885635512641244197546951778560107959666860659981437725637444e-15	-1.2434893305651933887565311041679651236483490961482997092984445184434673343465288894722484219705098e-16	2.17762740874888825484223279296731261970888390516898784935170060584641319499973668493779793169685858e-19	9.6514361344852725350828811493046656058058578139368488736270894111940543501803284763857533709573099e-20	-4.54380971294947628023312348622792605349204241846811588150258654325566220653908641131688340745552071e-21	1.2097586648394609806876665157350030032117573146613545752781590806943580410681778981427492723657019e-22	-1.45499863879120526091145079354405168667264206267853495677276358600187316241152721586318010908217625e-24	-4.26559198931121936091165579911173326540174056363675825790097209113494957048602249934661968012218146e-26	3.28635447603509207773071756889311036100592282253003880217023921500818692700278133860022110969763488e-27	-1.1225202575884292574925687659975201034019703532244521758887968921000650448178885368714140142980812e-28	2.14375400318988867192764617258125786404513673913288069775237968409952921149991450866629255488965629e-30	5.40422450929689562138925415298984059123604419944718796413296264261862263311809629141758718793526239e-33	-2.2662137406824880027018097209732619796501448694252916408408942930408148021716897237220502901079001e-33	1.00528422891588944912984209310931966259311426925217153548032539642733489845601945045749114507805544e-34	-2.54242138928590257242059451580794673837770671302417763041995671701017809164048362940883495535888325e-36	2.29924515021886416854366590227901787927367220188208572288036744625588590816414431495652991392769615e-38	1.36148710358108281868647174335566957012398721564717881672482997167951784449739766929251200434629735e-39	-8.61432658540747765748367573627405985261615884806679689316243936536316463217125969635642133097541308e-41	2.7377306750301511025620042046752504125596570160339698371497906844865376459841575916537733400246508e-42	-4.542026374441792783346390493556103475810845503853331589760386891588008930702679568848390271735249e-44	-5.23280409564116601138571402644973073367790168538082036558552116934172482644408671799430736633600895e-46	6.91499522996151556709664102388524311842027969861670841135820853631238965661905031838125865582065848e-47	-2.76100835043786247463400625892396359553126055445039249027862407519975793951422793550456332777934958e-48	6.28904830927760416637548863839558180014194488820166168994778482590167690181047116140538377821763677e-50	-2.6377495472520172680851567444695564671935700646725364214155223273215054805655171255391844905597383e-52	-4.9477857341564031364620101968547412988124462567061866052595478463380690237233707960492514650327508e-53	2.71164762486599012965295095173613554276584517093051892952833885928779621123101253285975406040928099e-54	-8.14025562530347593229699548266857906360672397229808226980928890515455325021567285836803585308209806e-56	-6.3053462855083228515680365786571826534899866443570357941153589204572977431969918202483229434300418e-57
-37.259868512039968060493907101551279753794551214663632724610950215639607633595583103528410640069799	-16.56747821890421534606704982357893603399619506906113791807045256970492305301946865135467211282597	24.45900370892963599287640217684234643030181070351863243752963859353165052887593500606232773149717	3.93395828325415981694951382989191094743807517725143983677053769527509804773873596700889555732575	0.1686886909415625311142595642266953359810100259079932150429832555523648604582914563156320891280137	0.001322727846481048852612183474205793701129850115179191489716781548109613843379753970226408202488135	-0.00002071481846962498464075499943174351374904172061286153836398427121239676056427920915479458613324929	3.76820601924777637549644659906851315462413468742540051918148232934601616609143433106574538937825e-7	-4.07079279913248636754601923872279937376181951472873710934695237525579247264824364037314400272039e-9	-6.92054953013648185854383888324233828633835784997044173156054350943605257758363001168996699991736e-11	5.66145294557124142934866189314488540028978405263012410426187205960508246163465650517623824856995e-12	-1.886917512074565486151738027631595038896593001084767083026043890853323818370450671193907625943842e-13	3.7548176048065239586262656675150716614545138217906745371069934878861094211128585087640506415282e-15	-1.295615859053419665226977407330390243588169532658793725245758954270846998803865061536757761191652e-17	-2.512972369017900416744991898291581308937922075922004531739853633520555765271620748105732143557457e-18	1.224803478757443677658142500033407146505422734459835234948210726046769898946163070113137844509034e-19	-3.3260086447163647135966309020055387483967130875782075821030693665965000811242279460238412100748e-21	4.3043261903600684431492735494863559038325700548400436945764556058623663331075622171021232165842e-23	9.90998426230924682804100038542911044879671029031108143514022255622054408905493994731818803417576e-25	-8.3653016261579310688652193778463958405077860404422445860980371851774594987076351493993280375094e-26	2.9288380002020017544504310991656510115687176139923028944964579676243992720472052358061187820802e-27	-5.80390251129665469784007047156808694465099522931366687297194594012513728101892558609165971474103e-29	-2.502038811588658096836015744044481961581475436865143127733474729022501440811873462805822376972709e-32	5.50700342356713854148223159052791267560459975774336653514801519890918054236891785226009843954419e-32	-2.530291549658100633307938109302368111279616895064083342278475729248982215847297373229945041601794e-33	6.5810481723184892989133584636798535872110526778435709638020795783177017252555256865104129443213e-35	-6.71819403754027409671529080668312071160306061403519088654251910751136501008293258089865775465468e-37	-3.12585711047071594036255950259130580160430730880809093777786034859977568605593778555906901504947e-38	2.106228145882624153280941455923716476494418973958593405176795040402223624841628776822705542775501e-39	-6.8773830508880675754912707786823948242063655082979918005955510541499019627180964545166310023594e-41	1.199954593874458015894360970271412230432094409779197364083501463191800284773278021981542092436767e-42	1.012723511143145240220372202674459541221416302762588070847935284324443373576747062643458343362684e-44	-1.644172933062337198702028550538668988132329643978771602165642900474864475238170587547241932122738e-45	6.77697101750419292312300762166408463591352258639673790304262613356280089891719275864217749140707e-47	-1.596082685062170569206389455552524448930265912419292926940159579455901937491143403315736231465006e-48	9.0676890797454923105442869745053963307998343792639706886984689983324371403772641908432781944373e-51	1.140982534089291063400256858813745523499008670860708692354485752204935907940512971585396145809196e-51	-6.30229549887699106572659221476631304269051838219853087083679070069320570793053779485718147812294e-53	1.85939866374189758531938226934095794691597785592160649562583321403948359350345649177993808180547e-54	-3.1114949442290652120081668895083029382802687381737545429815770299627252343952887922303338663104e-56	5.61395416637913464927789679760948947923839639971068342838453053618204831168679220438338723424559e-57
5.9949887519475393413296361016332187196878353784981231822237657855151069873509622260373142356635267	1.44426637791259059773074053780296201978612394329730925590075786450870076872766101201449571082803778	-0.452395570008621758414403391092154091131206568122394796974541418441433100637974777601701688631997361	-0.0369166157043121167223649361073438050726282589085238778019266889205093629664566858462110119938475638	-0.00048907463478469904037477096280301362938936927537745030646619978388803478401249295468534583132588865	6.91515161720058313433719242744142170278977623178613813060418230154853970749548255733599065874298202e-6	-8.60552927691994800960354224386051953764624073442659466006977902093670774049901021950227723512632541e-8	-2.79617540418516738454930733639175872543377948492155641881525665710706867688262480445635705025209647e-10	6.2833504660527775517163090704119392439277655568409400232057042411113491934575591812766679198700582e-11	-2.34016668062118035451650947662857936627703252246904895734171551251161409213447876714029978324478574e-12	5.13521106235183818898057989943311342126289336767156376444218018912686762458207300889774740267679698e-14	-3.88237342687050056484561150475673154228592592436118533677018652866165770284978333279226777386561036e-16	-2.39296748651072941236516683067006309798896464867206961836545863458468632933001349653103556631143994e-17	1.35678590293827197568285211918796342278670421930796276834883854651853438716396467504617071456043352e-18	-3.96479937306477198208129059641129950848652424577051318526953923100160337096982240871628899066752589e-20	6.01864359844373996034062318851513857427191001659364664376245489491456585802988385339127844706142281e-22	7.4887897495481046775040973107015498386647408634976377074933984629691494277976303892546843501648593e-24	-8.6685530190128202459410544432401803705052439037356545972594184934929857142107761564114132834447276e-25	3.25554330590212600050312476071734499104851197785682738439962735695784750383377506408836167361652607e-26	-6.99166609432846433943820264046110803471423902143995846340777505193617831469079710960279763494826435e-28	2.29299858679429371185095263848415757097417329915235325845693174047010494764597742883848758684822122e-30	5.37461241905491159266139347533906933455751154235154386973125658681633974718343122246993653334012307e-31	-2.68781351842137052774244136279350731846328117036718599902349127656608933512512687642109597773087692e-32	7.4040488326263843727078435603360140771921226346479612651658573488858432619172502357404454978285667e-34	-9.06663094797455920669375316434437837358571627475393701024549731556608905934074207775372937558145903e-36	-2.78345019948540655805094327931932710732654359162781258106876343426135707944781640987511458316951002e-37	2.15852398770546016140064669491189381007043269241161080582071934977412160669718028686293007434227215e-38	-7.42292014157256194885488478884395440581744241669792582315313223965756054957062298887232373324798357e-40	1.40325195141987926567238747469283006267750665818241575339207764189734202068523778032409545492729132e-41	5.71636393326238529098903532361700800373046106872149123751631421048127677284634308546134296021782993e-44	-1.62615287946101723775264951419187800465734327281970769580373242262420660294604354050559695769631674e-44	7.09884590478510845800640874511796171147365042549440820158692505211933520436580296031599705893845953e-46	-1.76217666960390537328017934266025017803495460644425938991259203980097995172233656858990973504215922e-47	1.38082660229222188337772280001533700089647202415035451701649021086447285323965942827329558628064127e-49	1.07494099326084198775000061171278614214058842984082669631958419152115651650646664998785462988939362e-50	-6.44704505602829976677522835431511086736658050616355709727733849097129672957007919139061153588208279e-52	1.99450618802981632553749320895097362642717866199165899461430009526524065711817581942239495004321978e-53	-3.09641633330448859477837709608566176272132734855514794640119248580521027299659288029599630838278836e-55	-3.26177495364281312883457024713402984736204379743162717561546849056231685173894019592101382119106764e-57	1.31036502826596620965984107491940882946427050050685526092363140591499958787240639690557571814296298e-58	-5.20363863980498679762180093638013615050044212435829143341916290468025800424351755526957113535026207e-58

==> anc/L1S2data/c_ai_h=0.300.dat <==
3.5315455139069437709269318079882771859435162753722308274320639804562563115922036938349460675218207
1.	0.0517298389662991851486840203496085179277787736098375573445995094210558009766039888615145423605672301	-0.0294406870232476095338145025668502641272436593265597755208938781681385949342659650315318857669572274	-0.00217850692448269068134962643089329997369017430886958282135497015933276326596971335612357182104526573	1.66723135640670119171254962946810988795017325290946385772148062856685571634226373630624698837420405e-7	1.76167134396725615192430027042373560784072176498773759258215263562541464927857746352175148630493157e-6	-8.55329341367376734446395425191583566274466307106389219564246690265557789489525489493539928478412115e-8	7.30848103862579634780909662551195587510513359671094958321230197806603186346255121197612590722987752e-10	1.64976555599242304178816523057199097491100054740478735911330789283894367007585156852417628856143387e-10	-1.13058470856080914913509505730780605662013857314387392981761254472909240212865731583240001360664524e-11	2.12943133954210163210336470839142002497222243670078474963221863700206153570223126067891472101287558e-13	1.9256173847388220183749822105407040658309116575342196108287633204762560665745917297999695298663414e-14	-1.78696990226295339826338103484958879883394811635199839324042513801046000246903499053500363292874711e-15	5.21446687134834498707511592677590968719211620626545192013581574883842139668260843763041890058022287e-17	2.20865175472637828807243003258378849228231690856691545861816888834881410599401942850303864918983183e-18	-2.9944226776675064096709374178035787321898951175847025011148565332753679428718014451843911760812459e-19	1.19136198473536214739638322236101277438346751468630796301621554266994559865624581006529389461409102e-20	1.9747795505296480133522086492251478846302291348131509509441023396269687052395074166920193796785232e-22	-5.08776541451502556311374513703875333875541413565519944378093441269991310262169859880474410104267266e-23	2.61541337009950431465030146958234063910190276439574501376360927462355450383965342594489170335689046e-24	-1.543632309970984411669389462802787033458947757877460617039504774095133748612503566326990634560727e-27	-8.5301172328717679992106646832967160665173601959915194763130992309800960432327468660602656097806955e-27	5.57497197144048185028787941059585268214496227546357017783055390564205392827205013418208104768658295e-28	-7.69095229965853288505151919505059115810833383803841860544712571070531028291729561319997302823436246e-30	-1.374006455087618682276820476708116265933523796856108250330593907661736129960291652093614119288856e-30	1.1575197924591846611542859150750878910067958179390396189108585211462299714617800922509968692352807e-31	-2.91038873217326659312806945564198210389997769866731875353611422435638968831187403231313889593496556e-33	-2.04089765191115579790221841231909388223224811211903338541355917977960113240580887174510317402805645e-34	2.33953114979562699382730624642658586254164661404224617603184981426907341909963512824849789721164342e-35	-8.39140025583227160562668753481308246693730262069818791502489378406504417006063749633729341192863849e-37	-2.54032618168111804164631865121083875202245020490433816823012140151642819941302487428322473228037798e-38	4.58681169483193456530963717356052350386074210673606308689308279725634558076204449384547571070181734e-39	-2.15409823549082656644895533418718912770081947848696985688029269502037400348761943406533916876470119e-40	-1.705904546857154131812611081554574432892676855074030023911843151399503559554468833131767982647396e-42	8.66269230343065804411133591813370270753548797093910187789294624811863390928035345330682222357353775e-43	-5.16150273521114417881161774291914601398727801777938379522391575256833830237794337411986707478926603e-44	3.92198202331954357658496457903529499939178241455086250044191199774905258275855154380970853435175759e-46	1.55632559577455354192296919527330683233285391863851925503705661390060080905592474496180256558718946e-46	-1.17671544171445283709689154393145922031277555674048144114046468038945141220148532593890196576931752e-47	2.35407102046996845638497503630548947546332075608515016834003094427631210975761710005930760138159762e-49	2.59638816516198859580453956159152103332733950215741093984277607167394898052349451483012614329769469e-50	-2.57305459920920137062930084034646537154824372403536496317801723957487839702968738471478145016179311e-51	7.99659148448390799076373268801175603273626563494331264406057723764246069296708195238876478241374267e-53	3.80783409924617662961234893415812281210862949088882568778356269408996372972724820440137742888575823e-54	-5.40803077544895132961250098161879500736100004728567046165641267079152214847181217677876724415403404e-55	2.2694181325707353000766441465781637501726577602446069203283432266526404998828459350456014012908359e-56	4.11265716150329153275328852682648442380661452222017921582079813586176180596431890406960199277121171e-58	-1.0899959380552440286606230905391533695216225583511098141954883562798439510036796655945078319091804e-58	5.85634200662413170969955383295277134922220518085852368156428906748646441175455457673443299895837387e-60	-2.44782887969453473103624978915472228265301311454609435700780824081319010255533799736505550174554919e-63	-2.09107097580495373695169135121859034430094619994949744606802294724840811070435099255892186988523103e-62	1.41813086352039570171318635990585489162198897347966811217606585066015031521537042325918563214151846e-63	-2.02012932469009333524176953665209438943445665158010296398724624740590980946468379026892704911235575e-65	-3.7582376692163474097276313224544140311339927504564705140067048031861563730092193185583824881673116e-66	3.26733164484410586458451119020912784220592538762105869615615249536571477631748820250172496781786747e-67	-8.47286388829869459358765315003772087277538914009046438353795217140308309064181844007824355151807688e-69	-6.49460683164989606132883060826269223298379637784332399563452598252537473093413382298632090479438625e-70	6.61060386415493601796282436516082994143940989057379988833431273524055529690556045530405758815611559e-71
0.09	-0.00528571769927950728277122928702018222299302398483417886691851798177469349178798779096161232112156201	-0.000704879089026494301575867869375357879142503266608464834598800093882992703236135135187014246942611551	-3.88084811262105951285112598627184842905975416416815003668926851815220005663694260377614405258463454e-6	7.37385809886248303398670393427334139001818744435144620432509005729133901544653107017978154884289211e-7	-2.81599052711742995621279930978561991763673520535500935560879652098198041557435753678937233312849733e-8	-1.253196668249670429812274579257466250406235320362940040717512775867324524688660521787500408663642e-10	7.47789061204959348367732463886295983179160147691566135580896353679322296269598217714862620944341378e-11	-3.91721799360495862446665643723263539223457842333822591420573052997170004102984418687848498701796056e-12	2.4162531369750430608747643920892489969951921684690248452148601936084459201172211709654969872730321e-14	9.66090333168407847043452552348769351661746348293118550498339674029103274206214912402296883019268232e-15	-6.53592207268160847462600582401415182362338663743216653072045163243857476935354737423026755879705914e-16	1.1083783967040287665170587188689470530609538479086629331810953808029625972167759627988796520343465e-17	1.30753436169073016021956468273070370186847836013259040122476754061391030592992493586987549518707203e-18	-1.15860343486511364965424175251021482279837915173870371989623037757967383775607739618345573933430664e-19	3.16622689604549709232188624810490266715408851084195352767364120850621547699530247670393336545321195e-21	1.68630854168592976022630641280825946609411621439068596855640311537254121172784237452845506658827783e-22	-2.0910919934834741462348314291749317836953152787020263515376623339926282249150287201188903959359456e-23	7.88428951533387357087143515763878256611088037731550597186584854579487972419930001793975936368426024e-25	1.79131123399720363804966421179216191808686370236589287601913424263339706997556550556283899794643468e-26	-3.75798488186965180819371300628027866456720780228216158398510440638041813812822335857522292153479983e-27	1.83500988022629078590360393675557258477573089967182653000401416256493389700427647270020342980716409e-28	6.67473185955696396236946235888904198679311024293715527058510907129956362321664224584522647790129044e-31	-6.61011279458512469971317658608722073906164708824128207650233852361732354542434249184490419733607077e-31	4.0878906064917693651689560609898646110867512460975609662777160175930089492299304409076178986122984e-32	-4.27129930056532783153074186253882206750742983331682408343448247680125692347717455407897653806163148e-34	-1.1159083551445569483490102250700733519215934550405902756002609388686291987209665861146741294706107e-34	8.79732705144973303761691817301933003623480579987143055122510225294979060840588585170189633185971726e-36	-1.95079742711605594413049243710792403315965074637745522895522305790797816670491587176808372080358809e-37	-1.75243262593317533417011407680647578495800264822824470000961987845366946520770418698741407764190527e-38	1.83404724903453198598351123012806190333392443175010825994169950253814685505855853287699918117487434e-39	-6.04376736038062464008275014292991301129283608503988327172877275870049588863278459431329188925785149e-41	-2.39033017518146802077639268978155176189349147884894193554595004846264704223519765362424805108933803e-42	3.69986261142348203412764801730171839381307852040148590192874856424777613942415841484637125811462958e-43	-1.62069859623952431010804212281144069888019521951813125962290499850300758244798992878812542466156207e-44	-2.21978971078207749704443368213872738896779162625257662850925433325937370132018521181149026654677592e-46	7.18800813690641322920151662812924054697549068304400947067842909058576712695956897910914325870227742e-47	-4.00993037051320134504592969222659478019850651074721784041293174611415911078332363419509978395865107e-48	1.34026696025062723368208178948075807923162838866447673857920640363840521762390416926671268059629631e-50	1.33185889776936687139772719533856267785472618780279583125628931203604649162143200022965998982881527e-50	-9.38457946932979107854736278524491349607807798374439222645437694359908576615218542506386738454212647e-52	1.5444478772929614460641114590721499660985344127366548287548330127458250039589143006584362730190448e-53	2.30957690923455028324671637135683032072268099677019783760676036821038994479094942269764694971430314e-54	-2.1001089867558420720285523967301209667594673175618112052581857842840224980106512982786892263473932e-55	5.83750325676356036185688459371309890657202822478120968449196192118125498484661234713463563855857068e-57	3.59850327437539058112128374066056348912943831257206209939912034064346737588303289648185372944644872e-58	-4.5115510509854035255479067796415235367439087100276418614621398769169072832364103270105872967495003e-59	1.74233369728815482694074161022572547224654260994767539578826436124455812378244192658120135895665007e-60	4.49281808613871949395490200107287042749500181073231907948465519646454002749577762298678111684824129e-62	-9.29694092563371284837903912267326743290591783157071864555204605371342968513454286410797250762202763e-63	4.64543798920527465664148980979562743367323042382782661842334642216455159226363011402023794811564954e-64	2.2218566507546811188560905569141739598952128038817705154402744036204839228244653857378016773367169e-66	-1.82775115173559099996083549216692823142090685066321337001124424642165268293779276901476744971212343e-66	1.15330605438913949314420077217821088425689586170746320574876247777837615709703281741115689029440014e-67	-1.17421140983770903087521588578241625580812314692167372587071699695985472638593948825286946525394739e-69	-3.40692924535013012494122788475438884899643516995706368441011372391002097310759539648139876068045891e-70	2.68490799739160124818002392717512963084363083701843929099204479838295785586528488945777502055653765e-71	2.49284560947145217149672969904321654432865192236503910309255446794009309648939657965894941188629484e-72
-59.32147768379165217544163136207893020156328101185606334802294351739533363425320754777869074935182	303.576369770505867534727372727858249319575464346543418211659040573983780325563181337496374219262747	92.7414390510123666741575940507484434232326479836454416244389058134615712365816603967901486352356198	13.3745689884006140794322897275426421941516445503758024434547122680706131847469534437983996545599898	0.998936894398469745985503044891368433796394711741880119236596121268123339166381113920046647724800245	0.0251406146905762670939628436332655702254118167983553432752075297731083806553487282771173651699106693	-0.00043392101324233733947478346025375031851958766009933997321748901785877808972148195344944484194194523	1.17895168781986759229577418257689185289449108846001846214633232942215758522843957725886610121622088e-6	7.78878258120662816441728092685826599267284697423661417717041248442735985078033178554262246130257392e-7	-4.88882063814325693419554201201072850998540828318774738386357915999321370539708309894244747051820882e-8	9.6277331586232468965287125734732204592866461947394312034455112846204304957869022378133207495988849e-10	7.24635103111488783197745189775894358701820549371068780790779724389615623216340999647527251640972673e-11	-7.13830505951050564601288134308513475453534036965236088070964381934488898093200732748762162273375938e-12	2.33626933413443334886186661273354912426598832972111120595805249330823138242703831152334034225623252e-13	6.515370504301075822662022650534791135946272202034953620062032467951322482438947133997464056354717e-15	-1.11629072953845090274424863872718887586872667131312136634990038494938488416279236570993687022208076e-15	5.06869782776060312880742683015941915406060872988901802294315246113111837822308106759469799850982097e-17	2.56810284874558150965030424353868517013906584821891963432308128062452984369635006594039158835253281e-19	-1.76781577825395997478626669220136574426853793075213747478703373628208171341515020352676629420459153e-19	1.05406228540043759165250421553495948620854585968973574654290787502631036292295451001154661593185652e-20	-1.08658063111911451795641879038600048114409006607300801768956734268573409409871591503215049242995211e-22	-2.73429003187351734367774114804591325608215573811263162239620176895519434834216447234215594751133365e-23	2.13291776184052447623138399815689413836273979820560100677055375238536686402897323627683353951118019e-24	-4.83526936539590976318636742119669271332690141666543451812050520754173188674099785484936271442622262e-26	-3.95340500623982371572060065810257986754853763312514321319979777726056019352178035627323605197996727e-27	4.20927536108040044059461774141742724637744450298475879574978916286565217784479880004347284235264402e-28	-1.42793490961429791803576659932283461066966676294700584028696464079149302193095313453046246300742522e-29	-4.88116176681309259778279355981062246531669630515907725756048112776892562357561545988012671984969849e-31	8.07722414037955625735958761881531597102548859450117307129570564665939715046509095499989351765491645e-32	-3.659550129966276144568732297900907954127745226241789934177554801261789548714587522940773248458657e-33	-3.55154890753825197482495097761074506543719184181243617872487489645436158161727291559092149085197672e-35	1.49637495471205173324677889038574950000461758193465839859598655226533115793774978991091595313858299e-35	-8.6902531728756200675046610983113976856587585226750593420183959447594278657486460045833368856888477e-37	5.75932033920733270026893714233871121532661567993356182710591236107607963508715239640647554191652089e-39	2.64184378195320206394661932588189011185365841390437411621416135889411923421894404731775903453560719e-39	-1.9589686369732611583763124747621500219993416841423311507289912925310864161623705148949405782616071e-40	3.80442540683273217098385724911014810700626449993179393702234928723127624748986036587084162782199518e-42	4.33626019916660116795962722645949199400171446271025710835569151773243696267951428169344099474732371e-43	-4.23300397157807316039925287048727969869862296469856920537256531179591784759535469098658095826174646e-44	1.30018836301921628540853817132395084169742347597436885301721248849883622294456174728400865922525963e-45	6.25707957496431542290231324339387006727839883297486630317015002681955522913668273478481797402426793e-47	-8.79156650105483510047080498578644254066097012488769925513481900974921088539047922388686684275089698e-48	3.67160648718115797400207412563531683222341495469736838207510677846197457906606971475688323734060506e-49	6.61713749339121404498914999051789330837525245354612321122371604307589041193393272906235633346413735e-51	-1.7509948840354136884242935547960111383156606412127583517443172853631606762342912926359408133988446e-51	9.40058965409237794897860258242699994985606378647865253689556038072181675374431452741670580129523113e-53	-6.49868641966752194393168027441425902684789486940462057905735419761405789232572617996019999715673976e-56	-3.31847964594319190299381720195463302119546552509818733078118398761465687860757974242115567177050504e-55	2.25654713945578176319124856981923174311632759855598567363643889732827999457298585249954168981758291e-56	-3.2929435872417605411817098980075062151060425179892885263067230896033793745773515163187239740679117e-58	-5.88574537147191968843336749035341161951259617859096115180900681141502503537297517054368449767086176e-59	5.1523156264369135022803235090447503140100355759783137099632304837212235970317411042442830752850366e-60	-1.35635149388736823085292558627040865334862859383378038012672648471904969194963276145072154802366968e-61	-9.418975544112634457292789692586869729073797106512644460857727750165566503720472971400183507304176e-63	1.12553444898742810401167315729562482401077584484501096592202947304597579838610908452087744197036079e-63	-4.20150286489419807541843190595065121314715146136508542055584986836779865235758258288132869710996665e-65	-1.23682253972444784846546305651077374456936686710746810487637363788361016837014221124643694048719519e-66	2.37693260147813077207292751659243476679696526231449388258676964917714105622742055102033448993446968e-67
-53.362450427571401483699168423003206570523802070564988556281493553749138472963374446715870569054054	-28.46046789612119552900539224695900071037799996919405435636031947786299345918695015145856037418604	33.94735932922241266581491620704686009893624349123517351395362557574420236303422428884777001967018	10.04917010993014077748967959878435320193155342811311619517946240006503561844203876467148181455543	1.03852336453614002818232301774693511967159559215858348714087997784964375081888533599209231983769	0.03434791880953004338338084629234743304376974823253857050374460059408515992660840819625593435164938	-0.0003921694250204386804735023235490242093447527469469529941237386783908485362484954197779093002927888	-8.8117038975936641769209606316988850846887195309225628293031320834994391661790102123117358901337e-6	1.177226106828938605584299826788827514265388280374362079638280266963314052729341455637779825463287e-6	-4.72002323806172195284290469796611644725945043003117871581386587935013108918058667548366686147821e-8	-1.34870540527289332915616996447501897918013274448421879089334085222089990729076000509757732354226e-10	1.314016145291245144857127887875644716225575279369424228949179996525618798337244485302947666739473e-10	-7.55080121870635855966761870187936450350905504000122028069902956653329992510992449526234681715791e-12	8.73793566260565257338478248970037742068422456826291467096139471647279601730310780649712729869937e-14	1.671918645068879394004923836619565238202928370836845011914978680679901567372043288440808479102937e-14	-1.304866733222313047557002670185994518645707770920153227187502329174262763053535139032843747944079e-15	3.094131694183264407106866505336749304147229468627045376322641529758003696917597215056893832680622e-17	2.094165328993156428999787614327114496371686783996916039090380879317899143393273862581435530252374e-18	-2.307051913426014917214419699210297355284134927923642043016255942763390273615194128312973822660383e-19	8.08174121709995486122520476669952032216505642030266011195319235733334216878853435819946432937987e-21	2.239311973117563830657642587772555173755443411134521247338705110899670809418947637199438477947915e-22	-4.072192292580128235911813060467448873509180402850763583619319038741075804145964210207194612324324e-23	1.901489350787476586457251195054429737668804339982012240342438414499540474406219677026803329363765e-24	1.107564458165196171914590447301141114495472644952585486073453798528534309011983122497385908643772e-26	-7.04705491180956955702169670189623879133514366007463936303799455365765297629255951142492451211934e-27	4.230723949296729723723782928999881628362538306911106319879788381756724138650133578088769153540543e-28	-3.967901064105957314772892404934700659112759345442250683979417005035175205496368778024826001055916e-30	-1.171463615680474521162266871057746499634462835498173092537549648018356545173903325812788642831345e-30	9.0504528092132303318467411321000440032666529748324679585741546149921522313200783514807480859696e-32	-1.95993150040120754742094169322569607183791309105651458880061333063229289097045214260203913758442e-33	-1.81077314173871847540466627219013281175216877477246044899341856393233164211720419195669453827955e-34	1.87159876253061875455216618934621410672298591749854818519746973164549286617322863844599051030145e-35	-6.13330362490367820385498770006054744694905949207162278078749626267727456309208743112090138412417e-37	-2.42196709620628708535921825632721652803758991524715781593236545931426611367259674198195601666063e-38	3.740657699804412447035899688962708857311623740587191462218287678504275433149633994609218740686893e-39	-1.64184245926942119237004992583821869821066928114583955661954432596523472263926205298121527882389e-40	-2.154521999512315803163521353335932957022200390319571300866429458627535307085265300862172032711434e-42	7.19220675915350255924921961647502005740558535794027818872267159508139284955717191949204727766867e-43	-4.040193144377323433851257435650182455036180618375662410598156135921357027700810910896939113091994e-44	1.640138991910470679892673005071229516976004989984236984352899335207938342215517254810643602517319e-46	1.31679615068092158688660500904038457704311175754942471760757650801045626359150869685214956511095e-46	-9.38968835518415805813705618850787436831448777350994068510987233712546812477003212220482732055455e-48	1.619487812627521724723212697215839632484382014859502615065769723877042153287144231980904556503777e-49	2.24939092674308547086212388898421059618108107839444717505293699883448340740913323913960208358038e-50	-2.084855912639085203099876096781105334845487105470085549381903795671774799501614200725413118753057e-51	5.9775991598744546701094510024695809219089865144860197519822739345743490852523040605610424182623e-53	3.4267959408052891965880295761079737364734780235763756130472356109412632559512918097366781939987e-54	-4.44049456433374329985603904807044823685519442624799253053420672793758809955434946386083313062112e-55	1.759947036432919703533171103408336540695526081379373553175739651950527031753708138755959173337718e-56	4.075229210229024573418767734033720475947814876779583409988192763194034136046783982045441046868873e-58	-9.06332915534656394818487861115251441988123557244972051257806774483389803301078772826398506516504e-59	4.642725887701760102652589864906081737683929146147552387149206094093307381846945420304473914831083e-60	1.317508879141471871977506914447905962941271625771855642423602811017481092404583504264503510656666e-62	-1.76198810415073254679100721619297318237051297231592185182182072249288156773525069685743921459479e-62	1.14182801747001442871012791545091689305403198133533722963653727842011978185474082183162015572515e-63	-1.347411679595614120759313359769189433979038129030717393757165230123470921757927878588215661645281e-65	-3.218241687757773296477838453928647299003933661515754988090651154746533624887815787338126253902051e-66	2.690351138460807591430606130288905404794568472767239157618317096289542889702689437700538205852816e-67
7.00167961535160167513504528316369792449025522657420143774830847187170459115805493237888547482185	2.25192076619630223154154745494777773184786969299769009495407128296548619556806476116881587183288341	-0.839340782806095282038785584485534166724326365935654469697367823200232915553371843381348260565347469	-0.159733752541064757244308861462161707061865133561785278199507027146827332614090844901009036816718229	-0.00760702044491503172838144727256215373155555137013278685878363561693584733874630780278583786741155082	0.0000441383550515083159141099156577837752047868976744226888398627464950067834905984690739879695419392174	4.13600834192473439712627084274507957336702166553276132818121319524520117518393862592116693441631537e-6	-2.84895774906264539012016708588705828372387208659155571053030188884521589339452318023211048261309202e-7	6.54482257825896873652703775400754226673855960287860250555713333147380109929175588799626242837329527e-9	3.15723504037532757172307596580039116021223350986319554334357181389070854406978566307247486467154624e-10	-3.51736181550639911469171306487228748371890080768899154715661878382051595692523385054925052963459206e-11	1.22248344257694763310387577812295231272140611127120396357174006933599825035752114091633808472194693e-12	2.58179773978770192306272779388489449280170797307925425176806420499394221762630268009756125026996798e-14	-5.13629993402870254550245066899636110720410906166082339414187395593077913786530318416936786540622908e-15	2.40037787896798497321154223952041545981738262031371672357690738219065331487482485523223256520878203e-16	6.75746801132625785525372887287303531236673920968924136501794278914915211775804150886362330705548206e-19	-7.85292376094568463556383693781069339982528797373484820201975230928133151974215475997664658714124887e-19	4.75212469733247349773099706484984786196214036090409184643172407662047809364754242169205202745964342e-20	-5.25178227340426337371503804008267455235181034043674310297103102116112871860679619154986368572996602e-22	-1.1916587370594476491351191093592784309005290549442188735236337862995429721588682296148155822184033e-22	9.35437966525650822617337364958309335392045210814036069688524570854571502439402011571367256446050294e-24	-2.12871782192355302186388084346734686941983854372034158874548547865693888661435632403317551057332216e-25	-1.7087911671149339606722682867819548670353554339972277685846408192439550594032640257814668563733552e-26	1.81615697254890015412594704830279852846044380613674971390320788979871440191683851543808702879325685e-27	-6.10896063479844093881743925785303297736860989390831144205150116159537199202995840215925205856951178e-29	-2.11985907078506467235057109962553722762642313996854499676378572267969462501225219193061237826528938e-30	3.45221318776568106484583386434573929430196887565523114327695408199197689592937368704609291391538462e-31	-1.54382173453277188978641642421333992843132339325671537259014838906765114687078010007211719596472212e-32	-1.63491478270960292092766954558206522936106045086212612901623952684266109286749869585006112030307605e-34	6.3669134899023327578891219298782244781742026350025009763640588462735303683041779103470604319355552e-35	-3.63763573192512227229647377649625767143174517896442623931698343877982277181336815405666160966520296e-36	2.05484896004710183558436315142591014559803151602971827581690970372169399560109368632417216424181137e-38	1.12416824226958610714910804851157639470448146166312113975174609962994189993203412260676419841456633e-38	-8.16529649219313682062245926531564469913151911758682195575858267471028916778521160900699635465726801e-40	1.50136492969587119948183832310035572384964340114021568943211008630832820196141323242930870946039223e-41	1.85611391988971979018315488173700488548348866305397906570132146977895779616974155936034168439667272e-42	-1.761252383582737946637176952907691528398108550438183595626534991165926582890556313991009450528105e-43	5.21301754809350611243475395063378405806435334748061949282541118262547141227924074556945939235236706e-45	2.72500942360021703448364581157556598136124343910220032041026483965412236966742561851884019793375117e-46	-3.6590097178872271456910254161637709390641658940889755936766522158999465431888735912427703193321509e-47	1.48164204292494773460839130621854765750013001951453676241591796963097948666039135549325836613979826e-48	3.0543560460261884834646348046403479984864667970176958392644603300197218272408903402653245164935485e-50	-7.30500819379991688991091656375356982155276038628970356195683879411815028734348003432884118328393916e-51	3.80878971330742146414453033458535339905956852972698621436191964814751024408965519475897176058504538e-52	4.81463702110346163124314205427177647275447556312584211275479625187688936234507206694581916114006055e-55	-1.39145057269224641559518060103476249817348907102190117296632848720777470659902391284078123903596894e-54	9.17375571545479769657788588940557914928695129674162242906687818268784523948359723562215036269442749e-56	-1.1855912071766902281747576634569161978180291635491399146067999940908366884760991234095839817096456e-57	-2.49083040452200793129793294703970638778962128174303762997576333845289503590492801937728759458633551e-58	2.10195154924487390789686263222245460887192834180291020083643546487033816589565086404626224249894994e-59	-5.2035723094242388231752489272485932824183624086595193424348071809477880271397933837236452301952482e-61	-4.05744988181918998617663220769712772293559682425881393748537891758422562400558507035240907476527816e-62	4.6104783059165434340675379104516709730787457357091241759407093091032698313471207098554388065592573e-63	-1.64677189959318097609744734661615254674741681229559936915935178524491217220761714571687081093419795e-64	-5.53337755145694164906271616688070765921049607945646624972837840731175677448715474932180304089579205e-66	9.68972468798305782087032572061371298187381827899391064112333274081171441256633017816343782221265429e-67	-4.562162792580472164179254877023543353246875173028674156648883160948531235964958875976631909417658e-68	-7.63915710519797906327494158320555227733847030323948226276053562512492716879515486652530923653185931e-70

==> anc/L1S2data/c_ai_h=0.400.dat <==
3.80781680010333993131760339999519907645483181753739403204711508168582813256812796800378715546202
1.	0.0955819977652703762402274599487395494201441671929491792980793975959105110820519215629874008298702552	-0.0494924983956711280859446770780219462279107747631667023064839439187091955905693490287354917320838422	-0.00800051816623221979789004785674082212244597901178331403061495908004301741083035849307994483667889521	-0.000273676952561570590188474523421290461156563262061413678541797789262030897955625924496593591237796808	0.0000166628830721361393714314131306952115739415081433601160948470011496451224276696114172729472579232069	1.62665393678943179070603436806538245418757926811274301293922020485395816385450663543299678142501391e-7	-8.35240314984872607942976890433350368943680012456299341504669532975442166304438629813853436964300489e-8	3.68821130498734455179782593916698344238276625204483114289596431914022708847614967666673396110272634e-9	2.60936570478560560693089143909117306130746073331882132888959272026635731596765655494647183422346949e-10	-3.7210836361661891767538447207214690799390491552933429698801293148559256231102011748873713410582454e-11	6.14834315854289241898615819633690843639826144378767673001826369977322423710114242533909561923162682e-13	2.00068569743530498605635415655116124006228396444563618655344068131759102216763148049579166056102564e-13	-1.64178972657521919694233995128887982529463553009289515254654347393092700878378909824858355037038463e-14	-3.06454966623553470303513016576638685823758535007598344505301775491884009183813925283369311086047338e-16	1.30851514482663881726847032334769761611113327392879421371484782203143322795929023000820418945995873e-16	-6.23951618783303816746111357408019536572455705026397074719948597966223340045237690172078216858293852e-18	-5.11370494756522745807282543169877352845161326927034260190355051435012636295063751863165286235964639e-19	7.70291909449967819366090904911269494589979650086874036362530479421713626195940115840767959657929682e-20	-1.3664309383208338187435400405533407609410183038786323826620831444328339487043140230553237900119203e-21	-4.6359800343424103347872655247972173019327669047049210527829357374060406401690063560638460164467039e-22	4.02664665607432148375696142120718489232766852660645400984639517059329413807170945780319760558202731e-23	7.26956669394565578597845714094377607460035817183538552695421766393095385211099518597077848424185723e-25	-3.43028551222411315820468219499816769167717598354578206763240221973072527828916715268481078262845288e-25	1.73496372377760773109803664460125689577853138095023938678589376843023835662247456878689227997801066e-26	1.3896487044797482249263745310651898443884559549758485015972485702309005614670104073807164297134336e-27	-2.21620294922015791781447566251470699885205800630509770245311183155300782665183793008795672622627856e-28	4.38973474477110378314549262143257443758735179228857002125676775609639784869014683389765762537814566e-30	1.37058394691428299479109350410924728844466435678394201377598016989900292732761420297156288955087672e-30	-1.24865795796795319467747107886691952408993960440504470094180224900596028970613945911350439253365424e-31	-1.99027942472811319075350355597624065575820621306891707765938456902325888004895531596977057217016924e-33	1.08137396261245134712623486771960084464964892090193320283888807994841844525491692455718641179694232e-33	-5.76303527935593997811880399108474727277646654419289551577072777804124269043587187430584531608340414e-35	-4.3719272469932632400265104337195632170113199727313293480691631833200168688832699187434995611569486e-36	7.3632480154384742221693089710133846810478386492525208338199070258807304818386911792709363403012223e-37	-1.62060528328011593211184487577355959146529207069163134594222978068463769606994664340834635310585179e-38	-4.56922750675940054095214427815128956075219530112108932602553352278285083665712600180099968874769491e-39	4.3454177448405765233465668643295435312713379888349749647594540319601844296947093378041928760455364e-40	5.84643989675860013132604523721073722421190429108413933061906816866296968305581728878247661259449017e-42	-3.76264478964517427163885401012391101723712842118071674479142782127814258375813628377875673693127193e-42	2.1032958843843260794803462042263950726486748580026691705830792819506919344298967717216372335421359e-43	1.49483712089858851052938885988247397590842195142857939758783764230111769965298528781883421702080994e-44	-2.655974197887281609767600092174401747478829591530758527603311502019305166028345602091008922078022e-45	6.43455298853107531338026701022974225491705013834868646745234546325001164547672291204958895262065373e-47	1.63680404292962556204001841377593849916964641104486042766849284500288889105423631923453491566372529e-47	-1.62068912498195128133201790421635276733187530082602822675422406369588280084202532231592508798192482e-48	-1.76126955981999463872645309992260743534600615402168447051871037260258031965237320374909349973082411e-50	1.3925397666617646206801665015807804893794849307332172634992975757957922719121272268509189059793246e-50	-8.13927559552174636845387883272438590481880654485940032718440516755999873061114487633979518936690631e-52	-5.38969956456879487969587089419402371544587758875416706972670086245740676827213259193634797351012555e-53	1.01045780526325472030108329558816991479710564415235305327694817149818216068221329196112567309573437e-53	-2.67117292669412968784666694958426870725931864462221941276945557084321713658550595538511284535122411e-55	-6.14997386472140477923850175097692030063297433605239058722850603375312448775118810257194753831844459e-56	6.33072650263106651707711966697469046475123286630020738774055072590605337522474691429513465107259694e-57	5.2337516056722075529099975388578737979889696853205539310560007670195089662277704001375808735244642e-59	-5.37577795448035861527126359632566871171864002275172558328967761304107341337095481461394521456916002e-59	3.27798122508315163838353287216580786004076030122906372947227768034203477658632022560219128472505581e-60	2.01497520470466871551206882021422266224866154332669400603590014733806714236152715917678885832848309e-61	-3.99041425753133508756302573135141002818578363445241208627282463286646186951340966065382304815053261e-62	1.14301480695733383631186172102471250109419692115655851717917190123190711465506328742685870498909972e-63	2.3917825428491451476321162254205590394443687224551917330034819412974239524465208727567880073133685e-64	-2.48754362389914129405778299264649212368828651558925491482244190558646702665049519716198304807099212e-65	-1.4496411193965577433690275305463245643252869571053674981597938395016978850528870019978004900536318e-66
0.16	-0.00818837248863546088847068281927668952097790336042908378167160353039011742616243208294380473288301346	-0.0030442125416932647842636834832890789511313607531060175647348958751811545167526776518282140180911417	-0.000150093548688216354915481193408103152000987504160482966390989940823621636549478750032908893852546969	6.86841382185409439851083566910657614165516918700288142332393814199992202736869531162164993006349527e-6	2.1697047145811866738318527858984454930146589252596007092771473163491421674301084812004189675511426e-7	-4.18480233706865260746949178969892236089765268147388053119776720095576354236245514048126963675863604e-8	1.10419432059199249371514045145731291626051411351625322775975797744160700877512039273554991948603294e-9	1.73671303930303952535012533939795946692358425737088692884365598038097147063193114083698243889362804e-10	-1.66103949953017359541051038587119670462571652590124015497073003846790846125906986818799462354808288e-11	-8.91744363059362940493738249095750669849557554303098304894312981889690967923860698370544632757004895e-14	1.11447474725909982886107125728999877446146263384004770387906394756276495380209669210723100754207217e-13	-6.27044414209105901888707476629116056211627182491908671860792093431766903145056703128626507578137164e-15	-3.53544309207608432756862157148073116712168580052043007545691893241871594523823771384022834297666534e-16	6.48324536261756261291629038971123152272228380498126885349884765401349798861984675443868744169737445e-17	-1.68166114678745759925644728213480592832120441420186062768135555505961685656933624639380829476647081e-18	-3.4456955730500846509760483471969896790618026589280892850762794311341593681929343660206472320814554e-19	3.40438167494763844088081110288495939958656306068937098782826626381653418206833049543620002951392146e-20	2.48185311750019611049658530192525273975039638272738969060889816145940934607726628274530933674102225e-22	-2.6055079388821046801039717567590817130190267978644761126755922313783384731399204997687978074808581e-22	1.52340497495719466675236809696575867286974281952637607652180096566862715254027249825537581280298441e-23	8.9831191870365490106108313234698944800645644129937659253571107972457616403916457851422654094348472e-25	-1.70814597879731456172595638087151378975536641391189013594926215655640088261866341779314995066822383e-25	4.66094015909745316996177252710016471850513424508797739055702706428268981288408363165558906141574006e-27	9.57064874883980657843159707576940774192596847512555532225873026834045232461878156913949481440912462e-28	-9.827634495442867732200461711590666503823760785295865983293630557553378446729923115841134566678601e-29	-6.14872708562476983283914828077059175755605866222969818991290250473314928539310335033634569987772505e-31	7.7911362247375035881041415670109500084336439840889376012873064569588046716476886097872408535848754e-31	-4.74624629561081639406866771943597711013783858354148444103295625574087556958045542244619153158320829e-32	-2.71487660806740078587072889237042923252411000114376826953377691055252978431480377593115796437256732e-33	5.42498580750565887625584117936241767331783318012476160965667480572420580558917604909663128150553621e-34	-1.57972846979328103245851403917088961810678968866317203304807680206454246452294624023433282910600401e-35	-3.07936584921930335530023730734558685585951493616467902825865975638939807101505921979929123781444114e-36	3.2860861420481092670120353752423953456810443014400395426435988669707808344810857578414205354664066e-37	1.45459841889008932197448843345689830882371141984958298017856806908689687490117605149366474480731147e-39	-2.6274189244552381339298153439170639893840825839330024425627918142990215484207332265191791554222702e-39	1.66623878604291115969157427885085478340636583712147842188914041584432815530641153895754676228637623e-40	9.02088427784879043345571509834149539551233604051253960435776094809078555801279042660942759141252393e-42	-1.9027654828188485386696812982670156689884136282916001542211385694060449700393422324789745469715448e-42	5.91921235344095725623168420317846025080310908153583355019949294033917514343990903923617416919076493e-44	1.0773287282039664262334587484570782549221595759774085745123782913742115854653579138405775409318428e-44	-1.1940929078999796054919006280853529457348751633904472462392046381070165804998806304504217119402656e-45	-2.755821432376884000415892634080101867049465991713317065902555069599865271652928506901636860555972e-48	9.52082490646875888364991616853743786695368688697681785567463513776262790030128670597472861380124166e-48	-6.27811677063013658478800916896525448385576784052720552372971130437780440964532454575494581973592134e-49	-3.17852491375827204754438711432944454544767063341612648666125442765811449360012408236597702437419898e-50	7.09986749165630928413381433802902811330686535873598058426166984677661019907377605307466082311619401e-51	-2.35447111751240452419296634215809263165765586120450197386921695888686505661578000936203024838558544e-52	-3.97804567857479206613998533329466911535361123403242106423121798276862810543675451647163075170562695e-53	4.5783414203091906637712482562742058579925441098796345988163875142997827365169107283878284984195012e-54	3.313222797851008544890493244592658387282094633222761295835230829243782436949170426859411311317118e-58	-3.61893553959673391125400363131116740650564122344044764796093410875069042024053566287699079841892835e-56	2.47872595960536583386353368937129223243596275268354840558329529440226366332314683996074301237639167e-57	1.16448818125461771616936338607740318267408355120956703673960300375093299273069627474183731175507694e-58	-2.76360314134957346634054971314263495176551981417074363535404600907721370179858937644435519670425965e-59	9.74130438358132067040996305365441264724956362504231953306998086851040099936743854885928761609109094e-61	1.52501493522676467240428501046439250602918844101267361308205239370244846309475780004309861036617231e-61	-1.82244773156186317522395341925076716133831775001010122917410652562740137382030105052471434849454688e-62	4.02620916423428822486568109563279226640310996516698975910601069984521795494247047747776228709469212e-65	1.4247581732849181434526986393687956839013665577471500254968905553601200625091589986416713489983314e-64	-1.00338366566240289193731869895960826474143205598306148522524408411640449731867640750646291965262041e-65	-3.73779482244915141814526579999909304542802934842740747757663134740839946585930243334795431695489455e-67	-1.75880374085419262213577789518564773599501211070787621785972265865581746060593441517975867119483707e-67
-60.140249181112902748898906580968575045557889541600761995611765657766945676286884864451970590519	225.443187393181322752544710500766651205777445024530966216813885538143705255118708282157140436934208	88.7717659225663147781870847019473590944469242954751069468427931183031309056377128259361036041619318	18.805486014755921482684754953199430485095848495324175077605029543721426491833486944653472227570128	2.47666052148661102536555064800570985805209683767893571364308661346775273211649796554132276559779361	0.158682440969101583919849844013283759922827522101283301787221294081345961599451747622607587397202291	0.000728371087965119311826778366983151724805822437305999744003523721548256914342805167203565595567830687	-0.00025184557950894701766393258482091592660149108228367593991591925456985140456127130594952808004163381	0.0000125792858230658348435435158060079103317522133033109747796154637211416226638313520484046382311068329	4.72079850132599841140380140170705332371388990931676334795968825706205707959880295585402113614070439e-7	-9.6971685892777670771861535884082484503809185537439930913595857217389332691097630695671511535261551e-8	3.22644734334522497068003294805436677744057024235248202751940026235200142818273173609922329887431252e-9	3.88774249579409184240508616621141999352406804206732591373747096511219290525645574820087897475223132e-10	-4.48571090211171835488830502435977997047090948267638202642795288962168863074178842458029231423711889e-11	3.43477406402491081520754888333121712094863416228266101482593173658056752664613902331358524116553741e-13	2.74320961282870199251690294323982525472793373932494553792737840756082256302536581667001359078080376e-13	-2.00253246739404660158351744642705462989975017501623660809027506326742248419036794770701695311680678e-14	-5.73454170210244135859663935575755226535802915566292539753895688404919810596466999887162777373661417e-16	1.75991121713021736746685245726346008284435678645405279928952576063045075194484132409677285056341702e-16	-7.51240054155466439184709311224003541498080841685071401681543117069396010109870173936286254604571456e-18	-7.50792563683683151718867012000632105471237139957055156448745409739144651085673158204091799670199284e-19	1.03130268104388274448457827962849835052809997900300018776034718125671708061592222984307760537529968e-19	-1.4206141339982585640037457928708795482427734256628233329500952541843869429856781900553066123265936e-21	-6.53193028601684465411760726410677377618287936492785786090774600360731393516140325883168081408597034e-22	5.37994129365234460044685973611632133127671479039705079749445074729086121073555815547545193095038099e-23	1.2086639736848133957424816645766649137566447687413237724785151002620176474821656172784945981055556e-24	-4.7779609450586361009157747125139253365412512603528809074501207870959451837249618930894677414984985e-25	2.30083475453872826456177011247894581791368433017452651758244306930776954854462058477166440088998025e-26	2.01847964440334771954446620291823327437246884589052874929546252421463831691047817616438778145234483e-27	-3.07779941322476887973530451140771772950311997507825103756529876496876008419131803007018157925175839e-28	5.53219979568178793223985284426039946058430132221170508899975916090811643343844081216388826542579723e-30	1.94914039696792490875807703467507660645522914399061888333099227918116038178363082122675178950053614e-30	-1.73362514954953445544030552576428133161328115119072250327284365361484913545784254060849838360258749e-31	-3.09351148126647229138280095611643540509021010599391382838840508046758207410193812856226337915877654e-33	1.52990449809369442930928098608931054016193946996587832440209771776660993790567821213626408587919197e-33	-7.99531889564403102129296449725190575971296754942474084594069511460233024106367739184018530407862658e-35	-6.30057651333878072305014329871255607344131875857081935800139020763183912706293946609251087646916974e-36	1.04157921213522889899279214569511833145713733190959910926061268253879209764881797453319826601702591e-36	-2.2240237697841770889459342032749433099111819361642396852775255579651691039331348190873160222694424e-38	-6.52499463217766394202270074667874183844023185646486661378962186177116880888715247722949059028061726e-39	6.15990296109000526574145984076550630259226122457005843239950496997463337368140632518704126103975997e-40	8.60716213030741271562342746955305899167126817609303057387601251884102028248057875147973137282897409e-42	-5.36902659152566419831354519586642944264733568735508363956438409601218152852033415717895243966423727e-42	2.99301018689582746237851434795055661419857654797727641737964241295480956367717910752434666911620525e-43	2.14017040219441718928320918382822558275895603150670111295470511543874513959567765422916681904428087e-44	-3.79801287564909708709602522462214250242578605011055451115298141981520815303547861410521240838789774e-45	9.23352974105209136481576323283260787378764033406398965363018238839604752611973206113632368527121491e-47	2.34189427838427031107988510594642922538342968008967899368274760889478941196203604278256445581780488e-47	-2.32696992909833198938683983741996610199525094750205158571414100219638391305695714080189395274570238e-48	-2.44999923347881354418299369849322146916903177994218846970370541144179894132465231106673180382557147e-50	1.99738206863555773793513418099709770927950775720391247505271114984887677504221919478569492328308028e-50	-1.17670633869878079603225013919682537498374640163353526377306047489849217186406677055826194268394784e-51	-7.67032649169606215249394673049168440117014599027206733331812369260380511091570784117215858068519804e-53	1.45506474700146257316621396885690006923801260612429481170278786705990600844164931674171495103827349e-53	-3.93293998843959547848917740219912558973323598772845481169791935630803590164498334165520923911462185e-55	-8.80569286606483011894937007192418518206503323757872038609108068614897847832794121428894271494121497e-56	9.16684016797753371266425337427342804092123363934463436980116003532060578886371215034454483716250347e-57	6.74644090109133698928409706669678678923290981594865918349836247616712791658892064291431630322281404e-59	-7.73626361460451278280162189124223149328402623482096175624457381473566445471801566690442722722296042e-59	4.78925681140598222342942962487484136060845651283747941531171796126785091124597544363660409419148581e-60	2.8535140222335056639649050877643912262369135664512353711432516692696124336409071131861881839205731e-61	-5.73980368633679249952042497242847538258371098296845475076034448773354987629621570071179619845667662e-62	1.69561209735232138306881952081640526280254977649393258239008811399094215998629879935752970003361794e-63
-75.10433064241741572827993074357509600870870601661841525508011276386141587087405212670924357958997	-45.8774577436739831010547049120802413883806834907449795292537090974312865411399357591324816946099	45.367828062838788425446947005759668280461333131112260244165390236895223645419126784531230107311	19.3538861287161747906685535390763809604269510333404528523023222489623954061473162801143627635792	3.47302139839640966763413412387159646576657959339534264306232726670131519468387836034120899159343	0.2635158338119396278780250689678373745267410752007466435994257159451223924064899766367719094883	0.00296862529595082631840469008888683464747235758147656662343600634219832492591505392005128064271774	-0.000443949044081953434279368739555601846701025130321731011553243371399304620254666241124226201245766	0.0000142374052512397494979442506521315376330786896650039619546174606079907174861237194826256329246959	1.26191492246695188646702698677139644142750505280109160010559906360939484035461417583119364281582e-6	-1.48950897419127169126556388052601380531482023800520397935152062545659093366996827588346148305155e-7	1.69405026593621815130664072845787326456501237407258693739098793817534149706554232944367400634035e-9	7.93003042878800349816984482300126976465633944751107674796749889094634942059792150767575384987453e-10	-5.97736592259596364629144402652180971690925809070186221659724059491868713690047735060358413063987e-11	-1.34367846411213486477641281228557916159952707380921994499503862825819685693830755172286401151023e-12	4.78477305207208252096004049957587003529474573035536943863319616287601761926166700100742587345992e-13	-2.16020399841787990667617635795892988504369247906180399735042981346169312432808583365312567751237e-14	-1.86789689405620919631334597509918177863551272112473566182987206146074677324757431325096238943309e-15	2.7021352915973690130784585273263811968661693243337116096551540508281111156738168316132491977271e-16	-4.54347897097389410181443066751481685383116134302249991100501814123750631996955265355430352964247e-18	-1.61105108674394178364371305926445383530701859813432734048083364094345661621325832369661821213589e-18	1.38182894623451876768193763682017089135047373536706561051104360986622029432469481063600217125142e-19	2.47256711383481508035573446006186051110784176293456447167803371529869281782389009631356375755197e-21	-1.164029046425675760390260157022965735935533765909780681525124096843634622808662715332495031578755e-21	5.91460372707115173705446188085218281173735557747233124225021291531503135873954595057576970040488e-23	4.60663872718678181212052745529129508715018182771662396367307698825357767150967887653259550041193e-24	-7.43195465056524934540529900925580535212076686833493916232692068701241795008723242442942040131317e-25	1.5470475962770633336491073373784379541403850427757871705333114067463176010526550948702077109157e-26	4.50131826667819137509284727905478911211849497439211252548604949312423720394579037711303989046322e-27	-4.17488475886631502047740342995872610062691568568337165307781422277620106086780749644697824488142e-28	-5.78277671711682859906229667164450601919041582960994915095324619208599265150526842761705470142064e-30	3.53725503904956392020446864557968237781180677215858893905767374166113411496966979454512018987085e-30	-1.94507813062647234745379076068171685279398752590439414662028628007045970468597569786252818497208e-31	-1.373637308383404655214759615832397118604005622702453094757965375512343306816323646897280502781e-32	2.40921869166581021051303660346490070576000920843014746397788586587323067474884358213979900051871e-33	-5.80169574176474172710545362773620644386514783975388990090348453592773862402383283684536992850535e-35	-1.45236597591882821894198113776298518488399570435350524317229446210731920381877995383091227051247e-35	1.42999594620504419750128390311713631534891666842768580373156513850458931018890363504063626006894e-36	1.4754126605238158131633104883210823014840185557796881153322906193267285267400293106674282919001e-38	-1.20343216827756166659391064463073387813468135127153854531915606280008161600537008486067657961288e-38	7.0415426488497334215274237093716633719071992923932509064602217630005325185671481560805011822864e-40	4.53152591330835987510492609276485117911617249280305801690761537803773681016386084551077207357004e-41	-8.55249278437348436536184030738212057590297562937949857422094189907867077888467565316913742505682e-42	2.30585822234553953070279337283020246324518946894626949538314645764388395280741500948948419603745e-43	5.08988641523993707345910851742470011069937147453294294263253900317902737853567928303396164327912e-44	-5.27438819426993267065603200660060367053093536618735327331489720107021821979086167368077524707625e-45	-3.7492304453356350072221457703525334807143195481616587186322920692012952258977780905569531527079e-47	4.38527276233488493092652437769626130198936905545561833847457316614656688031970594037370574319204e-47	-2.70612881495562103605102132954904338565984701942866222593589002170291329040808016973524560044184e-48	-1.59029791255353689460851716061366168562519200197932820955606539565398922917708509309248509895868e-49	3.21668189951772350054511834515049878493848860101921519842564288350771759152209909475361054820734e-50	-9.52795246486931634376816441930324680600527235765164145089810079765177410856566781638041721503831e-52	-1.8817660498702851314624516167986999366645412102891067162098607261204745344687183250210800621287e-52	2.04291919107114967644656526841783721478269509329822003594799264594538264097132802554537166333689e-53	8.41234802724203134078607642048796125131184660722419128406130922762764003778104534827923334175829e-56	-1.67338037543856707613760358397996172799128307524827895206783331353423186625431420914268546511128e-55	1.08325019823473892856327954854209422344325181864498816966492140978609368556164702864362906554265e-56	5.81422354623490874064846186031471597148730414577387595453505527479237156599836951042082840340389e-58	-1.2591765529472945747289936043405334944587314088564543472457891403650031557193645315790507739277e-58	4.04739340544586053903486429724542938507940904144396441365531580478461031061200420900116901666756e-60	7.2214264911453200717354541269144590235177769666031625168996366391368672957374102662981900249036e-61	-8.18217491635906771538692148819754525803099765936766428612206384649475306336386894410788086990835e-62	-1.63000133538797052371781189575725814890994983888713990801436728843495474286758574676278030893545e-65
8.153642791626289492246157632938801994887914177498481894472145685722642659512611453364995600414388	3.28371820041882196316619155307197319886100049403989768636715120520482908573641217341161079835552672	-1.1791469157146077305726182780950483542417195755796956714528506210982312892597762119778702659077574	-0.395604069599077982277114562676298215529831429947015911081692933270634490425035604334143549541286934	-0.0406043389919449998920283847915953477202346276036396245626135750578445549904360314989495696157362502	-0.000860694963670628363754646268409376256368759127523883976616158321676583136915780069287913049651658736	0.0000765180744120304834167898537279021277362893878649709337944294314725715755155240479138987592345089154	-9.14621143898737451512045629449572367183705946952198781540550274806074109098625892968204556076340394e-7	-2.98763746637487370311928700588686357107328348791407705812494699226950662809489298254068131793912123e-7	2.14950868170540777503718198801992451473665887463388791047514815146299260030622519723147691920754415e-8	4.3996892985528462420961630045979525130102989379655101293079659546135355522404357359035640305852411e-10	-1.54473110373270362778159688193183343751938380878922481063025396440486295394265802048337906780846077e-10	6.67206065564150203595108276932660307498990061478736812694071295836636633360404674561824713862380301e-12	5.75470824641389950366252581771714822081884177471383002852062295501332828657279804825504876322753811e-13	-7.97573984345884007472434765788584292248575637134498235637548277468063758097151297090949101272880423e-14	1.2007387967197268708872793258877916774062947737379906425886120192096347593640557257337989195018501e-15	4.65255979758967905573698996797102945235684354536307856344998790584041193773196872190382587231727279e-16	-3.81733454789672809098294649571490705674182996607953831091470618824235687950599580144176079407963022e-17	-7.7721052753924201987965167360815638614198185825881907645295112781113806469298427661901501797073442e-19	3.19665522140171458813824907323068705824391043003926082532380271081524307107972009621322860495978031e-19	-1.53420775627763984630469551145333487961120031489547715846494008893188437971150676630033615340912201e-20	-1.2887359468493196720760104863010085463110637313082887860077355975966218330884756856666697006607274e-21	1.95780500216701620393969522332461063384536194799941183280574328479713366569156418327770132207955692e-22	-3.54032568666485180954406948526582380203724517900271013198680935604651736746003652407448013162815189e-24	-1.20036066306953495625199609860299766723706873813611871748659065027573424895927954512847405821419922e-24	1.05797505099317496283486682154933155681901948999395680343352907196156709251478544716362734118568659e-25	1.85129852298624531607923658078174798688734865746121737598350666659318079073480755526779502042224765e-27	-9.11150315401827001606059040305825509457990933555284814401834757963716891175641400978244091627035511e-28	4.70708907668087707455466431861926611393247874660043149612414692871373635591583482316276001485537565e-29	3.68856439047913475420094852846667283181626999902002661856001750907909355703553277019135117054217186e-30	-6.02315130935161736461581206227621094649607676222930674279344545728992693164414275258311555131716799e-31	1.25843312492166323329908005100154872833335998080710077727971819633550800382138538069729815861677241e-32	3.72407779003327788898268227412036834015427523485571550413400598111419226665580150064815512310008386e-33	-3.46886278142490008682868250454120715775808886186016828002446021811891201763802839299484601785513505e-34	-5.01554020756733109660388025268047452849514396408466776584053401162023277720290008005321940130597806e-36	2.99495394016546411909013798347553912733161692759894401864755486151702415947769799511933203943323799e-36	-1.64205214287189163293085977888802784119689492863096051036162796865414643140111888007713210109505971e-37	-1.19195020671766095283382289597552740547223347118660996809390098203850891960400999049566079455151051e-38	2.07500853024500329335925751215265623710638283422753851229971043038145355023138377639511726874928824e-39	-4.87671074865317210961165411158900613475544999115311457718903684957314215789596834276903535924747315e-41	-1.27574244427198624336614441532493075092579099558761160608846059063719306179711728381703835630300367e-41	1.24638457696306376827913478144082089048863844060635006166145732901598421547059180115792943710230645e-42	1.4323635667952402857564996784921401738152426859486848561141463129762055497591674502490786873495106e-44	-1.06843377391693156557527619732125907946375040489950841891750394096422289936742531571131881235897763e-44	6.16951047408550696921980038241291661114432376048005670398297584782830428132640019793573908487125295e-46	4.13866485432582116725542451924350044608266135211448933656746410688667042411940416786159100142153592e-47	-7.65576182228155244100060627488034485327320551756948826916905309801850593208932635894422698964670953e-48	1.98883216792371913285379617535368656198322526245824999229631871481749720187565767364967738172784456e-49	4.64910684375994671259414312609398294085868522545836218814543531187816797660338827955490773207836423e-50	-4.74520259647508642873149752494976840307006972244887661337178014846520220242513904366374372447386759e-51	-4.09307643170843097802953260922152297705078019942929148217477263242987458959542428459985425489309413e-53	4.01977001417490324559050718527623157622040707892072579771841654647134136883233333656617934731753426e-53	-2.43315911888648408415512175784745254436690404712666485661626653208940449480710241995965466311089579e-54	-1.5059075879234771330215896374281443693238065230371474744193113775944693043336401724621467275294344e-55	2.95759008093081952768478384247673435441412785515869012048907265155012417637393927468270089300744525e-56	-8.38971616363344246406278837407671063916191788251741849552618526060987601678536486281740322927996696e-58	-1.76714642539871602917527835159600981318748309382361504155086902855666269364714346773541684578567485e-58	1.880129596927964369731274151172855424030227639036139713133206634479222357867818637883210091934403e-59	1.10056035157367520254117286289973204275482494757004962287312687780150204830152588787744961631682478e-61	-1.56973863622432431307272402908962680724661367940093318175756937038668426023411010487834525833516311e-61	9.92851927449658112809288656425908286205113985521199879049808868933992527839083113326732270613882316e-63	5.66739086383549047214011091333079054568773503117080986722349292816317574374539938835749898976017477e-64	-1.23154486296406733367453259193418196886599173809851332975365801369985777762760547702045326814827953e-64

==> anc/L1S2data/c_ai_h=0.500.dat <==
4.0818920042378329085701415828771106833942224250951742476150928402299618672515182297204630381708456
1.	0.139772271216149205135471815731052650670095249973215109601999318131565493178729068208087069361222316	-0.0640237623452434319888085332354253856824055514741278528346491146304037388924475126295988449513761455	-0.0177649031207152841272773350797037921492754431935012308609200848523250477454722444934887877161524788	-0.0015003590262075477260194880105018540043944833422881768760378724007252499512532800769098907738194926	0.000019441031016481208693023080068432087122891598333673203623959224190886859177360447329648532006757841	6.84722304160736917366392068718053440906811052535644687679345881569869909091852253709891576222364176e-6	-3.94676167911242134622145763751463817250427477778699688077450294296488031255072005407260155240385201e-7	-4.3598865730790855696296998319216567695667237775143597563021376314515123165791894370361488399339263e-8	5.647922369240427474003545698421841256513261560783042666188803187602686076341551818782900259686243e-9	1.87342142258878715718359377124219196411840098471355533185291596375548683599028179480022380177011782e-10	-6.8550355095742275289062991150595338482783565374127600609095077051834944946010811575526422397301006e-11	1.23536862710678713611409624876754966343371611375885546555630433932641941845195596759185703449703351e-12	7.082699973049707274864985454150955831759067874459376333630180451254437136879522399740410941763932e-13	-4.92842728647697416264309410947416054060608776932461101422730032191849333976412964522500209640025748e-14	-5.76614880210765062319801551730310864894360008218556570658406024261548752138379506405272653441030783e-15	8.74477864714181661559562148381347159931423267391301026754997035814857855338580470111452384224919811e-16	2.4153038816501966265517875999110018732209761381407011710851514484395658638776743901367558168012153e-17	-1.18094122844032017253853038000544877149178035327881060228758428685837472967076969345207160184241626e-17	3.17910189257994078927563480856949631309649276485167721229357760432382594119587809532240224516321693e-19	1.28675082579247258193520327571458969528630906596764995455476500090617699938361853473305239090536876e-19	-1.0679588756950472330092722303683915329802390660915305257069666486604365848850458233219283573625032e-20	-1.04399052834020281242654110469964174676337294815258677713214643395529910814410431635841120496060084e-21	1.89197406388901219402686297202763165800691408101999956295199085901475904872862093293486515090814505e-22	3.1641798507183671866539824685660338555492192285486255219979055191465963960367059149263793325893633e-24	-2.56957500825325316672360852065344201165849831276934247220148457514855027388780267814831506662977652e-24	9.6478164107222976760560340626905173017244677592742157215918770128584351845066909494494986751801276e-26	2.77672798959488224859256563970718612267760395678554670820890289573434352797899558537386911823866243e-26	-2.7265691228865118970149084748559394944434256857775741760077627378004318558368012608951063485721961e-27	-2.12353294655294704800924184682348679743346695422687257527429414006969194452878391673216690843143696e-28	4.6736077636131855153600858711280731390266096247153463076686948126739242884569868781340568503170373e-29	2.45933590404944867922782796834353196062602695739385639049521633926115677205204832047494332530466671e-31	-6.2273107528105673397658866478395000150037668439099143085590749924287828577989128299025306534884449e-31	3.0397754934746478495071207452608495342155888646269640121582054029671158629043702425893607003693708e-32	6.52358513373950999122758037729780429277494889766809122705073076149828215367631407728486647464872338e-33	-7.52787604233780760429346562791929467494926899430607499140603979756827387440943309678474995051840524e-34	-4.51828692428511588808679027378881459538994465989081050508678964646363259871351915052098321630022288e-35	1.23960042190605684936691897229405453965797377544889324642256240202122838612760662464054650589983724e-35	-7.59177770988370845447144945512393996742490980655662813665489624304874665524327996490966975690413719e-38	-1.60776176065623361743709958330473852443037021562701870771454810417946774282649691469716214077743401e-37	8.622654278545007312820263034005747159510738542236704411992087160159688808271631497673367369704666e-39	1.97156278840085842818833724267519805852150148704739041855662831059188104990176849140899657788625765e-39
0.25	-0.00775519736845045374234933718833155534402858810119001778863047016260780696666316658945207653532694738	-0.00789353403255019659799137267468711705605103592401518476361102146422654993535485520732787859797888284	-0.00090898727337473434860872733397507363797099485177646519221851023802301707112668661299509302329768308	-4.00139043442862673851016700085018825639797984236634965808052551236238737896093933300077516255134436e-7	4.56128431885787634012972956669950161952587321286391796330824522279075023689134957336228709664861626e-6	-1.53812011084223524934247865257483162989419316695598212734250016654580439841336870460472829551120085e-7	-3.3575436047366729627886016916124961088524278069160652408324132472450292349894421752726558239530991e-8	2.8706393772944679932953178022440641497965883230329913104676978103201267891979484798459784089176546e-9	2.12988946339609944569920950127272247780764634219395295074023651063766329166082937560377387826000293e-10	-4.00745909863865527401975979231797573448129613225501797051139266954959615580346984557991686702894535e-11	-4.37615899895713347787552441515700493135022924281569985047523642051543541077704697519296040992144899e-13	4.69903852355982217076816683403261267141492248912179461854717094265305697935738684279855736470138967e-13	-1.80245935327078163162497801376355688019542836506905215936453122682401742235489126802819667286528966e-14	-4.56993703716774319619990348731017447456109831668515098371511767254224897977400608007751586098017327e-15	4.4247120955540257507350313261703478631155537205339517334458322372339676343192361429466710225403851e-16	3.2149184174006604913808835897829530716188773876972215975301614010824649072192127832804227770482875e-17	-6.98990442533393051583029703949842733985383958061442309573426592819031985718420142044540587076661551e-18	-3.197221629014483076427466182105760307874443280643205696818482727476286708137184019526482435615398e-20	8.76324184227603976008720634314719955661490490701305548425082471590667879825230391090422196192012231e-20	-4.16893656750578867571154225312936729374686717637780191822194025821509209903890200167052881623910862e-21	-8.7542946623145285128485622832323318780527454961087369571556757031097629801755105425578384397604105e-22	9.8351800689356410490841163087733289650311521756153774811589955153824680275077393061075979472493e-23	5.86898971903013116868493854713143712118731993368487653111771808356604339619177116647581504527947237e-24	-1.55909690135923683910668228978977560573837720930610861260127712688100990675559468878891695764501845e-24	7.87344034729431645590279421069785517129955050013809973128645090130045988511836032918215364210221737e-27	1.9556586254154666593035388807730993693122608300106148130797569454852319997296953387451538263764102e-26	-1.1444791284319773352101137387481643637113848884558545788250054781430644806706870137430317199854888e-27	-1.9136029784076386019906790764204718162179231679664117126495655339845336179655656300972654195377982e-28	2.50839169087619227064556996734567128084918230854323190066003866670689173223417637817946087216664174e-29	1.14165932517359750251484085792426588321738096607854795498943658435513202500375813386321474127676178e-30	-3.88551042419560153933132924896654249102497522984802885831411785962119197453683853055580538528429147e-31	5.99576335850979603998145650263092150706108776290101365935572284055191293200009891089054242785272808e-33	4.77282072274691038753769593381897670917764831305442333390769981501289088695145583397006030696721757e-33	-3.3670553335495136125941032649688664833073608981011428408501720694280283727407257518728306443457461e-34	-4.469778693578361273620203752614227327005514564357949843362504834347453514501834157509471696984768e-35	6.86975376368840768321486293577090467535184407655167302034272011399030499475370196806115684672917628e-36	2.1918373161875354283197892394304875067151672390095432507155296612888820582691888999708043708191064e-37	-1.0337546809971662429330383228489853061475705642193354317839884354808072058209673391189923009712097e-37	2.44746811781645184284584905756743052040849311020827709472123182224232247341305582099898629143843496e-39	1.2491186118813640433954778144769297404680279842113377763056556862394372643153456736278073298377066e-39	2.51157180501544125766204403017962734144361464373696558442602282049043221339311472306517314387594906e-40
-60.459234081407440068115094590685009493914130367427575986127109185510107208799049141403778058028091	189.286454149524684783798815836728621695852144650399323490087017777762938707913242158310083589112951	83.7776685977226738626559575096598290097058636263119687477002473933681692780129172978237957437530235	22.5507057835164127860977126153645104051468389907180310021135815403962285303051791891735925408788072	4.28159366506929055330493362756676678206709525668619096396865483163256827653174632471943852775929531	0.487251430293700612673337550709414430019591077657448894177061339453882465633194352633887090770946715	0.0201932791446806526781506789071175002112076463549230987359781138962370169830112310771212125045334187	-0.0012121523277284750543595444356441487450844099192247065625176114431422923477367480595285749701717512	-0.0000536551640970705377442555401060552289908803503724848506676953340092869533723157543821856038946289978	0.000012182475232460241424039921840817128794952517164802954196684657406727989573534561501011958698583509	-9.3848265737519764625386083746138299924997476380285801499046089128483700406543582557846004331769588e-8	-1.15640639221861572023448802975869658244766414778804548414061404974648491678548130963175946033211741e-7	6.74545938128087920666606038034574830055596057575827940422353006758760209802632341489070793857152802e-9	9.0251273005168311085953301436252517158330307445415777458019407526286932092092538879959637575748349e-10	-1.20775238453857054842331795377623794531622244022265800370226559089693616623151191186856208042472482e-10	-3.96839289142854032661952618426792558043706445975236013244621993398107861394587829431532987248970241e-12	1.59645968076160630099663023896299441473096399580374693728876180364800037232907718800021231753509047e-12	-3.701754937380476061196454160648114243019206336518179414464408348885675716509126608651406362462224e-14	-1.69684686064059504356509775678693366862871549020221075651583670479984915226822573486420113401653955e-14	1.33778708091964315408826324630667831538077597094757237147823791459246193220085542614310312777774529e-15	1.34687171673483024007969553397597206782095120920345805683823164983210377474330474349820101270700086e-16	-2.3487765167093665978687823966193763972226881882427675909792749039711973375026186032721106081406353e-17	-4.09587987983932666855919667818363315771354082722298915244285388530836056138017617645662789032496373e-19	3.1325822762332411917795188268721168444231721718253831676036940651817608295427745662448502883282402e-19	-1.1625935857999079589691893382506868394679369349874680616757445989282531694502281275657835990725627e-20	-3.31372918417484531983734272740070221848347574388638371928224470484812848531423778767212374147535125e-21	3.2471160652980989602917923515689958633519170693473890891444361206181167501230511221738410892908551e-22	2.46304967482580132307119992969615656279755600733085809013018081583906509543102030826082471207876452e-23	-5.46950796625750281335742258642452174013604046335792497650086887797671271586909098152764750821445335e-24	-2.0701059537102432343783184259248861671440767769425682758654106695813855103455811019766122592739233e-26	7.14957356605720456052061626515043399002717888697726601761438911783760901107348564984560668809811899e-26	-3.59898416832450159547708384228085700738319298340584552272001780938700524382870116767556930802699537e-27	-7.3177304498699705314981431161387933417665151797634699325086559776449778604151994489872897807874109e-28	8.64699255128662687824564178096679525840163415047087305754398910957395634425426401195659023049553418e-29	4.85162045835350651311152572327466297146463053147071536492171749008572266359767717109265403895887751e-30	-1.39469738399527435328419753739041686225579528120551179994767157941567608232710053150712900622671488e-30	1.22193039445633142340862853807366978092954243058053877756086159707826073275757739959440678873113789e-32	1.76746954431412533123861403842513780795255188071220261075793836197171719463921331733221858216426263e-32	-1.1243642557113464869195746317733052773711550134666812565148903985871744328982267123223284753554703e-33	-1.72484016661890833490391543689302642681481314483064759940870585608243366326780189300079687534194618e-34	2.4030452638107387552131911395106499646582060051726905589647646963975617144722756226598895935616907e-35	1.08965410487855002791930308895846210516626371097731692078663164227561018312225003752824328297842501e-36
-101.94670275840461090849060274241302316454165141572114274171771758955050915629621352857654740985146	-68.49340130548251176323898421498668857019766976657079013932988627135355633964958093803740846764022	57.65969326983898851512028019535194059189395323513399971891704667600342128293943073571921554550234	31.34165434172710944171631885947992244826813188026125775683497177458622901900556401623188392247816	8.13473546283619419682371797720131363682616701732179495187562843145469427829253091938949787349864	1.051338865919743752101040265227008462477112537968543868325727026597209467023023690513735694463285	0.04971789376027809543092394360924068227152003859055139717927670670513414739556631424516712643452172	-0.002329611043770413759144311262432819309376474082978168671220910396463136963525391644468947366799133	-0.0001573238745864761577927457926735977679629520201745588007590340087153125375828999727622618104141899	0.00002479210996641556023223342100707854293267237798305904555316801389599247702947735608465412122815426	2.776744041381122736358101699654193211733539645784022732321670041363281327411076310874431761292188e-7	-2.544190706119032844748155926421630494357356197969152631022438403466245148828005331766039689890728e-7	9.43714254107283887163794074839577235430185449901458611976406775433130115159561965761141027088541e-9	2.256778651384081608256130649215902394332941038574479331571516257708421122477138334021161718308489e-9	-2.171877292807375680882006970055448772946768081940599942997976732107068641589926372321330567516425e-10	-1.44278786110514588114741026946128427584189542380054206920174220123540098157996554066719070750243e-11	3.23647286675264721819668186721365901576345160029077465621854456732626986101992600530133444035807e-12	1.276145622903528332705247467062103654759943283865183861594077951724900739987068849902011424847226e-15	-3.83849276735475182529095420853334561715844100904518186622111871890458973182156098965042276544094e-14	1.991714210768135608174385767707764038671535181295470613540174007659817473422550993267091853783805e-15	3.600146922029621986058652077179913279406043285587609489106067678192190603470117936022112876149761e-16	-4.331706243153467536673978859496697454273085506544487738144064402188109579499745818537589280885323e-17	-2.141799153749523812297665117007942264505226203974003358681072582915209835069205586939161398430987e-18	6.511779091252964392284200632318522227917604168076848728869181063635815128716067217924965926461508e-19	-7.911690487436289118170937324499612665510037667510429864837237790609379015689680805942381915985498e-21	-7.761334136407569115657592503670603981450013306345522754843663846196476709790336162310371150129804e-21	5.151474578549956861216838208065462249200174954104141641467507708760724028093670252769409035772113e-22	7.097092496571644427996327816508411999415807920668639901490567836409809806379741490437085807473778e-23	-1.038589304831905260027467705021070666328575862919737574862247707031874142753439152845190766309315e-23	-3.50877970260445783279255257338340993904849212998751144453777855046555631206519697155942629158661e-25	1.525679874642777709716355103570552345994303058953068319220175437983628204561032184982613758983945e-25	-3.702304164651455137032437004077418554806652899484404113154929549371919112637517818483327287242752e-27	-1.777591841794825446940708377127052860314983778710591371009798885187721608113730434747188096452165e-27	1.443610168680232797537630378307074054556722265314536744660153250274560915303164072951244595078706e-28	1.53654930394224608052073569726605636292208253933505383067892194290176086655335551700530127017574e-29	-2.722313213673596107639246432884225788546402243604375365314998495677868838074590669918775502458564e-30	-5.36944295564543401717450221440610656768993578187958680026479885309990690113207162007464678130168e-32	3.872217150286003455642659830258875215750764084630386007372832760770933073998074959326593114696083e-32	-1.399764971324232967272000496374071891355687823046148219031995698671656554756546770435762585180855e-33	-4.354514871076914205213008036299776680986777652268727886430155557541037647600942117498567635197537e-34	4.21566684440347722722638174139108640793899704487141226679900417464107873796876772559603162089301e-35	3.570003239212384009011959591631173820302492815779633946925887060510825288301839977084926359194802e-36
9.3718671692492927100938770379320034176568802620733916888976521010101004868742910967931923379558418	4.43943534854509046876751266526291287689283305355030875103374726071859069722275491022963630241350372	-1.41503083916357651354556538254424090487470418322537384188658091478600659527104218054800513061776809	-0.720340091426317768183345541651660270591808519782427787227576056744420575675662341825927980854157328	-0.123040102817528040740400983816503825249008430791941777576570336973783797506571283024735448057530717	-0.00760124289932584825567280946154121452245502701945369259533399733450573968323899290248895501064532479	0.000226503594740288742582440855559813295034341744003572428123319259013013812063013000857336701764025153	0.0000297253604334095302064793775861222886350469788061798540462681067982275574768901265114977248042320735	-2.89066833423648322122763081265860440531242729682806837720504188478740916432149127560436577106037239e-6	-1.36911456084393866636733399038351219270999613044535253004840429594910703703440129219002731140785419e-7	3.39487448177824345461886286416691921344353246575591254897501254436292902041145523033753254031209586e-8	-1.87421861031885348829866402279693300752183860735466500233600583827601994972010190831795246872168998e-10	-3.51957688114697098996435771001026385716009255750673593291976987320446894006496046041018019203620925e-10	1.92977190881553072727405407354681759933214783346965210930893698820646031152070345609954371079193875e-11	2.99493222360114820030869670197048553580672134978892606953430050571156408470722600016849038014978561e-12	-3.72270689891752622967925637323835370107269487038216559032686075023341758046013815954731268979529604e-13	-1.59375901106340570812694833641298055431852112071872733763993261797920804136764437289349906073952166e-14	5.2186922225985649140082174636376048758584923385677755034278159858836084741966248814867210966714873e-15	-7.93248195872129322357272715006745671440265625576232719712121371318685572098856249384708123881729599e-17	-5.89678690095088968674886306647797952535181598227630894244405769160385468349834140767653883314590246e-17	4.05227950037567567675956420249890476855793116798060701168004155250136815609050739047793294445956936e-18	5.12805986781004999993157349811369064245255200999957681748647524847526688441525264499230735952762565e-19	-7.72884216027437664341573961165897020213331161087439553501697559053134378957091259719908298299358336e-20	-2.3116088265907422252880965253612259049908603601906118883380595747735482822129802317044194642467786e-21	1.09349001794296920340412545084952858805765318002432965642999203375917201349974168040158451952566185e-21	-2.90062677969526714896777104447144658481539512535364914867060627397970153958521783707636564755215651e-23	-1.23358885895167285544030686658030437211225632563703552182804317697809307579555417106414943859224356e-23	1.02983124205563042610255656790260763617629642135160969300757088119746739677159777946527534512676555e-24	1.02865198095392644152558738590168257849563050689632847516171229078862656277213317430843420667536374e-25	-1.87733410602897159903800095548993314190660705512481087755375253136190242926413351981560735180604666e-26	-3.18425081036591920819086630886495079202580320480676509728625318695402891578995401226525795277686954e-28	2.60455672813978464981780181412948645772893354653195560466079720522771005846081449690209823241683091e-28	-9.91711006432669074601443526556312121450974657718877821892257840884738983895662815223632647078060431e-30	-2.86096146842718461798356572020526669856554005757974487142652988078347550033613894679459296555261884e-30	2.84563884899005637046091958798895866389915482215918924212559802229826209288427341952088428858036039e-31	2.21026281120097075772384103106932841225591266890300828638063538842352732954416791664184036884069639e-32	-4.94109115371431571706638154641125952385649241317705494568769681176574358337628407461056156190652355e-33	-2.29494445580468299270264160931196486745759175179382904978413736995407192213340631039764550379590715e-35	6.65219257617464952450858071850942800136890392184836241343156701269559458704012612498211058552336745e-35	-3.31813809407599171085511909698967855138237071831482393610564144499180040989678229117526891202781277e-36	-7.07577396949579511020259342898759911930903015554264316815338033970841732130744217481915326710416669e-37	7.21232195477643980592848031734210953484638294042869933705553610625618378485021864144295372880031253e-38

==> anc/L1S2data/c_ai_h=0.600.dat <==
4.34637429339321283895320994206954748322013503177770387256298500431772862485954408514242004389613
1.	0.180160788925156440105223558159666904718974005141518125880072010750159205382900713463336016226679164	-0.0714670589927709024536678887883752576351410101034357624119171416124183739149096060016391979491516988	-0.0297609366351976050076404981322245690746708634733665919536896040640751293867183221019732023703621664	-0.00430321041260747666966431460379618569986927983930085802421483184653748034076993357410962000776588725	-0.000142000561672022262081210332108022493878031531224936950261635361313918115346010012511671278197441433	0.0000268124468960064474807791952048335646053696587953684595009046091450520192954479235327679723635770531	1.05932045115002915263536775372637582225429893017638614472806441291386081242240262805761695719447857e-6	-3.56537789087702195745595194696084854090494520817971549362436044935598893176096649306484965985936559e-7	-7.3810017139899577090921442607611919285659263536788087213327152116378135455969209506433924334942989e-9	5.50520748809243800502295816133081412432674852102055179756065560216666452396202422869802111747752875e-9	-1.88080651539653700571120629986838646232567409113069953656789112900889100275970535048585328727872971e-11	-8.88170093123600951072392306588047641425798885087089135599958363752599717486271467641530646945961664e-11	2.67865082652103494855918712235207587271396704154392578209021960020740309294368899015203521599937197e-12	1.4366013127578365930321977564975932828183065082076873984225864252564690368298461677664019941439243e-12	-8.6516742888755770486329527555702841704935893528460554928450537864237883491221227119653296597134909e-14	-2.27434461069795912388910942836402238938328717373766420175432710878142702927827224230897204811349248e-14	2.19237687244201091185029377551654958158375827765278494348426753939237918909382905606811397908513399e-15	3.444550367314306376749323391445069890916717395671843554812802793764847953466574437786606253126251e-16	-4.98621670717865437981638598527637678994929677569441843414060535125707128154496474597060757162183927e-17	-4.819071302541405910967786754760923420444174582427571650265313389088983556811117427812732104842188e-18	1.06187690430736939451954875931755342701277364269261338789290295291237507327644499748082400943160614e-18	5.75330643926947543694092480543887038549857309797234164076956924715922510590640216869994906769091938e-20	-2.15426553650915702330034994962614003895917382160592766185324218630127889114909611710764416982406437e-20	-4.28148239636123108287461601450577640060004209185961683231658137762882923670142565156921799416358943e-22	4.1925168137489993605924217899003521536576334616458187418893286092762999630718589657942401639646502e-22	-4.64965133412208132428062608436060809888473548766425808973287883580084576635528791230869804304798564e-24	-7.83696255274501970195935019176515324266275678039070244009863908414589094877033946068058389900597426e-24	3.28742142369495507194778480585295457668988212312877743292155372654604295924497627463298947971810345e-25	1.4023300149443344823761108989269619750289691800183231114458553764950811318521874219298715457701996e-25	-1.06401214787627805106867660484076216783365324675149355476084695940923983139312694447817777217484668e-26	-2.38028359530209542867432224334356352143879311913872634364244518878700804747232014886846045040276224e-27	2.79591257033339789428484060328682469443095280967803411743027343216045997632761316369057386030287944e-28	3.75962324289710943045796506874763064384782009198696358944053593940362479626279402923527114519839568e-29	-6.610694148467734865786298689790525222346218243855248149875973047773779791395123135586241813035527e-30	-5.28797448433603593790301339622130165465895857194496642877464112945469283161361620907646009095333435e-31	1.46772479885768480040224361644296946959592585408124046241650437448364551950440898967002355399827981e-31	7.641936043207465683776596489874347421072968053946542685881975683350028162042585919984809300554245e-33	-1.59090289567941714832806759944101436730445612388332351414826777768636685736989830228862217593663398e-33
0.36	-0.0019918599330308888738503104219711081776722836334942435129656249700653142509320621923629230308280293	-0.0152262887965605987855578123617823767208839713383776133562739538836604748209975516014145622048157592	-0.0030139533107104628554847554239792650040171350667260903762148904228738623044772814685597913923989268	-0.000151789736837518709728364594434570832697629439616486464426654100112950207337872681783980718162528564	0.0000182127834563319464956492450835616706052803606485674101612883074396648086213525392033063508199479604	1.34792033122899191334730133149233566015637932053898415495829911479704217089117017840687700258776047e-6	-2.49882336289915466453219975429884651446710250177795445038699376305703572297795169196875655133562384e-7	-1.39160177657714798024137443805482499449602151386628486887317333981057727396503475882335914301903067e-8	4.02102349075815449623947970964408759298315226535145689578367961665961708317964014868203901804738223e-9	1.23807824401073806895329826221380810272516589830919109850398479451689357606769074012049122962099508e-10	-6.8080416716652857735546735384930171147685688790922806360774504486606480384260722830537622449647096e-11	-3.074329040304637726371321029128140373841241598744933293834053320902551689411452800156224336180485e-13	1.16383170309203790706783545495996933713768979712022549242120885329350087365817526817946400618552518e-12	-2.6405861884076361418957666056579598906044824618045643801025803591781791221738377767296443111584945e-14	-1.96689288534307982510896610737042852788503387431441738941745648518497186201692676675947855055155929e-14	1.02456039829673199926082606596390618619376093290983016691408634036183534475844063587848506859501632e-15	3.23665894173660991789981925831707107680762518422162592694353485041700202022002784420730747624149376e-16	-2.79315419258819752496405892450137874985442359192335779701571591591697639376716916475774668368815646e-17	-5.09901533310253956595799992864622746256959930429804209235050982575884245169403416075372674974535781e-18	6.64376410742623656960065014613829456001549688938438118814753786101876492270458137654077692197313081e-19	7.48543686870456084165188728535268013885367515565448666505700770748615370256470368432559836284502678e-20	-1.46245109046551392995665982322131102930304191668192573923297329633015789065007568079926490364953548e-20	-9.66437355474453074023826760109495607995350817103540224207811942529256046229160012569355294974331681e-22	3.04868098800382506974784687903640167956643129750409262510523014277457776997034723342926638938447135e-22	9.10659584050237308382636453460845163835239027665893288837759477073429890538206880511005953767374634e-24	-6.0782684516687936655938243245049221136241732987812338467408973978269911466822896825118963513469005e-24	1.07609423239654189562968058182934232859727285876344275186081632950191593971817479004456827044374159e-26	1.16265799366112353935974993559404266644835913085825397191143290995621872189321888016334725047698784e-25	-3.76130066019182519276131040828052571641033829298793682805615831485219308847331509433091931055706425e-27	-2.13019280049260405011342972698140097517357079982395886558110168966256424870972219841301488591324265e-27	1.38285235875330812841132981797660562104840669820478727813690134833935471975927379030290733356552644e-28	3.71311017340763280852091143441132200714931131697412054844338358769073349341950491575216369855898495e-29	-3.83871634202495821492117790545800542634505871936649011001872974688665845717335742802556075999669383e-30	-6.06593087054154717695758033516219213951851692987532224587461055840217362087664787677395393365042726e-31	9.41739585790333479340235866518009319527227474425794090893082567077679577830154388069857181114250999e-32	9.46009419218132683617397429482242864121992677989646400814262563664385422737198183356273242321825205e-33	-2.20760539323462797692827824345557675800313179330147629410943437865484435646027211955076681864819723e-33	-8.32449846392226139855852297654064350523158039851186521440546674632237654071225986383980364261909333e-35
-60.4458381925851632909612967767755157185674253771250297565498177350757265003691291225246323715574	169.24992794347817227679801028371363894543551674621711285538618534920584222080824908841617183386088	78.9670602448644220561540658670573062644958799939729395755749441947555577160287128227925402997000353	24.7496671273612176269020243873843219859369694799720366577856156905211815600343742986895942722753774	6.00354259774607099681883686907610485151515436519432841986649117490099591136049658431866426248865777	1.00195070068750403328613333972617474959431530878030185398357839836896753329482428132584272654016332	0.0871666641417975572417291048775640507256189761270508897122675475899507648348411809707957097763011477	-0.000352858877193178057560848118195634542877590450334670372976177609606751428075077060647016868096671061	-0.0005793988814558278017249462116928292515635611691948554544588021102749031001728981904242763699314511	0.000019216161114024032366802012700925736335341188660276409058976612722445776633003272275950354667820525	7.17699069752595729184098568250755366411879481061674162625634407252971369147499109016968135427922961e-6	-4.75189992720360749257932652988834479740714150828968662123788180446003006588415856480142943136136213e-7	-9.66046137552026842625703301486633285648592641727460125595754686759032108582364349136225309407361353e-8	1.0371601104030992052896470820129619450636124444759450655492816181883418792610971070833016124662994e-8	1.27816747247028395652770082129597970663618601516766142661499046463260142733249561723535915170501585e-9	-2.12104906497362734251377844152229016622841541239934220651932663802783915664627855299073122577837219e-10	-1.54504928057370711099991112075459596472705930563809624871367919575587921780687037816184196453360031e-11	4.14878734462969005799620329205353085629484785964426010070941204831805288759474471373171703353413324e-12	1.45367031846191906889323586462696629082378601975488216398558583480832591142623109323420272520273985e-13	-7.82547616307762883145842882559872914170343229478691159130129204712002407013654010122077252454382276e-14	-2.13238616977099877410977452674140511295192186410405977184281405908410306829386856571495319014537382e-16	1.42594717404434024182655494302996546725492873797613983096819679588233447716097191240238065137304577e-15	-4.00370104606949266398296200896797316920924886899068187993071460970415757720451007211178538734329071e-17	-2.50315961301654733797080164081767110138639544023336731479216533054296460204610981086178478427151035e-17	1.516584483937092242521296705109064525020228246153234007112380303704242120109508422165239434623531e-18	4.20039957019055857701832310823809683400761288257574307605497588129546076981619624634378244792011647e-19	-4.1481788221716889708074292122702334305102346207565872660530703387094415609916838146019463700488353e-20	-6.63218591464588778551467186029680561301672680367437580752151974772259811157397580034755520867817971e-21	9.92151543172669640251106632844627642234864707521815866288188171316444657980242659027152168687277376e-22	9.53096005696368209168376405381898761707946333104650596631917874609576643925314085271217296044872231e-23	-2.19258552100332375075411559189244200525107619240146613785702094269506498681115615520481247272786069e-23	-1.14370150360156284731510685756405904254008043404532048941593390786790388919800389113563762153295689e-24	4.57666676652969032412515591848294542711089126192897444352707797293971405031102593278277218563243215e-25	7.77679095504945729307342674775254057545906564105660285934817291947703814393005746668408095289577931e-27	-9.10684597671571182082921448791642361388757147796261763204189010779870386305448995484694926208508559e-27	1.3414409178295715758684978000545128422174304550451269306963910983174921296432748846320110648537993e-28	1.73195973576229388294333742448535663486877535586872505193125335054375729725171436677406910095246116e-28	-8.11432103759429738518720302037633713924122089574946807417755272221588814195926173900083335345730321e-30	-3.33095644838106511825571874691591054061883321991735916881935454658849637274954518236903658995640609e-30
-133.516694580647761214815042804303525233961885479376298239804773483341591865060281454458878577603	-95.932897680812331285984801359354448262650650563197695221835610230798863669599440350314772380607	70.2351721049595118390426172452131041779230695882635278585472897140918250885639545350527024465193	45.3247083457403761434256454890918612821819287018074898428985851988619386492929137846898345862533	15.265815921265845314391955422545585724263522981582314706996837075767554955930176446044925536335	2.84910781256084205862531006230962699962041412801210063917388014379719222439440366290015023837974	0.258500855286902195499906363502417013689723454520624975518013912955093516729826848434248364521133	0.000209803453072292752528200602145120525892572006476628763337718060690209117419539536475480410811279	-0.00164997440342959202435271106225714395119919932758370189101201762631242238693143003221170223945113	0.0000373038560398572079669725028545556650077642558219202803457624364762065362421864113646188785065651	0.0000205085160415462588118462841641588842989041554479389938777853613870088643293608309431188727706194	-1.05416337645867921456816869330528926550372526405394688689911793524939882985536503922798218885264e-6	-2.84191161810289003214939774990782013150705963871387340405142091244176795082517349191511211861382e-7	2.45703596185841145274447703775197972198217899539419786928489451866543422607224367347780091041091e-8	3.9548213524725289056845577646894160116164905462117439380415429560710929267576916644438252498811e-9	-5.26217866374820645635437830517513487885045036860374203094245226541141589031987990156053318200727e-10	-5.21202675029392426264761097212589494134312382803232564907829728032604873911900659670103721617963e-11	1.06822121464243982045475150050238010123614438940610686575672821289675374878992333546148969029147e-11	5.97335191939950142181531558346972259269227172426713351126840206352793778150343490765890719717041e-13	-2.0819052285643911268822943657570226959230553020902301997536115382506583680064363577737979888495e-13	-4.43700592422733370960044317088340540459024473896913426051629368626909937674520048849692870834446e-15	3.91425799266229929616322748673738693914142286648372700126086463442898531346523921898561972347916e-15	-3.83551150263033089132019803698690333290613786025929808080944174615979084719786623058123803346448e-17	-7.09864241130106298184075555718772347280069627094667591880560836511702750502209720786009646816157e-17	2.89272283153761401040400432211412925697230534728157157013181402812940365976772098407106640068202e-18	1.23626911518561856858434298935932103239536805792170631271423400881324897582896652173000923190549e-18	-9.2460702436074016129228328706524764913197282310671497012289908170701121794974766922713356253707e-20	-2.0468500313676571577269279469201137101264019466300597120992919227962170579151636965053482736962e-20	2.38680245133686252051959797529585589435259677005363191253683679066669685507657335425532316582934e-21	3.15667944410912692409060033426086390026275935673007182022449907175647222093619454756382245657755e-22	-5.54327295728881217828362997788971859533743742745596828131885283247602047796790477683139696495086e-23	-4.33244176271260803186228122719179980906425838466977018219935446786393310800969424491406752984587e-24	1.20224733669828371740984486895615912141448897379322748403387166220660574128800658774392574918872e-24	4.62008319516190593088961979958888108618209588969185955100244092201911065031054511858040320195638e-26	-2.47365551786638038810695642841289054701455722861031816965560657519134455268645437258266592485678e-26	-1.24810939378759284888823453161052257928012724888126067364849699895167421037527405694453437280848e-28	4.85833510081057922974632121380063831774592771698789296529477339372653847130201320006291798589087e-28	-1.29764098338313851366082368982387084417802565038969816221285770043407378165495031302182171851952e-29	-9.7656846129984181108579513560662467335272882041972673033921677957081512096542510266522490863609e-30
10.61867189583128151895769386143669564980619823407906384759325898620813642613218387950585199064011	5.65549870702322170520249201834227400877856226904996881051765896878763796686136456493456863156743079	-1.53635959184552061290409188675875123921335631877100452949159489742561040973632066305323873952523249	-1.09039043169095781147897370576806909984984676121802282268143568726371853495595983046676467929184395	-0.26763870026596294125884317328500954743158126005446432126330621110626183252622176003905068263232673	-0.0295005371085713785771810180407885185689685532914602607201163603343514937951514768561089985730136791	-0.000434203811086133675156487796519079122609101605015445764364731038638641314428062783971069703923162338	0.000187507482984421424564422330010519012518716662026164126522770488230515026297626854557745267712303144	8.10872348561714194037500676248313858569796910376574169495819722603588707509665589593925291940721208e-7	-2.40379558304202972778630629167530884785947529726072475917479856712643385162986642295816620429898563e-6	4.41272326270677593678190321325486263701300669722863717996764817729438877983484917219607634294786674e-8	3.51571761132902554933750476377251193573987461288306124647976552707767485556085529368830065739347267e-8	-1.60965965472836522217807597150933599663441884333440418092119534790398600279062040036994348775102591e-9	-5.29244633941163363105874225184028447738269223129311784072178027673338377080304966839194667503357208e-10	4.1592267116044834174943608028159719601257018882859988298992225392748943095703312609802160970094777e-11	7.83949361203876121551424443918682304619839812271147341045986345080761164569007753277018611733947044e-12	-9.46833792581352155415473711741544368741684001829757572469459509675018218713485413116392545710800988e-13	-1.10098976651651427087800742978647410668414047911588422081128808687098708999084122591912040449067676e-13	2.00873935582119582026458200735119331642098846278484567485095824465117149234234641209753354001354804e-14	1.38143784054442321683366572284516723127499716709750710736483618942659355840749667146594288623960451e-15	-4.05748162369785141210356868655377698635856157057032451066579211506943198784026856864253304598379019e-16	-1.3055122707639919738925601663009393072140626838762123513975014466456918709725586841067352305355072e-17	7.87171910797406790374549493957489414821035283642621989175937734470656098105673815924249231484385289e-18	3.182331265506161666862193427719206344519682937226906966709836435249453836035925943164985662813745e-21	-1.4702278572324055391813336326572949267874839012561884284493532337534918460439440404955704748067019e-19	4.43391271520868323898854575340398121779780056056890870689536691290020880596405482304458500279290352e-21	2.63774640129261473150613827103510826400348512310850918455689240950006404351652322995240220197424858e-21	-1.65083084925401840546660477877602806924331302391245036779593993473221863106806080163854364663903765e-22	-4.51311334922808237995782768244548919599441500101589964226226248235969672507707208543777865097550286e-23	4.54782202333878669563514939056880798860980300610171839540735740359856417631372361359131511057483751e-24	7.25282195853077903416968717856894713060204811031899989302808054717719619843873939186307872963876625e-25	-1.10013830796875655160901619111688064325105428284931583636237214414353977010798086902023511921883646e-25	-1.05974685144356902264600305993372175238461345348305129573720232864304034844780819532952912465280122e-26	2.46058033525552717868524189287155848383819061816690048538946323989016099405741051748519874443780051e-27	1.29394045090446195603236714349763741649031381432381531292198057412995252374284897407024652868695524e-28	-5.19649079823551507235101097739399989041566594698914358543910465637592384310860884515673959167096656e-29	-9.00082148160904951746738829737429202460078192679844357527307081952578576386137523419541891630412189e-31	1.06916995601474743601545844091736647416398479598719688357196944433773653626090034570523218639745764e-30	2.3212922189601163192876548793619536943676516873098964543735950406744446433453145907243586856925567e-32

==> anc/L1S2data/c_ai_h=0.700.dat <==
4.5995521010320687289391412579970596615369187538587299142562225343062738539167043152150038764616377
1.	0.215684350766418727191166358504964470063237412185493484765063897371083351480446543288350777145187082	-0.0728117536204740759459575567759597849014705013459112840165516586087396429650135719950797569452051626	-0.0420634137154754881784847917182866156314538590253289858958856563693743996675715126642875703477560467	-0.00883721252488911012759043017882712704099881783469552728313795284136173835354503530977717198057912384	-0.000719159954104912166120526383414151008775357779303020232358662500681324535707759786612063393549762889	0.0000397338762699962655065419161458074139748609467065521993519023611631640833223062338886750338416445064	9.6729312025956951420873263610865738405647007658377684719401679914945195783722858519052555835082947e-6	-5.7473902812123538881746371433015278619309490632059461649269737785842972815817417132620977839329083e-7	-1.84278165214537708150611396696529327573215420905645115485735357915991548119976348751661894158240235e-7	1.07168443548816818477085881931575099469942038751216998518790600625029603444260809048617261431225633e-8	3.93707342831957822505688857023052620218515993244687396955887040101979036503832472171282674630453959e-9	-2.27405500952046876447950767005564138557873232660397362476298828843315179749221840470616667094542927e-10	-8.91331807273998302630413160938138525044755507367161331063309770761681544041797457310173803016766173e-11	5.21097419853857026825073041743301089414131432395636799732752438923580248508830704174906644374462158e-12	2.09147204333248332100841885615805618515748811111071060970799846791156599796041425516657396062995757e-12	-1.25304862134873869136250546659153313897657608407846696218107847045569669565974799474367211128292287e-13	-5.03247098133931290033208860510393230886278445779606636301075131095894988721281384619641473975840602e-14	3.11112327710413146518513839465700326513004064886837875215189225414667393404220396035638370655745378e-15	1.23420588209189442321354972814341565074436408106240479385729207829017419173472248694933558851646436e-15	-7.900761030507815633993409142955117073823689787231438747255178571681058994343524271662420028015004e-17	-3.07296384651337809803181513402842712638008300279413375453843996285386074601139513678810440522910007e-17	2.04028847824478596185242176517322891098156800575601980124127693691522861325136583353657694540351539e-18	7.74609970677500029671432857343551528445244634030428281447032563226743023688490351314012160423272896e-19	-5.33731722359263521740608536298258041676298476665373637772844201274692246767454559349970491625429495e-20	-1.97273824489176624813523053330650479237872319706733598251420625107696714246603553499976115871350014e-20	1.41063417565408175585805843914465183997314485394593241065463839368819378333769873576706831508149579e-21	5.06792646439862199765879839201546979233654486323426358374564388164363564875862147948718751175392324e-22	-3.75957081922666616907335253684244684884929805201397760781798388909516798428712811394798313099847742e-23	-1.31167363876478920342134423450209863936180428185762704261417921146395521622944022455108829298412984e-23	1.0089701282823664957721758663324681690748209484872825039427284061560366746315445897924589903161585e-24	3.41682423264953631819234728669248302431708416889944197546524425047451445133343404168623116217398973e-25	-2.72372098611817691056695999687473628362806137263324095320488613721903656911644176851049558300987536e-26	-8.95091666203943064827169682537157837360475527241564213756850670672763785012424904830837851111547926e-27	7.38943145267825740210650374129042950484166647086381737840509887870289483513484264948416893160923798e-28	2.35621524010609040010656246379393844829481164227807795351450594932422981842464580378772050585246226e-28	-2.0195658139686766859214417708547263808462577648839435945356883105541612417658464524156107423213698e-29	-6.29735316158170655528684617469109062025951851705132951148317232732488664711688514039442933107724252e-30	4.42858796622200941343269760824862984732637758486826831570492927495862064602956708077112315694101275e-31	1.3984266679234879441767575268317805974315332609502377170717277760594725550342924153404755341228407e-31
0.49	0.0102648362018370295789103045229995082160975161925666754345185934687432882574579950821119605073724692	-0.0243701819692558993828720184905646684756435215595860283018679045251290996730127963328165068203299534	-0.00716872011601182368163380878458266547154798813335951370153739877675691090776122804938851880745104337	-0.000752303535351276423979366977112948797372735704240248100434555563522917555098949636381588885761955373	0.0000212231640797286556746105373696503062260312976918824006797923966963522392153426342509504948129628658	9.98032211464841062588467272838514185393929943606745117534370037084924429419553399014069385244392457e-6	-2.4047932359554425708612026856344509661870163046665116890432152650397418715751137581656570659391422e-7	-1.86922569934788669262529896478745480820374921128097033172429732087943345603778179701585824750790959e-7	3.66471155047198798175677338367983714212569840189901462110010828792711172965836881453970445148826755e-9	3.95393880734151274052085928938432491804272794634189403174933916347939365871663874980096261625247378e-9	-6.72169184772459352930106385880689772491116888548480338771768598882380845856986474384115265108522151e-11	-8.91435908460486194255420592567806998935999042347833059398727832935159082398491215030889363828696372e-11	1.42346517164823433656714438250154431171461630475342708612737581955407141430596276088401833461704342e-12	2.09024748826125259178948041690057377812808084918207944365680453231547348388418023356673692485072426e-12	-3.34164161757302606541918386441325907677287476597457696124406927291227441971395355874266264391610569e-14	-5.03565706596393454514478395817456186559422532715836387332346056582107354038177214434331691100827569e-14	8.39495326243903050209898927164689574923886972638597567385104210803722343065922350017890864342265023e-16	1.2378608042469349801655941272721144791536465641259246387835785563189028974173407540111795758490168e-15	-2.20156776473820247677341880333414041284087525767466168716016180655371741818014419004587968958324249e-17	-3.09132679213457529589067953017091841508995015463438542489059203015341523359836802004341426860219826e-17	5.93196261068040686549883962368277382408476085671942100252450704632982255102346226009071950477496012e-19	7.8192401559091822340138646707761535874541166045469336272646864385761328303095207328772464242082462e-19	-1.62609512304421191247821040466599242757605628608031137034551587585865194374754723911599881998982801e-20	-1.9988267115252192989676500780349770648069494999309279979047664538936570893501503225421139824674519e-20	4.50759284245388846530155643670802334681173517974340794309035873892574922077313518257252853673561554e-22	5.15529305589657124844925537798497246610083883974307012818008791127186381065318189712630471578736224e-22	-1.25881638706879896300847306293201489061307961449609704124385244490026693002231957785725445310724718e-23	-1.3397876875557741856772784856157254023554223046278479791484383299074021444224509973556505575115469e-23	3.53322320463169490083219212747596050165389240046369761106558064877245154743599193703625099781701714e-25	3.50489178250605591671945110075220086045702474688116373329927292808391112616525714543978691062154621e-25	-9.95202105292577510037689964916858249830512188066792984669274086533790439806844961670499235577753432e-27	-9.22159093027357300219689193197580882254199058213049957156747483396209422106127817375743534915853243e-27	2.81026423387212620544863679483122612646113196315871986819843662615646658367102243949233738542042073e-28	2.43836967762306724248792144846300591026336329384200194650302596887735190027143272777841499200927035e-28	-7.96373389644527671613610867106061032421001646702148944243707891429915704928999165437679064360387526e-30	-6.53135638959424601237632634705465541384707987966996100966165592818643204813731189211647260032874546e-30	1.79523476973446879038301570299725145218254726970577835902072784473619472659243520293240838791981846e-31	1.85646137497656376739866403994334456910246546298260214383648304104975411779529112820245669847111384e-31	2.53922847976733633983423452570289637552237392817629142429925173602908183608336701944462249393109226e-32
-60.251203900113948043816997031298715872721739845650449689859517605606253944754480166445408076240973	156.748392653734593952733731909510856736737429999973544780734768310732323154202486912158320735651962	74.8608784765895414620531605340494004689700943539499978774545342751919852738569749973515157920656861	25.8615823434351604122102849422997872655831249792894729083869247282511401554532458963564013829787158	7.42234905015363310639776408266949767656734352436720904580552566081883990302667704751910255278483525	1.61974877080732800060293255843538504539441475594438542145907938073329773078184010406271025142799809	0.220664591623437493484438898668746606061370783323120273359478175948753173138289250668335697525500026	0.0101152795240060139393963991111663662701826690865818754496970473723193510707086762195980616456478183	-0.00154831262735443598786105078773984575818167915786011855193942950929030142188060283909813593515549872	-0.000140699387874397122751352437894242154922905141596992887944552849579808912742983267238573243877525239	0.000027011685472259575259568179993699213930582700915346101203231843199231677182129148203013524685885088	2.72699682831592975721014565301295408475945039203977159830998147598240497193844344949201096275828531e-6	-5.61498319262806022053683536618229955475801075125648302651560148835790808206608274559654439228860811e-7	-5.77646720320223680788414659413672717632840723675082922523503279223479107005209000781232634264424437e-8	1.26000997776382545439841534676731127102135174180375199166014420737301847872400721872516404466050491e-8	1.28145054614051754664433670013382819037685032299880143411351662795621427411234103000468119548552618e-9	-2.95357071129773126845944911627060714441664656192454409617683955448178747048791049615207690436434574e-10	-2.93371103235227999649039369142728590146943423172078316399597575053512902479009966422150695483256055e-11	7.12790937029467551476822335112368289743955740351366792476101592419933703874105046998609256324135881e-12	6.87795573835071388431588989668353697604498363435276077856154501708452592671319209370528343164218303e-13	-1.75732796496423172350085926345289883747173950350192700749661117987964260720900261256178253405458694e-13	-1.64296034532943595262403221075607538702750374737553403145510065399490247333306238423446092675882163e-14	4.40501710525628824599539629762648314440020768786893239657718910878339289546317186276006039751786945e-15	3.9841100923141915977169428404035971731672293426660280296234308930899268655373385779287399088046561e-16	-1.11902881045209477278085310006191548889772744520427671224776386522786447698234094388878718114673139e-16	-9.78083047845936311629047460247105773758936725310402134582907024721510644057957902079286742503506992e-18	2.8742158289699863704081070659736295847268609999454365960584066894468260617403689950742183910021866e-18	2.42568954381760217836718671624420848755378980739141265425477607509971705705231079658006386486414629e-19	-7.45106533954506356381115177226237064826914286624970080316618954919438703389004038994150246830608194e-20	-6.06706405609545037748586064380634894648183849615976909760349795378479097358834409423700178720277002e-21	1.94691028144779224710542195017897176974713765308678460710699822995059867557343611003962789608639534e-21	1.52832725704525588049304117839873357258863471544814930272391937110367670886128899002650066024306585e-22	-5.12190867866423651928362419846153817302306682089386339249181139009955026531981739741802806592631914e-23	-3.87315385604098730267584839318337031330360896985762481655345321737681572044545113918040409177217374e-24	1.35548487356555762800119877450662836962617690090872898412055683545976252059715364342892512417821834e-24	9.86487051932862907561920870600298409915866438684078703606198585729138294556449480225248603792074944e-26	-3.60770080361446176920796212267713905941964231696141885873461887121061856509942128970521492827507096e-26	-2.54177295228377931643149951778955098057696621208242725250989152365021092563962224043400093567016767e-27	9.54364468200724890368902552170502162808778128646998979089498281287929217679397658469821674879030458e-28	7.95194493426066229374415193588800037487737715911500191408052003744036303665219247874031142311670315e-29
-169.60322290650451118403536020151578193777549650798823095112187231470293067344516012554019769830688	-127.9500583277180589130476092631997946820066338786427938761860703965069260732584681401546102805043	82.84385999892340963030194567602932396589682166724362412697400952332191776911513764201861148698131	60.72491666373190998746740139117058152039687433007212996033806327487504619157214597339002764831538	24.794069615568641123037067768814655237955686721422777823642491045567694232496818257695624488398942	6.04705174386260984769695158299072451653037106082637902140868519680931028312361322678682751138283	0.829822564008128278358688981131604945450332456570580868499892016413879241540656762715318254448329	0.037705887661940180117689102391515925721682239354245360083491032196284966935085538227652614116298603	-0.005504961938363306741444523861294388216728079441812532999874912729622126750985042564656176938740376	-0.0005101675909023181304564157979162559397444966459794411457262626807777281013341721120298680461974488	0.00009307418494436846338853547797161417752479606926656501495678286546489094781505999219543656992880147	9.928849800345530028771299411281612879907546779377525235054462065082547576968682760867015518641857e-6	-1.9050083624041585753199064516153638045523553153275489011652065506841695611246342232553280656740358e-6	-2.1271433204489763313408449780375958259494016383561217231084139792663920511883052459071062250622639e-7	4.248502106090395939026138360969249414042365310776443356446431920544404716192929099399328026461866e-8	4.7729476039787797973250134027725452513208906681103923499545498549803915279188935672427079157977e-9	-9.942451204886726750366310729949579723054215042867889661113276670991228206834158197840162893770197e-10	-1.1037526642180377439138281549419598931294439642887490286638768337860622183879009454158608699240565e-10	2.4004224868304205164410477929030147229130977577674460709563268739261166056066139947170970030474466e-11	2.6105145006960474874196400854596458756058174330333200104818381065017625747788319497719094187403598e-12	-5.925932035750868058471638234036197132330541133712572676194648881508901262166655071771123084826135e-13	-6.284656192706454559793776124225902807248826885949724406074942035078417208943431255039382248922073e-14	1.48800020893689824386616163907429345333397415309246733782626890395620883409182655241210747189886e-14	1.5348644797979290234799210839816517017232521056582699756186723415539081210185088274394656758720712e-15	-3.787177120348264294063521373745042865119370382030299087323375589957711703933386249868765982499606e-16	-3.7930521199986938537762349178872289458855132342155032021495960655941623109473837748562537076014172e-17	9.746055126671455678881222968743473390985325943457582878194354851832838277024829245770665271396324e-18	9.466371068599941032597459638210358687272586221028102085249073851959153907192322540626389883360434e-19	-2.531361316494011904389343558661975365609014052489930060773724045248301979587375557309443140107596e-19	-2.3821951190103644640915172732343893693503044102581266219671909641306894553361275123545642143134521e-20	6.626546071969408658895851717330166976810876393902628074003054119319740409072106200797960378114618e-21	6.03703576032937600269928646765002705902832207295363310833853163460858682377730647955138854508008e-22	-1.7464361897018191767683075756994100067134396769040453804889268462437307039831535426903725399247112e-22	-1.5391257134588017431633712649924221916312684387293925780290813158476827855163141982067303346036939e-23	4.629869094046319102785676386867365207725187011805067144578532163868200641684243484036929207966365e-24	3.9441552717001610733937869126844227916968474346394345745460455780701600682658913204797404782787937e-25	-1.2337565996699741745589287537131328574932974389695511329374345476281248793172126284402187198720636e-25	-1.0160754795532014820759121962045847067108090560829055876117382206033366785659637978818114690113363e-26	3.2998107358747520863022315289142723108416822818907497330482612588095224060766257342379404605850738e-27	2.9998938864846233257126102876122878033015662609176644088811003342911167914011766230917913268312978e-28
11.8777158155702932545385115050425747068102216026283373897493044519286682354315947498267994672186439	6.89999462667441696750780180605348645634887607999599766843483690788621283073854526016465117090025121	-1.5546349161667935690551403869464116886213618435477350871692793614042491121736676648445574536105379	-1.46773604608973067122518617018740720601562778916071685463446067342047907791367458945881513843077125	-0.473008067019865564630038306008419816509110741934625827283984541783573082496958266728912993119434561	-0.0767932821049832886157423858034610550341484977324168620507365587488515636085159071682455668318330473	-0.00456429851582263853184012203103540466860686963190130499546860240854550710775511517011077858786414223	0.00044985561808908865439318643631705440375158329191401248893278062292368060349998546921517236813146606	0.0000618748167924032112962215315548163653003375727361237141975009050781725261112098566810944471445721112	-7.23483943596798232872154338333066512613888005140162149088123697788932342366655984245815696513860606e-6	-1.19695536858347393208671469433618413134144636490166997575667620581942434525861876174059664784376348e-6	1.43925198599788130889773594904997235385468298874182508714506980211866004988839490000419740228577705e-7	2.5735837159547611762395006489226226833035417042438510319396628520050148211637209764665929685831757e-8	-3.16515999319842506734250022038211040490410697247631295518779782699043550268813224132549999362854467e-9	-5.8260390620727124723172531518527451655817301182624754430448828731831026427846132929678524334674763e-10	7.36792235192772550044874824116449765014242359598989841835112838757822680536316987172593430837267439e-11	1.36222431271125572897847658963503942132597602367578845734828695269225309350870074429103139272717897e-11	-1.77792752323895026846803206668662041997364525520214694909644829268116156677402136227712306043111432e-12	-3.26030601560508923322459521769641505012058647367835808638442740022764396299064855941501857512867497e-13	4.39843631354123553509739811284198902452450681641631393638065151690452215080254470645035373543264917e-14	7.94542191310248853160452593001533981044831916084924401973970727020647425610781036307063097961975721e-15	-1.10841030616455368519598376704155450109106155594754838373935966707331957340143968446646716177473403e-15	-1.96464310186728853591147914170951324265170998849257978682201828456544794061226284628643525253981642e-16	2.83359866403057774495384807296685691962105492755426655082105864654482088628054707784350256117969612e-17	4.91630995282552778323626472250303183676014442208781829350451036066962612421070961786886266919373948e-18	-7.3281050528431202205659503393665115678829062091544059072584045912777998839619931436118239351868241e-19	-1.24261285175144129919006926159042550678359013643338933755823060847326911679059793008283780661683153e-19	1.91328875633588533690900397611074685001434675672242799078595199232550603029639223727377901286622197e-20	3.16747076610304950526817676527959509936384612168772377365038824668422842049040027964263368082660643e-21	-5.03552275905290466660110731850689334832558254519946353646216060526068219099592093089875682952932359e-22	-8.13285887101369487448918044518935414695984007235457099884025190080245429551815256917188512424810452e-23	1.33436062890053428209664484689281218799222794462377459924592547652451751611110973132322297483705457e-23	2.10136234870806715471676640289254608752548752811204050676642748551215993890435339208505368703807474e-24	-3.5568215714967258683762048105975968884996503635868599879993662566092894440144054485217073521185208e-25	-5.45928141296149105417877912169904001365079417207302435953010361273896367821329521815048728613047536e-26	9.52955338750520457015492112485858228730040111269408479463196412734077804402373056376598724879998786e-27	1.424701833662779347835904061571031554967859910239470003977722334145266452688672697508297848352738e-27	-2.56937430312041946248012954788838134428325358617260411106555418019952569941829853009299021111979178e-28	-3.86463231577284709954826861005884627656742477652797587916349586128790884204236371223422987690278503e-29	4.86661217526636312497478962787477048913465471760291179162543493005974217462351978219141493276665963e-30

==> anc/L1S2data/c_ai_h=0.800.dat <==
4.8417248264507479526167924987302049049343430818518433915192835357854524402055729338918483892653182
1.	0.246539180670238827150155520991818639834797561524413587018862094052467114439553911309122440071807677	-0.0696650607077220899424637566634236995032925605512909821227362725153828014713127197838161760814909466	-0.0533276442288366755800987030574388250453022682330859322010496191605059249532659271568898727995136107	-0.014826640725335697040501635694264313335609362287306478342970606744525627988295287215411884076245961	-0.00194430945492710488473341144036585588600535117895438990134197597613049894134038720191835660972295151	-0.0000192912457495602985979205880540819544998071343555363168502221613065009501377699109497730896239416788	0.000028042496672860081652170842822624562321791356830836064189113298038730374922346348946086820159469471	1.42705077364989878749709523840486481531058271317945378852177687685118523278674721882963276297236182e-6	-6.03779156798806928817256116124621445349822118268005769140010963506797515429990158040036564004774765e-7	-5.730429729283203829790950395479215993233461834659146880788760330278018896170945778881621586041204e-8	1.42956163917497535820204161829580572088240150306885156446593647846044997389991668565763571087543807e-8	2.0690257531345917697446966001725130680796523250164847642893599102319575803351489376599519606920948e-9	-3.45479900090829731414990875704081226707024469165230534418006868153518639138298922786334347667162041e-10	-7.16735479809028035573366069284959872997029657657786698541332228879774911731874170604905261900305816e-11	8.1508975756346428850380027694061042418435837987190618206584851291320218452781200614240277175697647e-12	2.42721036303246767924671994220372131435843682799835369426141330697983859330308033476643599500114857e-12	-1.77916102599227530585698898038449986612235556088045522376350389615318313316874302378519093424976564e-13	-8.08827519940062560876363259472690853677900375125397266830269972990490784088479250677941050249537986e-14	3.1783856287492750290620219564137130406734517592090745799283222475205796878990696639819005792988057e-15	2.6575055773737423875997949718123655522886152337574293004795271852051285001473371898853947804841998e-15	-2.25300393014334397392393074994903301783801358869257081814874896878724075172473232144743190579466436e-17	-8.608141952044789895528742475037277204158709762409472494021430625936227102447153503799645369377257e-17	-1.82531849762060533879407983692586576524112513775292841515624525308301745435237570943536483839125052e-18	2.74497442510981682105762990341856605926018563254058737470802878621360778547641815447395562840173334e-18	1.411187554030976211154770883017516026313927431806049683489101074152345093852517049997613777233629e-19	-8.5946561254136103190698940025987786183855318782374696216516421030549677954079114689764261892439349e-20	-7.20731557324374062662739251315297408397483084681660728363973145852517140625592541103216660263957058e-21	2.63158520032265218800245575660635747453612040356955499713507709872887365246950729562417827460859905e-21	3.1783218338446213932479391102338776294275162215053172685287910723206926683918457556166016940251644e-22	-7.83028419274445942552458936895584432484838951711056448458614678629703302740237343179212883223381296e-23	-1.29679481726084926399094250225978953539513706155028115141162448568408334602741122466246241957116538e-23	2.2411873721384309263534018250659561245742439601281370429826910767051266097083715899523529723181978e-24	5.03366132552142849084825446080371443068817516794627880349236587400103424427710681312677538462673197e-25	-6.05967358333604666133954165078195837754312229861159970415968675385903431179161243225954146236565644e-26	-1.88416253111682500523650729009207653734667757703471516459310208422344999968770141561523580603298552e-26	1.49205842104256883509666428448704584647998143134546649508418110283713401336526532750768381338036206e-27	6.86215206000690892141253249908206367909387452490195192809952549698144960742822420973635063390904938e-28	-3.07344024004137151906658278691730231009706940376938417850016841526245226640606716036952427456033059e-29	-2.49854365101120988267139669692458117860465428520743750874795293802274133330611251632146468194982484e-29	-2.27556579638221019323875825192145208504620999567962144071982255177634564550886081114089611508306153e-30
0.64	0.0296527518755670173222556637959884415603000203159004164206259627191562486384693661658208960750402499	-0.034385546680107490972287674988760744120918726895471200690509871531332590255336531421913204147285168	-0.0138324277190850629957249324830200849351556519941446762727576567181265116843130868680754314309729835	-0.00224830826409931318900472968066090961748664332576795894243279277622638994915160643211441172270415182	-0.0000718587190620379050050332635101940333980319880569777544965389621027755827996961555969547047310068529	0.000030048475788172187036519894037779323724356008172618081170302747441143175855585784051955121477764707	2.6411061212170913507382524234664424541835846622899933648058357416473342994920961911632428143839128e-6	-5.9605677728626163491039593750977876808103990687003081792465974708265957604745981218859256388718458e-7	-8.8271724626416973987876695273246636695462457279570355350873154690548773948210381140621430664076935e-8	1.28081976734387419774258761423515328760219292412679386286948586840910048523629748173799090688018912e-8	2.89059302710196666216507635390030774537154136231299405218347023240680419375409696837952469332682e-9	-2.71433808670936528971293234189690266741331288187129914975324540280036795457546101227395144319449605e-10	-9.36126294479779750337254737456662229817842667517306222957406640625631417763537862783909046643384513e-11	5.1460645902221312085419830681054652461663491659498096960055795453559561551860940653787572190066082e-12	3.0035691180569949180996582967158148122792978098367324237855988738251409448145064973364780479013983e-12	-6.54209580543553570231284752312268106534778349992401548435543036895485868758842162982644861115300165e-14	-9.54241791908228728817346884004873393785935042642634480465855182362807034656946212317721524371564715e-14	-8.53467447808024359441581227766775569491518271323444328433896144969408344613297649319639663650059812e-16	2.99635455993076959278492891339836636770197108377524497912827908113932121098026567672704178163711091e-15	1.17825100963878631028039116566450431323255684412720652005719027741045066622898354924089613575366977e-16	-9.27221837854751176849813524019433221916126632414752687597388322409099022741531179819183115273586867e-17	-6.60085893650721577016441326760712479340052836279342066209825940687033440519456662446215060897657638e-18	2.81607321209865717386687542118239083488338984976375743625852222107839509371789699155367534950482126e-18	3.00324573758746368581177077475312240625133068489359878115110726421483675848706133929026792018286511e-19	-8.34433931251020324170462672054288953236054204593942120485619577085138305344485005582642292203949041e-20	-1.24091752109944295808552788276087106928467566351670193701833372844184309419991950138549008559346767e-20	2.39029790836883348048945750388313132614632550652688237030733783248500740043534151470289323796142136e-21	4.84181099684380159414528095691312115217557806018046952525371800001052484731932112184167233242292842e-22	-6.51783798817423831236248008562107387895951907376802435044681427250830870766893317307513686136051654e-23	-1.8158280313661812466431660487516204386492141793316075405077878954123864227348578521129309700670363e-23	1.64188153096397312062903140960324618879913346325083107002307761826771841264304183521064582300422617e-24	6.6052180862651032318462453987743668251006453616450226935389133282410082750168486092945837268418172e-25	-3.55477595680964725946218814724399362988289431314402318172016249922888744154803180210070788107299028e-26	-2.34174541783298346453778089874481051765636068508419570811218968836545384865002266594569913988527031e-26	5.01636664760591109049854065687440727355979730115356883251819884785249983745368143231842861445709847e-28	8.11360193739476226817182980467854253790055575643767380482060041912058309603927899092310938793906979e-28	8.98642491521509408550523664169656685854633485238081055984677922335795885181217842727754976220792086e-30	-2.74625350110309948785951416217359574984610289758072846418198417792844692701112812815541922189630109e-29	-1.84112907940806077632883222635590471851481952143567633443877462216642974315895072874908075756798884e-30	-1.04313471456988784785064909468492577970101842587080377636583610282922014381595638482170057199836075e-30
-59.971058730273097614300911682575009626963097888204355442379001870801382238082674043183070501407435	148.285546245791278843148676447094758253177462143476104823859867138234615322670249110058026968008736	71.549603667490432604207940551485286740999869725196573776941789995282883440748841467358085357079259	26.3110722887522550010150693542838717789300397414108294119571628885012041709791782064372381827825971	8.48717905396009247500547888113588138596547056849822645182073089841518954581034953954924838166877354	2.24811054022215454873273208567718760200417989181200099275219840228042877237616593138970272536702322	0.417516768995400621289280722930026756534107297855152299446986286199563693495255472574459680906852715	0.0397353453637038971552643879127985452437699144422253148957707580073829766798679347647597377759332664	-0.00138174168820209343015536338802455561319050420220612546758483309612093226312863218057556849729438328	-0.000681401160381398355745841818415338992630413844972581999080910341248603509762930258314538017457319408	9.30984414800880841251194037748847643350790556270089190667939062008808304303973010812462710917497667e-6	0.000016913870928388865640001044839607887360732815553526916285312151440652318986879798702581982401660541	2.48983390164288876667244088841154862761646728125874045144165950475837148373681939080374674635425051e-7	-4.56321236625232075914972242950409627282754077259082290187670149055948977202974959474967067778437283e-7	-1.98724093616443837068873469836548285614690284333862921937438273275412134611475061320189601794035259e-8	1.26725100680712449654989702913820176235750457073157107714668534518721348375894125841151018895226755e-8	9.39658907654430483728260123437988227198228416493056448281287960760578510576323317953365787929820603e-10	-3.5438682262819309221427660015737206103741702437127531144220080175497267700826861360344138380188463e-10	-3.84800306128213561429970378388020949658556139347687222509426221082102370383355380087483112292203604e-11	9.837322732584791847015778688463546402648747042129917996702480844343530966533483349334982705765546e-12	1.47357678012190907029217646944138457577192378523192570295854868299005505590916268361527085218023278e-12	-2.67330018531118249001409419330543238516256026983062237306604252164761280375195771662481384483497669e-13	-5.42215404685723333010599744412625470391322059200016470269901886107254431232148825012908104535843754e-14	6.98341512339080518349434728294357689184719791846520882375130078786734230238158969208184741877158815e-15	1.94016882693660350630522018464155734232306184504364738539863335983957866608948645686515127444019267e-15	-1.69963928349718710370813831325700904408885196426673661237074947562885094588541284376568888352807676e-16	-6.79061927717435956573247833358002052440706297218367736057056576614160261461429087544399851372921992e-17	3.58940684498845658605488745454457997331452028465496409992109552718251203662976946038910051226215908e-18	2.33130091617387264705596820092873987149822520351007250008808781747839226142717703851544158267691763e-18	-5.0580455939721089697638880515305934649945861893985334954180909867421445325455906912463409423013725e-20	-7.8587157491848535213727899681377404898785581621152853824137163074126966761280366349807268212724757e-20	-6.13655649082696047941500939118036706835260245453253630388906711947009673566287694777065506756283834e-22	2.60054385179375738664997786578656957158047470540957887288370202475218679796256623034306414227237617e-21	9.67413032517499336924316062743712010459161073090647695407981484915520086194221419693732857349992349e-23	-8.43601933839195917577142974772991963199453195360680705541281225272906058505620634296318401305239568e-23	-5.73589231302361042621334314820532705655688510087225071709952030667891490087120184971501633637034087e-24	2.67581211787332505193474279876492597718541146792476580851365784373103570347621848887758925965397502e-24	2.73561868512301580712963169274398382469468072640376856544598459746631938771987801973268908150014186e-25	-8.19695421905045805835698362910641701297262948898138069227032255935171145622499159045773038726913718e-26	-1.1273973459787651331933819757695258155163648023725573059643891806231370167102094750924906546986381e-26	2.20808760392219232780915277449327317919251712029112123761365308631664061888128103942340424558099126e-27
-210.0939585925396765600638499607993211432518077738582565188325931653706000972282844856557105227273	-164.409052215705285705899867971764334784604582974620059033459743357311429495645286627818380123803	95.3965395787944082118867977725214768275762824183165118927415041591608813309826553361417069239	77.12660794318554350930865513582236841360157378208241442667858987552892260586373519570605339979	36.4967235929005422329550903550357154873245233854984775766135833051719711215545451838222689380301	10.9052771992288321344025816867754918223948747065997735720448305908840157022460831917373415742016	2.0071589507827785115068442672713343048895251910995038595613327453444901141347870858397099834789	0.179480962755799438407241219974617696922423034663240703508855155324061151523289372275170923651502	-0.007121616340274726977273150469009441454647015501909989150121235524856715549560673929325855107347	-0.0029838324286970175273893033889507998447934178297409243781509056610296432688328825336666563597192	0.00005921989986339230825770214002818671845386279609828821947632975952859195076809841151337047349578	0.000073657970658676838202866442423294708813895754924063860619753073469346868664842817244551434736985	7.2029426586812921328444109155378458046727691494208752432937056811110338260592997313784578170069e-7	-1.99026688334446090839453096190592245480994538583163507346392249372191470673552475178587297875814e-6	-7.887168078531589965901158788514188531719699046007201570819236722350839404180960868842459249498e-8	5.5462352406138433525017640458085861121904933151271872497669826600598529256748167252844833573099e-8	3.92518301545976696133631113510932008356002553868714734863031192622233912172078652259701581399365e-9	-1.55705653142778455608454153031133349130436401356479830924228926445544427355204623212740113414989e-9	-1.64024108136894639983305580722380480618424804238725625604575434403631667851420317551240437377021e-10	4.33982877133895124417412441634873648578984823236913953551252951238522412351392744992045873697767e-11	6.349656463589909044529653605486979053437288864534560377889264362632863002300443565064381806489e-12	-1.18459595234365738923490657398343017102284270646320395667428859647817548471152164520074232794579e-12	-2.35259156866190553870284301462840272747578123135620179131611368331869466779263939690232832959568e-13	3.11107707170779018484833050986989187268839727969034315806709017858004149664624133478387122407901e-14	8.4597546004356779532914642205276452121468946187951441487988462566768244763126091023909001036844e-15	-7.6292249792394598199046095812312894978046761384735026079758575400258371740344209378781538646391e-16	-2.97231869953142143103341904910697879296689346637390162350934009032873757495499457197813417022251e-16	1.63378867096773122170276551329411361296738669297379786325054619014098651549553652281445284676024e-17	1.02369347315290489523785805958481840457384870559784859730698690281054449625274439931285103179386e-17	-2.41089450306556462343076177298345439953045588183167489898733848031705332562731312224666535152941e-19	-3.4605043930513126137022012222065049530910872257637932219170308239274611331495143516686462722525e-19	-2.09964351983334175951023378797396334421435140798242383693960226075738801379987794612588586100583e-21	1.14808474658242339983835751856607616461389669386407277712532185192958856671764260980859637897219e-20	4.07152612862742522656056280760806460514500332747829076038562935064074207225642043770563125223033e-22	-3.7336556566798111075691358588407146192386586553045617351626149400438338477304469125865432812232e-22	-2.47002935335098302955830763304765719804660716308016550177852528406220769678322890186864637548968e-23	1.1871951606866042363662833176036874791907876229258713430548127771642213904410208536713805653857e-23	1.18671842439834834730132072689919245257513334003192117477534982685421788852963482121492966059514e-24	-3.66711834574390875005692039568699896597127065248382917237085236925575897964245779468555272292791e-25	-4.9972253406436113711421868514980480286688468932471415393012488802077143818281376708454225503444e-26	1.16582267922062738353352663188292603041727120052852239892793039174651607911877636327415045588885e-26
13.1420120607601366668633790133518241245565692950137766465855870940297653919341597337767625097810675	8.15807871409877344206734506301726467368831091307251242195441817262021302778819038493788099358473133	-1.4871709072559525493617302072829066933168293845282405781415214476422762683938181675918174423678747	-1.82695366859969503104450331168886429696014365146789895508087209352760156832183119070468505607428752	-0.728743607655214993051148478952729230566439268564982218348369717652656643169112559247286065492980016	-0.157045186332881702883731541034521997988880221428939966316631614172443018287333434881903676286215194	-0.0164203716263014464539667134190097675731441169388231835419011799199509105489458082879360795741832791	0.000299300853870229414842064262879852946359869044114154831251000663890953116073348758592637462880941816	0.000257663371435527058081768620811151644543325459076236704744747552684794832812656401483471322973378806	2.33999897958942867994486829678615415991626715803192162241434619207838014949378950621197521517671526e-6	-6.02553404198135608329604776352357893388603200892095436232678873075554138468126884249014661899687858e-6	-2.56935553298699546157490871046735229230121717772070201920890349303504769105258984174842021847612133e-7	1.55122540307276287673855120511890198747199832912596499687631416235058619598036817472331809089818574e-7	1.203966812842189965535195090668790736460851017745168999178792713779883031286453819768257207619217e-8	-4.1191212735738112440363607768762691421178773472825992457609544740821487517379664724136784478066339e-9	-4.78830593240647071321401758483381573276800349025586191974037309733067715198953129366626558535797807e-10	1.09595488914639340013611976623117932283085512795121582069069444238533544121359104369900390993151615e-10	1.78123044416604272725605467787451897399070058190915512780962496206884666444351259446209101524747767e-11	-2.85980213631924304418099063809054676790397460784493439851082128897130702445355937297966611129183627e-12	-6.38650866035019635620470801861460742120133915259610714214600906448583315566021471048206876060092437e-13	7.13588430886245649630381102907518147911411641211127872207646739192192115959272113261752646455294656e-14	2.2335099146869769565714923022742886888067064845618496971550623887914742385551277277273459498369068e-14	-1.62895644330520365954903489900910005197487329282104424509918569526418942104994171964172150123291193e-15	-7.6587036246650165351536821602580400168452335872534237882635696809012249877321767864696854399003542e-16	3.0337748322764241007541085937606715397406283663937999829850729680348455464324221524892905029781902e-17	2.58041852390149445861255241851699885153799381363096392955965808443731565347880340926835228516363386e-17	-2.36197730549364506139133566234046302102704570845877272578076901532339511628455514676555200951625298e-19	-8.5459867232867641558481187289145196522840191979271502088199324351839728267662423989734972295206996e-19	-1.73145020257916734360704157362932503922645686993067823926694748081368562646300497935620286460721877e-20	2.77969402005198251946473197306859526635671758844928743821537015326204823357354464424348991886038796e-20	1.3947266577027629454939486586353640858623906790387983076676326071869658154175289962957580908271723e-21	-8.86140655997791511408399509498861667734014371709760909845990670580133325263294524478348261624640047e-22	-7.28657509738315982582249659097112572808723301906658635934635195035707359983547149314430016071221385e-23	2.75901494810789691291852550093155804864495580956774628828057665724996412595414053227952267480618782e-23	3.27052134714697434011019453214144152348240441768677980141934136180862286162937771795038911641108443e-24	-8.34227637317531547757887819627071557907252742818818138368298464624054472704020589984389408626445421e-25	-1.35444151381538382369079859216428818837711193854766441368137965539023265875785711039397906595246326e-25	2.42724688250097632002005722841633284167587243673527954939538644654497164072863726179312609021755245e-26	5.31087366152537825354395987992502401823666643117686431557460804807495668959207573999923330657150378e-27	-6.97731894217181727640821754338838088980484383463454765956552451084292021707448227869365877597164519e-28	-2.26063859739618496355516657882256905801575043767822274989990095786965091631979211791515349089073583e-28

==> anc/L1S2data/c_ai_h=0.900.dat <==
5.073771860991890293282508378279074090518307180672587075118795173833382757106417087434014187980165
1.	0.2733009131999052183218413116661937144524730456938399037116100199930961169737776737987639623454583	-0.0634747389224563358049906839386564283558084950555196882601932742532625186384746916658866938331713615	-0.0628545804691788468478162593253675070375064403389535693760509832485506990688691961510099766476254638	-0.0217889438733121106636472453649113955733657159945034069408397271475135571863587578901146498407226922	-0.00394566870256648806614463187569770001272611734253286613600618894076466923346864785159637805451858865	-0.000246321515747442030838463734853249392972745053421916765496309156923467226163488599275868770447542724	0.000046678944158980077900910391549568115990187318441238737542081276768290741444405542876603791556366109	8.87425847962729367302567462339220561966286411743512574755238599928604767516872739149360255547301263e-6	-7.13296546905382757095786436834725793257329385573113382778791164099934618494093237529462284046140149e-7	-3.19271858939243324869112726842851176838798256223797895126132274959023431540706742218104806226311265e-7	2.38298697508807137007840033445447685792308654569639701555768179927441048006084480144028172064863032e-9	1.10173536478728133181575134678347605523840583340683719427810865780360140655255948977187764458300017e-8	6.21292378986343607135943686498908185000803867408864386784241788116378849900651392509013759272055756e-10	-3.56550314109115538688567652015600449934239640908168066561263232403629399739189525365226381543016337e-10	-4.52135837966652938223120813573515092128491053515939090057812601388868021090980278551927125677665299e-11	1.04191754610651849600471480944303787708421373275175120285432865921060050505166017238874154907351171e-11	2.35379028844546802376970023258382396580556227221100342852749919174517974073542870791328234021754425e-12	-2.49618685135195562779805243049833610410045817247868810703879371408264501926912961665822063463546079e-13	-1.06009476534097496262091040722608280174115229163100503894339943711501980867440283548340053765094852e-13	3.05826372253408498387731713752026102212536347271238683432828085562934051813611912388586950334857963e-15	4.32880333489407117628888755801214523073216757810584184544129849585816297238183786883293051808990544e-15	1.50168658944919753212161687139926482506215362836098151832177260860850873388986068554357280698214463e-16	-1.61754835869355569195012818665545535971543450320312707273167899074063478373815182203154740860359794e-16	-1.60922561086181234922917219651616011821934967881683737182272064134865689087712304306760431610003971e-17	5.45509901432991159107693884536062669499641861780354059002414987810638354848661443348666901064597141e-18	9.88169885760655124114744258411516549302348831871895891701814246828450923614087696483043106999637856e-19	-1.5787860882824006924415651150043498912043107583602655900239213035493243955621214912593003292178603e-19	-4.99259787035431689354872695583000567995021535346159434848334452258627287214494915642720825294966667e-20	3.27166152926515470383938292291066476193162482623582454667577556330073640159808847829801524902329704e-21	2.2416396522220610651822162085518973969758021885488205300521122570737559231139734197198643174851319e-21	7.61568559304343911021175732890042573608981092018333475835708353281169732440565311912538470727187889e-24	-9.14828663477520681915261442565642648032751391396142059942420708882952542397059973836905379803765501e-23	-6.09772841521845555632035305473462285750732711673263036934880355255472588149845702546559604088862594e-24	3.3878995478999093388420279530304701881930822141134036587256971180995051665925243421770620091218956e-24	4.66827053293008778782816781328802282382546193498199726753666697340913448859722921614691770511062759e-25	-1.1083614833689569307666270778411308919859354761735995166336002155407506690769491698826268260136958e-25	-2.64255042321645004098193283918575351156890710578100232058570891611949941371087301273239393775083353e-26	2.95151020370052977889801434152619946694061765507901134781360689829488739277779735564001952598365391e-27	1.32590565349904642289833585845784716680934423299544869816730746539705799787081557069989371123373604e-27	7.45984721356689118118478327341018537640856592384783878937532323458868653232542753519723067338724928e-30	-2.39909271814432179392683516464643759749546084589513532956232057768222655498812136261903054972877033e-29
0.81	0.0565229306349791534658747507360594841686639180619191371201316081510009545285385727649818054922590186	-0.0443193322460769362162843196533283981721178809506478313129783068616396056771835424859515029670283653	-0.0231659110775041394580598731337419037006271779334137607874191676454070013702757223086157440158808296	-0.00513623119679951597605675624199361307469960978348043976302316049894524611152189706312030177040678307	-0.00043586469506026325614937617069490674686056598574613817296960995040296553550550343483387463368786931	0.0000496534039570237502591666898072887160177228151914604930403677496961951030350188686154749800985852781	0.0000136347757289047152763811646246704282002413221230251214715953364409568316908696536431841689584935602	-4.41098954335018989785633367459257992654273082646249828616925680495149854143161049928067179003900159e-7	-4.44129011730358625593091323996855553508298424545481509353041223554964513092881610377916150493039884e-7	-1.54115368778571305249398463297716245844456392367502274383060097347830550783053938203600243755783832e-8	1.39985737148836989107070396595972090287319137416135930741198180935618888544464729341186455022293044e-8	1.45289441425508685042289739812799439723282397941577291233018123252518918483925914495840264243062801e-9	-4.07400160892359470161939401540044081228177439084215222523171054658775942297971337948449498830149014e-10	-7.91930017599821030746015713521549651003983606188311036970279599256310399860645593269214470704423495e-11	1.00702950520406061603508368709022510867797808502922508437748992425847175993853752442927537003377101e-11	3.61632678129876063886005370758051139165093121959871075532713192458101306569702015311269734499690423e-12	-1.5419960802260602516964947274194800591483006471617748479459608139529469552505527098258331661705651e-13	-1.48569323237152847394803493368118790313345578437856438552741597818147672662383281008764191624817925e-13	-3.39448195300959232401925139252447379930141624398658055078625052809372048505555186234625616222627583e-15	5.5826529066879906186770583967534200396083234813597108415585109049248881505009289833092804755290805e-15	4.85002881133801807721243531239076132958880352683205971753567897982928779006485775372110286873018407e-16	-1.90094807467844158644827086372624727609205374172344544870651858258349391548772617710576305887136724e-16	-3.12584508010595270172962078146163652070582384056937659870404901059580575644672970405920610608807755e-17	5.62310405386550489325770670553986920515203504503271946062758867525381109276588515533027158235978889e-18	1.60952188154314681403090594399743280917831537482326069786767234725728437808978861556634479166565094e-18	-1.25041490430351329697220792263359321788957390067543051426787779645214012011081910924241678337649291e-19	-7.30489079524825300886649223972220294129381856008529780015824170559587261762446727801610879538451907e-20	4.59470987428663277149516312894986855632256309728882246004396105314221577728849043038857500690420203e-22	3.00714540575306160232789376241152518442910506579399596195088666956054840301981244563234253533416754e-21	1.71733987780976120755605893442213276353875435212701092076118599907080913719989395385304571915487269e-22	-1.12477892156876184934466380127545083574763985281881550333565261488674678931879701009719585166272619e-22	-1.42035838820483850448882206063631544648264632888978270167196811996732693398427722098657741768418583e-23	3.73784299221194879100282060688965859864118970917403106204488826365316180575661888676989616979921016e-24	8.25002261108228697494139095874889480544738261347237596765582087321250575838071605529295010918741393e-25	-1.02470634318031200595133767996059717594311358281952708244705134976402548803976222064976143051110051e-25	-4.07985077877214770611688451354877082359626826047698395679248318911900514570807562474317384436642373e-26	1.67483391838466205463284890040367685847443381858668364364610671620863383377543871842779160488075796e-27	1.82611758861648435568698006214907227206919319059171301616306543322778391222114111721774968632810537e-27	7.51470285399460517964189392143165616794877905501106319073315737516710118738517755373458633654581442e-29	-7.02902054891943871560482450040787825327497329434327977916598860692982687679277276688882423717616147e-29	-1.30489547271890703084533682498162740640004701723247929732158895265411616017129246219778711377572207e-30
-59.658451803930300959214776284134272787169910786793002000444546274847204562497894449815687351733903	142.209501986564685195590520987353521759538889176855233162882652958902777529176016422825310853328622	68.946868605838656182820726709144593712703996334694984598365605846380831876513262486553403940271325	26.39788889639045979969115335066326743589099379905086700996304318536220654497476793926849327929761	9.2348809386626025352081589360994291823804183313687351951490623704658793843479337917891870729179108	2.82054145014106775847916887384547183095004222811624608033910399903119436079011301204316404783885248	0.65791758627355844584907710558717941862790720066158846508779301985124320532846255693900098317077308	0.0946081811565415595948615126690369504890459059599734450408959418683223458924692723998351948656408831	0.00307581411042053030431890031189890800458964047378602802814856635204230833780530976203565832529529314	-0.0014783634829111653142846718055177000759794842948730365335106440334884023248037107048465988059098245	-0.000167100196179909017002237283957530316420345625471493145813749854084696862763523603768502285920878558	0.0000330478002600931207346167154504522557539646113918085158649927900040416298320559294351681563268504912	7.30907954678084069560451071745186218766994886835678027715868454496178679734265106540878327540414614e-6	-6.60647232390469428861284382406060185125947019154487369877496592435429413382440266965011170445809778e-7	-2.91691326271618978658261412889618837233720529426744660554568540203556891888939932031273170749275658e-7	5.9340545569756524527457416908272950514817376398832734074956903276164238515879367457516318912017031e-9	1.08819050993886630293701844963228156877533503311869757597055731257847011947272646716757355864183422e-8	4.33682189344116549320801226182883092871480193009850973767853161328011273341937634756391835762435239e-10	-3.78660097311992296654841326554542134744402705365512393472207002591228256525868331155777036514327491e-10	-3.91177771868993415462203208989629300667913227135231337319154049620950108788169488483539029471722254e-11	1.20335486668252939085572680153060551817806187444219195328497669095221896354615591069815548068408623e-11	2.23064631834732740776667020090172830439758889692534308187696414279403432427560923254398592757736454e-12	-3.29784903475806930795290541462279582441273267231619793788220003264663998214665156557119580691874302e-13	-1.07068484336969765209372880513080812643329642423223125604298460418080866745038544841223685603579074e-13	6.37956879691498263814284818728832235801277943844720731394133685917891925047188231481368801397121044e-15	4.61820883093017259407819855266577697920880965386347532960053645251321241972522915625945939265448493e-15	3.13639528729636035388520238522850830668537446279823522613493221055864664362851419101621801339493787e-17	-1.82309491629202260709555437731367273850806139053151612987154390578464730293285446710965581456490808e-16	-1.25502609194459187714239010547987417964115257758108763330539025405497783974779238849691088933827814e-17	6.56046360664488933426423867538836031649859819649741378904005398607060287012212212368352507245544188e-18	9.15565504663276567551924872891860235530860584487926913939116850592842472763220094594736329337444517e-19	-2.0910182676940838522891858422830353965659029124036249482992968771796797747725775743253466333819587e-19	-5.03447200865883941725264248398045971780379768042128948896553511996056250215672919774417823241768683e-20	5.39107293414732616512341966887642249479078792332873857963537076853943605491011535976679995658847017e-21	2.40106367436566817798306091530804429010004405477287641345802714032487377357856683863116067477888274e-21	-7.07654566339326151411882854370053551630475938544527953417513541054651393190387220858332439724275786e-23	-1.0339575253380924669141463912691036694015906284858301830834601088297852607657432077353197693735478e-22	-3.58833813387696945410645121287165107746066040103017189372160704365437446641759765434956634331983287e-24	4.05662505566349951480107950968787164503577021011541029826087445117727297360679707692755592730703615e-24	4.05817543058128593390969220424817814351410694783700170589436012340238176894356341060311500824813485e-25	-1.43773647043763876085249826344840924396225927874208789979265814549749695916892940680788034775402458e-25	-2.8449227141700541420642024251308644716242471476255333957801585126586286675519958695044840607551116e-26
-254.92724936150417512944433678467571837135900897233192710020543530226809307659760408967130336070756	-205.2354191840190586657263355920789069887284423832983167438538695144479678006247132102825290404448	107.86821921203354161710498474981313209986158339941491321674996928207337801891033658571477432488905	94.24392816669544142282841594900618070144469020035289121603765521082031455661020787029174354460569	50.1054130735605424359635548512035502148364254287682262744849643164780023474152864824249622474536	17.55484795799854235706148401711583004702259284537074923677323163433494995085817333094817807041777	4.03151301663586326946311890888487683769465876497852107640444094608482011561780805740376491378841	0.5336100993191775238268822913269601803404227968510940439342517936766076190657866526725979800285678	0.011627063351113677342695734938064062995850021851071204132777622879367041429189547204859451560705891	-0.008377791163778255027718669697639641480478124895337084615652292906535688291077705374790348851253251	-0.0007795583230952533836864763513294654799792633141837296631221426557186801971007572173132857485837189	0.000193344615988464793361622102757703562756027666044022846339453996542650199173724953595552371388585	0.00003649090186307606585707065578542837537624130603967488999409166078936954917902529391022982629362051	-4.170935863362441758728517981892756475114524203290527605526993806859530013361556921598357287935997e-6	-1.51333225425656508559796467834333930245544567957972713025392794872340294643923923305188912970098e-6	5.561249165511186506598213186925573507070587385451104651075586348831299766086757326116968267176842e-8	5.811591661682741649844233312639107184221324479663983046104327305619947053062729766797592289025989e-8	1.475704990859243251840389270546606471399629847684885413714386183519636078394899562533971827198221e-9	-2.0780867063998471942752137562695387030724657880693049923081312245211223425921511261559484331963e-9	-1.817715151478358149449815256682537139668576209604966520683893660926339594074389574350859789396149e-10	6.818091347094958485670627860622698516656038674583982253085909109293042887760166370966391532616538e-11	1.1147224598634759546021365105226382389285546862663692849751436955197802834729814077622867633740126e-11	-1.963249000246160788255989693245815057178895786518566705544266234114344385633830569241292164433556e-12	-5.556697128616663623595642649834736960473620262929218145996359339726606656970471580895256564227336e-13	4.307084694689876949919160533890588568848501815291221757839112401874149116681943299567115217556521e-14	2.46292117189799187406409398406021702382520884285931795143764592630672431531035037751984138565859e-14	-1.929037000701470697775936453937799680984437407231259498128910700439065961299017279304959927921997e-16	-9.962656521494451851146007822580779012000063105754694490559948370731903801310658895044947965974371e-16	-5.402022112301639818439317612484248280200074552254962835424797070186960892904837236553292135362902e-17	3.681471291676324723852150095067125482044681786068440379657801478747732998890761124699100951503743e-17	4.478740495600696295942321760492494943184816236587908153645466801335045913210732879914886314170963e-18	-1.21642470534104413850346684236994816095685911503155674463644927752769237061496883311906183693211e-18	-2.586118813712826240421581483506307786618740867946253953833162830217648005589350582966525237810275e-19	3.356444157883433141966256035311505361819549319603244567955086995094974876100136426746895368238747e-20	1.271384335924251892937111767041496521847903829047632357520777754476739670690501541640673804904928e-20	-5.824623995308543364027079626665605817187408955735891555542231850564150234437546922726361484502322e-22	-5.610766213332438033180701588173503889676286889154022641777489657302295953395608528221956784974048e-22	-1.124762748928545845985732997112543599103751491003412832100021501144702218470043886292808390582647e-23	2.254743977361972458752183936296078823121568514641531765738522597028711205700244257450130962293982e-23	1.885699684857660016431388048054481293566572720803281425847260671789323856235735449745808354524146e-24	-8.347249207615841691914389983956201529769057348909817923072758424514748041132108826859361767549741e-25	-1.600082587519320216308360016390163262796899822528485794693130006806452895187953562133965594960517e-25
14.408466379192500005397115406020168635232124505780650154691276342940787573526106518067119085272429	9.42276546146100217331805898650623338598120574108475209901335783959408361997473357253823357499436232	-1.3503665444752924831279747102365194602474089527121987612244756242042211987995689313473065753371685	-2.15357905069924144063242569739594315408171490244071118967515663233505417688850850114848779075458817	-1.02110208241579427602154973902800965308876681527737871185592672419505745359329599073084917930143738	-0.273765596173445895517462956112106176683135958883823331191209987587482149587989915178435508659565792	-0.04086880583641557308792740262627289597128800193276902254430814597277025254611125300948009049750898	-0.00152587270183760669241676088526951007922459415590703232044642711441979109610031540442804230140799218	0.000581642415068595078296661597500872130326652437535812626395557428251640611199600791933160964029426556	0.0000723224474264343877829736370999935751722382848052372950319877971505458314989662707460061355419681589	-0.0000118806767758105499307368348121192240341075188670325513510831883246483931852039169144261810839658036	-3.00431162873317062951372848549151934619863222295713432267097297703417283625937301252898355734463256e-6	2.00459806298410379920785041137709500212630108397914139613543968661511604482272764534058957267916445e-7	1.1558359875692260511152264408934882390147963873391439726039024654245895586899532860797968400664879e-7	1.41427454512818316484504745895804019183884050801009335788957536532614351561341747475682535207125326e-10	-4.16210492335589521881380626077619330115883202916718519950943937237855808469906042259314050853261505e-9	-2.62351851055972208244884929422032125569634665692641359901974922087121472540447263586471354277199015e-10	1.38920884872475878522146292713989086314918027164438926264789914524522852677671299569753355990620451e-10	1.84508738933074846712992560475582789044974491792240481180867951755085736901725930078867663564581282e-11	-4.15899122394606392015103502166349578875047425778455000223315762044624994072298904740929562171088232e-12	-9.66126074822475748069905323597810852969566350293489373657010973548285535726914663176468175665858046e-13	1.01681051677831520559895515194785166962130066424765658888418263994747177320515695757512425081932755e-13	4.40280701590741233005417154887677254438347283886946465735948551435834737788699084747689553426744467e-14	-1.27303559987937715083905515850358629813373540230180294973462717519026661630946148786968092669637367e-15	-1.82072079907134256041147596222771611462931647833526795942016374996176857441160496688041033490585128e-15	-6.24707244726032713074529664879253908205038103463873348551306270852755916876997875646454251694013813e-17	6.88980150331678013976233279758474791898024579909858746488573040723662332466894271399842639270115161e-17	6.80392504255749659169643236127025683905049324753514221940072768961106812402425206572715559334761627e-18	-2.3539494465618098835172559826990096925270329635082359845512961615211954946595244542081299964066939e-18	-4.2273179798585505203919226608118203104717542225028319157704651796964954601380887125751020291012089e-19	6.9185422979070121246431311387676981306984416589782393919811604959057672996900292109942029942622174e-20	2.15796546684548921376812555342539734977325400668466499950749139083117510482190110014089844687378693e-20	-1.47467305875181253176986734294281083433708132803424051813697357954116036438002944766927262028525703e-21	-9.78283341468423922018510981449779786418776167739738342138945990252653119483103116131441934925169492e-22	-9.45306774192458308234469028073069346473458774003639724879701490175559857952972810805262677095971928e-25	4.03039353336135250829292585998711141918724959899983085260945799525390611085035554779536002176423239e-23	2.58436728674824291470771799025430256674816330583185105211096132834314815683328565901712621182932138e-24	-1.5075924024312714697900323975700439916955904345605369472953641992244294687756833331816450027776321e-24	-2.02640572887942273400753874409280882456625789102242362092159665766470251877240810229980585547925809e-25	5.04326513529295955746783163559017086635959082659662163523437414654729287087204230294436777238399357e-26	1.26373037405492978230087955320554274906524338111090182519825219439347053146202927511519841973432887e-26	-1.86343998391489374448019481921695404115795100915472523603210112713301849172969010784738026464604674e-28

==> anc/L1S2data/c_ai_h=1.00.dat <==
5.2966613902058939802317959277843296982513800757359011086228285061611251129255271523437566055590639
1.	0.296590071867747741335231802127774780409325699879354443732517576432740130282751757764499224564893198	-0.0553470641297622352349286737186257341526468458521759124305268633143703136547034142978770122660001898	-0.0704079136354667485107051593384751603418162640550128527093955006928914211476022427013591267943195046	-0.02922094296685855620039242807526705852919466976908793264484198350726521756445856373662457029322342	-0.00673204748193738754001530693219116215650428708711084410268867450654345184304792594009433532522173196	-0.00074007183335515426167321420938891734460847087564757667139324060777271397981374468599089541458086	0.0000400853098897551071170554534377056070400796422218991578945045002768112323724303513448061302445903096	0.0000232422465918276587166545943062091837594220727958502724419803115002159906955057181226098131041664974	9.49716366224027237683297835755565516812991289860851872073880701205625011694413711566492457739098514e-7	-7.39034231490055850880586706100885966380537393197003127601065452442196366440091568707527860481219125e-7	-1.08159635438204077730983403944575537834633881749677792026146304134044368459457103439499221706800788e-7	1.9136543781145553898495794782866086301818540751951388670258647006634437069490593485705879901585643e-8	6.32657909314042198445420307012880211132329859853356097566502109369715298608070547083217676200961872e-9	-2.05475541655348811580035060478742827721290511136867754856047025286003086043097707790286055099292451e-10	-2.9370038701409003435417781769036044086857197533581874027140105119664423705809263047141318259954314e-10	-1.89955109355678475924632554440349691760608264001477118674073227352378512168123892472186583545579413e-11	1.12796533005134963529540934867112561387546126887445555168881019219791382929984578094649196251739024e-11	1.93087113517967675453876786350731440203098510668740978043484532554938184580214773742427653290655356e-12	-3.2910709356095761135314811800790483847181667421879466769439246646816773204083591268740180640101017e-13	-1.19968939867604406991204672262826342361699483222727794212210350641046359026110191735388367804136323e-13	3.75639719598343889438154420552055587187159638697826023562963627312754876426478148897100987319537783e-15	5.94091518317846329945876432407088143918033341318381457779473039254389910349625850571492910402936551e-15	3.92795389370848787087746154889251829398901561942753426217827194099618707510232470533892806643030661e-16	-2.41982844694810693951634516792028223738531863868573013948357692366354761885683616451540716713283148e-16	-4.18071914318842273078730905384778081065526676309131275346326506783698240857798133390801825166743823e-17	7.48249473373160440814700035507390171499263378258083808533106195536833603889755189771820812531737851e-18	2.7156503070031517438432188805439095768137426828890234001477193414998718875196592461551636087155061e-18	-9.68511547535389495328080114978030361542496262543364316767738986251165623934241495816040163894518816e-20	-1.39963940427188157124704206054288492530390443487499534535781455274193177123314582437541200744871492e-19	-8.84909448775730037116712423807629965605089691582715203945519021359418097681723395889083700490900361e-21	5.92091276878424674438025773340554956274106680349513222402532887647533554896582263174920756871857307e-21	1.00321762481327045721943323656799450550909615333709916487181900698832939545489692004265724703251015e-21	-1.91091719672100151396235121295311003226159257411445467908334482992170809603891800210683536131630712e-22	-6.75386110307703700075604837721207106545602490790011612895944359345389599672880669688710150099176819e-23	2.79231857876279476654605726781070533675989644764051083595341184341988120260818854198450087525377593e-24	3.58580643442214836943048073827664750407356810747721126355099028150985647790126851522749627319427031e-24	2.11781933953729844421598419709714733495160795686502675557770515541822712727008847148249725131775691e-25	-1.56088083135389063945814166313352041662838795691729846688452740321363290672355263616325051823689635e-25	-2.567030905538296096841840368336123008860338233884986666734525974250391347986443379488804886694398e-26	5.25114229533149412483062568183698753641657904244018809082300132614567650426412692741724194112694353e-27	1.8580087919302605537806277518083263139693092478886270411099296467890108702866757515921475040313077e-27	6.57319722974349877054333016308693317288801469212004915632549669897667684757561678024432603430886047e-30	-3.62794894953241055535856730166312088399410796951201677538625924131417692815518779029088878419678431e-29
1.	0.0910743808725443290421236825713461596877279425452487168117915916734841753331681271823493896207418089	-0.0533195676209858914634718480841463653677316750208540281227225742387039771880528236159342100219499127	-0.0350776923068012689461995679187170469532260111440436586595764736488792612823035195494555285081549717	-0.00987355314139493506865726220286173097314359387336279029894475978915902051666535290529972996829615764	-0.00132951650288295385781210463915832468105083693469748872947896134171808807389384802507562178665736932	0.0000226525052154994760706076896461000888122945656804391469782532142455659468810894344899934425296474303	0.000036977342576875072564930163646145377266490375486308287986159654252525591192830753787229586603238867	2.91643675079227742323700691077189598181137782621929596274000854213368112746111103662621625493128694e-6	-1.02184087229115626082769064409201397716046225156537433786301613135296163096006256876271639783419759e-6	-2.11291361135075657039979392879785879638541847698606136691394628886780646516383086348570856631936824e-7	1.98910303755365042772269450757002356526940715371358831801234671992857293431210947957351058202179391e-8	1.06508602226509455770607417595352300273375360675748769078525427426636722182215876461859127572335366e-8	1.95056739447547810933280059111785300174081961412458557576096276827467036897540426228637837215065721e-10	-4.41066911882132791935582898484748588789966906271867952219642550766995404062654979458144799546207204e-10	-5.11513665570189046468821897366544798040059714000003173047123662715566220874209632943710016010098456e-11	1.47000867513496848505324051857458110293460245151617691946840427416454171239096349506652617777413894e-11	3.71610460026023365771647356618947042663546872156570113218519188163708520379201615137460862828775789e-12	-3.1098120199744455156239962468520926372800803204334526130516177941624001829585513009748726084364499e-13	-2.00240325290892065374360971143534040371494250792584416255401638902077283671262636028061638088739107e-13	-4.88314614794187959349479018253756896792247859937022364898335335365637085911508475767776316489708645e-15	8.84301124129473712963422378639388677012434584957567953819345968017726665618997213323064350726283838e-15	1.07966356569347730159930175858501041103709503648646216625596385480199886508145587664632049731101852e-15	-3.12105377424730132907369341181237139476718875400454685452818359860185394019444231231871447902031198e-16	-8.1161664043997131287204921210743079506413879664837896465036665626684389656320653649479469378410399e-17	6.99648295271722525277006697482631057986213562620310985933742622640285545207630668798880861083542748e-18	4.54951661110670524996252998373218641895212036644089585172246321063386804466676757406485259837218372e-18	1.04834499468940691914240974592742899377837151474590854769934845195244069140904986642761771130246663e-19	-2.08656316716188089497540883925801598400807575447111175826775107496820440183583557020903241862784774e-19	-2.52847599063651207967671035021525126387788836169253368519331570746108736602102382091246870531040017e-20	7.64928678996675790517834404045461763135604063830121661236460382757652363629596917423229063319715339e-21	1.97086261005542402677765094335335595900986085247300847203538002258673359464575554016628802694753324e-21	-1.80937593209324653215047681648957680683526620714242230342442032133214033923744602523633998341572475e-22	-1.13848378469848401317839100000443406284255907144568062893171363528143084583677795154842443400713552e-22	-2.23021967713046006973728689455346580671190989253553785466466135560366728975980936473606763033345599e-24	5.36933701450417730920330346844557751506765309164644521178824285132053329731613406718028855917765857e-24	6.33516339113975756695724107139112200071642335089311984939115146858495905275477503906959995165055734e-25	-2.02777785731519321761327468866547798169786685992153904771976142780456001681175061294252726016287281e-25	-5.10963354144558236433530571687076530970586473849563771808052633659728556385827533362478290535253277e-26	5.05849999707521008048197835876273394661004084050601235199976428884874896364947991400390138007125926e-27	3.068255778833215102663566059644246331234747570390827651692922226407332367361155335638873815374393e-27	1.16908170087344736758524921965128474364396701776557281205668144672543457276949894770094823733132259e-28	-1.34095218912777104728274112247918357613414048691259294138301152186928219430614695446257980293127582e-28	-6.94968422906047927642324220058263419656084769516559159766913635755694358898996070651824464573683377e-31
-59.341058055306893734473803252236217264594042985580536315037147291544452745219371119367582670067696	137.649311683852944612937709784785262909940894736421122869974211886530334778915183630778705960587921	66.9215228253075465592654636105553493344769651598293341269034132892405145983621005323887860755251648	26.309703490609671275910482323720742770741666924947498033131286510266397001607284677584720512553202	9.73210388403565734435161247492873135306227377999440514129601109731061322177373051744570153272991505	3.30208717474371314125062074097844427130275491976843323756299744520119319059544162825761177370608834	0.916327324757308884120510881353520617766104629705537367011068081692014685853797439094967429447231626	0.17506172732751003166383179710354463754410378600487629570808704802728766681300548850339939795048578	0.0153621603127575883723539715260249482039202017351568596290326576040345281838342912905577314086296621	-0.0017818659239121594608503861460852065648208004757736432127572900848677870247935318347723771325686443	-0.000597030092481710788545816136602382681420548964111922029323384850369929255341182898748268170438882955	4.92788132609926566670746574006346902202711183499183171991642532429020261075119518876229432021649567e-6	0.0000226224305142905454261093997743847390880406978057095857386293255800058731788127886692540795863565184	1.89961800988786607571871808284808863422018482153516502785968147210157251821635456677539500719906484e-6	-7.45475850851684744006452457591038672625094874889817605701639226621705918845660614891803915025937461e-7	-1.4808807205314574062851281242547420513106041571987375987892501386021522708128593373909597790038295e-7	1.81675796061354068260425826207464406139047299589444032169616718009663358001250860953991927143192897e-8	8.10365488514166353326225517755956609289913888453613734212193045830046344657339432594518178677508751e-9	-4.94129923827837280712358773481907934109482968892107596374222791222235405282012564038173001148734487e-11	-3.6544590114749716638306975169027761074032431240824157331298608747928879144630909580943458842130066e-10	-3.18134261529113464480387503853272322741560852540042194331429359955570854854598068154255399262041412e-11	1.36217584831004564016511517619319513931183550273481820613865674713862552794632453386104635415309953e-11	2.7335702236286636628078964866088273178121369873645820956751452472380498223080322180531314927773712e-12	-3.71173478087920429853064417333752734776060805449518200706083772051494135178810876097645502298887416e-13	-1.61933903631894558925611067913041638888760574381741357485201808285197397052848916395413614139123076e-13	2.02096038742069674250574298965151058027443696813679071508314996434664632853631548879169733321293238e-15	7.79853925703812266908573970395700041294192063756382173660830145943717704622074417991316362465209675e-15	6.46085026407080990257219495247706333606060471223562911375539063082437613536465435255392954103084824e-16	-3.08382481386389442840127420382508143482383924935217218704835369619048184613272739391318664280194503e-16	-6.02387182460289317608917817842409514219200572337802095927822563290441701236188116145926702913892573e-17	8.98764929468026462410058560387827288698133594017494330266639772794705884125298235380790908714296002e-18	3.75458288549434397429976265034854582396148100380460843096071667058389018090981001305229212006629238e-18	-7.24201309398998361334407934095657546384009974891321441046844344075445472809233083468240404805984987e-20	-1.88498432820409283196804772418827024609225380241264843609786603261859035275239161124480493575811067e-19	-1.46562749509102320292329801773719695821331826176045692819971463397116468231199639728318897123624672e-20	7.75349264122157931302108449041081597575281446181381558492709038792262144109082825450051539465037784e-21	1.46431872895810254050734963912238820047587352052932481385900310114385076157261549382451080949529e-21	-2.37373848229387274196534326185269902937995104101498192476588381845776841037433275394342722582114465e-22	-9.47795620934709052935793993016795978118912354969469460285989672821881257347400173944804025049247179e-23	2.46538377868650765702600679047031353564327218105775972924612681980092573218972793499808088396707575e-24	4.90691526529843303869787872328391962419293863311221443669240636556118723002596879273739862896567622e-24	3.57091643607948253879336353088039705102405519588073973377876110925848201734784451072047492058537707e-25	-2.08108983694285840060361364405608020648749796273040873727171623711020521624400373625877918501358425e-25	-4.08831102409555568413450111491768209837246799801443003643941596302196812465379415839883284191966984e-26
-304.06679876663502988055229649092286023849736513635193954729061974161949660734176608801446398307667	-250.3857594062973303987257574957419869691104149780102207488709367427889112787480236888631071540053	120.2574366161316235718699789911595556770258266090452153857170557274395099384627030534381808330336	111.8808560322063612617833536183924355560016010896124389860307821823253139197983434492107552911302	65.357154281158750721246268318445749219348394883147706049184045477899973947288757755941093787575	26.0267734124382555027776068284011973658347929473574142684768761797731983405446495431919626966228	7.11071473091937988849704114323630302920120064793430240790879678757042376320596345585235758513308	1.235369433318024338899353934328443003600002516313182069585195539477310056394742335034036972609771	0.0880441187941281881562158186571846837324839843443940577896982098370722001795367264089684044093152	-0.01436191705046131824668721282712303677125743999943023141682259340564862767316041298700821351602563	-0.00366777593410030888731407389821577598853339819732748700211688077889164480455698613684452175457108	0.0001409423854452076692284177248586584527682144709651839788581080134667329003828276391264649507283022	0.0001479370071292222501532565683310329616233527611356510004161894963916669744727781677072222651400014	8.34176744910910885342441626158353246052122225150452045633672412715020558048715369279911285014217e-6	-5.23650532515992171781206760937400670304944162445860622802650571651511910126215857462569268207162e-6	-8.37394432112052761276563422234699618208051305980111973739229882916879667828103682132902199179535e-7	1.460974981561499285929737615118498108229566907013690387952210132494246942765590265126251465129086e-7	5.00543619208185074996009187376372821896974251356239082652954986556146529473449989058516123805352e-8	-1.78718809791907465965717483001001200871808230961249085849405224370892806539687116720643847751328e-9	-2.40322556732647832728269831208986505854855404584700757093201520762750355103629543687927969674696e-9	-1.440467261652269166922460200585720762975276703103262483742320989232956802862415889261981176187963e-10	9.596461123201539833241123292309965327158021638707187055456395891436684065466644548029815877496e-11	1.56318421384115352481799007496821988059370663359788447180401627971753817303066185740223245179736e-11	-2.96536664805172569404066836294962072529944762250415420215193422684755157594420350734197479865724e-12	-1.00771792697114401232908544640947064221508853605282684469991196172123638190697960521406553355396e-12	4.3436941366941427862751430624097145027787792208561110344065972391137995125315685467656882483907e-14	5.1564076305233706334550813437844849566445437049235631208616557036828008113552935940480724017657e-14	2.84982080514750489299791108860215891425892768160986677720605907510558555092016486094641320522089e-15	-2.17916295661120992223090901482962168553027923778747737912912784687055786823926888457513471117056e-15	-3.44186566353079651614792267066189266154588740362511553479517478880333138931727366389631756769253e-16	7.14838838000617883267028635805643847684699002321091892104367833367582696587667950958490228828245e-17	2.340799262671411374690583576824181492029576974227437726405923877668134829735737406714925735637331e-17	-1.201521685254649176276149798113844212125706572236269434042445396773380456322720166995734984718632e-18	-1.248893626563433677738352484718403043485843300923839945589196936974072599132340885670553533767122e-18	-6.19921879369532970643646730223195813815094252888049492345212768084463865787919030011843697132669e-20	5.48359287384059739378632791140650720081873693406297859493864552121411346805787573378781354283018e-20	8.32581246759014888303687765218971756318432165756032694742500379067113908616129437917017885819978e-21	-1.878572154503123626570893413264776137273024330378353246555620372086051409109308434619813212114762e-21	-5.90505252689489282579864657150315000757926636969460836601793378497390035484456083005784775905752e-22	3.51016024085673796195056694674568285603365706917989941482287598767739324167842769532603824125694e-23	3.25046159558922673673897054686771517083916408213412601680364098518999151707181866284430650353568e-23	1.41152955874490200539205480146389229925617958101686531475045891559539314693535575699281490210848e-24	-1.506943080873429886472363892899520115839261691849009109287744454360012114658455985527137656136028e-24	-2.76336788389915863258881995853829081505690322778918050208562940817766373426809204981640208694181e-25
15.6756416363518637356642708704944977950302982985074485717855076438604214066160704026360333257014711	10.6906151198663935793583957749208233779314525228335608114179745641592551913294514196727953673463738	-1.15786683862518075324001751256616589495172572911212598241805426872529257977863346225043673527313639	-2.44069211526612239852224102317673932310603071077688152833763532069341162250145021273276274065837862	-1.33656019750341219021284922837695763220077570128414466029962554209660338359217910654790006212115977	-0.426757785333018091836036351662318420534776673600947165353999745481293257109357646357191642925991529	-0.0823488005258061531661672854694054928312260010811043723055453577709467448711176801483394631571615023	-0.00698318753791037286548366877696209217440662898532551796690954018340968114660885633760852291055195	0.000797879762734506757463312576804685168337406027192779828650980849133628692430929526982521187788899673	0.000258632445288777136759717455285756718912556992755205315663103424861124905103659250939573042126713509	-1.91554503400086194896614596596938803791793722860057236548873740032296620618060298599278052275333992e-6	-9.55982747920657146152720627859106951975509923184615213802352339339070942896104694681931710809409513e-6	-8.3711017792632013272776282915922059254723810810708940248966478454734951287077126163548958009964076e-7	3.06605176800289717327966785178527293223724518023913875292615398187192440812070557982052706006105422e-7	6.39758171323630898858787850617886378444701703754690539161124194193144004534170386328761055916924676e-8	-7.03461884374711318427004179196132032373613187410832065409791771573078228878194946863018502588698096e-9	-3.4447165430764608692389205633676042844746331385917990913674006566717196907072574605148673974635679e-9	-1.45508929322782128887200657586800255459360987443266466039763564225295094664939431204725079848680167e-11	1.52475787817070876344887500485207219238509164238064743876930935233327165296133813714992781803295595e-10	1.5049430340739264992148315327764803557064975311643173489273483263207344867173658104811079076928942e-11	-5.52334178105917002245531939986296247950956042349858417170766390916618161298256023202320167567752767e-12	-1.2139946740468314512780589971397973227110449427102207030309943614807528628281937026582269253151066e-12	1.4038273613991849094016177323362591118933723998914302963813061849733140438837212231171147094941913e-13	6.98645144410222074866210076542350716018222677302257781277984941602311944657598899908606661622577646e-14	7.43752118918989462178794620230534216064317926867524782029147134782813577478518400147876973191436254e-17	-3.28319942444123098932042614639303351280715632485189226245447560913989010557220636204500823660474328e-15	-3.17182409845511899941983525598135709063470067354126671959254362295767800964077881171134680987989348e-16	1.257521316308719845200835097179620345932925037340080833713607803966338156881173374159046007376051e-16	2.72008729822691603116864880786528371771465715803273287266618242994146715300275854354230491874747214e-17	-3.41624135233582594145623162216334114238558656711564327145914248820724934614287246574722256596195203e-18	-1.63727127733604239311772576394653071966630394375035755026051903291992805337357212273332013527346591e-18	7.2234312157658783146610662562463229490073650471414681703271433951224702896280618973649722425307368e-21	7.99919294754734457355968581014095664729267071397088375305373337664174317799447426011451321343500921e-20	7.37556584538926897425207694690652065056661264391095669013882402498696770597570922854479023443329569e-21	-3.18329577033949254053274965960451121592617816362887186169797249850059685216476496059266620633006839e-21	-6.68494583126157070115024819491346214797975067904876706251948955637023688555481588764611129765148196e-22	9.10541510323051321866511216219430512475162520713446715538255564032007128460449364795679954092503343e-23	4.16468205805164160765585771224275448865449030623534998713994113271589644178898568476217111350724405e-23	-4.32141434941674086069420716031055933683449138789171257758627897679585795179960656244828605661530741e-25	-2.09478325751223519648260839678475793027949804604667507620194948471622352957416758291792077454012252e-24	-1.82166407585844522050238863703519832106312846770825644025374654241381944420265166280683894038164831e-25	8.70603055443825416159922959622826730480783164431710264962745549116927415155455223495200639488054342e-26	1.9570983122664965887492733134685614509851571425779324366734023689645486933632047465194877024309898e-26	-2.83113485981285601228493686889836717256933202413269530431192876898968080901823266163019211508060253e-28

==> anc/L1S2data/c_ai_h=1.10.dat <==
5.511297167290416755966731414571664083528554210029913295131658620999686559611524614596773754307326
1.	0.316964501576725367097860721341771127794073319917023239988952570978952013254327862230835394564753205	-0.0460711415733945292249476452206826670376681397782767477294232909213892094430634177464916146301142339	-0.0760234233102324714711972239137383753850428796634158513290874058280743530376495498828959808147853992	-0.0366962569729347440592585860197332108752312066470374485413842075173660966536569512326212951592402219	-0.0102200055721149448685270610672111903729928300697129860433437524617608389984804410516786609991795819	-0.00157806859194187944181725467445950896359411775796027399717156064012064337477475541292849718918583418	-0.0000298819282604215802270686585981973179602498313966459519217735213051871770922526096744245455784364521	0.0000412302041784398750402047018043583618387086652057745187924057655637215441560052411528336839531710122	6.23550207642483841641669855319765951997741371252887810685224061903963058619297426668344010657691314e-6	-8.80131603145783633295105508864888944817499943223056137874415046282564013505003574557458865099941782e-7	-3.8584035905401256818886784457427251393362021770019443352872914783920568872734886074506672692699224e-7	-9.13983606207107707426357684347990323794681393340844034852139459876526069203562948503043775762411466e-9	1.72253114245969151569585070587205732877360230298287799919814401361580901325650703828753856848218905e-8	2.657826774682955315174352009382819695879935109507212238366495668491819904831440811243013276173491e-9	-5.20592685171136841729008651653893476032015498406149185518874487167766829827413482355999517144451754e-10	-2.01636723190014715214866774027454442043559394225649332909184440666366325684025559029803969192329061e-10	1.01657661104135279557980146221130663757702948365852908255601092060400035770101143680969322624901912e-12	1.06272953155497181702279531024237484695129643834589840463626880819094548950519134663230484774971971e-11	1.30659532350008140268954154319776906492159748997809301296550026066681681630906844169902133011609415e-12	-3.95911908404479451170752685303891008165689903849901070022448689683102580267049514954694551825386934e-13	-1.20551091564453303528586611158323806471624145083491092881503492111410687269229668668164262887245795e-13	5.79997076397800073413123611547237308852793025937314013762757451164018925754081357078392574216854803e-15	7.26572248423448409345989721762276938238393558243227548429409349903368583024595955523172834241634868e-15	6.20540831169416641760783087149500352141729359120706481452244305946868245494066931857953083271044938e-16	-3.1704871415810240366254242859762605083280113844071971068447265191600553215866419133232432443150477e-16	-7.50352104222427333172742637502214579224883611557716780810580954642621113330017517967395952124232607e-17	7.77432859844233271553635059857909458243990058610485171337784026782930151538460008880973331826461736e-18	5.16133240327908816790107783210285040523826755611137040955856912730816243067231722317076018182940313e-18	2.37670568293586579901989000680802100188092773667234158228180507517725896665278003119919043131542455e-19	-2.56896435936942600932071717340114485496303182305092760481072646336639882747051122916313770958341933e-19	-4.67100660307818208961368970048451659939030649622631073343448085943251487807373515972462167248049009e-20	8.32930872210750062672774760256603158589965500718555712656894015203859021755484101535328957127840156e-21	3.7139405049483934734882902617500784890495749543579447728820363449805096585489552745996542995774731e-21	1.49176542195542370654358774520777612500020369163998908067470449483042640071547016341499547327743666e-23	-2.0807757492774360747494546735395046642719245607072028252279878855690805768797467235868171668299112e-22	-2.80619811723233728603784838142517878646544923098850837438577774028924839049881439691370222847427451e-23	8.14702131496306168358141590944086313734058594333160945849847867942539554573475395090009957390121439e-24	2.66521346063082121173498393040864725118817010111459337429374401767342563853978405405185411564360161e-24	-1.1523769935123636774700763356570530482286088543352430251555006465535132822738175861560053138779748e-25	-1.67434906355204687216666936763585770200554308249748705489005071683034659345454245039674011785500748e-25	-1.53082448734237886367330309698643302757238156910418924337799119593783101556195585071873670500426711e-26	7.856152948368186817898471679364973417146987196689101461471625656459691008466308770353539472184939e-27	2.16769112956375002310816014070635570368900763612833898495722739948443062912427923069119231981146725e-27	1.69863809844027879331238418300356236722261303044549635137538318680003660087217590686254610365252644e-28
1.21	0.133424109038688803564301830093420861477558899367246740623899089035042588913188777957003235571074662	-0.0606676536890438049338501981035045549042407755746309654334012281056492763896379893044684126640860791	-0.0493010925974515441482307405690302436373375461234073975562938400888610927396616145800889634304907224	-0.0168219473994659436690865328184017391054371629233229055281208848090895590408657146016550200078115012	-0.00306829877733838973079359332173047472620928238312891083250268822551030949494689311055703012682240097	-0.0001437863377541160609337347942724591274435022278044283782815183972868755161530360549770673579310706	0.0000685230543949449782431157398228631663869760982968205617185055232006177237692246097902876026969815544	0.0000138593132272296191275179884845061694895239808536698644332836696474167416301544039106335035281336987	-9.69029026958317327136158929942117661440425552113618363143922264182648995335186744933985381790791199e-7	-7.26162651206261808016052649550184977524842700800425338123917694917955668643539112126892026517032649e-7	-5.01183578337414783381206698764807014233858060982256569502698420972725063428716653686453457183185988e-8	2.79014219600844299650368043722084085141598711907215804437586089015236331142174125879845643819348231e-8	6.059819175427993299053312918730675322019133851710434103035273263731404623768217281088637682275812e-9	-6.05999970956688597193894975472104716387065821310791051275219144555452999285044396838272243274451475e-10	-3.85320674733452618821081023082065051394521933755888739748935482771102712062086018080553902489987758e-10	-1.85411219360504475939279457940071683376362884555936629619922835974056362181630025517566685568817539e-11	1.76430361388920106619220215943645433455507227073528277521869543380545274076626047757782054083902941e-11	3.24651824908726799543623605488848147108841231344836094265615498159288199595711999687850679797389789e-12	-5.16005040884525945815174422469381739183757614792838884153111849068863710646014048204632968402418176e-13	-2.39798023222695140849421567326545284577079230046392155454469394973255435665237622240637999630881821e-13	-3.22560916330182777719920879723739594627259831632865964885094579173465172921389339049838738007415318e-15	1.25471355596012441401841887642006402403244728846426116585666767881901741842066918399663591511448042e-14	1.79828421033161225710676983968947465831008644785420623836716426330938622847686560766923842781505674e-15	-4.52722069703202103356894206263136970434639402824201534611700153069341756830830021818789000342579792e-16	-1.57415805777619265838406516227928111864176781744051978113290229827532265082000703401410975494629866e-16	4.52781340596209705887394543635640336048828896729326830858945693015522505754815357423010202346092155e-18	9.30209676356817342782367409860874115553695164278713904957770420437213597709766815511316257301350502e-18	9.58643869374026029454027704523843587083593041702662715543377492163492819106992420771235264450717167e-19	-3.93749440893711304510243756140503393178078584772085675823978187811874749310042556851853874631719777e-19	-1.04958174812462404059544496484577250747315241565520121294328733806414852699654537121260272316484712e-19	8.3899810224544633911286686970161318313280241032019179148679178175156683006560350468299254081810018e-21	7.00107307375437772977059541464116677825498739384747025774249272913531085982361775638938056348738039e-21	4.42356836704441234991545218695355540824815374595246561593322819615480058845165949956170004399698054e-22	-3.38007250948944926962233029561544102116701842579071481921676702829107296508995114500612484916263572e-22	-6.93627056507175984427318105743076869690903616318682796235633293782913775201075362090295569204255691e-23	1.01063678791204836169386242013959970922672826667972223497482075666338141740823037281629575694915961e-23	5.27534693525114323244551610962328334086506828020211110607806079780417905362497933457207030008906987e-24	1.16400678629780584168452587818207653783346512662014063374059381858089215806405019582840105333373236e-25	-2.86379885059742376171751729476200586256053609050748126347134700387781832091765342149229225297057591e-25	-4.41679701724184853438943443831656376192933536494968335609737387164515114150920416013859680153562674e-26	1.04726336992531066599638794599811917468929436138473739746541326780299588854186235444167806761232785e-26	4.22675292679317567827896300535335715072064519937343579114829520128804223041414100783365918192510759e-27	1.83666264035483527670417146805255133336713620830619062672342058232202351900611115656057154448581442e-28	1.60306250611400498572221098382639558429411367434570092328056331187142429360899325380143979580485302e-28
-59.03269173235921133495551182919709357534157160890899104299911682874638213495178263390914588525338	134.10643983858508097366244464864432426833995678020124944445787153967555942628712955335426256050403	65.3491851479205510580234756118332155103753509816036675671254240537177696583403592826420061570091591	26.155806653916644157300248861732692247688970063066036676760396306765990758035016281039056609217476	10.04639564718922484091918440388166003796344503722762988895024597878703205526240507647442384756904	3.68210921080767021355974669590880346983867310913434479219370369739009020983898400724568618535630301	1.1694851610865547103781695245353554919657293488119242737617447711178054245417084081772233211946646	0.276393925918700789502404080448156662147615791605312511895971024524922368312163852947416878176884913	0.0380672604170396782837728342257433007052114992402213967201647507421167484337418895236820406642090103	-0.00030245631692207140887836299408191975698759660410804965924805772264534060520111622886337453141168584	-0.00120492371808040953538660497293107283451776402391452565214560323207889335823466074446132764203311437	-0.000137847247935508674708905801097248733169598632522659923939334093493019710551891220520273743659455266	0.0000338369553656762779882945771322071776867864329184002782078066079786137823536720044032939051526983969	0.0000104152835027884523650930970140453906777252114481000899976274308326156723229844947867050405867326592	-2.9009911260783653734886408334282816211402297218090180490512640423978729987708201686999426035032159e-7	-5.379612965098438961133019732612060921546856273363042839071920214474981704699560114417732404256071e-7	-5.26107785639305829143990455065816294173581948506618605920969920080799616359326296292392484981543233e-8	2.03951075065971086213490831485850907474322767994826568026211741998271788814252782908634265486852182e-8	5.21959065900827678467133541214967813499468779273115529792370573154482979126202745667227757885806749e-9	-3.95212275970205947987118843326966416300755330422722882715688508255073592520960088625363393100794599e-10	-3.20858332025657641293577623941146108147730904770390195173113122475123336804125955409664566616995223e-10	-1.9697753718615482694817145420415827635568547243146338349185114149287317293677383828312339970658292e-11	1.44759286343730678886679391877747095952144683492963980600438577858412547333764421997504732859438798e-11	2.88405013985863961562823199777071935487183963815519509009213428040946873339436793339399906644671245e-12	-4.09655649948524352167322041144107180714180189813695432680343500885296325662132451424514168950256914e-13	-2.07808734305268575334443491736039254111711217247753158424148173344079182737475449595369684217093898e-13	-4.32810709108684145214709614874763927675339875236200444203260188827289194532847796511007063823141519e-15	1.07776206497535319507247674199928408635713122322398869665432327152219405642075274395689907229415093e-14	1.62061327197266213034769490118141281617266211327933315133752292698870197575464915324936595967307246e-15	-3.84608453180894225926351543001354606633841906794801339196564181962165149583144369239783561067207032e-16	-1.39113719191903601107971179439056545636617608904867694285638514454640856771418752170326325611640173e-16	3.36735148987429378780858746244970884072974545435045348274621982351700536835899139102251108131565448e-18	8.178107068267464220911347436994725541880900598459861287494286673936250212380098503763934272471073e-18	8.71545830103576384598981244208202917728938537146917869940179740100073443905324197578267054876003203e-19	-3.4497817463265179095036024234708649435042025900326477643217437362081821205971408452883387290704075e-19	-9.37886807926948607503260327657103925366812227472903226541221050687048735713979542448946992421975477e-20	7.22717380261106997707924877513393429437422511903409596413164404461095259692219860954558644680363431e-21	6.23815076589612373713839088260227279281251613825987976403794977311120678398069099468830654230135211e-21	4.04678840593115587844591779972857812311207691496923082344190671786316286095087043390690044049759164e-22	-3.01117337983226324267748982565019022389319610201656300945286980586423426704934282265781559243176962e-22	-6.24071896433830884587517919543924953302842433327563383899830735448607735611355141131148938572830798e-23	8.94253212901749333497537532559501454671656068419115084192256455911259821946201615185793457798836201e-24	4.7187508487494035681434342211318236134821176574361626875430428978430738207674929996315681586963643e-24	1.04877042343315267437889547716599692976601989192550088772471375154580763185139866751969546081546675e-25	-2.16212505364271210314201959439523531725619273183053166463233062777776266699319293822041797042267854e-25
-357.489615251566160328921932632264600253191592580747587711175819313397201863932590270845401584753	-299.8327970466651349661598765856650493306165511834686116914938117677429481271703318287495923735743	132.5706574425945205257249318788493251933533409062628115825870800539427103528954574762822790962688	129.901444700568705327093446391430254136219649953956543940568188385192681964560042598673328340406	82.0148985712239221714250971706196471224487614991257023995251723109820828945991224756202949739059	36.28407903140880215888993835724806310151705225634552874890428061176818976876979076301371240721083	11.40581922608299193610723190349279860316434946592576152469010550378598095593772233794176903189577	2.43178321775687491030940533619386274500875677202585223115356110345228154025430646902368175585487	0.2797131511952255169889301931813302403900892838376948611093364554782714188045264695680983331838261	-0.01171174227011331917193293974200982349108928478058167690524471729777555061016107522209411056165894	-0.0096442604215946449846323451340688960936263783279308462321684016202324896489803702696253438271863	-0.000730230867144649050609495524755204841876860748709450592566315780269246198834472689456956631117524	0.0003126808869511379533282601336721535638713485359173895278565730847309561047952715220791939656791198	0.000071785396528669277896782627897964092364538694327322659683953007704555033244078606796494005978861	-5.62734999696834960240975147853908105871496470931744358965964179295586699598388591386750902412155e-6	-4.16856856622164863098586526748256918506112170426631876577804895465981762836598199475107797566292e-6	-2.444817590441108773404720483274023234338506430258144803459810938864159409692558403935948615391541e-7	1.788885095608060576141073803820853604295559965498746823315496300206431327301864648002817704943878e-7	3.491809314836717599667540823798696772778804515315146321431558910620118374985854055623829262399003e-8	-4.844221819177434252138158384480455923358341106825513003780805319756704833612659509284777444734455e-9	-2.431340479162720609373130007000923370999379178648469029035830710152217557022861403474505661249389e-9	-5.207235256579173777075636271933950999944417955869212944306563863926444861679085732026148768152471e-11	1.223873886883526727257075666029081878876109075028693814288835675820270632733997870205022154177993e-10	1.831298584769366494695934654688490701152289355500467279370114335305764981050699268578913830461242e-11	-4.251985693155605937940570664178280590335018237008417765984615272142105382461812454286090109662047e-12	-1.53282969633983970143120334075571195323510905866129831329157756602114356436987703290888924758182e-12	3.533967172167868221265783656044804672564982932917144297577712716319420751800974222278944923483925e-14	8.83054734519466221771570405607429428827668017282964434620545819196964936195334584338896276833636e-14	9.39443968934321340387521613832265804889618662856634483067428904120640972913295970735803153437413e-15	-3.660781961836662162376221124667926750632031895065507449071214156184733895631507624181892001394392e-15	-9.9174127887557730097484703223525312521046125976829007068331572912473793698554682051238821744372e-16	7.53656900843893875453879595523017916014885129464785354419557728852467872330540251763928093440865e-17	6.50316497021253093191199071276901353944662958908441710112533866923306911228343099337749054583741e-17	4.207248052788849460835253445069075899916872740799054531812028865984415391206528513469032554873633e-18	-3.102105242399101487086092086086945362454062714531580574614479982598571256974018754216841559977257e-18	-6.39586132215393789379339770417660859801639713351233370715621342892750175526939289613498127554064e-19	9.17701419281646962870192163900230241939760704723127741013020963110853442173720572993852777212003e-20	4.811379727128633744485611241518407073484934925856686798227008486989933320964794982737513520429672e-20	1.072571524579339608734165667993500705241645175523825460101181040067891302207552554403971188525459e-21	-2.59288050894969305350348124303620962832337144051200003393864747330130854875184680138138674952298e-21	-3.999339995925922341578002219537094099832285478278208821268345678310641598035198613839185536708684e-22	9.54719333086950519614558748360954333339586975242304458451818012754722004504457415606992100791758e-23	3.516421794303902781168195202344549760535840409923397936231848752360202115001763655431735018771528e-23	-1.091815412242647989153766296635509627262061987770636707045597204038484430448552188250075266083149e-24	-2.299456199861983113300266292913218062392065330703934785265086347676032319099731345207005000720575e-24
16.942846816736894366934313844737666837134596498407017765765023465566178082691490580681283875031538	11.9598534664447864615798089826149671425868395964896686911853926656903733278428007905439867962195224	-0.920511978264350844312349014225532357338292766616567367583054250973646956207112108133407713253896496	-2.68604687290638474727070536570921898952571460632075936935880840935454263671939017165254495422120087	-1.66345403515247716329083252237466712123504073234617086994290347283799184350099718939730309615958821	-0.6131741133065495615688273856985217177048620585662945965144592311166329357157398266027804093171949	-0.144211884830247475971601934235465291032790398725614759192575311171762178848395101984946889425208201	-0.018457633018127711931698284662443030031221789255926977581302188298149575552502718705870097796074652	0.000345832075295585910749816478541748598673410834249756250113805030471762172566804446631314499499739035	0.000576425174251690168686619373131367510518462668308213158500982177889069343248634896574061127224641227	0.0000577646797049926931775260086157343638246925208464657470110860972829995409215627074726605802806387919	-0.0000165202715192844435858301725648665885510066145794210664583639760486769004017958802529123232853586818	-4.6498204945202877078071517821145798707876083020542100223665405467350708414265807414164304330069969e-6	1.7669302694890157011071833346589366360950860020040956209388915499002532492743602557648030558301007e-7	2.45717404325576189206742965627725890611675552530744617500447325432298641388247136847177318641266166e-7	2.24678411540152033431350103457848155370302052042292334081318504625045347060404356657390535588640814e-8	-9.48221760411873879781106753506248158304977554923029001852153747353026847147065109715967681925126195e-9	-2.3465690097585238757903129169403780117955471373203806878246268379523370913921118869276254831791087e-9	1.91697314566616080830252741383661807644740265554765309602696833745869282031512494265043284168897994e-10	1.46711020179394047164717589874150784619554038567896830725568083246898733649134297143979565771534812e-10	8.56098373248624015607364731015977421536739778040302274249562909509864474040560039747866506550000544e-12	-6.69495112204454559119543376535388166525547285568717039702001298090027638056891325118143278097152243e-12	-1.31171341772994860418045403411747293854897384572486989318164543211671582557464020890350847021869903e-12	1.92524516970673753762100258604878365004234031535059540413618146433567623753074239464334165655851164e-13	9.56447179409486117961336204298574937684654000766603133801301023501032318377313882856301505955933702e-14	1.79623404118063559174631650386952298114421974518076305787275713249885681140186321652149851054123326e-15	-4.99916912642512035225463163634382639344816504459115726839468070019856926965614498526580919739328407e-15	-7.42422389875804750961821217960479087199823401216070246389405659919880386963539126965708991620652958e-16	1.80008113051607661881402287698433298337462515259675178963268596528495020343619561753346026124172587e-16	6.43730144552292085924143992256201439997749144865134745639905976179305074197786926866145305768819847e-17	-1.67501403462718217410656534867704869763302421616318199761655327304033365634586188397589235630110633e-18	-3.80721797097313240730288473022404057187699644049656715686137023637664295655533053235127744472021976e-18	-4.00396371701522112635492784445449384729793423451410199156179818242416041501075421516092752511658664e-19	1.61606720807074122915573700913536413589519352059904712372812216480439244810640838402094887461587668e-19	4.35604036450646053995625083515718354638009699870453042109459959546019851654534337139051677745864581e-20	-3.44255537718240539239532018354603183972479887235336293780693587361596583291910822959384643498647058e-21	-2.912841693731043036097587441936647901371750533036915769302894525992555639093256152480978517981107e-21	-1.85205348724977031679088077893684155623483287983662160010527616802911351331994458656448829654060991e-22	1.41293499077594322980579466281642789883068830719570543183795742253585501793093908782513505904259007e-22	2.90340211704739177474777449860825146951212743864493299887150325849433655670687258677538819915625906e-23	-4.25818803702714708627079524776313627716844561645094775286838378531192686422489314792245813057477155e-24	-2.21472206215586591626520480117102920458051490789240214152950154935426777211958320981341528650109702e-24	-4.07086383239578968441470790856950926426104193605743204595765666067151672397619169461092146233418518e-26	1.29401693898635998043495027375083198887319341955707312907854599909727042497555606690113226576507802e-25	2.53202025707145408009896664938844445968248377106488725783852409408976821127341240282102529573984831e-26

==> anc/L1S2data/c_ai_h=1.20.dat <==
5.71848010049825222569912731165999403304976652163771055466738631950960931867750488398202718755242
1.	0.334895295562667354877929050447271835393021062079562238180477711028712597706400891114728582922959797	-0.0361907896547236328715087386812730499782539895788634466807499105751080250853964006545325011953876804	-0.079873396800534488306671520041622289047757844495219972709856172032437301780321658252185383544405592	-0.043896373698463153626800962578150728467214859634348167969437480451202142984851286720364629054385252	-0.0142724862557296374926320332167576758864121838108688849450843972034621230348892885600497624543024007	-0.00280502103722006562299870239495395017628942994087993061184401439957265363142292949505907915524826641	-0.000206672517060478317993243058795434852846005899867893632169068243643400802367455469275117466098663216	0.0000533322259566597594415431106578371101200595984132927479803394240070566064168342372265146092650623594	0.0000162737927243272317205415948642405168849201299756332803115952613663334381476221887750594952568381781	1.38525084870364941020759744130387065537924437476407137947755904058238857219722052157543403139957438e-7	-7.7593593027975676952438602760628858852335712550019123353425117947753852260933304914859351990756266e-7	-1.30949152890373386656011397473801805513014307021050394126493768975680304549754158291364347411827521e-7	2.08242165982959081351466875180744755057851318067472826650258666688519219694015385026684670410637392e-8	1.05795175234470284660687698928863741355566734552814001282349846457593660554646500583016713610822238e-8	5.1280587499498109497897558204210339414651498207731115602547366645968070195426455924523091067473803e-10	-5.26801894002062184044379554596215150925025844377319390191240815075362806132946113668604483175187951e-10	-1.14080899115466017551836963998020780354162372550617914059266447403449152859299723207044255028971354e-10	1.2846079071428626442601682998044178703234225336132191007020742127447945844948223295725317891456686e-11	8.85126500587263182568446503034744177053919804980403844181964990553220975317388830220800907585062726e-12	6.45772114473737191483145093343987694661781977299322643530959287805161232156790484169807602773154592e-13	-4.32188660578009512243844246347995642030120292994444879648706885529293336671494175806534355479466795e-13	-1.08757820025225471678984681118546397537800833159416335831669477049466244917797196881053208905240451e-13	9.00032568759038487039788582009381252823713557564594887288488805232011414293592683946987213661284142e-15	8.15343063361118063516412973451859551514309158896021722856278233063449854353367257014569967707944134e-15	7.5795531735893373782879342971745869870914073705583927489646496340200648564973981602833862297099246e-16	-3.84934296700303561773109133800665768805143134154394801549172054012220169882117683574361291316983586e-16	-1.09662857464068032042033777448182106604327093603469827486492374052125060587919266521120212931477251e-16	6.38086234815222641660991167332189059534440308821564462573344405249561198691686491706969711429589307e-18	7.9414562680999520939832131727259309492766316963959961797747486902184890249833659580882552980217074e-18	8.87243261853401389771687467936264577353729922509056324857783208812138844476127634543529306639743231e-19	-3.59065595066732470540176442736499971522705723948345708895192880011428392322574543925151320152313877e-19	-1.149038598955834137665413827699563838007797747930294954105296505960433215378817897448816444748383e-19	4.1543016782468850505890740082285979415607428267922044483590615166840206539388705514963812917298618e-21	8.02390628945677758790159216837025386162601286554891266202060628117436444938269433562012074474437896e-21	1.04524276989399423580969567073243775711588142281961717390099423196763830419556017902957478824692583e-21	-3.44427405530250493704631980082357973943812116669347109792703031109889557675378849426324660536873829e-22	-1.23702748787042865544956155477221552416047805962194344353161012447860758457520930687096868560429501e-22	1.94302113550665073674376225935335648058982792237685069236707047695090048807397296470861365342700652e-24	8.31553305408162960132613936604329897814943728298174271846593132933364997030116590051775901941133669e-24	1.23939078140692087853838476643779417837994587175349079888247065570993622250002070708032904344423965e-24	-3.3611166094319573857661876569325006025771743761700694450810910995142113356733274422255105605209806e-25	-1.36464148956345275532882886262833971697402696350648183424131742228774610241786471874552029947219699e-25	-1.58702234792927429892070894187222713981369709628144431210975797861555931989831737270046904420384751e-27	7.48234211082519951548827695007334154679550576691912214401911152861905189344810289250049797029448687e-27	1.2666484284198821682480093062097844990777488922272113651863915613972766312338518974442092452903902e-27
1.44	0.18364337690355436502396861376625797322368956004476889419960369160454682068032640996191207644724573	-0.0657736362839053004552692587194059044795836167252240040343815538874286629572629615720633683069045639	-0.0654658852465417416867535382041847266778858652526625619966622445204980387464980204383660910987332188	-0.0262243331767602374047905981511300452638903803133339365656441417949267446841823341158609311090784786	-0.00598970683551621023495900135109216526578495188574271631898510486526583447667665328301696056378025056	-0.000591996442434364342826987913804902729412742861714736745592869032708850198195995196197427294641426856	0.0000870836521300786952293773372162493644200210141452908477588006418974991491813598183041124232901982647	0.0000366087992243990642075407561183900443065559330662872030941309349850511164539092340916386221093160732	1.8880932699487516750752415627551807541563131057384589395019641161617378811801543484004835046457166e-6	-1.4751402054354088421291757572018166365141077717197591857172497025595608544283594299688038264888554e-6	-3.3387640414347047185648489419331896031900423549096367773974517638578532631737844134739264548178833e-7	2.50372853291949839031521502403040990268886904452226979864413037543849811425169234615364073254154283e-8	2.24205136423818665184206958247867055897936801927067365447570986112178741551616665635194614111381132e-8	2.20110718357818085572674922053945081658876692502459556610984063696891628568833336752833210442851624e-9	-9.31955697990407602012685856964088742593701073122396711886071115619179505409270412982854625808379075e-10	-2.7805103676507573624618886549027020554488948156557149530998100657174008488359549724134526466994299e-10	1.0173674370666144196521180673497366425393983551201154250512895182252950922455165927643115213714326e-11	1.8181700212702037276604131177295375791986312020736241084141175979027175636512798235118872031797408e-11	2.31610618498558085664998873562397697343596254555664910677086997105919398880396478447991337814940914e-12	-7.2658606717176564589602363813214593848751558574648903547213294330355400318789482811100187781071869e-13	-2.58229550043438388397935106748849823724959386190564346978173286595976077646522359093423483074919705e-13	2.82730367669921258017196546853680854430454442375259305970413008884481991243441977566944128125606943e-15	1.6368207818792099063224535416160257099555040398525685133697172402615305713343889382747616094484273e-14	2.47425758351300526123033046553461397470882960926237221256731585363784384250862352007075255222524131e-15	-6.17434404917181815393345302664830068164019284798929253121590793404885861641770856223929214543847156e-16	-2.5479821116070370760313173333431948816757815614505942200701467659182678635940758233049758423424561e-16	-2.66024798792237200421397106420915149373415108070181517567024719041689747558245376535128207401431581e-18	1.5611435200602630537818731148370905514333152528755730285390443300929902860950824196719962194620981e-17	2.71037773220055961341246576956657731208868582254370490309022771401072622181883749484363891689770628e-18	-5.47698880616068057739814182893844608026969176930436102186997106803241909568102704430740079647347318e-19	-2.61710630678065586905623425586611989560902215879332247719751330915940616111895319388206007817180494e-19	-7.83786336390357501080757697152501818311551774009208449618436174164102951575084632088430544781098072e-21	1.54485827447397983878746449206563114003860796538176362193838693904478881430549999440172722094677828e-20	3.03127256016951366175101411862775025630269458082245452564209135577779828211173568286288869014199776e-21	-4.957016646267336220342398415672464079134707788750477394501053455421612569095491968186701697087117e-22	-2.7645435592672946591833902144441385002933134414276314429782524210835339633472173922933828630765562e-22	-1.33965747797314417709573600937676160355985593673314769395023491440651487037980279283050039490050973e-23	1.56707943426294080978960097745598769100972520508269842849045184876970455634569920971146916167124365e-23	3.44393169370216985471509820486626162011541928580859537072443952450802890717909922559117735413410997e-24	-4.5102741913071513966927024237996646694981168737066820741785081659099366513323171896662617493407925e-25	-2.98212029837240547444221763265847165523728259465604783080228659575225980948890347535856295273124435e-25	-2.18792956113371609194870019899473932528126817198745196866595546680444376412811499159915182258835492e-26	1.478480904307417070331175565109746531632715778079453576874560617155519120581212061479684271542728e-26	4.48255265913143686130138963086446974694246330396536450461184273552601681857369312983704022916684998e-27	5.99601022704290225716739649863772821590872309304916931417994484450480953756993706578722221133063128e-28
-58.7397940111486847706441751688646264073227121463033245428792485187651418577713511724503396171426	131.276824306576694275927117955442918509262670060687877040719635905222153305814134118739302736827153	64.1269611507403063284719762083747463881956777571881596657871343134955794529986330520843030791810238	25.9960180841650249348570899121333006214867794276280879643622233990781661173866420785424817992787684	10.2350048579343767616416558685620775902238781987191521833543281715441116312598416882348413176573248	3.9650693810371112410645461381233646437561013576600586752452984849418550462875189463820356163703687	1.40007188750733476717790769570528552697988379909740558726961927887068228107598298513213945098719537	0.390980821511196403957751531067214931087842072743387384978003266742986484371509386076408454576692334	0.0721029595450631427435994171039233786504085696191414865814112947714312053915435642252439923335279397	0.00442835225554971443165013101162393885848476937109047774942146619401355594573568878379509793060510289	-0.00166626082411168616538437618201107081244630235555461257905553237364456812952151590794945293068393223	-0.00044230251349820402511177953905471991308695003738896027734032547757897973957550557135766082951981036	9.9772878563564720496007618448690456870773473779422708076560225574739203297869057650391939424630393e-6	0.0000239348110446789435193671366248315938615810583125544742078488049516183665189461778508973116799696396	3.20072666969469163223803204861254770738491969134865849459723565627026616620322494207052081332761456e-6	-8.05300949970146182835605660222388994326899615727297582487957092428537247702699524501787570792880083e-7	-3.03934190848490682827485212448750431881498888434981256273063435584506374792753179134358940504595698e-7	-1.79251027541553055273917502470450739829579978165469770702344738085221448602334523567623828084201711e-9	1.72110473279541651201779249116676812779066980618227608648668007708784150148991544828584995258960172e-8	2.80575671206157888023567930576038872588007065062420324540511205381934580971469635273680787392822429e-9	-5.71634696236972109576883443859652755096803268885391755118126689665316292467183602756208814454598649e-10	-2.569558106891752864807864055575586279788028099281580971308243313196821960073210269751098012574956e-10	-6.43609037084185578434670764505848362323659611425069572640534390955301019808481853716543797848835305e-12	1.44863540689184620576634159104718544022152194489193349830491624643073039132931895976345293810032727e-11	2.69740123577108760939733351563643476986935670993611091637773899779816753127285157746014373282871793e-12	-4.54986460382461967085144907619835459610899968308150354552015585189370321986689745903388871179337913e-13	-2.38616615786921306667164647750421791003443285172599356559499605608246784643714160682523303875202068e-13	-1.01572573125099837668624134033966708240967423598394220096900050497399811202929329826050370511579716e-14	1.3180638468236167301170809185735941319990149797130032663320933175837235778573852608298093958834728e-14	2.75612893776985373462935047516146357826291281973628469191930639708663809295023904538086217933902178e-15	-3.80430311217207314057528836816675955102328120566636965085904421544658903949989925783237926394530638e-16	-2.34696060503533123515396005422637543141131942310535961103198230855577256342584932066012139694620989e-16	-1.40125186642991750071967219972829535220534235870596493087239939646727757366348672105350285449317441e-17	1.25767467721807209484031764532885290245913468651450378392838257203272562335460177442298084350911435e-17	2.9321288023431787098321344136162434424407767256084532968673887869458412062668536151752560007064534e-18	-3.23578408329395347966826050329945503088207573800682735357025016340371753467457716379876060733821625e-19	-2.39842592388314092338100909709518711804064414166255716506437016647423278140086062731911024566367578e-19	-1.84087514361570000505110862267785890245433277211791237627906517308861105047885831742916949322626635e-20	1.23785614395729144918562453426618404406976753420867376077644533428162962366607921552547840092903923e-20	3.20689973722499017041899011762785346769503462883699297981118367544745336531046938427329447449413648e-21	-2.72878591667611851884608113758077910160435903912317200867226498769256080323583314075613986211171496e-22	-2.5184477253522394619295704276431332967942312341965510555089456324096109690279070748039843774243253e-22	-2.38055390980042193162160056341636187653026755296758623886321458682896831029769458985348880408864945e-23	1.23351726509800186369083695883808251592940520062855097833034011977677819077822501049451211500433184e-23	3.55860053041186149335037190987368836507097190707422026241673482985902829557813902741865767183393304e-24	-3.8523455959398329620232904698227903714091354850418129928065000792811993805528858890325730152133721e-26
-415.1802030248019304805698866331851997540826835381413790198465848038184199955912515323673134666213	-353.55822159623334475627837058038976077504117761989444110974625491968800121299490054146289919483	144.8164205972786325836990408693729659683413062846895052171568581001938258891407391784884332753055	148.2099264600210204900800679074549287158411071996189935873273797982563191362844802047439481921369	99.8733334275063264323199571791532931940592868021183756666748718746074189437713527255946526737413	48.2480369105253505714418831046718933285990916000404439529124962268527241308271027693256406712986	17.0294678688674318838950113077846425593467029517576489245397217803207376855059050697052958840937	4.26783371477474490550557001606113939755414643138665877774994309442342330934112176023344962127955	0.661580889562605756411980934983923070243660981671655686276271287564182364121494182565910016111212	0.0184948995193745156661682089351025062091311766315637730007007651388186175164817154365645202664194	-0.0180929748560081884804849787228449074968583344126415005567855874102658911551409931623959123050808	-0.0034476833774381286986825443053990534225445829336344301935543555632711678945133688396091021247516	0.000312783868057972472218104062640634336627820059732118260835491406702016515805377811966892244684134	0.000221858544176449679834522253130306420584681829595785943583037047321595116616095276554690596293516	0.000018221009793761409686521289405021079784670297729029907038726046369776507226031298339865145891541	-9.23938391512978086125146280368295079802183491058915153894443651188342192618651904258632663017037e-6	-2.46720697158611414872804158447984811829449784402922699907658586809971862276845860267254089127981e-6	1.386100291592056763950560795884442266495327282002257540600229794036003777348692491847286708316367e-7	1.64346819837413322541900884939100300313953773988582428594985137543289800006663555560629567932425e-7	1.7771244450544856251503632651316545203500269428516020128146567643036658628134990508716532881368e-8	-6.91042912426576405465306034481089648772371136082409898015501439071396170041660266045983534165836e-9	-2.15289386391804965768340967267102372215036903056789422171335582097509565010570527704013717966779e-9	7.42147859059052593952351671274123723119588328315154621552551064191722325979517704512756486686694e-11	1.421696810846349086071513659555145918773235314555757424166251366608854448472527568981810256358372e-10	1.81228102429649511712423460832146666796175897024948290202823724890810011414123173130765776194458e-11	-5.8228204640270513277588524435167176590118154427121711946212156766572678347282826010178612516302e-12	-2.0488445715803912456965389823534114959305005809633099471535370177850995070497247156697137077993e-12	3.21273478539736271206431800164808288425936466713747032025046269067497958679103395648518403837811e-14	1.32653882734635655468549283663805536634020176044842888288392776755354855551322451112669148585201e-13	1.93500281470979025646882278810126059120401145014167020479097190636696808624158535926935554161716e-14	-5.20063372909562098843331670149768129407698196856986258363207719079441248644713048491813021788983e-15	-2.05861957016235267835082521700036213980647185866864527843356773059002032462650406448731858514131e-15	-4.6238572117137206112733995399111750112166991944695696252944730173690005333713390018716637369191e-18	1.297192004747417279084697921696407902643331837814979564868302764305202147600650758852247253005689e-16	2.13521423576877543661410534421534495060420728625175029384267496993016267234107381053041379822851e-17	-4.79777431977096722465684150961267166718723265618548987774818789694150689107804497962675966309961e-18	-2.14565716610998965650607836520221175055408917748575809596692009848481402009344622456256697717075e-18	-4.23069388803896540532784951323871703274010165054557221560113402143671620687963725564774420330908e-20	1.308968176351600052591831173967041785299018747634697217436883626603342854112504872523670448548194e-19	2.41071806470927947073270659791466058075990068532823043330881025963954814790519072628678940546787e-20	-4.50061722900064437493787249948899829225053692954533495928372317435943590901922248863110000713682e-21	-2.295015895049555759559242352719662830320909863752498941901257969812320832375639336296508938393e-21	-8.48538814819500630445846957817118906276271656151799293729321139317158998534783878935245395252823e-23	1.348337916206866438954143605525265638787572508771098893528960567737000094575531100173943430178205e-22	2.80340799782755665419342452400340845818899742832441697831844158995210209944641241721400672455259e-23	-2.8503837803636468964403830954283513608018072483396343746322924884762363509224038103343083294823e-24
18.209747380146376550414859415131237911975965393858557413215528333932800723707067194763339317969961	13.2295340020607445605466341580308707053005754827910070558924006891068533109867065522885614551836966	-0.646784039488796738208066412994300353048267610020438709193064182566735622144986500041347686327213217	-2.89009967267837543276508651688627324475803648378777849047645536623010370805450371221225802957300502	-1.99245739484957454711082418530956399923702322020732492320484969447781425060055670233514243285618219	-0.828612936839338908885473815202631624839346958984204149156364164157667900233203492845293616485482406	-0.228479409868727432519471724659513983972315308183630333495536355537549084683324679342101370088942801	-0.0384286662577432027862899206575064388568247213971510150516165194479491265161508320225458640917545945	-0.00166776687320300665743294181380151645324237992379522343974828359006621581757624423733054044338895828	0.000940388397166354966709865806887350767336042888894352806865163085200432947061060862616540302824788316	0.00020749717524101867807704443621891206630674499531234423050087859013121229484169502170993591283396414	-0.000011069475384963467598327355845125540955409583597289843800390568883909464391539870941011089231588643	-0.0000120428515534971492600688154857135100404277488192284737327175350296399740741890484697187042679293324	-1.32352611910125444343347455771352114340982543917783525006756371190486395453751705474241663350080744e-6	4.43531579348774298230404997630363724059093421216167782579265136982168248454135535266944122232316249e-7	1.43967356930079729703783703455527134700676184505759707801802780365668222685053096873876958016596632e-7	-2.38576690388123364107153596511884183801017700321661649267637679688640080730137699857372357522388509e-9	-8.68848946985931600928539613973278470980390842826977909230082389724284701863741094277685815171876205e-9	-1.23898071652042916201209823144309381210007996126431603557505061681464586241956698883293560678413501e-9	3.16771565148770571370359780038030187137973834097472970176556401697943557056232416272590512275133537e-10	1.24313823331008870573827989260342977655602726248660525097098363942504863995262528128113182518620756e-10	7.56268991787710995798327575335014798404768468270012493786476179800432312514158235956809827371067745e-13	-7.41114440880996620312045100239805397334678998756305357863352397154648601290855127729890953793065433e-12	-1.23157232485386457100166615523427275111062368810912956737693673003828409884414644035164349108551256e-12	2.57252804325634516382691996613736879480180113646567961127902967653676931108571034865046424183378689e-13	1.17261328174492697815362493300147694387038593684163613216997789684368252922935864009863729591756617e-13	2.91802848958332343981236936071302100488377566034715133423790681289344802022953538387544856916004884e-15	-6.8305616601423548481975370026256295225153828757446862865229992836554617245344498420353862729027935e-15	-1.28499489393402405413461828750751712012817829460336375495416639123678795847158549871480501080966207e-15	2.20974767940119279522110067272281150841277733178194778907186674967151560203003880464452925171179414e-16	1.16728946788580696557596435262883894836651622933187036932370464828303101479205044610111908441158407e-16	4.96249961819032509400273774325042115784483422880559264839011924960790032659702558844879617458552857e-18	-6.59556621674664285569186223416447644252603881278280176025036859877152387145604643856774616724208203e-18	-1.38813143500040101891850006262375118618616273986308936335292859325152874235573430556734817152771034e-18	1.94596742770561465459799163305510077089589320954735649882365807780713535918076866077733851473648437e-19	1.20480851485851989452337403543544641793567230576315090312183370411660362659260853663292694407060336e-19	7.19056080932721275584516392109951304255102247427094021603393368911196799146838132274193335180874938e-21	-6.56580401862626368112181184826904687840621333268919827533654686205986714120598995526834756345982314e-21	-1.5369446151181068541550165417769794718816104007563960474611340731384506995264336352853733527139367e-21	1.72014000808493477563549993625713296745386740901864931827375917392392877610395276418348881963933877e-22	1.27557752623294997347958511742515214024597021515726877467591185601479759924919456412860241029523205e-22	9.7784924054866530221984359484074368094169429780360538035625850293456064115616567206578907613176605e-24	-6.67507110587773753469101619614667837354575041257956487660859598388030242870168898508961129439043388e-24	-1.74783538157103324539904113355268976375588445484410490168032077583299279487013447554268496087318069e-24	1.15893919679614718196851511982445939079200250020397244738157912571310633604016455059054859576746504e-25	9.98232585876928198781866530356863180906313502502651349074064511114038486282464641733835697909797506e-26

==> anc/L1S2data/c_ai_h=1.30.dat <==
5.9189076234363218084442764291182182706067660891436282928132285176749756623433397336037139458034893
1.	0.35077087907342936499754968885859999274548286945857111216779803187280849936635752055448162292564057	-0.0260729871824061995349463671099178319170327460231931576807140621818385855517085960628416578358848775	-0.082184063146378199191826297002292349856414617423148805373453304630829787057119310262294939976046337	-0.050606447644253116355122576718175626459140780536636973578941483526571241250883868601438619936650514	-0.0187321499803848221828505181470291486547755035541355003326477672024740027032545919862284504971773182	-0.00443190840582768154619124448140479434331644781291723906718597398073706952734290229388986324379091308	-0.000531549529568640448922998572674161587175278677372018785758897147615771151978402973708697044978416308	0.0000443668984845307916585088865655305495123435840761150681258370011009593558071444158193926826248561157	0.00003035915487847636239157455506086295320505415819373540916087991861573668022406399636113591233564764	3.40168906718348013581619495770895336577960140251874169060704384495523460026908658139559944545698919e-6	-1.00292337795022489948214371646273799473134460304175719305042905001766106618240649818197400500340206e-6	-3.8485357773219299910476128829631048322474971496878821206503701292651039056295489176824513042060144e-7	-1.32259109183963788271844925601168647138229201020118455659337637779119025148774916752843453831842218e-8	2.11902921802968601242301658631813005849295824085255394233817179284546907798545880744092881844220815e-8	4.87321035393998364605302419626339724570363904966308333711456227623850327107647783301730865810127898e-9	-4.30276550032615461105514619685478645641349743166150107298016703392148353609884033655064171949798217e-10	-3.99223012243101091992978206709951603592375440130439303432433661668151006539395598124712245905057117e-10	-4.78804588461414155710781333028597976448237725469740021803574457578348741139889866110049977339986119e-11	1.73970642181302639911997742291296082140152790471679463434959973858345243097232093421651616129237977e-11	6.53905210939884589241364066591624545729590184239086467468676682716040387413506523953959381664789212e-12	7.7201633065469515133731029390658860640091284029353612616209415653295086553133286977382530136835702e-14	-4.29960927236646430440808028641323084020454197657945022434760558373457188907908187802467746854853363e-13	-8.78977918969110680204743946419998960341239599408310971356223192556376505503552176353333285970432731e-14	1.26667990959882231959358572944627732479581669189782462289446786527704066513710994301008977609931122e-14	8.5193650815322838587353374793079068951839408632570558517870603348967998859283139907624402977271382e-15	7.64692945147935391479861869791945090067173369904059806244092026462214629240012505615325212706669304e-16	-4.46473429911051254303782663917848689561391979914569536106173283095646636393694576402245821560119894e-16	-1.3999519841725607917976973239766484530474001130143083960161134331703301811275233946332899714903494e-16	4.2409909093175281299039812789471601152229620183298068309436508205307041764219799703034828245052784e-18	1.06970973114858540711500114422379751615276991575227884950686203742039503780231065303684605190151076e-17	1.77925395769300395452419712346218836723557500962602750906351318233125371877361733180302234509801631e-18	-4.12839215254249546465508849621887275315939950330754602643760482352128232625319454444888876157442627e-19	-2.07058371534341341549810719997954615736283312217831248213238779570668244984039492441573636230973996e-19	-1.0933578800084871995858451183543379387826964805144370656131202440226996437122566866550278430892789e-20	1.2675411269167568796028597706074688400636307913388194100593395659864184062892254435270695956065663e-20	3.26161733859461949181645921695842119574675744539714353993740864895499954549685502929894604965085308e-21	-2.72597927850545794363708412659575858877339795801162900179721256690440097801531058255461925440588193e-22	-2.8824377809066761696876672360134486985992343281070060015736748654702646846073663134224530973004888e-22	-3.68357367314739837225348031977114223210378727130137005912477583679135977782987423610166698674781478e-23	1.36090133883792650570941116161184613287798149487447218192530400630628273625095182672513451830229432e-23	5.33975007772293501753098158366972125758134498874027416312887869987476127054405067751687255026690362e-24	6.21236498058765165521330476427531803750656350226863788923969402342059641021804362330247646719905766e-26	-3.75763406182431982713782069421589703587014716260927403811684423152307945665858648993107579859197931e-25	-7.84700593157535820075013552767447874623735491838267148049759252557351426374530656744031117762192311e-26	1.19349661912501894783039976381879279124526231575374564736304442543788578546222225585266758797150462e-26	8.07205130611609605069188602870112559234055852944362158921129587153523250720579631456666757956475665e-27	7.11188090770694271034478326152905602778962671724075015596405149249693111095483897673608679032749825e-28	-4.62409917561835708965933017429296136355745654101658233364920699341490682987229424395221077492004193e-28	-1.52890445632271609194947083984285567236405528985370991941052224421112039957452789138620722118765755e-28	-1.60054058946163317415741692949587802572367461024047006787276933236836570880475240629797042919251866e-29
1.69	0.241776967746781208912341099843544045288968979863640043851117451379157178279458140407670939226940262	-0.0681585685764015028090912655254640132952075971864378285617849675606119186223729029791912564457238978	-0.0831525184534496044005083691785661057361703808200608026068736467911496489573469738702283851031185922	-0.0382060026946088203410306359758672543185385352676389982414193347470475657169856497366850161813356222	-0.010421517874056380814842721319397412988750356011292884579020907741486599812649558921278940087146587	-0.00150776624091930021469200539670272831651463066108473904696966637688400170915997351764155965113112632	0.0000472567186359610488828281862246594283292722708176613755277733951544949144298056915597549330226736873	0.000071685408291158871075046007300096454445954593098782311149742636609467523511293395204038315012814538	0.0000109929141644696764782753482241378226274318588712037061346351994862034220124885738590172740301154878	-1.76208908739104008530553643468169911345908040793480569277843062339618761839161950998198952822281872e-6	-9.59503207452583317182580510505917592344623390678852404154485146239213412474686160526635849254846292e-7	-7.89774801661205433173317856212093800180143165010315116242640374397955399032164188375430338784375663e-8	4.3614982449035298634489182658127047494753412686216281665256621490335634790256509078445355727927599e-8	1.33243356080931083415793659564270080049102340832253374295220089745937339447496189023514622659133835e-8	-2.3197106693969624717628371658702736061609430537188118566948846550774539853967699646938272357277208e-10	-9.09524422274282981376306147211494415927964038892473928837869249436676623287815081537205197172456112e-10	-1.5933369463024858770137304466060124281666168441462040163608614526856117874066327896178265659414299e-10	2.98003212172236360603464333898165877335350361888621789055803739881999314531723471903529745762561499e-11	1.64011048995340888488289943259068894279597341193596778660067299686336484463670700320100429949819532e-11	1.1427811705996245505535735583595387314291262104820202674702757667651455192291262162061504832641223e-12	-8.94843386753714157534901908780604821376044037311649441268365232415775137962783148004436253421244568e-13	-2.5068131479877061547975052592249538838108360464310747624886083210394162828137346208390171984541658e-13	1.31532026334039874829045348322516773974287140166989212883995358409746156873712332807018075185048567e-14	1.98711480733874672078146697551889645934246729312148187179009375857983084319189915112674498948546952e-14	2.93244380595841339961464249326468485653675101069107490569472302997583538743064252140777468381752258e-15	-8.1766877406740974826203183130070641967533743151339475149067723629152016222360678901487712713381115e-16	-3.6399835933000941202312509348096662885981766959993447997620579500725981355534093058061765865902376e-16	-1.32479930797595203333911809295751049320739107027874929486735914073277429170860102186850990026690284e-17	2.30934885316461530020453982251387480804187195287008020386219333829006460068661827978657365094792799e-17	5.43422464829163369670038025457997624499393291558194031718834579347178777670328712347134353434546635e-18	-5.79374547586727116586584266267439369384814508772068970143721612022316834112539744846950923738797416e-19	-4.99768812695203695905159823596419450010958645272120369313607530271389420233489559485083652672445447e-19	-5.62923330676946974912081462081991742736600458798360509278824859765664441052974749589120887145738034e-20	2.47393238134971471090721021960998032440198672437559158984115514822275336754182895823628791028341587e-20	8.87805728082443275764523279468514023380157557799595870709351833716716681473459162248607112657447956e-21	-3.83769012052501817587664381754411177293061544552568751436008051999302422557741844061946279650251664e-23	-6.46799090531383708031727348851695366338606038098352379809180435097420940708917486445572891344289882e-22	-1.2415920198955658157096741795696217310871250145781576347851245534146508501453838808213067780271592e-22	2.23705563030812520101684956621498163124470441199454773482203703732894381592278401413694835278239341e-23	1.33882495147074868240904468715741298323300471731098772905092323071853551664231490169090328466479502e-23	1.01061056999127276857578106988224107272625857562735758525519966625791922042511655271114219555995839e-24	-7.73879230418697265459538685354600625988164872456223283020643575994129397289508413181707981509556656e-25	-2.25968204372254369021485034694523029072710214716419411485340144446024840515626182939968371392526216e-25	1.18635521421984919174427134989708800828406046678919966177277842974708112730261614111968563116572073e-26	1.8844801871971681856890493817924598287653493957572483047777517017505579425054033843753759635225975e-26	2.8229155195845228144227994809334567583631497267768057470652532422344824638995741457536461828249289e-27	-8.01101362061404436687681895469996783980314966278335001616315250410075022057348783621818211302353623e-28	-3.88459465042949943675237233594236092529736309146429853688502768414716858778224767876817023584495434e-28	-4.48472006535401034774749227110911817872476908908737153202866813453563286472326341452021718046874021e-29	-1.45035335438696471798009959314618972125428031686578151453069619118725361703107735725698517422941518e-29
-58.464917337662752870088967273401892860711933535841488378747147401990731684406945382927300202220216	128.965383217673905793832061959656218974644536238541380510965463280023196504295270414045614177066781	63.1742558371148688507149136540103769971332230766275631170498100989853954904511435733347215381952298	25.8606030772276108258988041470249190819164343584470708400935901613818708327476515708052272179785102	10.342347515836574805284765314503977196129808036215466428419369832488959432732845157257271011760145	4.16319676592937923797190965901074331003544844041261021628144616322197338075752462276211091573852751	1.59732186586312614781708403457035203608785771186435661578215057493792508020329013654432326496927281	0.510364172674315056714213827078738893595549750251716210965684723876567122480488009778007005741015484	0.116652322267131060734114683017441820347091256320865667945805581274661503410883713763405023561146389	0.0136561756972607237835237904632095499393815463717570275488769825771372919573153668639472909089179492	-0.00143806443336392909617831857104882478955375162200630492659030085414945999149462962946162643046265537	-0.000879597905096818651574685518413116954945606106900931971352928488689639141014143281391595289685287664	-0.000088489094717275226825449941780540654227539977499719597973772944059911032109502164029392248385790355	0.0000327660303914954731696480394963275527770033018456563464300936405900175583652344090970606347646932699	0.0000112984669189445974144362418959230291439612896765998501251456750998742568462609255648028345843706524	1.20063342909849371368909901988550263589730345757199420306505074826765579595063573733991220252809833e-7	-6.7913917719269191621907075894531272304714729987635453950154369138851037708150010563537219440207415e-7	-1.345734088008672644593402264554892731476680221387336680487044846329077029591644761056294008232523e-7	1.83834003195685880098638502034234260817323935518627858710081227336796457196154445919419389905977399e-8	1.2199769997465037118745651972029497731226550839668630509238522052751069774594773432873991007088975e-8	1.0899236220656186843799382183596713690990374505612802301174396411709803576534371231879054668343414e-9	-6.03067282539667815526657282884151745332959687920375404783193087810623374598917795505980098409805535e-10	-1.87071160508913001832341526051457339816881645530759441953314429132532118894029064084186351508403064e-10	5.0928224402727756696140578954151808560910327076119570558768152744381561604160777127436065476990238e-12	1.36533250278238196974393642750766173816344057433337356262430049859266351795124474891963881049166283e-11	2.25859708987240728302962483836396562479701995556049544081040170383214291255107164180259892015748563e-12	-5.04452177807370714927814026046066589876532579029708649699939123591907450450247113002729735783434684e-13	-2.52458335046048514259277604526030560722872269873485079560573864477657193639501073012941197446435632e-13	-1.35657971453354880945327321402328252373250693894728708385973881053710858188197266252033207071970948e-14	1.49537814164524997977391095822020510337566286272236572224143423493124959576255420411137498162349664e-14	3.83230983469305465924423147428123743111250832765554230741118217564771770847746588030097075309990302e-15	-3.08090325294561282164351970177410531128896025850801390300962684461502717952262936419187098419831292e-16	-3.29324345313368515925599658457357844833454003990780301079719662005139802506363316404759355750536784e-16	-4.20904911323688668053447143868458771572023040668722338382792148217732278719702593666550011703030378e-17	1.51520473562755964418734873310924952669080097583948732627485497506668656055731924734843948922180651e-17	5.9354332052047938517686240147742739669682696456667943480630653471883410489282904049494008029037485e-18	7.62946165916246681215728549086919035387411339205624686478457771387186811942229888272258322285212782e-20	-4.089532861779553573827104352981396414824389999362313307835129927036309938531484145398536529421804e-19	-8.52657134235061841656226992288358309691030803226227507488933571281045671808699530393483455897978735e-20	1.26821692962585581537082566962046076370350868598143480076282077293822598949197481945346466322871348e-20	8.61083007613521949228302588751271584049955901195030861841476381053023838571159563785565790951689159e-21	7.71984393587941065473893386711804068703061845957162760183571817957020350954271646749803848839954612e-22	-4.70336971752805911812213865143319788294181830441825128158402291061333581038670697841110814617991098e-22	-1.48081285205699137208719408137468972896280486298179667651368401193675431916712724179283063421623079e-22	5.00866722351065838129468281854977002834740600586251898279685371814604917839531757636959440019962476e-24	1.17327315185538381003004573934074067620503533051924805194141066414987232084858135711969080212439804e-23	1.9438267038983449170086025716618608097470665728768943038614513977755932536080288846178247127741575e-24	-4.69713834836871194300617237471060953228753905741856286803619103399581656226875586160545939839582403e-25	-2.34763107758339796617665200820059719056497464626913542645734628839494293161369988293985050422944925e-25	-1.29246339892397166239442689105529203020774417212830204717953537574712698709345968125048697719529607e-26	1.13767284495304661643536482675109046775957480481264161578046566773556078163944308335221090564980473e-26
-477.12759135901806718939861917558956514752860389943537439745176922474041387489486434145924470127262	-411.5490843920107616106092189304665553817598874937480063037268561887419113205201741324389438440849	157.0031834376184681696545563377317230266021962921545234140888486960970327337053133814055230826279	166.7377121376995448864729629076704230527899167546522733427473080640364482592256514711059713548988	118.7581424976530721021855959972613617276479840454812029253992967293872749310778122769198168959077	61.8170945172597357296448007668374071014724125670183176080278489861110972607168282019382468989268	24.0506726724195253713026136995991444421453256682405663129129393966337357941919570502042775012619	6.8766071105776995438029903271463023842347596319818160445454566627775747448635960304815053346453	1.320768277708145234698526626733709811836464484749325676268399958464258495714850832888200059818222	0.1061618370277854247158881496500729217279352399394124909609132282350261328009059351752366271450897	-0.02501853317075592103036203617973512913802159523633581739528017643835821030668161962274640430528273	-0.00903186633032077604314361495019770002988151179096889728983275016040599901790860157435801466583507	-0.000367779878583108484641570960877183142451487157910588939577066733354373882776107494548974222958991	0.000432689566564316947528202373233754722447134692049699197974297823042890311533281953598365003862008	0.0001022260707326417290779719557113428065079797826046750764202105738130720788779307088562515864825617	-7.09872635104871947616787141369388776930438386633746975112936145593202371329164290577575684886008e-6	-7.6929399298032884827236165994237944028620835300575188955438797393252283491501512319302747756017e-6	-9.93892291752591250917488614197452642257684553321189911903211961681745023196373199805838579046649e-7	3.090115728633305977899333671454736629021760313357611930347000513627677738691384658982009014424185e-7	1.230858281796108832788986668153593795367259224911718240585458515689096159209112628154450125581088e-7	2.842895072421756305902865955516939323050292726734281095866300910765048272269335677878096499455693e-9	-7.65736195747684213051942517751579373756283980980725708133637153018502245218073860269510330452931e-9	-1.642434652870167829579836225819423162286518218401932091570017317988640197290938013114635958923763e-9	2.055293991498577553414346273871085537931596457477919952486965597645820814514562527542971995470957e-10	1.50885899054107175759207081676148298320902977464994044533449075377060643509737275920307044749048e-10	1.473736122354693654159140954041679171818137393320397573926226886798321869095815512361262937055069e-11	-7.561587564404240702166353660660141534888124685449955285321184959842487843172023103333899859043e-12	-2.468536733398104680286532482303079409806618030669839294828009690332410879224312543801049317868921e-12	5.098637430739661795332944743835056739768058792262928812445505971164420762926157815219342416179661e-14	1.819789289349418655772476439816675133342824015619858058423173190725105478371699247717787344419375e-13	3.151629395592985342497092498037642022277386863183688059611478221679493107724502303562528198967117e-14	-6.70094142850558708555959003656242690088067377142019936508486375920473230887045347429139475602119e-15	-3.518448773804000097870613215571463576882639212193519121299327728336574572449035667045774772443134e-15	-2.07696816613020187986195561766811744725873035358855422808599152449090685351623784942477495659678e-16	2.093121727699036536005870794712352632302248810014272067233284554316861426148607379093407137599901e-16	5.5443501046467365398388406322701181038806774987361114648188102153612326949591304590977144934259e-17	-4.1437946672816804075150699181393489122391364539202327656554629354478118561033358919640075880765e-18	-4.77173360493812109926292842962027780166564165294030533540539399068006096343896520653299463825573e-18	-6.33564205351603596377033753026062673367544639351139042342678148527484565109376576280329279382764e-19	2.190781431205003038989450749599401624108971762758197087350102462887648757481668095530906679250545e-19	8.84249044196083890912847105307906222881731955259110144664881679419501618388281256187393104486102e-20	1.497732895713098260445102210477233707939220494691533556609548461055355536829160122101857040974523e-21	-6.09686074691825358910814499890001796735550278123714007654493593285693488222049511558454197098398e-21	-1.303500868147745855269259462261065640028557040157381669337176806542525024838844202299674054091362e-21	1.8642817060244198702645533563389386239388208765615343975193248527186621009410620213657390774905e-22	1.312949173405628357558599880388567586487945762858552749007606714505314860594189475993100167426723e-22	1.2241525858189394488949523372669157648110490448703747086857763013211307883916340062664799988275e-23	-7.14993583122110473000251067983395303094621876409044415765093047152359804414589593611201837521956e-24	-2.28592453378058049333415529794430979453624715109118312046387977029432951826047756848704796248682e-24	8.45676385346541463182661936665590247222269250349520539589346853766288482393681719713255646062521e-26	1.840048035828831025111518243678859705324529710371101788671296692002269653197229481286279274946922e-25
19.4761875391044644468993001018481923522789832992867282392802631968207669220759783882176738335659897	14.4991435689293067332163636814522120570235132057647297177433318459153202108031655513507437492087848	-0.343308267787948112029130756597106198113980549356839909447731776865037404023507897282496671734939294	-3.05476228760461505042095754673358747785454963616049913448700305845613496958240325923651571781693914	-2.3164881505345052697024707065102137157715078437669012443697650995578384124222979370397023453095902	-1.06798909773674464842699387488710258652969604705529220988551710865383747587876574442308825293721966	-0.335894598397369185221027865817889232738893371035830643244315664053503842264763062246974421139555277	-0.0691843512550223124557849063040117557382478359399936984861959442593975180258390548726573423051100487	-0.00640318100197444860765931557065246214847560530492556253737948219196681059195982532132982943812905934	0.00111991873940928332829443185521008098631805886853123770992470944062196066272302383399727896629171424	0.000471945679599756217167508018844331020915365621330009972866457125029276151878515746244969518433878446	0.0000298588776834229770764955947293300932163740969718360219804940415115199814705303476484338601284186921	-0.0000203007066734618572563091762866000758875622952049082343797208011117945570805680750954508332172852317	-5.54493725077959240539288886886028795836115727584251947319621881928912521454944811272526057652608038e-6	1.77226228520852547003335033130028578402554710776409348773394336661367978583026687878974524835998998e-7	3.77298045499411476067713973133239804773119070762861565187192943860932192444146511175593401830855702e-7	6.01904221087952369430090780644804658800433343458903057806178152260447912692173194906723993121853613e-8	-1.28909165473929143878556710591778762851592999057178931930921832227361105611761971526468661764755384e-8	-6.37192699831242004401475356689028009993769099019786746913530281903147633457720996551452291150004624e-9	-3.59325805355704989981453692694556030593095309201674587129384668695253749908784451587022475889933623e-10	3.56038973535889878349711723229297011468450480622092482441159404769203135812594603961827878691132658e-10	9.19439970021275948097124548717187395376585221850243632344028363252017594445355667444616581419070178e-11	-6.53595047195900075722911889892484306635297379560034701817055766545344700327070955020032859618346553e-12	-7.50870981338734720669741855583345670695190079401207958296355348651477588089978893850212864556097486e-12	-9.90648764953206310990122125728251931559675407438411218222747297609667830586222760412276559398417509e-13	3.268346281416372503090174834623673517150630968985449450439515374520719831314371456239945698394625e-13	1.31368198281142509617315870269372309796288655979672293225267608387476186901714929675117202974637868e-13	2.58486333870017235996924611958632466534681872199201923059925696575452086918371165817475033368034641e-15	-8.66926167869636569632625254439296154955033499631713914272507442139219993392908918223407370141102741e-15	-1.85611740492339824464078594266258538512810625226171361565093246357446879972446841394766426000245003e-15	2.50371106633971753058960984910376228045320148393936423636276124444439300312094417832242421157276532e-16	1.79467643927077585048844210831951619087085997805403074185721650800928025167850653025213394453247503e-16	1.71096572261740056264878516078693107536562774962171200562837358056032446854606354471236345025212442e-17	-9.4138373254150605129087278451349798674952813480298158905006827769528867904817582367561159983052456e-18	-3.04949569634388793595147202722134143354627799109369985579803407370635888969563975561252177992200578e-18	7.7739981486768001617809683243293616593138674503138056391466171120049480789299482629252885287590287e-20	2.33321718534555922620596633252761038890919911583472145123643770535937102892724790538216032387032246e-19	3.99809248232743109532334862721570922293231425875111909438993639883330052748227099935272644708029217e-20	-8.9532141410094678451572661689030262751760635828727034053927938164980072123050497331872786654628363e-21	-4.63089351009500004530744343314823713533341360568468334196280804923134463424759917642361983192744255e-21	-2.60846276357033703349319973206066837074596329942612145650646413139829427490989177405000046835006843e-22	2.8365559576090496496713172570608847184602623932086620173043261159463198503224283165404227401143849e-22	7.45404545238469023295671881856551786038439921001077241491187762901744693833187445247023516473984128e-23	-5.94250027167426167108913400905884716496030799498149554681254061021591316389224384345914078246449088e-24	-6.58420513388990905613065295816621610387154746330287136800059869557977439008642609674911552784372984e-24	-8.62317936688339185568129365524967982442040406319882607439686799199490559862731157901264729683321514e-25	3.10115961100459441778801612939058988247884500560172318023223610414720589450594210400736671238880807e-25	1.2366576972561225302614827307479158124617712282925861856902910918303183563422214610039500016258194e-25	1.34136179414632133039788030667250037856294134630008702442710580981742927310713028639134374160147908e-27	-9.09862226508943275246209741102050305525045373825449940593996368552209534553480314471025047388023071e-27	-2.11012369194965322054884854942867840776333829409572024098228664913005565357438783940615533402155019e-27

==> anc/L1S2data/c_ai_h=1.40.dat <==
6.1131844280478404959413973658498623778880824467294918281252505568292010616243286093096070355989341
1.	0.364908980149056424395199439811973490924452777275842951183608645443629661173813564694688334933080448	-0.0159611214241104061718175127212037823922981378295351476598865465568003140274312739214259633736952787	-0.0831900682876813243432533004511155272401745464760989972910953908188186106689300800946977840715127029	-0.0566971047104722259302640598391575727171929361109632141324253599143905317668074896377519417801906827	-0.0234443020300412266186537004725394441834474750154575100751599507432021473663780878174810085000310406	-0.00644139830970742207352262082535024979963717966760865823877454033297017925046996572977757846411454635	-0.00103812281703965736090856505929247340190165052109931304856396180390723763480646066228158639216841191	-4.64905422094316743203169122699155351725819878860823288121366550764961705881809394804001788733185894e-6	0.0000452766782508171246453364424336093938535746856505412722842332710418316313755982040617711676978044081	9.767389459524871595708344231220971709238072480877772798834606645397854653368212026238512617452686e-6	-5.60924356537209867722501462588307236452907947042158514464950628898475476079519547053737485791626234e-7	-7.34148756798477354835691441615637688764071526407918860470787810618225333684366245014944465505446257e-7	-1.24162065541314292085187264040334839698170812062508509673551338741819679086654608234295741202873264e-7	2.2370974903762302944240375412071568268955439897837478309361387104447250902836260410292449456823805e-8	1.35384319747964335707050626579282229527345586376504423806752055061073434512850075895010672451602772e-8	1.40599206029445743150327675746353890256475992764019595440727822152211391207944017657960626655184303e-9	-6.60247363612657364102397785511944291463034573069183117516601278090725168137679469351950207028025255e-10	-2.47892445268624537311117518040025943502518912081495746611063595367638102166947806226290906180707543e-10	-6.43067170007210374115013620411456461667591811734427669362341765028950619357497809823567320547157573e-12	1.69026432288337325147207156173439033016178675362317881768517092174413116309521356044316053419055381e-11	4.22684102000473227952979418787026869303445235460024803046714034962672033425818777817798574393271519e-12	-3.2888558890650905382505303267761069155078119112012713590731976205409925558876020472356142220381289e-13	-3.92016939551052452630593852901261283957154034357825508851069846296462983482081620717222362767120769e-13	-6.23750247041915358294456368880230784555987901316559232178817923159453980738173593654630180578740962e-14	1.59681071935090217506027495945155264155402759256401341124423651579763185211022733122993395575549744e-14	8.34458202156056009385803738513325163920483070575585475159676277296994290081668471054393075579408795e-15	6.39256957768999491652826811878004903208063693596041580009894127708494302758373946262123399708408384e-16	-5.00994771559666881430508481792098236865697175904838279889808860446675813532798785817382387735620174e-16	-1.61958754085675565382954161195964532905798826338045219136782302205990726742784689970006858791589112e-16	2.55954313731792508862639590320904435976491544075320006924736676465679793168561122871362945224000014e-18	1.32079935410123753200875657409331245910504839350199594825058171719968283036964088156227303737032228e-17	2.77506508318620321465042481277417365774444586902623688220644147548502713811978356805991000150658315e-18	-4.10256375370204279876094780571041499776733875676707619293930912910555478178372934892206443852620513e-19	-3.10891665822444256250311543307311094997128478958745086019672128210292563488382617760000156064162841e-19	-3.79213785108261633335531077557660072534064348645799151390747553960583343826917657335765340050613397e-20	1.59900858505119003593196264527825326369191664987861609885054147242024636484342447071500565782427479e-20	6.62495522170139709316498851205036124261466524274512065586119732219093911385609323639323343927869134e-21	2.32649617131363208694367345675610476479337446674329913259530476516010513248426784125258940858747101e-22	-4.74090884237193023651583271262276440820653119462378235791699022308010667440823360167781584896881805e-22	-1.26197841821663681614399369080297003024797509029513430190683506558256471345366164713654060159882241e-22	9.1615534651460653943739083668922316325346746546878129557277541857264010884977797530482219158122899e-24	1.21745652291516492153673995820548723268526717326884914455261858239463853202796450791490925695220813e-23	2.03752908098915218538956117585063893028136509356167416098535312965091011098455753313306266996082999e-24	-5.12437943060620332968943058042722196846767505188939391508597566193226405232910728004236290468720166e-25	-2.80487668370286294613185462573689332114023855429995287907528601636796646291697190276304824313658222e-25	-2.27417496912117369955664509470309252859365954458174674901085690868686445163127654304976334417404397e-26	1.74237055238705995206782047163912959994688929899819380095509948863532555148376795704915336821943876e-26	5.87147677719158077035758751053923284328390725975816343697589138726022064013617511573396998593530007e-27	2.97448697069209975109995892538719892692291078528845269443940890120908476131751799185124327217739452e-29	-3.745194219445186713519291806482946791264471331966776179995881065156313098687902562631946059213783e-28	-6.83784115964990884223511869016045377894480832619861484990178537430548341888812846362903816107579471e-29
1.96	0.307853791320275083214642205318451995930443366121398556144652048858133025504779512446652047981997498	-0.0674346933859114699908898118951840837752605335730767243899729878057425880741630529794308749042017792	-0.101928718242700367269574263929889650188801651527028755376878955637831965177450274887938319380601382	-0.0527889669152457049671044814406313743362649900651284522829951099970324937514215293893761981873886798	-0.0166581980420088977066509458264194602076179309169507585960181203383517448091536825510885246947591811	-0.0031086122598483546545610716228617529218667157709300954446840913977646154289541077156352355807408466	-0.000124561438322613201680259006479706576920339706940218709319396199710540140485871742078352739413558319	0.000111576470761377139167720654852851580690513217554112372338238764081043406708374899236407736338914274	0.000030176791987122410991690808770560788867001258806497884784072313043358803017894693716826734916492466	2.41728880541576797273769337872375421812978846899059202560920408440707400801990372622167021047111542e-8	-1.86688894659819183314242205097791483792436761362869665012037164002615703578926606565669697111752133e-6	-4.12484057170931629358764529356620842328888479679729463577651654901614152010788472562333073181657472e-7	3.43158129123506985888461729674518254523140571232237064330251618950578782625513228728769686456072306e-8	3.60575640394346715958030028707664208080957746125617748848591311800668512096734657432455716295155969e-8	5.58175082984914643890669716322745201265626330733605250503534868821498300857845833349464742477566014e-9	-1.33939099869334357800720325976672857849472710130657828531845515139548113126182604609556177293490217e-9	-7.01565846770026329679814442573610771045168014548439377739519125856170592380580955804089580092906316e-10	-5.78269542349446504170391229446748133946459031578893981857717784824116039499437629409390602832896005e-11	3.89519654104308924072494435873686078739762723609475870230964778395240494457551761391852422015028858e-11	1.29724717362679272120409585243578310107217631290685465392993934579076269840176121585534333801106005e-11	-2.87060400776022889077479473274320806640790416117150954475677252514821064856568854471916947008262059e-14	-9.84541472188142808550440772434501160988615700590164739855417905520329824782119059111412590036967512e-13	-2.17739724170880705173389074376716549437129489673701332967976006381038526376494360046039022706310447e-13	2.63274588948862708281628645157450840050073737456178519179176235744470427664903939462268852106857963e-14	2.25666330363903963642454369435877310062447064105211868740916525571473766553568788571624475220906412e-14	3.03636986846583288898119038864619557865889614689832864186015565767995254244176879794247451212269018e-15	-1.06020002973438252181227871194194964704057395929554517824235506513080458342179785594636074928069822e-15	-4.73600895434302333748536071262979693104500160148158481950550803934053896224506759545470535843833521e-16	-2.41806567902011671419279779490529732675977992741825146170178340154859090225662653714083693473336314e-17	3.14869998648213335991965331992286435585078316060053768645760835615002378985840514298724392948773529e-17	8.99501601759895510739217232895075159023831101850363853645449440078689609362640866543650472607577911e-18	-4.38443533089107589513108173775603037037857301118816733563199216485556213437212131444422112874873645e-19	-8.06574622386625192275812660321316276737818833044387481381808114729748263733734926839899247679474003e-19	-1.4796053127278248503796718353953159292367074467739008795688837594225405524203404047341617278923225e-19	3.02277380654957789878283755625308726825256433115580206915449467989623070827667173017404553049890905e-20	1.85726090577776585406229376460374498878006997111271730912339059338459392755887621123603210434122094e-20	1.81534657737491642952855820871304909648980086611331518471994876026261211912078276998891196715357934e-21	-1.06478255779447756689529227069470432882582134063167993043251627586165377041396880654114345118742227e-21	-3.86671563762925516088705507254656817444344462650836946434160634808469333061945304217930916381695644e-22	-2.96329521173239684561551929326217383431386726700124316055346282703294850985995067085462647049032164e-24	3.02440243288015987811574328225507046483069187069168424427028260779964514381485439588363797280769858e-23	7.12721930727426091903539593792564487467457862625553313317019831070442718221606037773191991326772624e-24	-8.0130289367073140753002072052468385290800790167087585525245097046235320044157890707165976741663522e-25	-7.55337869528014083948031961971070641038924235533080213090310058847324319231037541674043354242752166e-25	-1.07944043389814423671008773399791898221714403107292715198785883860809993309297664748246035505142207e-25	3.62559763189490639461066678645666013962556217431065828880375444321428631744346173825572583471519928e-26	1.70224684824309142463292867838547369274387511343342532684300402930469453397648328496275689978252004e-26	1.16525840888611094056243924354930074403409724473815795836942043287766207023068372445379715418413467e-27	-9.84738635986329180099006746427083982532420584962400941350725599190505325746724489095378531630075957e-28	-3.48305271851202197878560432218244247701313614156379416243468827391875391939320294835546263070756967e-28	-3.54449889519248977131034773615504364097785524225379523376335489150226431186904847766905709719493322e-29
-58.20858292225865467063797434875963758116040163925781688907502438530667085049979558504521916477954	127.041653294396887399278997994525757003316235627072930592998771925684034885760524886196186313858893	62.4293585059732017679198629075235707839913709909022163048049263084151308952292280030296614398180187	25.762831908937042751686242209657896714449774299315738005360493922447028164316374224574477803722119	10.4010663660745897575204011148926323918221528083649135362639162634596336475484285003860319862740451	4.29164145159921428357317914874261506793896952786815558845360645164169871456336802158175327379919164	1.75611334365370521713053851541016698985127406266016914934772739518598135284216937175506107681422045	0.626727974355009919437135512487427822074860615778438271799111186933287419569310746507402745429773582	0.169550819723978298850878706413084058157040833523580306005361956085012025339853806846314659426302257	0.0281234706664709980446405229234533610476941623457032272735473928188818346103740531529974155999347387	0.00013096077689200543141275316640931019908021038114629440061364819999742472389173700460708918289834168	-0.0013165400838765408533688254438460821905851590196081488809454690618385983138763960099752471320596936	-0.000289233792611877795431552617893104098305660166644404965028948423547010410481627436797908610355872778	0.0000181368955049576574073237922508723902640393551195665186511536831136027370662904321915900692685020373	0.0000225224006413757284984829786108181112582575832930026710670375210883729438157866040944943373088903914	3.6593005735865483152697146125640541501634336818294026699291129731025655092800876504768353365751259e-6	-7.46713631736208553698010630088579957105034448776610094277871406732720986333905136994629963374725938e-7	-4.16702438943740627174214311892016184248037261298241914152368989140184755308822136547887293960679322e-7	-3.77034997553313516914360314301411512575418414391102248186129971917230767664707730693318259938167511e-8	2.1635638370812352876723701836868911462998264262326643992232900239181195275412823175679996745538106e-8	7.45151659166852967015105911463642110260448710237795350587387769911088277677728789651903628157088944e-9	4.95400811480607464749920810389806175705162196901372034871734667857492722307226804002754550470804306e-11	-5.38172064047790818532471828457692051678381158158181427704770154506723466575709634484204555126070159e-10	-1.22062679247155478717850560409954640953460108322507315608285937406877049431147293689990815493969895e-10	1.3297344376440029156591864384831907257347677162633508210488217857310695527374298309224451661011449e-11	1.21168948965081181919462977939851919342527504321872081270610495752792805016336389429894516434331828e-11	1.67957939703423981334596231894024497555385506541557110055029471058986645459526169457986330634225508e-12	-5.47810027758477797486064165014204929693125287077236443427732559310784705154104216688755312010443604e-13	-2.50143880574827058376426968348065790553008437304389488533032780968342205300295223787565138227410615e-13	-1.37631333589322115629107202940426984382865670679440641680932211955631512360458672681960886643708668e-14	1.61863648784219816417194509245853510958270279698221954458824728543882678494135896489618274874107151e-14	4.68557662686569986836473834462281878179596866135767317615929699866996041642430386506011181507378368e-15	-2.05305642349763872223923662504541487852546659001425380072366095410363717406040884012071786476543573e-16	-4.10705902485113116558212103746964594479232408219213847271047151312985224195469100800938330447974419e-16	-7.62974413872273057314535308138663238186976678590385669354103651247032059294601826321224445596605458e-17	1.497757357681921445728772956714084067754821422823078469531279376844139409433963602934581451426346e-17	9.36505925311871834325831231084201678295080017792216872517750308331456903389227357309336607376844217e-18	9.346416514680859155901833598009716669313014587355220522830840440882229746809886079385866510320491e-19	-5.27664926078994792390011860564323593808709242318298011182857929909732027202362754585479308097112619e-19	-1.93251841621579348699464508839669315611495277009361126562979396935524601962971010579624790850006216e-19	-1.94026462414303348753896507837922886158700383957730744140003555165521488214812328428995714122778499e-21	1.49061918915623708726963322509449371240712537196732188217753513293932025568590419686591319797023789e-20	3.535945193171136976908263632309849961204106901971062580231631515758002242476946108830199349524594e-21	-3.85339413522747890610666195210860176353156456185973883841045468839230218108576328092299208698873763e-22	-3.69930542899866783286465786348477731940050673863114708847808022883210491763204687982762196856500133e-22	-5.33131534057581548579043616417922186971320272217180673900179870912430943540492262638776269048626538e-23	1.75077229339227594780092749003546980463368731743493923081062948514178739637659024641216530429824603e-23	8.2700973799605289667773818666554378299108787648831115233541717031779536204253092494033058055054915e-24	4.85578799204606297358064989766556524954971446078722049406485865915996482887174347354307542445672936e-25	-5.50569628572733086693370049456000900555567042579854625921037521876150706479024122005476984431269995e-25	-1.63227671550169490990764486561825669350015722685777207294123072120938110095406181461489753259694478e-25	-1.36134875590930486272058834157951160897313095706218999380305612648954755828763554806795044112727538e-27
-543.32370666925673907695608136197351180553589435396603489427266136922773076344961232913346359216958	-473.79585189308007809493654660128483155641468968527117238108130103240907456198228209323244604098	169.1385921247886930186492363741297347724276450992432320978570049832049313518291349672285592882	185.43487499648080204043402685237341840384643575305574141302077895162999293396330870282171240157	138.52272647840760755991354885892538484280064950213817113955051098868670534335196195400211765619	76.87959755714027602477892313658158161501970862235670114135319300678184483576762492620943758976	32.502167822733661008154922943975945381191603793300179679985847741452242126786771745872262309112	10.37350152237255223310986980547854788926277959584883437396115834583543613896680036208475299572	2.3507803492831224039298983290460415000047925999552675621357100328434976518523098185571782795151	0.29189766072392745017478810387739619646765233473727257705263150237613393827189404039300517724637	-0.021515411344366248044136717526336525433741957468839340086585185057786616238538776474644965670805	-0.017795347105432035044684083957440482699467604399663016059223091000661213270029276372423255818122	-0.0025284324273500499766955097757746692582072701400590825787029944036296574735260889838592762977691	0.00053520606315534459848442709718411386696969737346545429877995058346046518769630043514643995112038	0.00027711842987558372183555373354860755735466482354114154782789335531989305912582485060206280822308	0.00002438769318974434345665773836544668509412060831200796665244818574647957941833152546608510269354	-0.00001366985756570655379245036985584517374400790501158384684645981171129154461484338790517766780029	-4.67750102482665639122565126815527668351741791561750200323088836268849109900280249817647395714e-6	-4.8359088119223680643584035713909793488800723173904126630999896462929564029909355818833538567128e-8	3.2595218866462166384006619711961528245892666815941901158670818493910286821706337605509847545861e-7	7.479122541643302196326837903287974772824039112995425598818533283261372049358190616939528574731e-8	-7.535745949165330161482323293777312214370674636901365533172614260542063163437785673801670909164e-9	-7.188718279047101022540074779532387092250678722580676734036596820037413563855258195428221667897e-9	-1.0206022569323741702686115842612884910418757532845735203938174378445025987024623318992859929982e-9	3.140424952039548098091206106552568227556389757960537656501379143701846084523065313418538758542e-10	1.4642153099115538918392927558660858457806743464872873851947280947428076770092448975080746489428e-10	8.620418572738220774791648396902882154354273873511416047568349952466305731360318115237740765162e-12	-9.246006379903762284181228568428730979370485050032897868341145731241694537256054807605029451218e-12	-2.7166150427998755240281274413076934015168340987156935558359553276249746621804408461063118084566e-12	1.0545397205445536395192211908473721030351125965102694098590176440159292611929108917045187309114e-13	2.3321224291485842275280082303672496185554197684273943270890742623003690913239416178885217000868e-13	4.3982411229731855619593939938030852861505072840087739703106072747954979024178473173620536980083e-14	-8.274701982396314859480140725178722386268226068462905256511266861836502228545977946582604148925e-15	-5.28536204154047966723975365682884649018983082048694216187663462287288713392224361679785409936e-15	-5.4021058537435769924972483912481944501368280246271792531090046889496790358554382593089482750065e-16	2.9294933758739777402027067087121435875243537612822375866323668198793678490808108200137314635469e-16	1.0845527266651513627513755712624354979738767837480654205377744100270474799242339285233291230055e-16	1.3677889072525656296287334529159048151696847193743108900465644011508226840649900494603884238713e-18	-8.2595331674882486916198654285158037130054624800678565582781851436047157854787636581923132185e-18	-1.9751427978837396969910426703698744978722954727634705711926892604353227308480263433784566424097e-18	2.084561359691933280769038904153417688019559630384872060381978001723081230682579602055812852042e-19	2.0424425336688858530701244217059257116972260142135408277634712087502616678419806775036171890684e-19	2.9699020359486067210756365866044988881543504173169726445996350929798947980712834068370981286792e-20	-9.559259965217353664878788566331967425334462445634446156635525651907297683597323122913434930385e-21	-4.5450469959051149040079928280280816404735005619038652396389045312448432598161652074109272029908e-21	-2.6771588969036554169595455614076700689294949395541376888394731094923841995388669781693020403581e-22	3.0358383087038884510143725778397758890745507616556594778370094268931201987707119743171361082079e-22	9.062291881313032004321325514065854901441867278207930745573904113925452629870538833685186221734e-23	-3.766675858582040039080646798663904661116926410563486582245417145852301631229559109723587017931e-24	-8.174498990621867188753518431326853432262923624665725676531598862780005974577810453086690635819e-24	-1.6264741373349721364973808787450364939497568839854394324471693531737795499069301784586164268e-24	1.6201994610507827781689505016245825433782467506618885434244095153319608017127823523070639624181e-25
20.7421041396872216147885906169244882923095863755461876209811175471058578238828037355947363350744931	15.7684055156428727216349489811108978638318338368482582378161913660355601135702544805369879452364903	-0.0152824604740058271411986788083721930047670371652905399476758215965149897834646408548813028300773455	-3.18264798585129062641439212606006861212534987814347397993780916140720440468853451669790219262636955	-2.6303881658966827771053927648348674436474748237958548284241793179776450992683651841137991285415089	-1.32613059133225510269672278512019008267736224159501642014557182033628070007632681135414576573818008	-0.466129379129491955234249128890041414712511370392433601059484409318596821107292598622189760066865379	-0.112628915661336340551509639707429861957872378349935906245121253369586624656943670451507318279418754	-0.015182123675800973626463186354434865713190315694925829130973277500544047991989337761265824439930853	0.000721290952607709143622151255399095765059810277758759071105228595249452350812866054189582107086102277	0.000833821188875146110452919399758556278688541329471452863164445233166875819805422726408075494866523463	0.000134845752431544034593239513939685688268607007212363111251417371524273295322733419201698846754944877	-0.0000208850645305539448354772242919037415572243289766087661329561335538048978505626192421937492920261873	-0.0000130708724340456407560006420140102020897931488656403560635819357384390575461340110738921440038658928	-1.46751138087215499191205248030666042878761047348350866802135701708490591932962952319245239253489734e-6	5.69871325756396694712131033555654030565274846248985013476226204449196294912390099176630076864029564e-7	2.27109426848045914271366723705177776081971805847517402338361587198073377032897878007273466928599247e-7	9.3976045733542889985205146366698001876021024838597152112848400109479264528127483187660478571850577e-9	-1.42660060531694119739106116391366191047547090149612167842807964623017764093731390749582338427180713e-8	-3.82016028159864502235709664207311311701986842150711509534675289646567149349891573261799502948345013e-9	2.06182814490477212184724233120886010286064298580974205654196398406960354967711782366675694944228673e-10	3.28278132292690393406833423208056666488384252623024425628620018497315612275146246923252384840684797e-10	5.71620427835964414882764949506435761166767470689892600938389555533699721081293894813537072610272312e-11	-1.19849425438699661294749998637837700030290814355297607373303872634170098288091457500653053076213058e-11	-6.97343822332632661618904994736960767239540941777236053928525246793019652761423638569658351361734659e-12	-6.39705878623981275696889569708270599969005744061301330435121994594780023087984812867316888228518481e-13	3.89491608349581639884332922395642811699466888634161863134774461881911611569910032688343956146237583e-13	1.35853033755908733393620395118437855289292688633701787464523566009139327181057687560529316134207884e-13	3.74768966632954162857439274915456869749286099400444981505375746312059455408249333242795712046001286e-16	-1.04084514987353475934929747904245653573326070783294245982396495235863395829546347976392998171186099e-14	-2.36084092438695092794025170073454534883240453157878128326125244617898133730126981469206047026318421e-15	2.79807341980663772260646364361727656612600637042470812860476986265306347510048388633058489529073257e-16	2.47043937994016490236041742623164965365151235165246252348103962414986487213298660852859958642216842e-16	3.36821692244796110722593649290829612663934663122421996344500249273734446342112345748915071499017144e-17	-1.17965983441031003551959854160057637131898688623807376175174252264757690691804409352540024021447742e-17	-5.30995244822474401028460867987096422081202794773572007516895698390337531669936437319767106934186956e-18	-2.68582259792132201597381355082608462710832202115325766353612201362138437548711917306281012011820742e-19	3.5900506238545558280349382691611952066202105774967627538336906794180790577807804829397167318477261e-19	1.0250303977053190428211219606118826158906317507917714719145732468013965343151160847042000282311426e-19	-5.28321846659135121417767838329891487544085728866048878026698130929812241078127480544615670200124711e-21	-9.35058316648682122067440501396091456664259444887126656657307928262251436848046417943667155882313968e-21	-1.70065660373942278689326865121831997591588882176258839435222005622788936520978503050504119239062578e-21	3.60243406539913442609756846410217573499387045535900211854837185652328918260011868956689620378111594e-22	2.17874598092042867039682005038188969964643283855425588432738521555982521884373697150170339325516963e-22	2.07054122248963375744203281077044837707720507437640389942001015906466645901130341512373004227223672e-23	-1.27645675797713940116735299631758234175103612153905377588533436920772762787302276069879028532988454e-23	-4.5712495233190993661804293600104872038027308693813450332312087302472024501239227060711779683216988e-24	-1.48551901726815916335188161919976030792938527558311338280873659962140878074531621123856668259731626e-26	3.65544204003645120004941545318782463388858262641109708630539388671376246850087744561020048692661112e-25	8.66747904487197830568953710879104866633125913055432851123745331872762362695955547260732028818738151e-26	-6.557915432734934001009436859102270927909843362335003971880113185855168752258635699212342531290909e-27	-5.69289477799303771524804097598626311670932231288529153019527790251178394504221230732145177315963374e-27

==> anc/L1S2data/c_ai_h=1.50.dat <==
6.301835457732233347132630258644968512908813963210989307068311960125375120972898895638486780653806
1.	0.377569364214477267528649381140450574623075012407723623897858598036755833834741686389772672775458188	-0.00601344401436743023533252992089332166457029002970294558438637111158286401754624425803605915476728008	-0.0831117372650246230346692052862070060945833095431008567020423816013675245755941761137786380649159223	-0.062103541951169182084554348761644195765990114534852728754530631612005613850467942368708150042082245	-0.0282700852970865331916639056236823196460033637952407192465010887187791093291500961189194859967561407	-0.00879570196204411003955627372226398959964261004884935512028155826241818754890819636649465820720797572	-0.00174946021451435726235679311389695769174525315807366116427152980700759473128728005723883863052836235	-0.000114131484251449658393993843566589699730318806669713150230615440704948625490984306815108201966607975	0.0000552096835223576171518868465041793165610496658868817159919856099838682600194870166818992443893986908	0.0000194142099618160410391953904375218063578763935686728146215973877292359916758066846565753541176369514	1.19059164268891670096918792110365606032394487275209340360605010900451312167908005727280019907163998e-6	-1.02351005449169982671171745011152265876458920980471350499598569330422823290341282501938459310823294e-6	-3.37354335079161843157953727892185674282764594108426949259018663963962895020877763711256539439835141e-7	-8.4677567304963848519748594101086168933378400229446103501911868257865672384706179150416569808475163e-9	2.33490394243219492230386299464165063035584324689336120532887631892866600918313363117026578355032774e-8	6.47363218012565921009148942123982993268050375346973812951356649806071789615600775121629307884841833e-9	-2.08941973448488593346258713724255537397773906585265660161234058240375085677283246804434506737358711e-10	-5.64533314231700775223835048228761238086119651750768950314989953996707403000482264388964683992507348e-10	-1.24516674783849767236043871199739814440245926224239980006356701136519288129134797779938477988267013e-10	1.43500354022264795573100587558663945295316532024166780735035128957336096579074498467763190060403037e-11	1.37197084021581590380955310244764063750515846901169957775435086023377579484684489705837347386673279e-11	2.27181806079897453551969962220412177440004051895928612646501673555122995688450242272717691115461477e-12	-5.57919688488073793715249339671677712835643501203618201703244804961425454700608401211607301619339093e-13	-3.28603015210207163591372111145290486336220403512346083912075815949795333400448579657111410696834867e-13	-3.65091666870554620342311756334438558354696599541767865387855214850418201037304732719672724435484484e-14	1.82322178392443419904793994417491882358769971664583670950944686017791252995594576868920626663105275e-14	7.67808156715259813354210324239580797057771979792216549510159965167166987312066204880731655029180828e-15	4.10133155752205275972544104677870341070038783061217102391632358592758409575412902767439926785566557e-16	-5.4506918351566948724338434721091697034547398819200525905526858060106209256102455202980945136235538e-16	-1.73318398272307707320993548199073319208751724951503357184702707140465419849551041654653728029769231e-16	2.28249799200634329300499950913456697053876131885419752308252987351882021416509603599934843993565672e-18	1.53748535490827403718117071400190719515905773201453728812533270348372773144415166035141083123011758e-17	3.72637240487804927374660588313221816360863691395158415981158639642736386223378417666859438242387695e-18	-3.67823087541310132291966936406341121912510524155048999606837351297515964926152219238046891429311123e-19	-4.14593765791979289675627076322512516093413410454194517070661743957359336943981388290478378779830676e-19	-7.43759076503454431967898038290947648557279742260757288732790513743295645927946526287582960654441408e-20	1.67769071001393656006232588107338741053325372112491432140690747666063071079924744187733232088432863e-20	1.07421038929808860189175845120220851860995085299736344492923192749241489074556405931545049934567272e-20	1.30086737734300633832846608112342441283873725871785964428476838712290465241392493626743120931383439e-21	-5.99726958170536280946052075763196251090684166754753011235432972921282430027555276576617069665628552e-22	-2.67442885167519641828219884764616569918387857284624488030766760441392083821932193686082730729575102e-22	-1.64795082564612293908007586588928663509047864220856394126448462722066286402357048580302762557582752e-23	1.91238956334577806201380504962755621560299721812287735881960832636094465240270038823474736177257981e-23	6.35124482626675395877387793447600768773228630912947290359350636617818703720570023643176655944262081e-24	-5.39927257202591558841490625175561729554507621003672059944906301416963702790618061782066938031580198e-26	-5.8745747890758798833725648281309273556496289246020699202671718193260293573714694158047667826843809e-25	-1.61049723011456351665160763539276754367999016030303102846633331728787907293439403208555143696354675e-25	-1.67360426936822601808113550141502074466462311484265608223103782514324844382080725607984693029336431e-26
2.25	0.38189293635283460980979751824714934385375042358055257700193516276967306986520822966203123976516117	-0.063287502300760029376455604108636541062470589195071584969642382397424560953932520252588748933765733	-0.121372176044914557589314798676394370201776784468519809235703438103248958159247865390822411366318163	-0.0699115068913488827533733547981472149041533823826753432185066370457246153209657324737296203627961408	-0.0249463916950795567607172115836589565528264364943432144864027018110473099296706279586333468318319136	-0.00562981198287163272006396375472247569563892719523698986627546326687923184237089947659467615028099212	-0.000530574780018376852742934068859556060461561767809341323897332215589966647903374401713573811348669882	0.000136595282624031628613884243166226155782571405330120915549746188475010834740048667271024597391283734	0.0000619909958220556601069319009053329000608399935783251466008036112079266335985580513033184043235578617	6.44341174876922248765355715017086283870498803474507352616278187596396727487174009290336822882689676e-6	-2.57501568926106853357096068002088830421251338389053924817822470694167898234441916554945562222046432e-6	-1.09150385205935607239031400917314636677877990306912152382566185768936164451702607112802546903526995e-6	-8.39572229317919399514065487079269275851602003095335768414893555209999623741518024077553779291820822e-8	6.0915439570918547320756881336830008092206588842424163683671970592224383848321806746350720634156768e-8	2.16937210013652011522610257127831856950633852303759873432682904406087717439443109869232701883512034e-8	6.93760428132674277130129766455691488780819738708122872380818305713128510502427919567611533387477935e-10	-1.53884656079666694818124053164506600642181292136798775349857542935856458504691589292475061973162873e-9	-4.41900548898873153658717132124696975550681768953233390044467803890781808733470896439461978159161679e-10	1.2882944767697005691551000137212678755386002583999591014073551611311992876199576489156862682223513e-11	3.91258178943967139946735927220391084342030953667447453690508120674301711423951601097132051352970155e-11	8.80418656093346072471960263878068257977424769217453676109730151072318841980116663107946266883406929e-12	-9.98104045984609415159016917075210519748439795736838631932969107260529590385599613242422824494257979e-13	-9.80509701316303996721128589359911211885722031007021135900623588777434628519885990134593850492559459e-13	-1.65000018652973367087176753045248178239077688129831519048690586565756876721651004040876579488566287e-13	4.01226456494186105433261427858999998844755630359646592848303103715898817291685837802317205239044131e-14	2.40176824153556264711578744786446115893522783662998692668675599572525756202151187924697398675830379e-14	2.71914104885141195679889775104567497088736294150847819882570183318362380611073195075547975991324828e-15	-1.3390512984946784618737691717490785071855986100539458210802182377114045364435404806861523751874692e-15	-5.71496566171305250440438608415301406026988178459886709328468000195410689893631919952180655622019934e-16	-3.16948714616824013896515508433800236780053018487051455312205153984317718211652774816543016450896227e-17	4.06898782087121326009641677194023276183192875209880536877066360397772679692788683732343438336991104e-17	1.31049504371872995190682254514774438001954268230556352091449039678177813773059546302797631855232942e-17	-1.41161449615399074615183181583125673156763213082003004337878571745708843842266417194283974625590481e-19	-1.16347147561955360576658704869096066685067990642912180477192518240552790095413855860864380027173722e-18	-2.85871074513892120949559997833804426380801097050689350037171441582980499485136342546754319626747325e-19	2.72450447946385665174590619241608214739489966365037149927820651744521633694079965299520079321378079e-20	3.17475456734209375148290676191930028167680128118357427883674289310810007899698104876675043420400595e-20	5.79015836148706843012250285780405239002370192860115819795907001881201832394153439068120009371190021e-21	-1.27153279255773217898698236410301227310794853854467613365545140995822938441932947106469973024811574e-21	-8.31366610525084631700466967765707304916131918222467345476618038531459485774836006760001260270096053e-22	-1.03087097365271930829726468045359292845986890940173730705776786687141850441715016331920017077193694e-22	4.60716569171947065138493150723993276042429165380067793367077047492477557834549803099515627650526296e-23	2.0903566805345187752123832113400565998545488833969660120770683843090392183379565891710270828956736e-23	1.2865547283497362976098245893259476710122123209860752377662771704256307469029372812376306156207546e-24	-1.4706799854865851555054403999047587454203448834340804430652920649720858927664675206410582059527966e-24	-5.34766616127984199213797514921931481721779882041313293590447579021959508427628917841152367332096055e-25	-5.95112307151563148099075783874403899918251647287707279048823393407828859315675452628806874207330341e-26	-1.9754717550354324611675184370299512964908144184303126033608456223527033415195566400112100051687599e-26
-57.970276722003055524965643977604456602026102626438797452510878362622330009740017950706039243442277	125.415305933139872136189275588558946590966409188398538756092509429530901430475089839727229448018625	61.845391109811885875761400715677720827909324773014453675745121005167255658865083609196381865607402	25.7065550637848153946663846969961102184207381207675182819514523995659237004019956866659886369807315	10.4342223516253898779500778617629956572848355612045949653037581099652203468760606558633916598642075	4.36564313144110535265233683888295205148608663590389916157266621117148459305453283009146984668181466	1.87555989740955469623459307923767268578614764638907060623806699038464859864386814330287048360747585	0.733700858077369533589859936143476154302899448026368912214974877458942965686196904850454037052935796	0.227823774951519729463382979654872193722279091195164658532965128612173613520726383389698038428633056	0.047958108803404580639312427682557303634400015752580443007639181564968317549831208052215217782392138	0.00366602134962324438856623159004828168699101233921128025385247258016214518496283485311544744657490238	-0.00152131649812444121460614012011561934238004278486658339368560134371850256110926097874790216885613494	-0.000587186244646596379151712101217568015338003008851757298146379487978617004817233249701423191428141751	-0.0000426521370557218851314206330323479964755981901850274992817211266118919846385897222470327090560642985	0.0000305424343735226164197054382195144687498203934358257907116615768628622658833736729544114500826469507	0.0000105622373590133064930839804305658447637877132414351089705807701388726798658803063153787504796679338	3.1712484711029721772759003018521598254691965222057119994017579468351900651143308251846792849009013e-7	-7.23657984171027998132254566861834305954664974880119574547263068280516265298566067673380268762806296e-7	-2.0246207737766253921852132384842828061096716282793207412443790495296219436564423460883076672041986e-7	6.609491379727925884726184613751171736390000427869989659813040601991738693135564435993494033488737e-9	1.76206921260508437201006586160063141098836540595039711877886628512094743955724639712199836000441922e-8	3.83818654538703788530846395961690980274275211538585355192284972582628363255318712505434846051901629e-9	-4.63143533019274983446278755752168770652612029312683476721005883388346962059310147451410364859678674e-10	-4.26121688699882034842407854332375176378947496371959915362128233908036863058065206096738000609419324e-10	-6.85956575028574768490386029225108566734419805863627880942766273756591173171121555334949830795646914e-11	1.77901455132100880534108729031148663428139679345192988727354492763759588566889198206888102054204249e-11	1.01183667006516965832716846273038391808787171437544186836288005725892737002787583495853014858258665e-11	1.06765218673940915995752415633023588897212573575797967896576835366560136092828338302917306124548649e-12	-5.73987041929190306950934647468807656279132398131741647061293582478058952349270003704290023855139611e-13	-2.34117046259569311664011362064717806887360534265141205260472593952529796949845481681613314207034439e-13	-1.09520286743590576383959358792105411940370294250820531398029219827455163828279586071289414792963517e-14	1.69675043068545281354015931407377440894163743773845768874879816187748212066688591661518309548226596e-14	5.22894675965151555532149407344874842312179908029422206098900917046329645249868884937035933968055375e-15	-1.1258082977695167813614270996602017400512438035834861513646100879994459876857138247598610123793618e-16	-4.73905130915427109584828767935558403295476628146717908909686886942673361801148803934718730617940512e-16	-1.11064585359828696056782599143775905225759845781105292045474867285934625330976318859425957120282956e-16	1.22648151015303537311992790617218118544920130792827041640278933423235664554487853746904132646436217e-17	1.26666369077413777768690965558921621405091774602604764925785087266327371404667513508795238046833632e-17	2.1817223350544556997604931681436293829940643138948956350629213556085667402076013206225307565331957e-18	-5.3445771610431529045902287982998455091047498134174207989438421541626183067185515133459941894671759e-19	-3.2549729825540599701194066601900772548600320148894481947731726707414730790166650225821290169635123e-19	-3.71481635785402231994658896433966435396853007867480968356736571068470819871980730231737114584487591e-20	1.87207401660470670811067054471087140067632360650093330024527218682891346996828144281780485526095445e-20	8.03995606120692698840313023187481322022925780854932875829408402529465461962553477376089319002150477e-21	4.35380009752288400444970793747295302925940369775068338552475804612137343714578340781336728633829969e-22	-5.89111445210734720884953771378154074863995048381974104971033385834074080589743149459328813978048767e-22	-1.91703865886278254850232000678102180152144443884686137953946079067836909217679172155631447061093338e-22	6.77819000006837313571937444688357833118047901781474841821958773626638818652493782168443059408176939e-25	1.39200235436692122773859833802397704442511555437545004844512626048839038471760179570626480495585003e-23
-613.76242168615442039706118224743592985208136121577377634229545365060243796623439904866565266245142	-540.291279821911154051965574491827236092414007250568452482336171565784055754216330591259657604377	181.2293063339844381764942104336635064776266503952379971973404899739657291158310554724861615991538	204.264509857039579287210740216726005809016713648749882918866302713093320081226984563544637924928	159.0442448372040920243687653012810105093842615208080704200574723360502978754042145444061290841573	93.3219064587142307801502073268263705904437829155958648769206512768804060033822551752461824825259	42.3881303701250636613090256006477658771505911584870842703048359745615260794120576701428979953529	14.85370164717091844332701585699210365600479151220803626042796200965539617282346035988485667098027	3.84621413436249013958655527485677342173988053899521885900143761053458938335046207189869181458693	0.625552660699614811362847867154782646207130912459039412020734054181001738245700898366855515801322	0.00725807311415863648738342525316456822430839826692785220849238962685284947638408348017036141105471	-0.028477247419809210480868449268950664077755355981773906405733090277821479556219240840553085646788	-0.0070730918898810106753996972032400941460316893127721500933804533395557168124210369990726631481835	0.0001537523634237302107854069759288480910780447913966577345666298174750861214464743911456936933753496	0.000527250802825630424350536411629459497152469124707297115089558457799703558804064175362743709362142	0.0001179053980313115329171109795511080650363879122624056344024769078067123616903031826900179947216185	-0.00001029945845950665705628833173869588530743298799703611829310124391511866073839225284743845794172666	-0.0000115098306032171338461014718417353928156368807741109930635841015147297558367888628090838800342847	-2.04136782067156852768415363681214256997533105516951497765030031214263793059085488528002774976461e-6	3.98726443437977796184853689759517130507176004103628147679865867958323258005603980012749561272978e-7	2.60651994557512318211182593587026012604908594151422988376691500034212634128153885827338001019935e-7	3.27180281421092671276056191657942721624577308831143363706015276431689334294794780098871104346658e-8	-1.291181301187495361515832227734150053155409452992923644354367218312946861008304792977988943498598e-8	-5.8766145451085644926780312003347241140109019762844363159974986032480983635446341574304885957684e-9	-4.10216003883386406313130958901852679132600771391158387191402484255890388631094145103557986539138e-10	3.8113557619411676030988352688003912498008352618077752186166590191962271950874559028903849886844e-10	1.294891741544246466375999037967993775298743438517026147320618024690843783854038527711745876657701e-10	8.29107180590417986898676286570700413386971298442416910404413935109893690205041578692716939660363e-13	-1.060837366312989575241715588880469198331843753339557316814057222901010310517152712437073130618436e-11	-2.74416265848771588133912154255608676235622341660188659784812737138238452519843965408902724700577e-12	2.00255771404800679664617259546514646800308591911595851168391391743551453876213093166977010703417e-13	2.82580688030266422129361890859159455953350062559695760588749541912647542367921701907627324180992e-13	5.46187930107149524552582719014361427278907659849361663828533822527215354839174940541191291180017e-14	-1.0178126791895781444295304055179502197048017817641413290119424305499706118332007427772467852664e-14	-7.24641235799186329382130224510902789187667232271388841331718460011629997585897662085355139448924e-15	-9.73122131581919136868568270475261156269879979988118058482003718870306719381056598345909932567299e-16	3.73659769729730999503144068247427033952535311094035057759478585306127983325774142928825070465771e-16	1.789990095578388597635702295244998198356244251411678470945297190141318436125062709700271566143003e-16	1.350732829749580253690820292431044518875087696014577907779081985563245236148123015852432484717138e-17	-1.200923580724473145024606946843766974644960866026811272795216290337688784587090771429145970497446e-17	-4.2428646317484587751963609681281646990775497361195832555088139932994611171512591012135133004427e-18	-4.5333354600658136865707724177716566644685200321235023184886588851500736932760221399443470381465e-20	3.57087336546475751644874694817676708523688319853710524681305036111781453499162148523125305727972e-19	9.56002067519438505961658558132758476768017334521372386989447362774417326948430295877215103240501e-20	-6.5757926382656474414947075918401110208950315859016960697650720008060429186891298333715521053196e-21	-1.00275581512351965972969460321189745869381936630814923226955663273617778758669444166715042025941e-20	-1.98426838701268783814029969250605730689096495350822710843077148014713734382526266061815258817349e-21	3.85673601917360599581993189047918331164346202981424832979726602174364634318476559363598760280776e-22	2.77052170945788663729895202650851514924500596163913169187386051722234073653509154725509542061781e-22
22.0074827970317301680925966122489551084616093944561498174243870967503669696435593730778248678677316	17.0371762839519320993856953879627850728291654816147215893564338311550616082780271779389783625631198	0.333185750816002081592617383408278459871401005983763953092548969270633500447737135051573382209957704	-3.27663046070375246431518235593653704112338187563602618157439120848029078860918507066900381715568917	-2.93055181289512100336589612691981099297372929844900013336997874411469062075607179725189780740334182	-1.59814283974555940417508505413182627261056180524305637541474386959960031312526851297620593666113002	-0.618043685474151994507133741933729888689347856445111874178357346923521167168905889399885755474274087	-0.170185025508061808187816614134696583316588858485064518413436938816804774962049568782903368276357683	-0.029374466122458247928117102817172298970406807595439877947603734622710024900747884184841223179487886	-0.000803192447016027562733498827002876552118143560779097687428973112247398996087453146968223448096631994	0.00121107246589224850345034420636472060418544930011773274995200870204133004804543543917038279540326729	0.000328430999469254824512349631820027926632356900677362805375429456957275759503213478086611263077663456	1.14417893996354400342044291265966596915301674185897694134814110265867232210101899450444152934858926e-6	-0.0000222418340099785470099604697203957056804825512778031852966532658891234945204684443316668027490002402	-5.55100782417663581302133339171000334919095022193780830556389706386541943946073852070824349715922902e-6	2.76893706148506615561565058905640745101809920464844231232179515254443939164418735062872666210460537e-7	4.89861049103531298493560404143070159831608738881854772022042448175131310910379576719107577677911243e-7	1.00141031291060495418475743080348943541207315474628802571110401761848716017411182268618721577852515e-7	-1.35273225733763068938307322516639600794208046619433850230176889880144757560614482382648440772388658e-8	-1.13097999064096468110231525213759205937236758349737773772953379473391462024321628526527499967590955e-8	-1.73460152733486349744668474771821805296212983945684904414900391299005992683716692478526760541705549e-9	4.80651680322777468130305651004307833482576506413196396209883196715038798843697597115562589457780383e-10	2.61316220206694849673895122184947635306726365551591059763027661579920607661652585113835796527464e-10	2.60828445221459744522101659245428418270622836944324378434225640739343262879409371826862124336615296e-11	-1.49835202986346613394552595651140321012269629490102136498923546307230583090839484008639141197475668e-11	-5.92648711279235486842290194246072094919129033249334219768107987994761129834781315426364886371553384e-12	-2.45253233801285484444029684064015310939897148766059490221814566846158302872870933451672067383132356e-13	4.33600848059592467346180095881647167330433008651962146052269092707536449792191654661760674053644892e-13	1.3013442986528090953483452604555191739527826305501656649630962685380860405798839013805290815813438e-13	-3.6110456250998714020214334528634992541656908502372238102789413803866488983960698930092930639739727e-15	-1.19210697737763873101904587573788933025357297783683719167627446113720352106627483839771965032797915e-14	-2.71898130498193635498439276553230466344488827288704060748749356952469161895819486049157404950348721e-15	3.23759172697529510984151092872403072868713581429058113052398823081269768362313946311146306927014976e-16	3.1451074784892479360083009872452411791024092073562659076897282328492000562682462183402398048709694e-16	5.24165691866718944873367641921061708819071575957368388805312226078366634060410554762540172004684656e-17	-1.36234568881899530040350589068581731960278123559251179027202478286622526850762858865018387023090812e-17	-7.98905000322675802581435460372350640177984611532662947552807585170267289681093859484814731142139146e-18	-8.67566177199271945326869750300522038770427894010115805557788129779614715731729442823106446796908567e-19	4.68451351343175573306326615971802994110547980163128080410517572863197432785026769335175786633856637e-19	1.9514205737184641691097756724865483295105770218211937723444739082412238147163982611257697562636495e-19	9.38566745449528778358605570643155059577185060464841352128131499404433513634954177484730029255356828e-21	-1.45570106586817012473813175038738957856193520066666573403712977310607032011158454976571818689543416e-20	-4.55654616286807154023110472809576103037380096360011221891087434226972512865226384051119192592583231e-21	9.85774711649922727181918160637195333392441968460512859656708107146696693408987924129172333410574167e-23	4.23264630875265776462645177522791004448386363984460760371213331249751773378652666641568355027336076e-22	9.97113715919330875499495264473768113853139570170550444923168184796685739728462782117928607227161368e-23	-1.19478101360955158322247463522489528908138937402534695339047263651131114694205422004539252134145359e-23	-1.23008584569502520811874088869710224903212954097138294951518483692455572589153485956956571015449097e-23	-2.56785534994848596758937907224111776364977238942568725375504986380913266852951266641874448393353404e-24

==> anc/L1S2data/c_ai_h=1.60.dat <==
6.485318128741559026339649200258469853143266402811293079527936657130768747462268641707272446234231
1.	0.388965077808682523725140285153850239924386455779945519087071827744696930459188517398549690642455951	0.00367002567787370435587740039306455215088607187224481640724167258366380772609374238960320292234186032	-0.0821453645099351415511033092039791255360970840620922304358245618258889942505079968527295313678212287	-0.0668068181891960925981417431517825395877572253546938603988876810516369087476014459902101078282111346	-0.0330924705177182674525354129971657656975212967977229749984702612382599040388987770158374393001699199	-0.011444397663661921995485733801675546489224433774842267924458362589825732560434634323324694369025958	-0.00267740177265191757561493588716785130067112663400572794978191142459167887112185320160313855266794011	-0.000303719118885247546533347359982208337879720035009947704508011699760543353356867652261797285033516117	0.0000521378571820422357027327348022081237689198704365512209804619495645216530065191864605789642241589973	0.000031502349026148596993033610529180363441204982774800838996957838486221048039702605833102885376065673	4.8567328639173371145025586837492865411422136685973910684762752771969988096490287403927596441375092e-6	-9.71462273594884867850808093834116878700065159376498515130846214534151251068139685374146112717646294e-7	-6.36387431322310023195451556858937810619952537189194501117832453242705561021150257918366895229324188e-7	-9.82135729850975012641791084257139418067271187191097314377311669158643846707321582532790771453551857e-8	2.46617451110708605322476637632888404405585733857769304537916858828496053333189312781385217897203455e-8	1.49921923360659656734376410539970538911203984827343221921936382017602738264762952063100565734558786e-8	2.07562437759439875541754914939770454025360392059903172781924248244586205931092457513690576081413708e-9	-7.0631660057676401214804483400606518430693783691171326524990373379544644869675628512822744966575252e-10	-3.75890742783497826236983571744479511358674740636963545521951644523807735450931024561908171320942438e-10	-4.30216301994577803360826905296984553535548896980563861402165971751736684260367023843193512073836971e-11	2.10575083902637096227579170273116515556145471575082699367245285855503296688846384281511803243362459e-11	9.68723720541196588579815790761433740606375038568278077594536789403231772858964033870423627133514551e-12	8.33147458594428730320350665784245639492959264793745697673180139071391132816311188294601314862635657e-13	-6.34144595060687751888450547467242451199633516527183866351302189484788666398637743993059253882183914e-13	-2.52818850657590084009605867498251499962377738163561095565431934350639102592921073416226321297649395e-13	-1.36819452000061657934858142430419953969259001000759310788702277974819116885558907318257809369962594e-14	1.91024980965541668123130604211824458486676091186389235849944282679290377787734620448422114017087814e-14	6.62769969085806784018512222989885489208231150366884049674890607972490382122874819273459070585654326e-15	1.22290163482451078230314528943602870947186515883504984717708660366855466396487579042234450473759296e-16	-5.73693045010238653766601200335810313203376858277825716454756082251161125770619380570894885760096627e-16	-1.73497926320635167550566400140592017029929194508797192104225884920656890193153750782537566515026071e-16	3.84558455049813041804967790086670446324379332617379501081843498947297048688460197265261199033140719e-18	1.71539267101615660742251222676980189330925537872649943750928659289715239702747713908128319018775815e-17	4.51109119561880280997723617321735107983693595798468250546147483845831600677091909668233743414827352e-18	-3.14747312604666650082458344217849190993934149129907955590968504200439592712036145233996174838591457e-19	-5.1027445733322049875777905444183403951374522072829372730532132123844030961577273146385904242845811e-19	-1.15831227828183733451188528947916644304341776251421049653242214017970636065199187563157367162511567e-19	1.47961861759937614753813051314140084403202260911289058017320592252949065145365114670230905290386188e-20	1.50913326179799847459849616502216856604782045159532825739813118290540629192884220347177198545290953e-20	2.91605861466738908931293705515953900557466815740955436826077953267360933243346578820836092368476342e-21	-5.88651895113841247129602499375681518593627064506153363078721540071896594494765800333295087350411399e-22	-4.43446031811695282954970898882311680893576396726090854336788790739294442583052186779723947651389136e-22	-7.12296186937141701277373228971959169374058932548710775513848537661436152849970042291924853517176233e-23	2.15849214717031607795364785853294687023338657002319911946785850470195574877189970317226071914683403e-23	1.292562747877504174806940037707160680299138083051429701798790709097417998131006775938410826171208e-23	1.6738315735047883672063348747879394246378789055065822222337147525157621127559717010922545962752913e-24	-7.12695906464244401347209082800636397244230148251389721199077013181949245461859322950440487983836389e-25	-3.31542703569308452681626181820686709137751342611419180184846699081957628431144586561448932071053662e-25	-4.71693444730113347519372149590412479040845570411860979298713951593500253607167292048037841168192995e-26
2.56	0.463907244196259388757641934296968324032339561499174711203994319901809217685912908172876079478630889	-0.0554607906010272953312482281296031861884477864072072230206571807747252592558685835219681272529023386	-0.14108342292689075814814945465802296112886181602121917327651570258649163323531232150515641255937298	-0.0894481156209544928421808803475668028446042298803004686287616913703948882228117853838143699990795553	-0.035478236989767756297441197759309526368989502293456795409328896448126299774350996739476508605363757	-0.00931082886532789406762667531498537503533614757606034963175943113544959475582731127506849963234928219	-0.00129890966260929733645709154267358834131392297257290860638860801420636423575720305025357900171787784	0.000111693983642167438281533321245365025592435770924878631514035551710697136462832759015321213077251926	0.000105526268025316492957102111964470470568653781564729312296361587678664287148435952804830212352188922	0.0000206477755122175622367887676032770272921032370706771504439332041701533890592647863545844414226387973	-1.9827014888234884447244931387128909491235712632831641135959430995059332709885695778312446089592538e-6	-2.10472766857149023480414941075942709204411110189817834735041790193036833938669403346964973545798463e-6	-4.25078635312228975928077319925763330056723357358058587331356596625547451289445277392936006862946358e-7	5.24109829864867857088608227034662697085745868383827692916695482183221988874331607425332650334573336e-8	4.973568477420700873711656320503813128589195431492938949838428745466723581198753231242534521293371e-8	9.43982198015357016148225008615209094445797532475293736975092337280653522290670184586922224016146755e-9	-1.61285319052100701625052647495311241029176104351689863058121762171303370603207088185828399107049063e-9	-1.26494619238057894693192127090551039123850637240542463797980605584254074914112759780955649499850618e-9	-2.1283869142214764238773657598188074880355684441343880686145702709589821022082391673675514095618149e-10	5.15883296814787955790149411072722197168925143382603675565112902589547156773210822630049325201769475e-11	3.3270025472821590208700365966285028345126142146799756136804680904201185800264837698895410947455007e-11	4.73472288688647232144903687715050145528811868609566840847309780147996743261189093368946121877481703e-12	-1.64878498970089689353504674608248266389691583601879246886843300303523377229665067981590858549049729e-12	-8.89321193757514626565428887103928583643086975851135158318346539849054174104274452302318634412621122e-13	-1.01274742693334880742557407476920786618745292885798262257328174621914294116274330482333143628722591e-13	5.21746817742156275596459178615738976526704408703741007072332508932534422478395520678368767169771293e-14	2.39494363013169180139563268838543643986093071795761362563189779408561211482625937996571863534989732e-14	1.99468532886840894240857797767112225598804097867124152749239147350917021603604190575458397056318906e-15	-1.63340768856116526953239846860734309148161080793401318939933587265702688181265322124773490083067332e-15	-6.46171942836853847108255417726497604406911891924165139068352822210455527898338855842375435167963336e-16	-3.2386865437405324846855287052541015783980378718561396930220347524435765406993875894124200009416007e-17	5.06328556748482291945155522974611765149361327061400568851358543743386700680991692660928668926726371e-17	1.73914014214894779901688800825786870487154877782929874023311604462602866809844633383785785920639807e-17	2.34267514930455785626547185546289054371447468721357224770548746109796209545447050217380767112717079e-19	-1.55544910510344506034766107618140334024018365763297777346446783259348222649804845079582474110723141e-18	-4.65081878232786231700305106441861373966528273729321931679225571915030996849074018453050680393530317e-19	1.30748594227556434657825495254786388637793235291393686567912324854815894099356727068861957878309562e-20	4.738397812180653098986852550032750283548777357253877932683803113310166475101535905622503669355759e-20	1.2305637605163421153315612901527537733673784558357839166277442726795098035950049880415070919589956e-20	-9.45931159638604982308547268907042990345014386696601304183775865519870706222308320811977100034951576e-22	-1.4318368499472977724650778435025694333955447309080098565277887396865712354937002246761831551387564e-21	-3.204763689770952087093023918406119634011517818984522871659140458382045641665004292055329325660885e-22	4.37004809797260973330968380249510639035432735506698899764562622730784718584795615054048625063495064e-23	4.29492114022427673293349046217294345322484037369903215833088148553014957014905531317673905649160453e-23	8.10554780598560966490440928118915851581545135524452403282012787247799832526427439187029889839183599e-24	-1.57087784673115270024652859314360489791817018042953431251041340903281894634337848280428556884700027e-24	-1.19495263877707270202321240631648855157277202162697335915088857682447257506397948780857610417535838e-24	-2.65288438346542558241159202466037346180138690793088988454618872348558559643238665291614490195427795e-25	-4.23259297834573909066456898484281944918672992175862406861854336804369113049148923368582944064343207e-26
-57.748987334907673414415149546855619003326764942672656581963868486912364066763543653094785413028687	124.021930542703801649462844147659928458787781264679124756601361399635632890551350412862888120906706	61.3867603692288583726724828033769318976349945575821866384601027516098887157483175386636279182492557	25.6906512165849845869972163818992162864948401327987967787633980252974507925587351828055048873873498	10.4575538985877522180294117288611549155207495845889307471464604213271965746014793419162750502699268	4.3990737585626986417468351088308433867984136655085442761996853348946509497123735986942793589722118	1.95763211788887060325873737050740194405014218039622362641035452692748642571502029232422977547332481	0.826638072727391456400690576186053479536317613308134504627959835573412014132611107947703444080797464	0.288195853474663190898363230941039845493259333364550728006280228115328005957554215551870029573055348	0.0727029681284054710394582440028396022406771504204891536105394194165274745163567832381488907324171511	0.0096520962409403945437536451780027081598438249267546835481487165381877768059785692128502219285482683	-0.00119676037045641039282799735529992785822824468516889127496668317213955618157936818987540188198752694	-0.000931641853222972899005384690707537157664650364274846076534495741353126743432868090415452442453258817	-0.000167491627825819965352473848707078945536773353025635653217728267721066622947129008486017864038368061	0.0000243465040578326517319472601071886059916999769490202096635416503426561202878058777773274058581472573	0.0000196927641230496300387008797667925592267073524014248032759652749863964643036537771302372456107247532	3.41568665537026487371902954997921053434293295965098643156380145449363970394779891315207512666604825e-6	-6.81076127922585126046313569642065495961530537252337280544553672132584544326271541849827805143294855e-7	-4.71027295375883226102184012065250270762090290541299315775957394685607142168911832250625065118319734e-7	-7.16761994750641941920494953491489562194442148687067198682155004483250221674529183931858886162224256e-8	2.05192397632287652735975682934321975147086006418338339238915380864172153280003145485263368851594071e-8	1.18332392414811063972243172761343001115559709528706549359385647182977623267345734759944191473318451e-8	1.48443090278925480413662528401506766547877831319881962071218266818407183855366499106510868280777016e-9	-6.25462197468364005081999973393866921934759095392692036272995463580124342705091865940180608529251606e-10	-3.04470360149159295220470260932163241809296785582541347918178359457727754781550456694806993497029549e-10	-2.92019525104134673117563472614173296961708053734875469254571997838321121553431722559025803698964723e-11	1.90214976721149459151376951578860700055493656930352795112864335801149917738702951213648152687326641e-11	7.932219577160535404002121925311809430238211665658202227544631346309522934226332929376440008555271e-12	5.06608927428901731090000712462965284750206875263072705699191299225224907642542711725880472640789003e-13	-5.75690957879291993967970220122808161281279932005054839737571962901810658461040028082771434214312998e-13	-2.07759558661895649861120972674840569724672748101261072647896069791626037980188265831048154943913792e-13	-5.96293584167876925537402263342102293837594135468749297120533145024316735389051902718472959956377099e-15	1.73334432889795623419584773809936902155028568169928848045582339861231782003844616518203006332773135e-14	5.4402941712674227880940637537625953330626657236480038969730296845503122389535095131271053938897857e-15	-5.86850539680495625883008740919544608382135194299997452796246766082996452765745293906061501017397768e-17	-5.1914585295291059168718385706058037792985302781456502658251767605272434219760944633104417061235522e-16	-1.41694361482244310871634406026017975483278178696092346972168104049195221044236399788402695766848077e-16	8.00421885923408969372010191906734353762020997293870627680179802616647899043032576240595782685342535e-18	1.54639730657914672368977415359342363323927921944388501823111244753515787570444940107541709700620325e-17	3.6507875535229461789618569188998141283014398814707349068937894842493033307030463500223814614256463e-18	-4.06709005736846735933102319242860050682709026609284990829530375001884175868351932846763923612506289e-19	-4.57966292735904274308032414123911936978319537320324093217617621490598657941894594272267817810490238e-19	-9.24329095298064535787846650382713675011227565104747387326997875551926590547804188425338977539489429e-20	1.66901285084570363771985329649310464050518748039677253051825110608141808110093492581338694539369848e-20	1.34805543805435972529160954434159359329622226789696348538315955160793732183825196442565504728144137e-20	2.27925392189400621754879892829960117140023476485956486493971086696067197429129019257727879925420584e-21	-6.19085342337719334003197802966067571964831708592553575063247446481881458400830209051057230151276696e-22	-3.93346691874957167135189089849581024031467503842543224876296548778324693910443059146417934390711127e-22	-5.42642498217734052742906867193031927879375492690807743177222328360956146306464574945444900613234014e-23	1.51323571713378624583425059423559859880549591129085049200039818605449231540184055160020877396023935e-23
-688.43896902890552737140047511379792266961082192039387724951936939774357180960894448473457796634455	-611.02972287395956452137423609935797086633092671141607038148146307288923355382597384605404984411	193.2810340905794617784221259420009344069444590200284459017172498373447313265864245119029471119291	223.1989428282252232781823424203924180324746492250715517407373334500697986199097713908453081034781	180.2197870881034329149872690989112190708188242798052791753956458748728012310883063232626075164198	111.033316273533671667602665326607998165855687534912724917199287884005418826939598428712713755515	53.6912072164882341689622329293662795722866744365484949985274531405187658145512268104153460083566	20.39193190588821628021242060335699020073464004826162845971823298482749416621514175232767838673799	5.89849758229082488913794687334037782782495507416129381630382623081996661039323411298616269127825	1.16406380409014261855607644334822620928263472435192968226773222600762874232860270130658968293049	0.0824909173765247973688879221136568595884747990332275340062057466320281994201193982098702275201571	-0.0373871520691369533129864875977114583342194076487106521007491474311922047659886834101863331514643	-0.01467644837540946443357237857662753473707277660769171222177603896624618349218019108035390593651302	-0.001300594076263389210403114037833364094446571684703341779263639575010079995898968716715221701813451	0.00073948780826009422583762351205706133674673169180671609108618470660878702476669126670554506019554	0.000301960860350437762473453972449476763939710502203279331401250865957602496019070124211000899106378	0.00002304206651469262289842467449828773113416639555659290327537035226753829826373718712525368758611326	-0.00001850742070619335660008348851431953317369820705180759064039213550204272690567189879015330582017392	-7.00384753627705733679517348032468040825683541928328048600382870643204469630577719002408758415135e-6	-3.54713201614950315753064411533030332446833939503677951672123238845951800936275255760212891405568e-7	5.03280571470017879151592140924451051369500425566379249643976683534974502622878587857021698314712e-7	1.695553219597209610904431102500895092561532583498741914172324990387113947808958213398746975875171e-7	2.90965798099497313022352060282709131542441525854798907839755280338374619043677928056594575538852e-9	-1.410989820520789922294175977022410133380515883659895468308580940799778822384657279806677321283301e-8	-4.17379243506675947758426688862681610056026403170316406676953416316355469471626013338941115894371e-9	9.57171607510719212759021661803881489104634722140610564937830744588194954494198342096622999582664e-11	4.00341798124058931064551326996269297926480186603611597019434984444727028158981388869701105133615e-10	1.031772365516261177395253706682855380005093590893134665759967591708007920105023823456474849066311e-10	-7.3131033889543917238925018502109214552900234096404072643794571001546481154161744054793971646572e-12	-1.141222624982708183113939954083613492771472764244826223854831224440294283629729839033216826472409e-11	-2.537748211431923492662058857577112946305541466651495796580921681146543190089855861907529925554173e-12	3.29698081198971480979856414381033099284951108277345882799086075570837602521855636431414457923853e-13	3.25641109789644748090629087748062186842737317451267500494258705449920225776802465374620423282295e-13	6.15112267200896915525198932994285403483379398527311556931590852252194909635070629781998718005525e-14	-1.26791772579277962664572608348533010057307221052712149626095675383384466864486072680044640829595e-14	-9.27859636987844885047835670700154303975288013935566086134002921055564364626129618762402600739712e-15	-1.451095337094003865764751039004736959528572792616269233117730903230334064557965975741163993329076e-15	4.51637732247145022497822755880290162231253144817826496865981492623305648558406797789620056949873e-16	2.63487879295946929019249107571472105386098334054535436109013856013026017541410639940309276653537e-16	3.26718611369809867698010247797164397040069325178631937753508694830225190854668055040958288194605e-17	-1.537802560427092158182615397006713973487892935371956728820572490898506028999060121579543812990947e-17	-7.4439870181247580024443993819610036508231320212014674729704095318306298844063815150558453789693e-18	-6.76060144707241597378169758868822227648854640114596211611867499091170025946648194647413018463466e-19	5.08128755847342428509476218277035480981813414906780893622271499479028197079150441225507205416696e-19	2.08849775450289869795010821996994551633553872290108555454831323012084690758278668320161392652416e-19	1.167810662517484000830304653835332549855242595293298595773196263803919437357083866170097804890577e-20	-1.64104147510409515423569906214134507139390067344880599917301799756485530450939309581513456437895e-20	-5.7975652181568904504281883246275515793318502003015789086857133131235139714271726825396592931803e-21	-1.2918373101307043252031571667521192050968078071756366230294349961683261782219816432863806710933e-22	4.40044356691579873117884053877468915584069429223963415154630498958367609268294195439022529381534e-22
23.2723346798627379019473359384990960188861872268564684625523390229402409414875643692609938342326989	18.305388741173357612414170441125320338774501033697935880508446838210694698499956798928615573549573	0.698822625013333401422368634439277913269057869098050313415791616232289269639720496336414063862749907	-3.33959460811151914376797782676005574904999382122343035402125523712703153832437675095066390315176237	-3.21458053687350801800465017632455621167504831785028904050007513291461170990045342385976453031303183	-1.8796031800654460088262152939644840515583685619333804568729603518671716552242535441113540512329133	-0.789937299651247210431594151687292581368037288364798655983370102799398237788942275374631229201022424	-0.242771309387917735528743079440785242950134575508337511898069177552871485202527546573257343944628655	-0.0502984294962194330862821466647260431056078570524065161052134103516200885056634096227287157849091664	-0.004126069934007894643638629455814892990512949678662467876681944720386628367945469633764191821909121	0.00144242171891658913261259721068718951308595293834180241695787630075293182766732851850384347628407497	0.000619114717276796316304923753309911207944739243681181422990829842918194547294109807894303447484479672	0.0000653102901775067301098180449603927510437207377447007533232482864087832735772331132004619991100998848	-0.0000278740738602002484818500437768473848524001201067716151735663282754009374452747288820029569410552757	-0.0000126353450127495923186854373261327531204354895914096632659154380944687782286217656680492674380242299	-1.23878087726647518196820582218085489848149737914357910888678125206396141474853360190915141476652914e-6	6.93991304637269509594761268530149249422855674250800232528819383545248952984184963926635440325108989e-7	2.94813599599938530770243507577531149386485905927640145183242339449612899819977295401425091757710588e-7	2.26194171409150514322276248684322667125760456942355792616328671932765991728060652836741756526916057e-8	-1.90328281551410875073260691675573918827270107108195754876743167587940612381465837584427908067518333e-8	-7.23325935686190610581596796192757885750714187554186413708933844387067100311853670096143648597711077e-9	-3.44080923335123621851278252467396675383066499270432102203402027706517873853269007979808873247019816e-10	5.41114203010923615198930630402098783174212757723456055362947294295621580341609105897835336093671842e-10	1.81158583619302777402918002451337481990135103554921427769491633785184095045445280685375499237944006e-10	2.30197985256796983796965278780770420029132057452019802911522111996483729454320916686399331007085958e-12	-1.5589219176928419466749101651556589680245498236628284861030003283945385839694240527105792706298042e-11	-4.57065802821802549331627313462517773134833845183469855689542634945950960498919817408869683452108483e-12	1.28478321635524758033209097042457678369248901581445452984927003075831563324197951959304009595831135e-13	4.5117373435021877818484564830299588301552906577064851821586352874926659065269930096985483570361309e-13	1.15182510378547218742299785154949711577984553364355483040182117093327982392728070692551399130183128e-13	-8.8344570678382271050099025022289005362150905586189024058543531370435994949683560428624518310066521e-15	-1.30653155105217657685791954982402095220552101594721704296142751748500338390373965400867655730305181e-14	-2.87692990855579651443585197776460620932891727604581454914000674047909171208904735804659868843677554e-15	3.9293248285254050803841482556204284509011325922422192897900571233032778139686725527333089538210188e-16	3.77689038103989922845871071511853740800000445234913526792388340298812875337643249985024789020033528e-16	7.0597171784471492774009534926771789652833445602183835620984074646663893279074972247595085221574546e-17	-1.51146151296473142441987354950913303745209978480047743759830247372544050276483573373054816891110627e-17	-1.08803889041050446981951630503236216214674521521106107469358510183405184366819520793189032613958347e-17	-1.68160963578365695032329865640742776031508523112019067302365489778870280572703788484082554202680567e-18	5.40556294650339318565955550983393867692875744582148954835610412239705033830301169872672567103946112e-19	3.11894786003631183578503052828894547787060067699495250139907348366414559196295077275349280900897255e-19	3.81255164190645705646035925028041430058440872206392673684702215820276923278413361411472664197753597e-20	-1.85000829077416434673474927444932116280666170639359055261665745828463754182383993216038873677155758e-20	-8.88339378034277926093414393735321588272263375881478964412142078801653600231088268346316613075745675e-21	-7.9144488063142949073325535879058038828539841814613892592540017651871148081895555191156625518001507e-22	6.14327730317397225980460651597570979466446761528816738936983691459327969790130753462273479226887754e-22	2.50691497953288145126315657496382467501293169784695581696950718413492034508257813136186281076915548e-22	1.42783371003133936969936007183491106625285223470987910799621259746103510462618527018335559918416748e-23	-1.83809925760241887152275538021468462514612509016234902755757582076952906550035411969744828761383589e-23	-5.64014181515386250659873498361726759763007255330866016817939589594253888081488690910829672086284646e-24

==> anc/L1S2data/c_ai_h=1.70.dat <==
6.664032925797927641302213297375889571961554169078313979513346293336182700528214208189906589932853
1.	0.39927172051377783957468603971923644362847555793750160088260257823217891222303164474403224678215061	0.0130289330272147533787121581022194645969139125570141054003674257381157553544084540581345815671729649	-0.0804605262772402273003881769343713913399887857139531994013246074252749297564900688728664850251328081	-0.070818864776044209290588186189322311761095676547365474194584309518462168319862143898884138490196368	-0.0378176105771446884992632136424243878689461849931337773895449325631473491841951269756804861660119107	-0.0143310175320854191766898975470837921158670023320940110463586177035719923899614218605269210546069306	-0.00382338324678472065868022944304089081506354905076985381435768372104199567169107981031712022628496278	-0.000590577332130197153672551419384916335410748201525610523442638881072046829266005569546526739635553421	0.0000265342797018259931691045338009229999693785544703699912681372255413651709942251772479145991188061742	0.0000440137078419314659619174627940926021953175479776607232547427471071682137135681980804350586681012435	0.0000108138465101173895039916120199389155829755593347668125808592049393486601676841931080575946055221555	-2.04489852144961731456835499402626558373809353249240328734700304535424181517664145486603824675867057e-7	-9.41234103466981631829331501064641781179934202451923418162502094096068831202871803411151971486994992e-7	-2.65993795455664660185600845069518484722439249594099290176427808036344910630159349369903528763076354e-7	1.55096690617589749858185713699952996112319672336431449301895227403409187087821458577686138856339752e-9	2.41608100274888412310757511355509995380774911782119529538705877069046208549211095005387701176260537e-8	7.204676047503365524603017241094192743181918452190753000634461584802900487511351729746229769926676e-9	-2.49456358362964741781975869678250040133577035015764091695068924984417203715465650084115085642606633e-11	-6.76460448528028448181328994354543343874816870425930430579415740698746988073703918430391397661310825e-10	-2.04152244475372999624190084257261032037473658171233977745723584160282350428360689294417099865742744e-10	1.47476526506751693257678424325656465150300809632428409227141810188790375112682557835699106821818677e-12	1.98605948712490647120440689696323791209129902665058230772203350096420830611920664374830441506085557e-11	5.94683497266178340633785570370131407227503261805187512828824188503410340347715257699286421117802851e-12	-8.44306486238423225298938847826998031556492949316999634801528480414428487294547092220098134840680804e-14	-6.00717563230825426318312547416763048213972653653046255647597435895189192293522180435236624430896523e-13	-1.76764789488712156631122104566503523648453961049914582041130607540238788580138593602163242024058564e-13	4.06249327985830394863564094967989448088116164512798152547315492647747851978029167518099851128922803e-15	1.85551883306947335319499512613640157169703219568270689843860289402612536844648115789823548463834221e-14	5.33829971302551577860015070762254428492310860376688282752808772505166468062967910508837217157348414e-15	-1.75955539196182078866833983832644129298490176861028854027866713729657101305203987083142491336667415e-16	-5.82326288028068304427531829141186718125085557324619379643994010016060243912703867281106606460604152e-16	-1.63292313061701325898543019339773781606072135784687479394315649529439823936978844687634388329545335e-16	7.16100343335933184031311407537939588754127730133970126452017049873207534522160333912555329919082557e-18	1.85062491781294216162247905814247753860641057358135472167418613783689830833485924121316284115886856e-17	5.04738385495243411161136879841644255489269440356957845815208177357757638642888666191268295251577117e-18	-2.8029668902851454709731646459461333347458075027381879515918110645282238385963114466402312154587769e-19	-5.94144280796076330861722236419948046023564224421421804303841979930141607789969270938252072429207045e-19	-1.57366515703774706495546245236560755103075619597143282414544038984971721144231609427133121809102194e-19	1.06927266120192322002366367377347331481497384653866882164461110543201799962802461171881299555352371e-20	1.92364103023134888028577725303724607693370476930918480273502701734154170120617871744681844222737245e-20	4.94160388021937986306961522411431997934483061090818705950206656633341713125729493493855205513878049e-21	-4.00804312839846834866923652374652511444250760481002020536645726482757192403841642868540902327153455e-22	-6.27234262178912870363754374639130350245097373622246099493751675515476556159050019571483774835025352e-22	-1.55970272186172466264916254560288777859439189353690065440542584003109714888976075359866364150644546e-22	1.52657113274857503312926372505087262172901438516981309575838563543377047482448399249712470307207211e-23	2.12222219633766807121655450511041293528460824337382445302895211873346218416909978987420254551377576e-23	5.78756511684014025483202584686649406524528509839124223519402584861232525657151945943781146583264956e-24	2.5522157168682937526663557667319633226839394528416261869738819467656314277715880255023151366683206e-25	-7.65037298413261989824687950007719389223448517540073433761986518607922656675563812015804372484943457e-26
2.89	0.55390548477560097833454014451158186127790969943994633524475150005635176873139214642412481278113663	-0.0437446687546965583899615410392540899218693468817266410186502216360460892976889344796023711133862896	-0.160692234495593182531035795832938045229209171755547514654451055716845481972605857368568517252019185	-0.111227412614567968453383414729960426475008977535977501905088399216792624061608693594532200977293824	-0.0483904931853280908415613471370140023451043653574713132504079753357565985844946742180181311496776135	-0.0143837046160194636353285105572939842307610954493271226286547111481942132754256697685381203404470544	-0.00257879763482588852187156117908390498157333336206620366420142181915869946583140417418791300511279917	-0.0000153649767851329799671260173084624327425933220283504967186537445641330945699026393628541158118785714	0.000154085218224769809345537468450662311635367785646997066719932197577692104505126662126876881274341967	0.000045625785349392518917681072652048270051125658268619312653612868253563778844962612311882239529103304	1.70753723899379087961625201084379833982660053326091876893363320914827674364188815201188518363119073e-6	-3.16754968164796420216087464728651198422679422220067152399376835278091694949210532014539263607050088e-6	-1.09855420712699983087445584414657000460668182912365172167574738010125497786014985911216496512468158e-6	-5.90112879119471346973885449958653716948755511286497594351957904200610880713350742434426737498609825e-8	7.93857108414424300780325936811683210815607890341029167729575727233486054578525890042341579282354113e-8	2.9544517992531154744248636728719959858721789701132621050064290409052194492185127799434817158867055e-8	1.7577591773283652807385595198138066755638124304538900324365073168302062853212533768894848976953723e-9	-2.19951217360666217209810813590162811869288865286503020426494161552783296194724599721900314621699116e-9	-8.3796355277403693096622589220739749458336950023361751074824649302268597107462932497843595112199481e-10	-4.94206234720146055374426928134270782132193854746154566533320615111465974855842401466596591632520675e-11	6.44318546933278264906317505718300045650776568423059107375990879493027354175843515339101654982794767e-11	2.45225977624475392368938050477764065141837812838872619721506938322163853276499154761670546472351783e-11	1.35152994322100895347227216020501580689687895052711170272930301422207029126554834745314391052210076e-12	-1.95278184142543578031795522285692730439063455917258058897851552928397771742609827618742770016715801e-12	-7.33570768549650242771636007120186471403825335811830374577761990055711102505326304389920246540978192e-13	-3.62456401681413703922623537975782968699450610882946822013809515305377094771342829387735320198837817e-14	6.05735124966479182672181087182896175233846284487141229247091157699331034992911100474568331791988824e-14	2.23170668221638876455963005975924744411714375172259184315302592103095239639352424671970684050690501e-14	9.49887718004473336914431450813804848965888445651811880410502349671800832650448370895889305324207139e-16	-1.91135547698280997770640759781398677172024604897300559907247902427226342358296768093775666273673448e-15	-6.8812839424679509184350516857418628002707320997913527996143221765390601533521468292389765191386043e-16	-2.40264523380360980121833478574199954833523188205351117710678201238446002650178248869746423895367395e-17	6.1114708024113670516267508911856688510347259568735009635801714027410247584119793083929842097732419e-17	2.14514299011576936711558033017042252482444711162641685367249088770079758536328329706861574017580893e-17	5.71661214085262886829528180507135517291283187455057618049566041253970464202950641776519253151304021e-19	-1.97485871915859606478520174847021876376408710883404870737622085810060180225861678078782243959264933e-18	-6.74800524962542533882815356724170519225752730824545153443025676279398313330456215147343057318588601e-19	-1.205456411615360988477896201003480495657117595379682767886983233013433405224906734429645442009993e-20	6.4368465320346894705921846608913194778553070337999644251358198207602541047052583908476977164639781e-20	2.13886021970466331779835325962120291243273691527581492830502141145166577950166812087735690121591298e-20	1.84146789094690489921235207294667484240714555550071272104068705787991836335640448568841373498376424e-22	-2.1132801252996562912699063642809605839501466640173324259439575195912188993501224551419827703263999e-21	-6.81942093937733228695318979664655133577517856511999015243783760595301981191417905290804957507465923e-22	1.3565324427654137369141242634909036812407199182201085094864264450181180224454343940995402537339763e-24	7.1480643807905054086611890183894672216254670161097588209346276792513928491225974085224147664824661e-23	2.32149262860201200018292019849515144640800564492332264336525170882411701389772403407792166023902811e-23	1.48859015301007264793968388754852988107796927112507529254874941466329152335846824251318938265103516e-24	-1.156767295650919471583951788575543145836847891149246886176751350307977828425813050009686648842688e-24	9.61067902455556385867379355746674793520546364174847811057308637058424096209434232744926019850454493e-26
-57.54349715689163984278122939795169706290415889933071893453561706161045377746160568204118377042729	122.814419612264527262260753249303665588341294435587262368575048667918419090676957813350317961346227	61.0263492924608139050772938574984361085247906069282068261850456618649867721305751439060079840776578	25.711584909937633680030925908322744120305846856820562159020899002329127598224903323375543242725065	10.4814157339105716515787394867028637899311912921559730212006601779321325108005953859847616359162967	4.40382860014703620722498317449388391640548765101779537318395260190084502168706382840885391610717342	2.00602166517008772974649063185433218028325586205793560109551250613310407369634661266472942240040934	0.902573942694522759720713439054406390917516357108501351205039967003948961236099091657735773923800063	0.347486309495939586130045198953305446079990343897181832017831474355231247207692588623240381976402695	0.101432274438793805074627718456237358693165986915139126062699230248798835441521964531223350261948951	0.0183619333724444039049292676364327775813681345520202147051408331386048317781218099942208483188825134	-0.000027070690404530827448438412786400897133201635947361452225808567763533503462280804660191458828870986	-0.00122488955920255618668927971866265056716145404145493346437133341298277960193803915564585483187177945	-0.00036042051007185457392969196179279507721398215631859347749480720076633778821883660136623930918621478	-9.40848481251756393899620562203003532169318666232554600410500682367754727313790785392989650532281402e-6	0.000027252649590803390266930016097965665484919115727540583521746304728039157481456506890283879190224984	8.96127107241438550222763053200365098242092875242503062391453992535431649126841556758125693176446835e-6	2.91234472462812867849567253257312106083747702295126389192901644968387864292890762016645452687853324e-7	-7.13614240888877648477292066949088401865794552005099898120650512242014998945456987265197989699550367e-7	-2.41155848198283290321088116737021144939653629330731241648117964751298203095152559947951270275513362e-7	-7.31428340816864161370286972302059661078319461326016186585029017633587210269042747445578962219125724e-9	2.01115844628958504065605800874505163629392061366130289289247124854421796669688074870625016069708501e-8	6.77592642532730116267227007362974153970381415702084043600190963236723143677429459650408546652731506e-9	1.66105950317285575712306096710683525314661634052461629250998946755906217740642974769634711136598751e-10	-5.91020756598022893758336550534180165356278840298898670768067657427689171595979307928026024521850389e-10	-1.96106367690327291091061569000189112978022574843109935920640943576416226330733493226061023697549319e-10	-3.33116664607979103760452970568601157596252575300225500325090498870457623214437308423523498361649255e-12	1.7861860107839720558266864169359717991406607783076058722197779516602404018291495169903191567175252e-11	5.80437353164347033088826802197424149007623941117771321732288553122964213624759411479538615799411815e-12	4.9229432524868260556573894443947231563188006081289592630814078737771711438420544964909819817353723e-14	-5.51103677636070732011149245787396625927775393602754451235771093666806456924703434896981719505545444e-13	-1.74855429206586872089908474434365754868411472503277894363031327507424788641823617298957528306137914e-13	1.2521650469902054077157660254994848414804791592835896374945318201691763012808284913499115902053304e-16	1.72789629517622794674499979788629368657284130783265798425894186721972252033302078735038981598974517e-14	5.34247737813953616127578603162467315547867618714438706232401445250549093046015793421192972297814829e-15	-5.6020087807109221475687350381112515029304901037007423640583415691898227502419372632301638658979851e-17	-5.48766183230703540645163233749656668150952276151998203445234056382606245192712736187255051691647008e-16	-1.65120909218856328989060971287596785400777608820566484678772533545559632256071293514793365046504495e-16	3.43075599004708730107043383799464881132408585814518682663460629007421857943651294267357746882343977e-18	1.76126388585434911357230000702202153374072749187369910004727778593833797102946343690695158216502436e-17	5.15201100696857757051770686350659930983175917350201970272175308982049292983853899229155433904736672e-18	-1.62684009760206525370554170109085122358747710977053745156543188165820144781930924453437466878150481e-19	-5.70243742187112165697735178869078171684127449120932672507708281167503773268590335675915675769628744e-19	-1.62016984442266063059940229048136896816742418171910171978802710054295043364707117782226264847935451e-19	6.96188191195998279902072646448634615057943983395744038101919423426241384985992265432368288353672965e-21	1.86351277838925318266008034874101754102343526530391476168015544847824438355304618427772207510570681e-20	5.17414001367037194766793780773646979389770112822410146150191839714672870094850107555917391418771134e-21	-2.22882661610796649230222399238326236538131549713431071358199652594899884922805061829377262097533188e-22	-5.70523579146372933289515323666206850364413455469386997263057018440300051720953939480042470796995643e-22	-1.58647189598249924942586318125431545614630092229519812719661919838839809935083763219457412500629944e-22
-767.34956265750098741005097263292460116195756646200409026310704950483084814856694855284871528345855	-686.006690474079657481585497700952732800399012451877982061792211047367748330898951742944220496663	205.298637525478680586265219014238956370178722536142510917481117191579682453382103273281932904238	242.2171450687298936333749061338322488341217677394028231035677704576740671450882761334976131272	201.962980267141716398317109287715863189770186160891638882503915117905010152416628836938932709414	129.908846834968056377664638256932657451448569869923567440775772817660556556114541102882426975439	66.3784478213976522614779860666596555612977320250147710470762773540394911434069297369265216225419	27.0436251796738172366880872784191379092577796258998033429870108016798534813528082835766546357084	8.5927972139702745440250750527501057170254175312525552161414217488210424690388804865377397178348	1.96904649643921028174371933996693806124402397914248909253111709577395724658114882840863406244736	0.231558289816398712681523770092107453279976614121530626105535080118941245598633444356689375503852	-0.0376979844482579591481664435339283541127141741147032267270245062939156863375542332282705158522033	-0.0253460772492533274602068113457780149538026936676563051753392983381423178501518581473568852535088	-0.00455765015039533216765240048955507795597928461934820185303794761739442431335930620326812839051072	0.000660399858805840330333545998956312083190006586449374482229178056628333207027350527649798181707078	0.0005745062429783602825539047133837825543134365809258507973362306350469058268933598307201887867886	0.000115065379052027405846778252157021907704944828510927886661217058617088220174470026618792297678877	-0.0000160545185032195136823860634571850994360987854305556339784973365721824672348712575057377402928476	-0.00001515269969161969338897465808830975852954864082628605897074557865007752352106008008747467122347	-3.1062468226991191562962528173873600897097738557375211086108044354297240134952494557574500693839e-6	4.57593661205583232200617265781337408162415476113252005509804588159520334350383887711096279335114e-7	4.27388968557519928707206245626858428689753589713289580485626732234670311045207379151867675372235e-7	8.66528203737982499900483474518908871755698564795260199986271990212253625998516147302692228534597e-8	-1.405567956918505314815704462142877295766113534559948319414063443735272875217295448994460664442e-8	-1.25179451067771641810513281678771926976352294111394071281045236414261561528138886545629486495331e-8	-2.47351626095461950026722474708113727269895322157819006745714864123715764034698354011917537827271e-9	4.47713622212198324056974521031314001718568355026807697882103753396646581840939135460569935128052e-10	3.7606102553581903975345630039282369474808280120229256208026867896536968404465655391535511423356e-10	7.19027560312226074285515105997969981437708978464539294782584308024703808315469530315150731657123e-11	-1.45531458268292018935829993324726112748022189890931320955034374461875285893530510389543612385586e-11	-1.15135271256953089952815216053055088076989638685909090099676682755802398131102447311089960305127e-11	-2.1208335644363897171599795703294845757587957072175955750161439054609474758399007578800293675674e-12	4.7930150261851756823945471424738088315640678007677850869798112027089990954251991040111709599934e-13	3.57783387830477640650590519066012517543182369945128633087999457197142049214706483967104411627059e-13	6.32866406706163004320856279976608172771692498490771346775082822210452683711671417996105676663606e-14	-1.59342117685090734325134979748106365762072991656270848319343500977025982045743105106542085000159e-14	-1.12526731582396448724515312867617560927591570368408499393806118637859070468742743642693765214324e-14	-1.90594931215885145630502508360725867099715228476789685263911883649220133706764793495338708198584e-15	5.33519566303666584628985068531478954401798352642093132578429007023837340838587972931666743340246e-16	3.57436687451933322271741430947085355930697290127765228006557022094271465209157872111659539265199e-16	5.7814548009394747000859386156863251132157497786040304095656352430488603481128880585871756446812e-17	-1.79651032466801617597686426901663354261682810096140010600660035606328479001059817086573187654298e-17	-1.14484587102565926512751805862966115112572205946306964891516238487687807167473554678333878303775e-17	-1.7633290187338792079617595900634288015596172222410361398554904358246069438210641780544150484743e-18	6.07821778937432910393816689076832262576894486359313991591682489746119061695764990242482139730084e-19	3.69251140241741073941057830182414270380774079477516501166167644626870298552744759398613208879698e-19	5.37585685274983785804298339743119623055395849162628257364861217937980012968550445418476000854126e-20	-2.12126354509868351244487784610760347294857323301625275872131074127627415819517708788567999569701e-20	-1.29038351779876585784597010045555085990727422675586949930754381162150988070704341646443126479324e-20	-2.76630293928426373015078697016391598521787394625208601368406484807474709577474214593927742387972e-21
24.5366838809584077068749901981507457786963723964352448449688290681535006202776967171131577243297661	19.5730200658628223150303106544367115575645851996078373012733536880451757701815336072861976946825895	1.07899583709393009374996415589105262127673548714209620368913102030687842634827393709797498989259579	-3.37430256740655098497082623684356216631825652497441693095962012045248384071557859402075924663800618	-3.48099082833698145143297473509217568700365381851686429191267108941540722082610248588057864692980919	-2.1666422069773591942335308339610643956373699603473540908953197684929734890707514231753257693616363	-0.979765880788707301866597624903657371701989203028926541315434009510053249338560918461341015128866843	-0.330830760458290802539747187265632470246741297151349415592415789736729752383036111286114747417179637	-0.0791444215524197983894222023950096080416337194094409277237752539103943456808704029716452721868998678	-0.0100045847336490116203248488393252287578763735164162605781801519297116749631335864097037619506728301	0.00128283595342349600922889592850086694669627651508691469375797724390054154848062396085122357763324707	0.000987589326317754705981132973396616562658503250373166232108900851909415192628277926237558380570282328	0.00019167986752176591733210400650689510583982276496910403396437525760616983784940008605377200926598773	-0.0000207321266248461317317205933082047837494920603127171801254991676949200221704628167056640407144748179	-0.0000219506426845103357314502599606473927955381784289045685768102914018398611494498688125857740788121465	-4.81786894492990564154463331016644288258125580428030590936782067375753502924717308884902583710268043e-6	4.7300844396148183657348477335791478757069745592287316019649220829330533947435174114625004548950485e-7	5.74255814400099124444724251869112145006442511649155756125039645255014813837940176856175079277684564e-7	1.30929459136673635170270790129449826714401627593553031129482905616168336341083347651268736635477225e-7	-1.31548637605682309549480868929965002262646577945356598091475832571961554670187025687384659063607006e-8	-1.61779862488334429002175677596428879462433966406007327433131697160164326511657343422681776739522155e-8	-3.68905176139628613474828455262193826221585500670359272164535444390387995380416424212622120155523304e-9	4.05020183317546376875698583901190273522519971062893337720402034269553122212833519907079185445026315e-10	4.74742537885478642993606129649969972835492909717639081854341281981644665388907095042159974152471889e-10	1.06428943095272388032738927565487835899153833476848259420184562775723672668499986655260716340214697e-10	-1.30809431841010737433254303068922329340526179244838659573920684303487075543420136411051867013225341e-11	-1.43064470792343772337129678368944278091569384700385186698883560599952916547972890202570023267547184e-11	-3.12700410411166041230711765014365842273915626204662781296418866226564908244869266479278427869953983e-12	4.32663791619330876597006196416531185522295413687761946017764358169380524970375982985992726204838657e-13	4.39574038895570144832072226745498282318700653052214678452604451905665953944615069739500120474095436e-13	9.32293077765849331304611594345393135838573376837745260049737651945153562480493832802433430236790593e-14	-1.450487271421091049263675776309420867498441942112777329028449294222665883726300558963482354715755e-14	-1.371097385890345057800662581548182620104235310598304263925604315497120620105153620649691915499411e-14	-2.81255651190264542002043008592788353034564140363907084082903209392854233949353276986285926134383419e-15	4.90446671984945752222377898935551449140417890296948447937742303054149194861143958807564105598993227e-16	4.32860340184115819740663753468274713988043439481871904676158020117565413007476068011621617883550367e-16	8.56623862398277900335588019568819086518880226760784503818680761859859411390216870884408951310822372e-17	-1.66818482860761335453374835671504877733977274871673370076034093320714544807700549010874319101828604e-17	-1.38016234628376175893532011182939656934436151786969988660799485123205519496283173126877741375537875e-17	-2.62918898817058164635057622885933001553322268612899751014513523089369870817268127771748723896639433e-18	5.69906830403588298435987228935022307616590546680848295026892833389124520544018037497035059591637064e-19	4.43713627727910936924539996858063044605500061082523298422589001207835976252408658449480427825038633e-19	8.11942435042306961355117194953551521210781124178266854078099715193329586409632704150886902629908457e-20	-1.95386530555290875090390556311410628859241160310936164051789538935777377242003747956430291454960302e-20	-1.43641907259904927113215480333668715238915858663210895289172756779742880676021285629180490214513196e-20	-2.51231439327231517279956991325214987793155345701915432728664743191306653370397531003762394028194402e-21	6.888781218857993493240937564944170778123105374551748737160350265447033131283738209205777767177115e-22	4.93250933285350362945884186400940516935657679889907818786798731582667932887194074945769609653688049e-22	1.09124577948743226114140018841875197030177361340554771315609438328973979407074620627152750788378897e-22	5.31628617761078053106554686386705871454831986005648953054982549512487133348654835573695284385055011e-24

==> anc/L1S2data/c_ai_h=1.80.dat <==
6.83833229399729478348349233863044653347438134423676222495041859859843928906282890619520597163714
1.	0.408634871568000962252717867596154209431538421057718316339287216943792975126279049159252067435101067	0.0220298362176807716842332983716978323023898898327209550392094189180002753415798249525992924615652832	-0.0782009271061494749670217926585883971354467393054532941714855260882138665102797111173634078261601478	-0.0741712172659289235873749535562301924112798835313949716961275535258983806054264324414146622766168815	-0.0423735507950569353874390815926645998736391022562437581784987247136741881698182592397372512670352747	-0.0173980201494962968146059513390806750203838401834435334844152030912317136812743207317228900034512748	-0.00518009771501409966676187573275306525757155029668597810017917049680362011124711092468295803774623781	-0.000988321082970077404769721805389540272457579074219842271115826466291135309447641757201422319676243372	-0.0000318308944696114736868653932752765064080229651402094164149244410119357196908474061587613829904495147	0.000053772418142980043529458396736974426604804351283375369746579172048076555062224960254626591419071541	0.0000190394695273436596771346923469130276353236369080275376032376349046920584035412967976255088862411718	1.6759762299900792346894232439365903994313894090568976062655772250794830642488431843383032886180883e-6	-1.10084247241343145124278297552149718184154372094680697730273269117588090630864974373362224978727962e-6	-5.0894303557525645926099206948284678636319808132448502129268305836578689118465062511864624944039903e-7	-6.4661464058374988566246630864651304342681581292406446177118802401489140297000310089558883563857889e-8	2.70081627943719130362136585506016129539695372442009992661206211003943631186017600210160538164893553e-8	1.51424249083772522869598854246691943076657751038292129182117890184571495853837442691457747326660944e-8	2.35420656400371226932578659701337203470376361005254678348551753675847469845978130377608167180556106e-9	-7.21343912045906774333720386226892200145280950666539952977600565562852388995428735990789782627495758e-10	-4.74132762861874065022396938426351872609382003121984357009047003565423979826340367536563254357675371e-10	-8.44687768343303717257802403724825064403173516262563270662902753822040418908235713892023824653743105e-11	2.00726029707327813601693450662578225717569989980349849974529942766535101641231516156068614557580928e-11	1.5295358306153696610243983841002487889865508007734633825102494756904867372198110016430718638351978e-11	3.03105561606442839736090974729295962180905663307805232613920292532251175820967893632186227118433044e-12	-5.67391630249673850478613206778898978246547015221749819021007933227829978667470499469162878898329435e-13	-5.03520476289745040687659499714860258992486062113019924689785675696859270669534867132183021458643314e-13	-1.09297873062466637919716872811478726193073613786040134274404043455881021459576664052252547304276841e-13	1.60066389617697541849711592857662428149530657959929568857717926449601969726042696796451163721741649e-14	1.68246494902704976502131593146554014086508901959837696562125563916686833686566533942579248645032698e-14	3.96400373406475052252120045624956920842440175051332430153031271301625743610845687245234776822884617e-15	-4.4299304988305321155404504615182421320956061804121017000293490359185265083929176321127357912787075e-16	-5.68569176978340111714647247157430093042114976653250789910071340698749909312282005872386099691600402e-16	-1.44536763562229065358031664763178084709126330326072459526956894966344422266285269727767276829049732e-16	1.17452581660014167900250354816970343576176490988851005273876365535927034684414795709618920864732621e-17	1.93808616226152199914974706183128593930104696061808686765256405010419487569044573953366223952251953e-17	5.2944141595004597586289584404105166259354573752374592516782066459718844925986055544551154586592679e-18	-2.85307574341344296887924560803952103043884125960925052752195082048382858183402193413812210924957205e-19	-6.64992663338329836484729740163427684903486952813405555227476650514032178469635916114430392633171961e-19	-1.9467875417782406570538304937857690315994827786366544400725844714383505425882460000885140727722058e-19	5.6314621520956295796509017124415752565804008054876072881402816398399139658011218469235390411211256e-21	2.29292072950811285894205182148986339666038228523233387866538965562015503349616761024948930151689858e-20	7.18086613556681853224771367597211542667257247936814899503732079836054323884459602210009004100564362e-21	-4.2212627328519918809889482166828232070793562863084820481070134551195167878563588723785140409758562e-23	-7.93381019251571852340682569839541340932697371736693012249126369985530517900749977622562615961654182e-22	-2.65538573640539185078458341854256068064804896853609331284593600112069074411009653768492708982166091e-22	-4.14943051751364327878885398579406388370874657392152507246669716370192401053910464986648972239203327e-24	2.75154634381586829357603717222055137415429501891489689599513296965493324418584960125649148003071777e-23	9.83876892642619450240985131590318754694652169582425327498992246903074581348614706310845204301832793e-24	3.50721248970624984956584753193232580293984739601725906337268890151973989418479995508507722423252609e-25	-9.62241446032670781944920319148155981062083920030948209559913349145183275559803383569905415835885347e-25	-3.77525730431307809308037947056719707947985417319514860379049078187078884809988839445676891877462482e-25	-3.72996451401241404189201953812164506547787439086184345624311345321631514516450484470540745688858204e-26	1.6683271156649110118741588715821433310562950980160104411688646129674672403755295071072728738523532e-26	4.02778714894441729141733570089835753328452624958715666556336832488046843909026345798338293484133516e-27
3.24	0.651893718376624696996171546019831257337174132767288078754768653358112662041745088533057317466698	-0.027966110607572447141151254375331737186429613829532454380684665120115733708242087452931267342424809	-0.179859979182415898392849694296908541595451073674461497513781740738460062230239579641925588287038892	-0.13504711061608810812855442385043635075306355567664060288704779771433860053639046116580210653181415	-0.0637674998981897472760553343311931598361703981469229503695239771380463608230664118524835927813260431	-0.0210640994406459192873198868700593977968419787320450889686573460977455688361396165826105302329520949	-0.0045346121760147965620214251737477002232058364814507985711547283488806908632563476092975963744395501	-0.000314403988979041028282647499540693369332788639419129042700917454248769484482247323453652463074408682	0.00019304765046131589822691994608950766350467436520886458397629546343113532426682182498708145827292024	0.0000831276836451766868794480492105608948004122547424907034378117747225641768526201476509281693921348007	0.0000108806058625474367443587980055095620625428803006874524203129710974715682908907636884402778156393866	-3.58575306485097827876014705286195845965268914873577780672027834222570111968906008831615757599865457e-6	-2.13790105530578683513103550860356350190052107535575372283554150364428571932854395339281099794694818e-6	-3.71558932087010338129504166799969889106641828905865627201625447692360961297362473870755736534858342e-7	7.917421661385777537818921029643406960362379202766280610918387794259343844608522689633125109723276e-8	6.18914184916848914440752802850914429398902557463913050334888329300839190841926083432851868957123512e-8	1.2766596433160599050298713914454066812597700677553678170086632617462888312937932251975719819175933e-8	-1.88200966849632735794416862406759513541102123277124202000926293190034031363863651604613875790784231e-9	-1.8989749973839354600030967992018700241568739342816614225433307432495461434265528893354282490322686e-9	-4.41750721643680514529342733835557606699454137226583813708582227886383208137292562533176535495818868e-10	4.5511897698284449508805890645053101653552243940459535279487858502175781797526950958883654446999361e-11	6.02289039157414755005927962223236783024935123155555899360602613604069605293309776109230580717847006e-11	1.54219703957010016382533171869945333570930251803672771906322488609504772974424768808694799174949192e-11	-1.05936159121441768263044246111017376406005446111432467675466560308928033085963499957824236554251946e-12	-1.9518782524709556236525388320209450358940423086738396120134303003623781192910791790012800786566827e-12	-5.43424970265682889180484297080767064808510947203836029106610216939466143783520447092764322970006592e-13	2.1644178126483251211230520919224763596480268357105834495153526134515065885885740161692952278411631e-14	6.42278859842650743612381542961886823790373922678161682919876240904794189557907761010324453027890238e-14	1.93117135221193179309698336441866412975403676950981328293288919029609424932230640919666173758418716e-14	-2.77922599687796812355446771853983100819847100585191048409380685931055150262176971222226950808071861e-16	-2.13716931760927933471639607261568226549138168678319897028629729752490996488992159123497882114507277e-15	-6.91266704587505768768936175666752120829864137679231310863615498231073834059240542417242433627160716e-16	-5.9989366255107838348706021082980510738274914842180883580191915872571201879914536347451904512010084e-18	7.16967771407073071939990240313980488412655231602232397185209290411579406198811892125337373093953213e-17	2.48932537353708556147914305447344632512206562481028643532832167873411088903654454833050504437874487e-17	7.46990073782687263420077813697818915098458476005802153113955764524842634087921488133571449632461188e-19	-2.41929732745882193748594794994029750768084668021400753372507512675829437030700468625102987119156527e-18	-9.00864305286755725448949897186592450253518846338166131701630491232923088245870433520890930255096945e-19	-4.50543702848752440937654408124863760160035959806610254515036023205898426627378250430171528392682828e-20	8.19536354150966062498531727884966676968891436864212224308464988963536237911972305012634588320616508e-20	3.27324334471417599103341393034517591193747800443517052054820983657976114632222852885702658915899797e-20	2.25817290606157538242789721916587963313628995837258261797263752592666327845978115046319322014032356e-21	-2.78231154162201315088989857876761957314944023431205940274693464473197984995418053207467381611674377e-21	-1.19316109991963898510261806199354249507156345075925803982359447778126164490336887305761813110730415e-21	-1.03998955497704006199399268381223756856044236843590781069052539394882245976978652916197014658352996e-22	9.45226701979573103672133899167072794247562932985799084197447399026814778798492259374701689026644561e-23	4.3604886214433528769012713610582287887154986950311817208324757611358061306584306537555635817268406e-23	4.56217178448754304701283535740566930084125485854837226036468709545052610681110296568899468577989146e-24	-3.22313911115025628382626485701230106563080472930988175479726041931051124062024046153357684618175677e-24	-1.6250636389456299764529645231495087514118934453506641052784806094678441645187325474111418918208409e-24	-2.35057770468816147671392705468301479463106000620791052254099413591753714765606351803899423103163789e-25	6.9132615325781820593151010924388013731587508649708824498599363706406505880233806076834022162669305e-26	4.01548467146813240741205887171470179077107524202561186131847477876874736526685444951944179657251582e-26	1.47010787211718383740380579665447487588747921885832786329642261357870495664465335896933556298058715e-27
-57.352538756545455374245117731265826291123048884479612079202688433469289385947749011628067360447032	121.75755411972639322742663419292268263816466738746180044777985270047377531892810863403195888396918	60.7433865401574652954466215440029751335882144618450453194434673510127936619768550067148784349140764	25.7648446603925761798912320639042431913942356121821400453329717384390762694913028556755744783655084	10.5123096422966114946257663517011707335950988463944652362074232354353949350815261916367863871577751	4.38970045605372721210325630612007487205729770311135831514797494062105237158607932150027299655942643	2.02529295179497010591288063109976188863463393197472321418159445939460201247573003854419762181826025	0.960001085984107386297102068823832858709287337774833278692339814244055966190825260338372574425882256	0.40287037994598122433407339628045029385221788173589021051910015418342817152601218761779661274659021	0.132903732673653679436318801518088961635535863212013938068378846146938424069920285136839959335653412	0.0298289336472470434457594766989144366864014200809125906576109310029041231130386947437098233887326921	0.00227547595081067561816863783321645632886226309225790011130855708562467002732870664476471350477404539	-0.00133131522874500324455168101641541007076247453260531077262308259344681800526555082271404805189304783	-0.000605115085384005542826868609240040993899306270627788640819235834288268638297886237961370743598575526	-0.0000825800061059140206988937027577634206392121644378425471228511049580358872059742877724932872858984546	0.0000268694644519111349125173110291909128820597049356891769843048329393236492563662750051074888158685158	0.0000162725068081739210709044299689400912579442562023104596187181552708179350892053524963229335343696271	2.77739340681639626790524931373732143087357488879155997665138789007981257575820826742811670414681028e-6	-6.45505566229397348636893215367011048190207891425651098488270671261517408840767354083193938127411127e-7	-4.79263281685321408512390807527669806724503086633358848331246745792572282757194456433982469338741026e-7	-9.37139621048457960526695744517223512062637924244180123168657874485287173502247224954242591876242455e-8	1.66002023965460793934317422269434878373112585150724832902603352867277216198329747600190874162112561e-8	1.47911920365722908767269004133869354653313067469366363976062040734720799022000395396031805290438913e-8	3.2062355348630244940960028835710307313630166386568819524211452787879730663120635254409782795375573e-9	-4.36075815297477365091009674875387769827239798292775894391053203188374993785109034972515892484750369e-10	-4.70223109542382912505633802367760081193417829157280845206536464036747477333547799366411754720719879e-10	-1.11315889246943977130357765806269375516368220445738401880766123551532792373721463139237466476645378e-10	1.1337174988446118458779659075067242555800783940026310910607388836295062548969675830990214836699612e-11	1.52653980837703529925511726389862274176919233710115655342164241814524367545651509202511034048147169e-11	3.91462830771340043612110678482615906295904498379483303946588193609953306714065584460180679190248678e-12	-2.81705792233040675142247514817371717832171459550772408121098843133890629247698020061667522271470386e-13	-5.0333909359423327116468840114492764176226175833380583289289243018517120052799339417927431595116305e-13	-1.39118117134085136364236839881685330725968947839503821711718323088941994106209818290186504965326847e-13	6.27537819423627831384812116919648898359251472571473520703977020504068898973567785153398935777996234e-15	1.67915878240755332491798643996111853496549649290770407899292055079911469771405225473901636531595294e-14	4.98577372912897798362004496608330480525750631370826818725596111118126017072616304347047209855706292e-15	-1.02525117030664801274224583516320581806016900029110082911232430202393922347839405600183125817552584e-16	-5.6511964842169067175044510989457145813061768709412343246744140115047168466308222189011486657932187e-16	-1.79887834786760277445471004490986616817990737148994448559771584297720565895308715802162074345000356e-16	-3.88010499886345867230756755723916948794627406773914917397249523225177424563157572064279014333930574e-19	1.91431235710660937916872737874231885620930893448307490800244094999249259934275637044349966944318943e-17	6.52536334617401658759690686694047153476804106624304625657051745947974964072572020487252343167983932e-18	1.52753288117524114153449609354117148194561676182391298636414755403181616222120038531651234014487875e-19	-6.51468371611262973479562768877886095191779744116929682976383687402214673403968621501437783985800622e-19	-2.37722984622195828518589679251458654034972342847994948724209305447921044285059070010149270467179613e-19	-1.03336823433510085949261820800083865919338844067636974648208907301753471662280328167553421892683402e-20	2.22373414398385690978806850541480017766172920666250491916015737941683787043971569243082255162304615e-20	8.68992109185960105252154666953776263645577778209195609118989855776946693159143462492624896331367536e-21	5.43500151280653198528895053662016365915752828751433348631791679560068613469452681467115132668285706e-22	-7.60611111804925169034140796187145342042883010036321520350588977649811571007550727001485014297842781e-22	-3.19140497392949264597369967490924710507669062600993577432404561494991051723473478951856229250132732e-22	-2.67279309017546893765874239990623620317260836810975390188714927840714103555278291273509514932158122e-23	2.4960071566216127364605756760767421195136587406851079224730238744213099396442001709045002132133956e-23	1.10069998949540568682748627213053245873517232877792241452483825294583335547797183891970850328640837e-23	1.48159043236332645892982250901467313814454519792730801834974867348572246827359292531410902986254448e-24
-850.49114399907629941131533901149146921758853042349971751658001219668520479578658163570405362633326	-765.218549176936268188088740736943325960319608077537302112676808154876288949254452958320589867203	217.2862533316486957333075687800297116057875301953786287741126147825872121581809605330021990764804	261.3029406660489435075477813866033850691871006036435314131970608176263312400554420797405623751852	224.20110842203484636787408262803078647156418541933547422636547804322826532939018112361110014835	149.8506557815548391459355015192866290264341737729552205859430430391373101973335731583046535373723	80.4060870782594726067906770908182647523290440130825997634790132720258971057855707113428701332404	34.8468594482943658916973922553433179919001983680138918895897069028614582973385484481792012900729	12.00600980519145283732694797300835095574514579943790986915394400052222429166794439624392658261796	3.104450530084973711809025173263111460337106539622224409375563979460545492790372369628213162316062	0.487413080446864495796147633727661899336941031004226901511276510779647835629378492640365008974137	-0.01896897909449383982361687901349498346647378088338059369635376231472482208211132341849726645838639	-0.0379476148200250560091961261282238020792156285086060086794865337474715701946971499612635185061041	-0.01033527390724213143268482798356610743875304512222538757185079582288311312609564258834126956271252	-0.000120258447864524373175792987512786814369734738243630993571547613338675741476608325030998217078326	0.000870509767771596952118970125565282048565739892393106196078895230995908748069893475826548947740735	0.0002929692898677935333734234415050201141714947665190026054448309337583490823111106598287925495275579	0.00001372911799915005219083938480453391173043016987005988073026278919625541425470928411437584890830745	-0.00002352685509189541794842325121700803971823930086356724110288907467377602488129784350664608624092756	-9.02634839135317860697478043811077231182029132681595394590834803318102258591947350628842166828234e-6	-6.45784059703059608063439945159078937899471881344341995271862118456438143471783147242324694265151e-7	6.83877147909118589602122515747149765025170707462116550361026257728557823694672028303667492568331e-7	2.895555961204249197357410799154473596763429244337471833643532898245016838644763174436456561821493e-7	2.645427664397647513847631850608084103467378674151357217767742020578524072885438153398284722136322e-8	-2.065290895684660870240607636139056172871228346951518002042197065810349680957901745288556397748956e-8	-9.5321462413242182195721704887569242185150171422003612229463869579110848886591476519585085619644e-9	-1.039675400180127518781676527551644410897749442753395319538446628390961024851689679477894128205492e-9	6.3773503175482503999606888070167140704957324959691340503967598368428568714828992688586359552122e-10	3.19822127744489391966624339771384761157998362316639514679382453605441017427313399224110170601828e-10	4.02405388610937768795238075041257580971168973278676438761560742780795935526071324526686433694751e-11	-1.996031771385630040969336321420261648002444591339834089618368721057263132268679358346127206046414e-11	-1.08891510826707322323152464490686819980947808681671339698686066293278651240630270513681925747086e-11	-1.54735610449515552697862479049317305996921743951021424381323019951886757871293434295197385816786e-12	6.29540234011391818797741790590913215433520547643961635633100039830896233292150153939404796421087e-13	3.75030477111546302961419133339391592576507801156656148326555450205773493256957568825982621722003e-13	5.93120787079675934186464284353218860905584312587223996697684302196593050726500778651707987357788e-14	-1.991455509084837121744085298826500047417467437639050107277343391997433201987615605997015982024136e-14	-1.303384403517799800609937469527187638171899012245375403820098165396061877048131734615959714568655e-14	-2.269642174723246816308114698143049477449958025209067147798005665384663343257863494286201909418187e-15	6.29104282553277256111752489285721741716841268310279713635686690273111932516073775781663379206738e-16	4.56236084515273124396598152593883763988369229677389559820493096093138212764448343129902253459447e-16	8.67613869943178329691962313452770729527767375425709485197634030686550801891461761123057067237156e-17	-1.975587462668620800243553427688248428910098953287801626729364391682571849089564415338361017262994e-17	-1.606060485376865689818198615774698596894385330173157093525981720334026339471498594950565562607131e-17	-3.31426610892881531194053358089107537498995478950611384823623172325707036940915309057621034630519e-18	6.1338933720504210526896642171368170690369331799368150124636841756999432487661166585856792193941e-19	5.67876151325253214501911560639077859189701408227126856524511827087028478879207681651636873965138e-19	1.2653087282030589011550320573275044538121883554218831603466721765286371785925514627642106208731e-19	-1.86956693915235491812882234395249133829759301103204673412659455304648925025344832975085637078034e-20	-2.014921008722511291391433886684719651583963824559259622606694564233486701519442924256324903963251e-20	-4.8286097787245245447835726745674718123959927610243260970627970465080391525139621656265979511921e-21	5.56776527239691051561956300544243601878398659708238284286340534904701317360763231615564691193937e-22	7.2719316323998766553363706402892198470973813869253291157538953857699291877151305239285709046165e-22	2.039449564967614501515842193102512972998517252684215895650747594333277930938238388958369570578107e-22	1.172194008137352569051590647910553487890801508864551053285961111972851288637126501230173854434083e-23
25.8005604285617994402746533035715901211584542201609862425282925247308035884759386112510751587349299	20.8400730636051834265253298640813939212597341147910815327113014573017918507006503017354279466415783	1.47157013398725867110228150206449464983477420579119595731199891168227704365708800059291119236997398	-3.38332790733112270996318286720898528342001255839405593437811085214011002285466544864134896452759003	-3.72897955809493178599190124181707122029887830985111357938880076883784408306889899576008777620857307	-2.45595511480910502863091962004296969062427535600491835776093461404581690598806328754209887845727941	-1.18531223631741430265786805138375621252325680463066131468830676813066875987290016725604298030358886	-0.434388438910238009888142195789576554207177026136066409588770183704721579108188997656651826840655018	-0.116924682109292837085147232635623544076732921918882068353859376750506656738027995029583471623626904	-0.0192374815370215325548350781126448132547512492566021961427313124920146563387881523961830461494074453	0.000408068207928817782142396781002787288622951890964848413357088619955489773142524636546449102853582741	0.00137728506990611020705990145889905101905609088107841658406008076056910546475623309578473239549739392	0.000395361863572270919589921415154323903523915510550931493588102693974096875689035113114340180545619154	0.0000119354180179400240589420563504963957410985567543565987884934656108222005978635316530917269831347588	-0.000030631231341792369644537258779609045476348802933536267947023188757076654996268251873142331563664368	-0.0000110329935601879688961209324923555303382242810037545034817022350469130424141675615367469332226734221	-7.44624837060444400015614204864977796534121112766759504424740915474398370595721589454463575933268557e-7	8.07967480525489719317267152381609708829682515991376730724256193590580637824945529525084398180451517e-7	3.3757227167427034885748129580695761598869922015055121805682557713597023990789471074939868677617177e-7	3.17301234399810735341282150123146228059730504038097084409446009499932839622527323006364704805141827e-8	-2.30495454021460577703657684516480325892924242547824213261303342653077047183789007768953515954624134e-8	-1.07862455973952763460756159203561698025627968396579926871155901339348031175447233469002860552613476e-8	-1.24035298744639187355750717192245408297435491490306225565839823262359906157610150999315069413493905e-9	6.84865871143280963199429120547674705023618240427989793088428242808112645026995006144428684453717108e-10	3.53902022282322043542615363327772696347927522053147734636747549409736192407754598854880230853529709e-10	4.72336204261977937567949497901945116191097300907257178241901170433398348183198201201228406439492734e-11	-2.08098996476377674383520027143626616911077251156574264379550088991965723211749706214343542277536719e-11	-1.1833467886411138229440895219644692798872388903308710153071182232923591380137590279220825633794266e-11	-1.78418472630795378078689204442551595565418717523562555755953675797990238604205904738903997506939823e-12	6.40047461802069574450406382444238129601974776821757790853842975424567022885061646494595504079465398e-13	4.01417985893146088061030032750542243245601880780732880350310824767581759296656231375448845302879023e-13	6.72524896547546616967546746181206432648391660884592704823123794525951775706550345389296996084596756e-14	-1.97868197567175548928703652595538414925049892552988353962245969880544966905562653411916289727321532e-14	-1.377051303920939776701847295772670320678063079913554467014382442214667630809902924393176640442942e-14	-2.53482178483206106371669253401884505033229761827966219828566038566580212237804031333467173079294715e-15	6.1116296303400974792203505141236377690242399823794319637684246623519492710460570615652524955995282e-16	4.76565550797805303563271990852658483814349675098197534779603010923104031172063781187532950790146179e-16	9.55983618877576721212551902479641694114488132978305159930339549612335483330296107126765177988381917e-17	-1.87453147954780696035095702963577447687449582220164872602744172279616537780340639295862880113053181e-17	-1.66071755122316431821280804477081883306515679652229931064319100086783823852736513521732714586239922e-17	-3.608143861712619527413123462444792381988974779078222661986214162012271463505190974700965167009019e-18	5.66751019859068733500662864047435157678097166075504782237628589164730075447108024279761433264415423e-19	5.81853901374361614422788302556684271402312256301224098564485625023713595773968905726890516018223733e-19	1.3627719360418522473093071227975355990949799417255421217504530439403489539803344659268039233071556e-19	-1.6719754011950134420663015640944441395899762613596340523245422206914957381497476999772192024150901e-20	-2.04709691938009421195168644012093348015862422119411951515751930742475335966368312000157131314009799e-20	-5.15000395463063295891904256733985086399531530203018179844355242111564270068210548793032244202253715e-21	4.7352212482454733155249017736679719546409354964636374920812206694459211174217465088415665311378628e-22	7.2248904812281100683990934142818272379662452160786557987983982770767861963419705142465278547557656e-22	1.94692204136982344068489223799575255395921664461757765337681052041253996923656210148032738420148029e-22	-1.26024633471994235617435818278188202174866336774858065909522312103601953442192934183857262737158919e-23	-2.58532464206966719736401924378590270689828919864576768203022005848731104993025928927035404971832559e-23	-7.88589579441286084658400568901823841750020815836065470432567594647585614183882037849458473722872713e-24	-3.85914071283091465207134828539088070255706663311014269901825255555800047713436380733881944755930599e-25	2.9782161177528003539991975356916753503089495421337883887670265391487692811039275985070178936276992e-25

==> anc/L1S2data/c_ai_h=1.90.dat <==
7.0085280044731731596751767397353300406053598056999492599088768566651963610519862320348093842359579
1.	0.417175966813950618566149194892496114776887977931321532975102057944001902462977047931529709322643659	0.030657454366245503149030800541802699852124995142476878168844941842909968799392912180497694486134115	-0.0754868356921781361931826228606832406108826989074038460985568622285716425341676443601244835559683206	-0.0769069002724592841590087765410752149332975006819038104734157290680136044894732406554036971722820782	-0.0467076491250936500456023286203947393432214048470499976972682716340524557721664373041745147186747679	-0.0205902168928693968136526218811115662501010166582695029812867232284673835549608243613353603800988877	-0.00673348124784423885886231579200756612975654224368239478705633965140499589601466778187930515094234985	-0.00150650962810933469653158929883386569177759768962400670736911484230188489192208134564834589581906834	-0.000133125305328275385600726916230545418720337599726230952432276900717133320330821182161049126107589076	0.0000566083541257841755922647356158749802682110552050605775607242472100302292816428145512570192668775302	0.0000289953044049724673204485254187742143917242514153868749506723700526719269113514923513913958041333815	5.00989721833026103562972991836969413973909303536924121989810270965034112421224554527913616699152471e-6	-9.0308411386048380020505777956850481036809978824868342838759634783276990807970042356280201112285449e-7	-7.9024175847025821882159702113953047478865433815293235724420704688007132290899345429088021609762029e-7	-1.89128783959890946331675124762941087158435626040705034893230504609212354519731619712784345242530351e-7	1.25991533422164839414815350208878658210619772971527052838929290695631736108607148833466825528192756e-8	2.38090798172924555295698789532736917838849116497003221082185435937288560815130453150532241767650046e-8	7.13671798836255176457790899021884550728936107591663676554314479518150522404758212269940105132916146e-9	3.39069325797981607344703182381991016822331022271472819673405252771358073241502610868431311736565671e-11	-7.45072721127738803856390332591835826586015875949860899033468008223264499731665197754652086565085984e-10	-2.69053446526382494875047405549945987645840322787596430890671539598218382036967964119347078831802193e-10	-1.57253705210182370690553351096127272104073516113996219984445303454259094301886309082153273625649808e-11	2.35415898428565176397335204794851516257494777114798793371528561333902522084507707136697922002462939e-11	1.01351286482283154805254454012877533413594212674327923158400412324641878449250302217346322385293771e-11	1.05267021761151129370919855496615167658104870640991256497404161225705415032184027023737188427292622e-12	-7.37328717379435576773985223738866350320682813201634810247186500324707605696091194236465745307821402e-13	-3.81177630993684513545338403027020762936839530117614025252120125186441820044907069239614167182427402e-13	-5.53616569564457915999334256866191453686589019899058530118354339852315517995841316008894239386659163e-14	2.24795876357793744563144663711617517876099706567652403247375210667138567556369519431270287223891635e-14	1.42902094939395543405862267579838005725358271611607045356250389086032728212432781991677307263567435e-14	2.642782144072516786125588154193288297395735729717159085135118780718483240634688847384215082631277e-15	-6.49817321028858245207819725687381992613766197082497403486384473652440184943354973587534506035096383e-16	-5.32933185769537291722657570787856706414948021425967170024456535541985398525150779427219728463201398e-16	-1.19735304055418978138772996910007088175117376732180251377488482362820567594648062075779133440790238e-16	1.69009281471249110375472537421771205530359542096798622977783114768154369785018694721817173878015891e-17	1.97244021389787916210934637426044215490530015443198593168399853874389973270169399362087916382682285e-17	5.24736600358515836947190443814740214438521957658785668257531482355847898653092165989996434902179372e-18	-3.38705975335678081161382114843999035001417174721795683369993915402120989886832099599735807231422684e-19	-7.22493747498494331106029295909955668575744633480385324824378223150391372847187517497915950932302062e-19	-2.245636449092693547635303855631231064145791792172161333362135774980058535704684725035853039928131e-19	8.88731238939738769678460259066359949253842883386005095157943958434196323384397239157248979814133378e-22	2.6102437583131767486535936911477449427010369652792141377248086370313745614081331338841956016750926e-20	9.43287898588051411958310427108695437659695015567323539779592438354703127077787455833906000581495833e-21	4.42280035628784555723921966619466984360987812733344732820090863807908388901152440674633239687159639e-22	-9.25924138852933046244086851879325529528922299427249400427519621840491272705981907401314790850174043e-22	-3.8964852159444386346149405939367244675249669343872619361313632846316154706287180132407232749658354e-22	-3.46602475239255536766757395280822995197989703891848401006054412891728258758894764169181904459139658e-23	3.32061997392763286557294006845880237058453053714185061128609589729618217178736231394012793195560893e-23	1.70991272053343111525445887412650389120879445830278150562673272993454371658909185566726704743085856e-23	3.22942180284133954517036644388194441291184943118526677855715625865696970961194848641208546735898195e-24	2.656589804901611750265711609559900540875044864836241098052267897605535423976035225371761939870562e-25
3.61	0.757876168915138662248479359323314392936701955450305486726533236054190204957410306105784734102249818	-0.00798155241278210354070213241811517001357754900498721786087774622186951508150614757503556400174597343	-0.198279541700006497415236678306856605164122362450218015683153442783856422649507709344955684655039383	-0.16068593404937911631791534798525058812765425492716783918509954340096866578189405365982210729748329	-0.081646353042065382178542034310511362050630187837108367883899869549905244243680172443872889766541941	-0.0295450509240229875877868290565201175722774206792877646191398797619812721835448456781359441522466407	-0.00733960114115142507766247441529548624815657973414192218306301587191392635552922307487484644835229581	-0.000871949160025034345575631473694338502956350725720885460305717770549186484500057064357423818164371901	0.000198178660935594858252237300586546205463263444135545650952327084001985973329782940141207473746187897	0.000132405396316413029504491651739791922762303088310258243261515532956703110557552313064591780813895151	0.0000281934989810799372783055417864598190635948829370600705617876723778443841093500437768360128585744123	-2.17185807528374401023919991267355021046941747984678188821831189090096288326362568410876598770648081e-6	-3.40858248932757376723447321711533401021250836126426558732183966554753037613684636206353157422698235e-6	-9.87805083422733980857723239152403749070736658318879656901209151574832796160830844625696592206422176e-7	-9.08706986930032211101055638436059248853721666730827665514842838952396939484695493720156503440201841e-9	9.73834752770757799940651618369776091356564876533834915259360911046416776616805161620471151056312632e-8	3.55771690099921429447875445200813852825314708238804733709394704860096873065445432007972146158719704e-8	2.46855604329753166808932716803952718698414553370445681305728012468613404330489130911116159974564455e-9	-2.88686646359707265973289657835129857569061450475372420000757755106069740211967846156380003049247366e-9	-1.29474070755250265009015327427182201165566598581332646711706182368706244950591709536854209956947358e-9	-1.52332270813966906053126282664156469959984480598011192640620992834028651775842465121032372653071273e-10	8.56764559915513750916878041822653385015337136468263481256514356792036922682497486715624901600360093e-11	4.7300745300324789486996095548631464193522411561713102547896135415382684547593636839343315422595772e-11	7.59770399117680072186005193878288744134801228609230133535348049559106220446541128784443156759585036e-12	-2.47144259394544388409181607601033086838071452401937320271381172275938971203947444383293017049011077e-12	-1.72833988749912305308255431708510759684222085295917213830498782121014867182430614175284057694263994e-12	-3.48652052969444639377409880941608953109852986173047218932285589813717456072037446244332748416295947e-13	6.65560025264797651703486900682178330731705407977093914903035894313404255618541702600004150610896607e-14	6.2962721593175797140031468805000604855948488141920585777202777112449351235971906749983594365860401e-14	1.53103518421790080142750407848724879653033031984352312257207640979237163508646907521774935572180229e-14	-1.53092116582882742741988941571778522975796893625602526994673591015408497806439198654149064585488801e-15	-2.27932049680626255170394261198430651906196586998936983732369894635657518697464484245475803224474111e-15	-6.53871724433501962431567161096222512682749041152652214106244936625413328858860796328859786885091131e-16	2.06355753019001585935238349348671595150094844178726964029879233208452852398232267095050868541264625e-17	8.16971997832967402749938555537014071613228572786600381728132621072037082352070445607482510127738741e-17	2.73718048741548481984107773106891528682226050175820357872569636237619846612890075760096619180535279e-17	6.55554992515245249768655183436610057880806429985556697248018793962369901837066239502879070877557375e-19	-2.8865106491493247082849381349430931635432150863021300597197855141497117822479247090564280243238203e-18	-1.12766793103706305776199754245822830404351150406583248973157574779773127433626954529051044297574271e-18	-8.07738013082545747149502685807813129050297243171067194756914664198398031314449547342591583412381639e-20	9.99472978604802110781293305517052214427365968633210602396416018078532837103191776086564760438012046e-20	4.5817955442915505062742715371923233687674262335261812715749951866848145488311741257630897530205007e-20	5.24875481232326157337029407159687078933452783341283103188123950780972761319656544879132091917284473e-21	-3.36381336611402679624628017236333776988229139747252290400364542679148635880336060393865632318216653e-21	-1.83593993668462045696513203067548259641771169293707711561501730913519686804498144211544951271871912e-21	-2.82985951793743165731108564466342596008934994712399740485503551985885854441011499506407558225393044e-22	1.13874644572428929060672171411150489629502177428137451073093044814005115946183894943098079470923813e-22	7.33991727306513089515704802273515054899024089190930086487188172058817554123123212919458858355168902e-23	1.73131920153353460343874810586581288075966908218476561946516028818688537776186034402178623857881411e-23	2.36408659761979217940051095699707982586578969793472840949032260754752903074372562053706446759516957e-25	7.85995918016132500212846890242014680881469200874769823916198386731296628347699599430225931436723246e-25
-57.174876767107440743605161970590115380919580667270014931519831748271366108021102933721207447359562	120.824490915008132494183531916194471337321792877511778984343770070870164683896759319347750748880638	60.5218594204585461947194406583385899278606569970090444409243931283962853310271318594583443382313387	25.845726670773130006086666844589523626190956032030299605900174996256619463573377860884171934319325	10.554038676448086952564241396971326361268006254210475806690046003557281848626832172046217062785225	4.3645047082307109160691184469925532538030971912716050627664308710211628340657358220896194761151429	2.02029408060913524079960443098194427787027595822992598981907991062391114983005991158328823041551943	0.998582803936507745810344042210524955233904475049799185229081907868829188996707301129106488676618918	0.452021921168880354201188924717902230101008592054008233014534500744268001526138038400516656879404527	0.165710211562596765733049000422659744642346868777237486136593478936846824170840601657194563316340039	0.0438567072220247022917243315122857144683207247833026450989436579524971407205135032395282796886167139	0.00593287797051330809380668524536934404589424022351358257473520178149784620084821333860142754040875441	-0.00109337747387423598180542277982772476126368962608893744716419920230519609160753604738146796541696522	-0.00086240701135819608739801115474350241740881309452955408231966555232133724814731757563862928844030266	-0.000201393836392369037450306408039323502485402505132281634803036718139982078434228956140692755742010243	0.0000106112121823974209328099216807686041734665557484944534353831443209212871791985006523569701389453578	0.00002318923268483875382194682392657368648606138769087983970948825952234166545395076385550147460894318	7.0573767786481875197583379812046579560621490433976441802612232069343749785306948762924097842090084e-6	1.30578158792590079475259374396458865306739166991034152324098918209265127888002916604989511607030625e-7	-6.77697750967252759465536985447237808983701277945255944429038627624047272033874453569980850271663113e-7	-2.5202838641340677335397616474186237558716669458155385511086916548294766750574672842635384043374707e-7	-1.78407611381573537228580339726662888551300202503059431267049416063763459470943047954779687301436798e-8	2.03410644639148484551104187289265655364890924909729069649070114963074442940798761537419488072880407e-8	9.10385444202176711871287995961992444410127856996379584023932840358697876748585572218412688477732847e-9	1.04910092820398303656823783520597940031823532772755988018447184612489627613707107699692772009343189e-9	-6.09317590944893931269118700892042030800277210449169718573922364003007050466441541328665084914363657e-10	-3.30964604679913060357036158195961282356327923944616576556062487796158559588170862129398240461059475e-10	-5.1711151076446280981255947511181954450202503008327911598881376217376134310592947731590355213570965e-11	1.77699804240375903592361611790466728868489553840797133080677421655251727405796861631410687909750347e-11	1.20592790578089525832093840919577520708377361164150451843001972667978770398904612775687026651623283e-11	2.3651459910906205259095649858773540680506899246067498922487560845371799386931839598505614063552997e-12	-4.87288498549213211184810502680087631129942921151216904370321457717750924136517522126765381212426933e-13	-4.38744925167255203733724966121847478726368727964915205654790704774908389369445301629603198797912453e-13	-1.0379670701018644975959847810792888451632125564698116168062525452440388939519547953556947813324049e-13	1.16691710614916338601469154371346753834016025200122409719527463366443896173418508425098856095884069e-14	1.58810330702712001924502981612845270208126503365228866007226236031765109986312228849198388646380372e-14	4.43466810701217781495418040859747836700631476673940184198848712636864900567107103748979706998687192e-15	-1.86405783638288991281338341838643929319542861925207351492903457044515976655812938843403396883196087e-16	-5.69740778984096294685209063808145258846931603503235189525866998240579021812855657992098946428881778e-16	-1.85793284420778713242315699207483785558671739441420660550506820448560573021565800506320577264047107e-16	-2.75715439452132892834960588732566936535499858022874267084254580297484433937424929434750569424020627e-18	2.0170325238357324285730642491904318406964776070701097050806518359396199387016319039795140178153664e-17	7.66233354961511903772727584936014443308681246702827494851114821783870065518476166416227781831089676e-18	4.86110687980745939216395450740197815430040622977583796408634984742279294150348694926716222697754246e-19	-7.00770625153191221739646679497197969137744820506123489383345481724512980668453902387376624423536931e-19	-3.11692039137584486572893313195450160659665144814090404117562825438297436968755693656946974186405075e-19	-3.33119625604624539777708747115435296517040168475250431055565080250687299128980861842613867078549021e-20	2.38105360059284939467912980817240849042045548041079847528810950669417091644549397253938417425034266e-20	1.26076704460960109478003764892044266696843344344886313271600754422581517127024191808526464683924897e-20	1.96333409605169464717085720455798227362711922409557110771093894163432538485532875737930466089668724e-21	-7.01726566225541869082724175227128614045290143923559086142764816019909387235132603656622292070303044e-22	-4.29555270223157061532933624865100020745445546137752694744078775974229450697953208935580910100374282e-22
-937.8612061049472280507552369092038273389572247063978916538446389160442131903115254360188904295674	-848.66231651579181612590161747343566937800703714443412905146168124652128517626467090898212829346	229.24740624724778027346139760895156846448019910252948505234761580504937334161564715373882975961	280.44374604214789581272735974778817905451621259503979135269978955839078518457748177022397868114	246.87272081643552286065573134115818333776038863166128210529672986967403875998440180429091517971	170.768585256301744061505445786522208591949123141718713964441209580660047469443993738808758541311	95.723281017653676516397519200889441731199497677968909479347161262222536664216163090056988625046	43.824619710857842804100805769172313343733910386519860468553970744732625189105838694525327718	16.2056551484106366190464383008583598060844410546048607266200745380916758526510857247099734047567	4.6344739506333932612011246961816885072221603458737457875973643654864562455640553917076560180717	0.88768040340426685000959539836549449117719889909136426441041786633239806497981083505413241417082	0.033075773688136577023179171442379459718234735840416888911087392785889780739486687784844150425006	-0.049756264315728844674939880071647112926537205957645445384783900339687894700851553890904169571679	-0.0191218097524749476729962588201155177753156086147468448503992517345347365708443592568026064698425	-0.0021476486055003953329578392553000434098138019961734881363995933332477237204928798131453897175866	0.00103211158509892533898955813516738221973513861410557034918116074584935741280054837490958314684768	0.0005659942669696268907791436925717702990601699899799179858456340563704081529816327558441856341473	0.000095429455818192868659221823426826022331412960015673597466498050844916723251380363395208905175639	-0.000023866383217633131594551512255997849082806933206844951130123892042256424651367895904884304275943	-0.0000182125075685963518481031593427060552862580948003300752518715102830042045764187199365977299683809	-3.9276372214749973627146973279893653477468118180833946792509380671421398628821462923936785806339e-6	5.321090200442617846377138227253466706919729497671416764166655818506561863033501366835206726485e-7	6.0542460463366489398712856629717807030715012569252677859278206039003634305611780091560418410863e-7	1.57501893369043267761100026588451667782815056117305575998253352323016867499158314867446998225503e-7	-9.3324330982128311926197692840347592885234435736044574375793171137693376174944857281372277677578e-9	-2.0386471353213603930210075937742773028803980681714226934583755831519599295435352561719052040458e-8	-6.2451027573689725641995061886505131860630930005788183954747900618605583590843833045498435619383e-9	3.104402431873739841076319040070409829943081077262239093032184106801404484203435538789957707589e-12	6.8780131732922045265353573090420921006797108507471677490223643243837641327172960433151168937008e-10	2.4595662095959121257336012075221825139508844388005726955473729964097188755997114895102487078972e-10	1.19904044651776887506067028950281297039505468497783002270589335737644808484540472788712339274588e-11	-2.3049511525023149488643104954824111696516185940697830623412481839937307528002503903631844537313e-11	-9.6309759106752433154976840703023320703701505139171628098010498272718571570111115068015345450161e-12	-8.8973231765328920658407545016196989573295537409870280859727116015117031773871328825386150547944e-13	7.6030059452662324912629548711998907419158258390799502637031267226344368878894452535722582351025e-13	3.7483129170877363642194865582003369656946625293797135869902527711224367759237920616881898743999e-13	4.9757282269913874844656717487003328786645312805208089365661949370002124288570048963149490303203e-14	-2.4394594090731532110321585010179435249713291650835343132005119045026331880772311039881685605794e-14	-1.44869267666624196097456793182899972088229468431114473670423161286208078478814715850405445312549e-14	-2.4847559916480933339071647040519309148302879999958353829539501574615365483427873354850916521822e-15	7.473861338674235491549615857707605139355659665213291887360538402871324252620149569740052377395e-16	5.553491505416914883555347675226695662902070119581574136158744976209171147947288071967419084927e-16	1.16676271797054603967270595236008860000016197586400543986539225837602082447940149319420785829148e-16	-2.1107299156699742030935652269897330059407284640900866945860198863463722180126490445557278632398e-17	-2.1082923448211785096601280869368420077944532884941369093051683072171138611158939938167405619921e-17	-5.2670438146333982360823661850586586900544516198747415753419775957488842940728414666725538268808e-18	5.0350726132115331772834910598027109330933889563805887424179789315860319018636886877136041331306e-19	7.9098622583428219256351523014508110507685237121100409283221936306746159964595476352081936601401e-19	2.3047349684434552471718019711120631348530812571881764444122742685033360998394989178328952573935e-19	-8.2925366380005488632133891614267660870640099654065980946784918188569804920165057784160605217347e-21	-3.1128986791338793950066671766483413865444755844407397689884759860127704460442464858534715910569e-20	-1.1544982972688008938045850130196678992654629511050057387115555064908019715931320902866708774135e-20
27.0639963969789459282741745134706403096196199677547190106745671177514216476216997682711637224238403	22.1065650799643300873478487199076514116882690820840873473779283593075751707664131611941151057304953	1.87479869246599558292284666488044436034219701779848840951683863718250378076338147983369629640560712	-3.36902938672335424294883281729453102261310249282110733344128512040324350250975958707152723855132806	-3.95824100029389100019334025852152006614483303720495801988698075395020454090122136634003897846264116	-2.74477305656588913834968814780561762602651168425626347583836923884090830879593905990693773366107143	-1.4043142206605927590856770639928785033831173916397569730871944410778514331920993970948273089495294	-0.553122241025703349955314868116291595549316291495420752707178767057357836599981308176249788337429893	-0.164446270741311733238920019805194499094214729069618104751188251644841527725698898383748451061106535	-0.0326244423832622664644136505792148108472477170846468426999944483875877412621778578808517825851170877	-0.00157391226413834930205154425141976083574419124601382840344321366513154939205766432436799117403924501	0.0016883976163251547876121089355574325089537865872110308109008308574068329514242154983939709700594162	0.000680518129226956856762494862291760912134500750660390483573347846409068757522580097540415526989345353	0.0000847869781677193110094222059790660563298430521131683473150621961873890000178784139021759378710139165	-0.0000332677584006665283429706573626125493737387481861455783381734179288865858524901938316880804166111622	-0.0000197106626149537051995173536727490259583552408913096680263065651827403136832743106295890992028281429	-3.6258006948671411947247542065002427425662395696037472885148427200919624973890732351758577962844564e-6	7.14341676121408721213293138320582080479881925972896491876922953674692731098971734418980590452325865e-7	6.24733266965636203171043827211734406245050703013552362331805933568045048219271746115556457254469166e-7	1.46541114978869900952950666037585362199289646779398306484927278847486189298833465967882305604175053e-7	-1.3883348790410959422409225410657736400304763598169977522754999148844683031268693604098182728084608e-8	-2.05018819589315998712278615893091023057436373888524489172914971109673316834030325889273537728646832e-8	-5.79908510590024585040409896263798189424332050681210790978004762011318111963639773278324096465545779e-9	1.46572819060962914605621604302091568883422337618772467627646071971761609146935388725584593039937159e-10	6.81290975734798202855049405495213839696971913436847992528830091804521303408603176143251344887076074e-10	2.2729427449082753602659120009488323547391804211117054394892367239217051866884523593813169755532768e-10	6.6377095311349882251404517565169118844959354529450877404763100209108032002282284114843441688777632e-12	-2.26394499045715906917353749155734645819134739131780976424927583137921948562099184081478477508587703e-11	-8.85581216314799564201895371084816782941989900673363689121577432835599037407492470847766159374982226e-12	-6.70353378291892037807163210311466061299754064661229263147727471064431336183141375981908588494776821e-13	7.44695861576546143591374100539356288115723413849807779081060226329481993579552721338967374193345496e-13	3.43195529738962846068645264882438122111150365878043301413470334882174420587031024817858707933262934e-13	4.03839119573058931679303482315084547167702784532203171279419309184112903771255203766830083585842992e-14	-2.39746434701325291850520563722608510079713312776158384950210717602043433430541816481032344414724744e-14	-1.3221098615871372046896521343805226449396208016043071907759188293469151188151527540355578717121682e-14	-2.07910513165263273394951574010125860931281189225237819378567604006995200925528722142783563239027342e-15	7.43399959209265101414125582540417344130358786702819137169913792175616496732809380444851288993690457e-16	5.05720516908712258957219729128181901929988094144303916255177387834327911101513175898661584690686718e-16	9.91445907474607820759760088406819078914997085450214983564125960430179291131417865466899743343537265e-17	-2.15897676602979621080175635456824856547313976629111425653311480055445042952958858583943766193529589e-17	-1.91786717132161892748076035767922051062502900052349198537522405020399654054814362575610809887439978e-17	-4.5157178497072277871867316644137312886385646260015732358450082831011798645219079284794700514030492e-18	5.51809161316407442893001401324174725809167645059965418375055886712205491829606404617462940742019997e-19	7.19724747592472329678351797446639966568823815843743449503384061208687796546372923283132405599401682e-19	1.99334119811652998549462080648873211785409186739602871967397907614666231737977803906599647733753914e-19	-1.005365356429982613074419116603828930170117606547598758151032384270202140040821464653063439206334e-20	-2.66583062364629743864001860432707779200509977740143906549002475338813207213471008963360586462191506e-20	-8.57350294164922528132612318810263147274812573488094203797431579255074628871714310154659185263779535e-21	-1.99664849576459505179993540281837257745541070426364770709503806898584772599436622024302821462269683e-23	1.01842674627688928844469664342201673453452686362349496856465378306907833151676361995921409903867814e-21	4.11207368949092284214060507702495931897949640856745497233777322816574270270963964571813093558670478e-22	6.743386684085254081636295591042949913728327656953183062150135394265082378524436457675879323636538e-23

==> anc/L1S2data/c_ai_h=2.00.dat <==
7.17489723189884664556134133936406868318761266192239458369009842451046982555973199469408825776803
1.	0.424996932168763667001538511309685395476054260683868598347976799848256640584382635321181238155845465	0.0389086539618573278537304473613882547184386985225607097232021302510541518399945136142283868213052916	-0.0724180678084083587986576268990556002704006113720436759284360824248547223710326574706196554582862333	-0.0790747768579713122494443821669233046479234139670044746425651937386035483910860817226360919534420733	-0.0507835451806853707851520432076252038180339721607999104198807407057314559522699705423354619138016117	-0.0238569099777326431861386088655574338183357771643069167101769034040388471440574311945374074804357769	-0.00846468479119368640029154575466794916712608462819344256806696232288293736276438447134758751351228444	-0.00215059450514041005272677160973379261202880465534776243065065620554913515652899147473047606233862631	-0.000286815348579565728403135904369482113402266866606065422214218820011461177856499343904409792731432418	0.000047611472566478401789099313959498300380494651696628969778728326743451758314759382995329991401156825	0.0000395745647381619570871620236900349956432778154871296749872456902107643965855429804991431975137410015	9.99509218578235058382132642996555306602669710508581725622188029119983059441099931000303152522819666e-6	-1.0006384943651485593277423540759549019094994181024149804221369744426393983032105550568942063940225e-7	-1.0329015993610916551323264278901877323458466705761554250654646787238957620460262544743243247960907e-6	-3.76000213771543733492473940090533429986762271987265779280435724080405901979148976839469689643535072e-7	-3.21160279197428416924517345071276510313653239092452001188550462800473225593818625295908506135667569e-8	2.8449131573859028396789275418444209632160868393750597566987948314582260208226046463072924536841771e-8	1.42798129975107255480475767793434718861103027339285071971068964116272909724919751477953341158715534e-8	2.25522600818259913803695632108304501822903701225846015133874576913370933506650618775284133787021131e-9	-7.4417736619609074982082280153104827035460293849521533279299004717003841981971590304427564288658175e-10	-5.3762899694134331082930886658235744516718329605532434358064444884237700912421523097762827946127186e-10	-1.19901648937254830987415655562665812222222183904253607046710495186928226016527687847402184108441245e-10	1.58751023595033872460452958523635319338249282691481434757075034131311948064978786415517071139418781e-11	1.9863867455156415337380572920633364955937314268626792021193771157473470287178915686305495974515392e-11	5.7533052154531299614020773690564700949394565649452713089843336509571952161608744574523525073018781e-12	-1.07543531569052892819868801138283925695475236315613823546995768018865357165323174085499929940250651e-13	-7.12781600100327227783964978537434982385168343316475102993526820178065124792390599080115441654856785e-13	-2.60892163728035359033441939606204073200086747103919197063120330456866319526727222777177336648766022e-13	-1.64158753286899915929789220393803443716188970768115354405023202543057045537841387620669302206165762e-14	2.44668832626328024572355648568993781788700935026902497574310930344997310555358248652932857410513787e-14	1.13667745556771931492926192995723478515652957783719793733265101947593682070420678184178802893850885e-14	1.47909728877082378921219714626314697508231073875109184116909661508050117148364320692897955491661859e-15	-7.81903680397061997748874451381829621393895477907117355290449891202014178775913953971834367181650168e-16	-4.78696079971093947612097930230179340729489547182156849296180025180455172508536702937924107767564802e-16	-9.166870077407061083394713943307395200133598715585749001894389932292624402371966947853642418044361e-17	2.18930727604787537225639250495369520151234016837086585285838668428469217807483685845368722155252299e-17	1.95014252984795305390434028276294441837064978982545994272707476186906970315263330049851196507738008e-17	4.93057005111108358760376932256276671170143656565008115137400939663258602255427026896510106999759999e-18	-4.37900954930544983387970899849843053056099289472302521038419715990555274667812345711339898082704742e-19	-7.66133208320089461874770335895111133111402814851843046393279874850229691255342474295824723862363705e-19	-2.4499643692650775922072728500019833538469882333644865070814429755253941072075569731347799599988085e-19	-2.45605626256764247698797198463146801467861379971903988453351352661867658815180679898277906613786732e-21	2.88049170859930238326155711946394883974275411664910306984259678919551080465455939582145120095231506e-20	1.15287148782494856510463427538976266222339001427881042598370896388634130561901942740107583755766687e-20	9.8822973016683688408121110492932163336781169855368568894796903360938258704424111725372886867928052e-22	-1.02139791309909395376899366116615849061135771245808554077489048045324001739978331275253052537674988e-21	-5.21067544961438199031034663592723702530196656172676229964290267169857313523580570461239365943804952e-22	-8.27046727525294048954181673392159965169725989995576125244851782131224104717830037978986940542828229e-23	2.62376922162897561459894998551990060022398372848642240573163505868189826668817526385064770713359332e-23	1.60545123712733266912822554054390140818154517100464983907647617279826452614532480834557495602853e-23	2.57633100523744058518261748783193731689977094141665095414186300727671270750667705256579439387759132e-24
4.	0.871855796149907426266951142803316058014643862123277582376801896171364303128977315826418946563013757	0.01632889586094225283845482718556307494479783083942583043594138132381754938498810474537979771135448	-0.21567388136688982314723292442066425414528768489929960804481918875966387637207788147488011298176522	-0.18791277825124101859495229932662191951649839948577777979744820017534967453853395890619168271460565	-0.10202311684067110365859065597595036319265408896703114257238468042456278422413251231007011148780848	-0.0399931748600252776877705005167291058175310737381601364837826322750929736877841343235768779025092209	-0.011169927393922372490195319583366064288488079105329101277958152184221157931737315750793710797571958	-0.00178935507118379101453273506595915143103745225582385225134227283000631853066553393220652901514318523	0.000134519781341067630275135147342278155621101889913182937352586428666665759875966366115856416563148098	0.00018891352537628992187813034654952941370224057214123178505035779392813235368650585197663503258015891	0.0000560703260046192647957684901901635398011902422846905771659287309508139108567350578537419654931234333	2.75182329137556767161470072373103844969179700763744362992282455833369920310727395448043609553031943e-6	-4.5144872960578061133856487500300164935548203364156335908371411322056251809957429894830096453141625e-6	-1.97122284365123305485808293953970639626800251758156500144661106816719478892500882444913181860921696e-6	-2.67748044158078409654931033435515863792364583990934401549943318232760514649464724266735562904805773e-7	1.10409973706164933658502886323331493732553518064996765637538250841344300606207961602967230163975638e-7	7.10935588514603706998440800330009411727231059243686473036736555516268210672790166736734874837143083e-8	1.4793533165184810858682980280172040163748171058162130860619371496383068268282707060433747333476415e-8	-2.3216746861576992120258216794530288319776915874768355379812713529770741971671955534278249474832669e-9	-2.55348339472195117018118894374143001556958910560916009949950830314528007655498416502432921987381746e-9	-7.09976020920317914535198445870009628491266789538261864143779502514771471731008612145387523812997109e-10	2.10541789095703632807205542647812518800765032572232816609604102911113773467530014768172898468418016e-11	8.97483922990032865161956041790935589512875825244539031153577997948187890343715730622598563927768328e-11	3.1919769824363504260480365119859237642989991913675179121919256856752633598599139403670987500687724e-11	1.80518638480167084205725268815423261198925649916074143642181908859132914884404349721107845561766772e-12	-3.03207353053320199829099997913112913917472149837559462698209245952156351195116753201632681892084687e-12	-1.37648150480965667533956573896455406157060464082128322640198117652024329946659665457746842952012505e-12	-1.7303293454918021647967870493071175953158559420189314358658451327583889320465131412886581213183055e-13	9.57394169459832660069174476210462014389716877219284713129751215314133901033982777126017015075365095e-14	5.7393275421214289201453166584795823920216514323117617582412130335781884322821146373258330582013348e-14	1.07918178193178591353297249577089475562045227455269224906731502792222308631591887564838485246149982e-14	-2.66041896458952541074289505497851603968142288644991381133939662048547762854422500576567522208227429e-15	-2.3168731890875447507473928286651786709155535539846088285543357806047611553208280178436700082685617e-15	-5.78895114063411600126066216737266474718299104693480702135469417229656566405553260181959746595649099e-16	5.3408369595814384013643013385230039559427986283769434246839250943795697808388687242052641640262966e-17	9.0276471376494813319163299567690378634678696520806038222996042788942709676295141502769963814616906e-17	2.86217095719091979866823317520759552072637011959640379510351673149057619341470412409630245752769569e-17	2.31524704317543388808254418210033371928979372377961053959053285888911205153589172440480924667272775e-19	-3.36933526958190150074562228784822357292362166075578555888510594257664202723107604557540830581772584e-18	-1.3394527198897421784874278556612905969614997759892073173321498023774449400304289337165845305644713e-18	-1.1308417971614175194917145058871149451007068570208908754585203344978382722901502829596015418431126e-19	1.1863645427624704653929849762468274577889821444445798641374892419605557281466321193303733371220711e-19	6.0035905043771568731322185776431202865575365267647453865109555430557210306335322437549940907540556e-20	8.9757758371363222543328640843561014978937128244291777381581421529906948754685037706565467873295473e-21	-3.81672728556059743284034446937780383573098411799845362990409829849998750794958921839883614131384226e-21	-2.59661048497352128692387504404689981061031137318810634825019658806282042870032826304734072007336522e-21	-5.5189491280392060341300607916550358506235430217267112910244244390049008286545031096992936069979145e-22	7.70774611808918811599550393799524440411422865242555254967294747476408412532180359767560495114517402e-23	8.93392840328431217534465472501404835370777121949034138765339934911125785454976926430504119578299179e-23	2.46777755918411748044961391277413307927299993470547192063607138355477147146880442118799943267023272e-23	2.84198702322499753779104437952342124869429154439487097706270653994332893013348397812280030806344315e-24
-57.009348338757982665895611294911103436402374172681017178593310814422885599794093617893799299141604	119.99441985963661351477073426227851132503794781225798279994027912926389938765321753272392156717573	60.349339573022496410516538693486008228600170679235530853884495447020144453089643446017240170351554	25.949740407451021619217691855078742862832117954753150332802143104776131425230229840649334093600293	10.6085530304852183217144522498335920581243388313257407022695810411168600149389036781676704501507844	4.3343163793760594415764407701324096696097005927892426765770113834631107811424692210054613492350314	1.99577455536379743742724900573717470395772279342347648088326998061897620887003017319740724400362846	1.0188621481531233490957251674078239461560152696294483592292314444109555183013270724404839545168136	0.493165209918190093687109204877563861519064285791113410431654745361723984667887522312430244617040887	0.19841025812735245280634955182290446915842091600287776748935317894890031910478246726416681274698243	0.060053169201903860478806911164709334853626936064459334408827796887121097646072622753918640401589322	0.0110769669688988798382630646709195243721606428512596553855537877465274196164599872070571143544762521	-0.00035026869678660102001271048836267326532694628207696841445443109973825349883714195868431985240659232	-0.0010719537287340984404652882919944438487129264677203265330953699639652048189989812562042055130626151	-0.000363021498206515787673269130176912154764138147794660836593109599489198319133135524577720592441916135	-0.0000293220084314621084119613913475586225940110059328767979945706327065309374682407924200447842542647187	0.0000260691360817371067757293284299417932054147013761872374317790560590024263277488578541649293196543662	0.0000127936411619231755368499402993002389141524320937123261348435968009267834013265077184478069975275085	2.00631274496807364370306414970628091474980195537874532854401420668482746468815388650013372925062041e-6	-6.32672421895391917993148076182358102000171643577761804533819314807831831243730748980178975047002441e-7	-4.57446694461667332440655439008993424773307666593500153999327025388201841877186597576531175468680127e-7	-1.02105529940439207533569577517662568743164224076836661912561394733436439543319672753187490916876541e-7	1.25872804668902827757642520158152178015406596490735480935269560240928213810833628153478487320548269e-8	1.62478199949376942638673237674887153059016106445525146835129330123168459823153516361708936091381658e-8	4.7257303570305180221841186948013045599249580419188158161914867179628719164569719551317556973332901e-9	-5.94504986562894580424531005370155383558212092355046990463648877355096782284006660211199019922262575e-11	-5.64387419272180077749594777519949655734179043928341660554095156234846750257882891428553342841870934e-10	-2.08115003051461219413474434476788961079773135029085735023129567475022769738843601874448159782178258e-10	-1.40713691206142917817614897412439093734532088400460215333490855011954529503159766030127211010453314e-11	1.88208389838210475836597231725664813365774398683849530675028914356531423334334990116431934662859257e-11	8.8493585447704551923877678671722753940754515578967086115687083622050054655083437547173687567133327e-12	1.1881726219913156321966666286203564557970299823767622011403296782586046199826888502992192344300861e-12	-5.84360017852236067588958456511686494971107555940163195493133751802303294414329484771877631772533247e-13	-3.6496404340509432446696089586978148288057775936793852521743677234520761016202393540363170391451747e-13	-7.1408142248943682004008692092230068799254620413984554044180663161576918199377532701395095527515157e-14	1.5781876142321025958236982774447355025365344919264458276671171964504425552279380873690710998139097e-14	1.4593110355709133451735459924771924329669939979390403373500068117820138089448495807043673058492153e-14	3.75812702176172037349343273681655582986853181109575820660803258630535066984795104682975878048448633e-15	-2.9121136170460570238914924681692809719182258568299303442345170541165722158144412791722362873637915e-16	-5.6339513842699330179704583920912983821361301260874759382170184655578064568772851962057873488972002e-16	-1.83491173444372201244298304455042606898323096364441036718263130053260712556919790475556724712008278e-16	-3.39011792018427681189250472597658617804971852127524200189960501667516996535249931008815656797243759e-18	2.08189782724828837823590115592035951611002097473913444573350873739896503832204123000867341074608419e-17	8.50518018067053648317370379834895983724593617127746984428556366945475420323058640470187720341224362e-18	7.89178476019234333388846092543999081498261993194823661563555256948480983740952399617003171806787526e-19	-7.241660938116588109726350248036273219658207304098139955580957183494790456734779779659825705879498e-19	-3.78254031983644967809865853270241443962639515691622307881058460805318837140225711929877943237904394e-19	-5.9494261807479375148753289850874882811099132772495338052166504555543550467727657375590523975665978e-20	2.25305292029005359048899065087038831833330897757052247870266799817132997033425425018384055405317992e-20	1.58664177149892591718763054908736535856185108625660818809058364294777511043757255795506486752214318e-20	3.29435496243045049541581193230642788765515588275035575677002331806831181427009249489568744754284307e-21	-2.8411641870598474300831908836733434726602613284144246868678720867172029084751997672099445505132105e-22
-1029.45766846054487990239513964757589430137869192914028340411606129158511564567037305294700214769618	-936.33551410823771214427882911666779687267235699884699216572723634396326924818391977697307142311	241.18510841742255093368539715434912822969204356057046319456037044966844563088994320580996683152	299.62967046720841755883510959295144195275947415960374299119204338410929038048991484006860598509	269.925668946594814027671027304278883767775662027368530781857545393222750371559328451283980001677	192.580180650244157544127088742118794838515502013457637167378532856879527393821763304107658579734	112.274955221734171595677824539897773987386207146517609240846308911355016905900663703214463258857	53.987104853878673187615478693208827221942806727335563125638418975007455547511057014153323494257	21.2494632626336625372581514173342022182950736903432253908794015327630614041416024388482147701143	6.6218293089042513355477628637565188861716323690255600128537369235073539018481003275893805928703	1.4735952882164557037331317529140858216258769419885823354661608394628297232583337865277028775978	0.136528635549877512516166410987289999862771687856189781322571358013324277332631502102836218474411	-0.056082338035232573442793726907118667970480408210175816238269843403322133362668600815823388334269	-0.0309193824290598691189488449406065485492865254033556094435171219305076561099982732203437014964303	-0.0060375083238992748399472775670745081703656937215280516659447331220041018672588300286269781475686	0.00079027188399415999754647335091087206911765272829814857127313852544008790294500260040113820955186	0.0009047594634059536787651355030507435664147702158059402161510493523365922083256404547067464558386	0.000254524902821578006726716699229200242001649210792270775625881185573925783417648498892743547541961	-1.43384157468434383111166138698251333571862076620347618355395735038399407159900281010164405600454e-6	-0.0000281831597673914433497630029968827414489028499783958296680039253042794114341612642383778957522436	-0.0000104354250868956004087321139735029343242393786192772618409480054418972851969389356952115662253148	-7.9472144424476274450619487275563244520310977698674020732977865581027602349492874486417868540326e-7	8.713977309237588591637493698272239484686126159699179332223362066977998284435628830424026355331e-7	4.19228125961375920498995222945029456292375829290103865692441408233231426507683560261911207423004e-7	5.9539362434763853200946149843663287518489890033328712352757953006647485325062163380902131033817e-8	-2.54197958636236369515616833820758721639247753830508356995629042446639328237413241895082823296511e-8	-1.65134938386179646138535452993237436717809994075159131387472853687267251017099231398514623220115e-8	-3.34603095003825642923165245095383815952964108527154656279196646953213366193711674678066283934507e-9	6.4263029569604533091057066256776793648216726920208012734948614499757143215556521557711064339818e-10	6.358181800949991043808307981519085689287150116164416258454385164737261375746340658221742861045e-10	1.68003444053483309946328706191691109763576586754987633709418782059496722195821373340300804051796e-10	-1.03459947030323674752609302101259896495672073615740740380922905578977812567361021728010244545867e-11	-2.37798436014985427109543468383704269392708585500605148377555437861453865626284426833123020375127e-11	-7.9147057422878554939486150307850142267752745014635774296501471101664612275740513190535537123537e-12	-2.24792910314901497334258415318332165461723288357094583099532437801071631400779903701729035644108e-13	8.548415227257816611815732450645070421985886941901586116400655109523810244286281236297487417295e-13	3.5658364475277363802580663773953616607819486350519753724409310261468498582104367511784032376683e-13	3.55244927464240232151016801035386526704844230030647568448372944832087893057705486136425388081896e-14	-2.8992504216776633099071810943440028605843102777647495863077649515614274979611927694045253522977e-14	-1.54879283740176147936059307444895460885210516119894618750326642175751248365280942897429335838385e-14	-2.511903683463271136832048479487123326588134122404957182255834847698512719888346910610139705711e-15	8.9329017010419961926573208841529707397691476793979300283596189716345687241309964999785124020067e-16	6.5020164940451222887969995374944069305675166568027760396974565445275975414892883980305551188019e-16	1.44514456070741729820550912857553775900366378865451105119186196771517235769274083632098749180986e-16	-2.26256239887307685797601047697492094649731193415084033062080871903872790261991480663738768686825e-17	-2.63525661337071271530076569100372518358059361279242766863935131208157878187912709765258956028538e-17	-7.5124543162112626850747846384354000246736952854802320193317331761315783908995865818766865464347e-18	2.81101382593805355883990522981986204117167084841661856461106788702655646105987222896352092441069e-19	1.02676857551245443340321766653765514535775596579017675242394839174106151583114298094049958702295e-18	3.69819023051077912456144490076734417036781077683826401679046772743649660259143680651843569735606e-19	2.62024111254690423442478708251420505543502299523026265614938520757953634788716139122586008353643e-20	-2.41384837995139013111143126828629355573687305269279872591712033732498353187915938553595788201067e-20
28.327023760104289312016339732249559829735176291561002136655772065204736512241218791661553340357628	23.3725213321321274002522030254401333515571755191540569744217447384293333340523676303047247170681369	2.2872408367466039717067791259569555909486050256136779551005337103762378529759859205845631236167899	-3.3335471151686855489808632879495279604522264210160062762813309079453431483421676633284858260928817	-4.1688268727275857983207822452166447859157974546954104345540851589431324792158866126080215129227751	-3.03081417375484328426160055117745578907251184293378832030890109299664274751294211986323730964570389	-1.63455522003746520782661124097545501499577096219438554153815445697341593927716675707101914582672818	-0.68643582849884947706022909877006697675283964757946183301046095893700678195963177836483864904388214	-0.222302867356146297470134127772469515032073289319045430578811485463875463716363260823846186666953695	-0.0509315587832972975842286436770296597969985063625776978276124767727357568404331772876602672832729135	-0.0051071665465154914624741237385995866297948537905025839916863560895680858964173878841653910880745315	0.00177571431483828388090204714624100863313006299705809310661895219212896940837438522988854501910795894	0.00103477909319896583541843629331237194264969322504564204868337250108339137341093983462358888547964666	0.000211929905865877357879706225323219471609025679653685902035749691015811151833733650670715713972869054	-0.0000219354417453834765497664095332473864720352364935775134689997193022236260586978112098331136071588854	-0.0000294614628597008176458322161507750958134762932651369665624507839074584651558041139204409070432264162	-8.72352523118152499971395263575542929819793888517198381591829502214830269331376490406158709836155661e-6	-1.37397597432447213491387050807207544034245674710931343710728524703138061042467918259515439809072589e-7	8.93968598775915398953048358739911468367099297365714637395523211739900906269634510672099561883291974e-7	3.52392135303231146983023995124016204896175376299293199190164032274938223994148152058804907597971846e-7	3.37623478252325787500595330779235617762853443196654348934989342549085287785232002224831863476145562e-8	-2.6782564972896307535211397724850626918253101173062616675287679958661713611936337480388115305633953e-8	-1.39758072905120082495843806055955220475853328179768551905316911364061296060618769545991462317162756e-8	-2.25587985877721732929649115151071838783990479350022648846128139150571309011349462062837185488449012e-9	7.43866747852642970127407481978063394009308888397128026906994061658261550495723152959303822403242931e-10	5.4330752476391021361752247913688554404214474240172959093239676568913991153342359486850981633704556e-10	1.2115168462741586109299589551472469220214441035688313565151234406707844739327232719652416090486524e-10	-1.68951713681373619759276837072041784919920468129173039406459478879395972632649602596514108558003483e-11	-2.06132717279602450002708075715992900052094962228537677483257412345960758608648547212234638612743137e-11	-5.91938905137495302979200529268371488807813117084891828133653700917434233386238491268192692002830043e-12	1.53038041631276889778366844761075458061231273955881046602499219608804268697905388266435194462302859e-13	7.5741493253048197741758032143838599520725173797155450759956614792879623205227449933964268280081182e-13	2.73340205195987256572019480320246932210638803935022374654175224413138838311016215332064169570654211e-13	1.5390789559348406587308633102154760490733475774706872338356626323597482901252067683491798684750889e-14	-2.66032095553175527990039173069765255201860298026578873179799979967477132225942118362907943567229337e-14	-1.21107504060322303846030469038082166625365581402377700860037937825518286260867730925969382819792888e-14	-1.49936782293727162216932487963418028775467408494646834436552786450234324059163232823573413465731837e-15	8.71944160046148460822534212223503157943467539369890056985547149673841105461936138618613617986842028e-16	5.17972999957936743441410417008637813454744076708843559425809229686623409110325835857900258803895697e-16	9.5858533762180029646719344630298314265460635281523404015749225293069168544354582671355542609533789e-17	-2.52889307104303817492215771561211577035120807530357379094560631766670593646184761588414387962965172e-17	-2.14108238858492152807129739438590180802493599287794397731403930092161559262472778680011755834347288e-17	-5.26221277683610381251473409994161596991207038036824018257503921266754418390672764720154545101102474e-18	5.49382371774866687607746914858627377960649672205594331378907599068126095032053147799332781048417428e-19	8.53221924303975831190317437973684192733397899763872921284053040414294817227002795032846159617648284e-19	2.656550389446758495386275357196149476850036500216473930557733982403602679040407745050674210119796e-19	-3.58891461249806867882342161511293956104186463316573241914183629158747559805961278711505097154194882e-22	-3.2585734363018290881565604513458868709608601721132101335181579944747803039065846961841861537413198e-20	-1.2757984869910932033990422177892679926996043016922178413572228322893360576979285865617045044555567e-20	-1.1830191185143439318791921400163145393104165384560696068761614540009088415495000983491944568383644e-21	8.82282485507277790681011764223780466983054704697603088614376181594190000931123594155006932092357901e-22	3.27817425442010756298367251955962642235560674970043874034577849725730548975024023338225894663655643e-22

==> anc/L1S2data/c_ai_h=2.10.dat <==
7.3376875724231588186378814753195145068239938011349424249571742636110419032806745939740978712417545
1.	0.432183839565543137120389637518019086644384880713647067793510381498594595431674227402690385584487611	0.0467883101221221709413754911874504267219866216872913864099471576116531069507986993141828745514714427	-0.0690769853859753491439871084686014115530548257360187922828757777628447640165821376986866502832082745	-0.0807257349252552328583762828467417532774998972700168597099230501318254102137325870338529331409201083	-0.0545781546197623591831596471005233300502907138139907602227591245930653448939864218346135991936836064	-0.0271530463978375984494603962812114018477147522897311005806311507121378528237512607718297978047860699	-0.010351841100421886628176704219144130790646620078406469881031355408544357851122263338092364298028151	-0.00292218538139532896882258046402435314927219620299681760134405924241423568726489756205267742143653693	-0.000501191433671628124799954109485090119723630609236568611649758777812982998592664468960979095517583357	0.0000214264964480558258783560997915616478116170170634323040220764564643046374840785841078131187870815763	0.0000491107578262745418937273164601497429041404042676196692127510355459484453679621931452969318142850667	0.0000166169852001610088333627289458627940507659944996524753714040340531526331213060934313155933925902478	1.55628644287513991522176799026237504794786919020634852541785234225077438885014537849726088105292299e-6	-1.12097953520043672206937988896560088689036971941922458141841664695346408955679608064814123684268072e-6	-6.11587032215640267888260125530179183021521427558538470389547159835187527916420635729110238337160524e-7	-1.19060097211140702363986546934000286384385005093122713402918967564354588468828280711559317742377737e-7	2.17005772038118542284183062601245907997441147934354529912602116175710502299612512067234130359593308e-8	2.24063851259981913412219418229049739751323544453693190626282318738765488935220027225589953205478447e-8	6.46822869353609417875319951647362607684068681373096727878099744519959371232788502951825410983991522e-9	-3.84572982745016606846268786737522876521838538170942995393289757966806690489776594037255928350796725e-11	-7.84354417436447180431806947944163435272725278543788498560084056381532136702405843669219550825538827e-10	-3.11811701560118779833869602387686981775508428192355079374956969424668813416427125970535781062982845e-10	-3.14453007264646220229122875009372244654305426801088071002669967232195792235344211626201615320454546e-11	2.50623249920522281745398716875237731768000925697457521381475859351518978628967016615412104063423159e-11	1.39807261106393080669202846111965806030742489220087686647725891934328885265403819367064268480555026e-11	2.60477815724877016078165486346725595449035358181170422723346646922298923394711662371057349580940508e-12	-6.59417508870201252512102136762669202299215309104501751195405625333632443410350116201404656445935812e-13	-5.89370569987270027846333650166570974324040599538376447637891684466618970769390027575663030721764243e-13	-1.58401783784898578201737923292876275792436662673226330194539861896120382361612749098518183181581684e-13	8.58974150750571052881660811584767182601894111472294855154081319670210268993597487734566318858483749e-15	2.32345510197075060623250268637591597791506683783406014799237002678318354333403144506291925244579872e-14	8.4232661278528210805031539679383977067185693460376054318252770034620114004649216768698861203447603e-15	5.36489818677550190651544993111087779587982877785737806742300067151139959208403218220995296323021742e-16	-8.3794884429412100783855458170313031632797587725464749793575293330766538798476917687500042016741389e-16	-4.11121268812494167108639070861530044592963047191264117414645693345964065943395051408479787213354863e-16	-6.30260731713357791744617685457991602681377591986693144998052350656344523247453467770559971951104275e-17	2.60868378701931509285344116512667838933139379409254829926750586217137820591034993145670105147079955e-17	1.87124107630855628637388792585329084376978208261105520665354774466459445567611559460237426581773863e-17	4.39003133344564193454459282733705560037207844187334258740509459449337605710013970195710346115168576e-18	-5.71464342478742392070620761144050777033482864381115451223062404965988700159955838764765833192686963e-19	-7.9489258075004828065718761758970181605255679908525414181427430759550670300983295857155437401649723e-19	-2.55023653466820672782763057735614520365912360565952901120282643184398400584199803717303920599685061e-19	-3.68933313167225468795448802668414476997105297579070622951433984766035557187162740122937671066537722e-21	3.11238023931679028126329146158348348104798888114715616754278547143668903652041142760168232069253974e-20	1.33418044399465706138032314043350721183264138848831708633001757397201960894323717447808956204899474e-20	1.52417919309720527153114489212451422378566829497403087954120880169652414741116493668861570704015519e-21	-1.08564690600621832063128367648448507074744314474199776654794430210917174238046141799236756342560117e-21	-6.49391473199834116852176742238053562224066438873286781956838845341769083674107148780302381356223799e-22	-1.3605969339000444258748977436076325085181306532988590278562211011889519229947552672544544519387446e-22	1.88248170461390437407352247779313312078529297264388599018118292837153745682265342796724178547611165e-23	1.83372785463284793494855250715897369824001951002643293165129300769733439772140061889595457892407686e-23	3.18221519822680166104190202720890862518040567341152784868492480882599440380830175539354346037784731e-24
4.41	0.993834677863307916288761889834637145862053445465016082421547029484788278127832378856870976802836414	0.0450659879800609602373919205162853072195959924101656658920145252591067354160648256360338786482871844	-0.23179389279993384089005301588957756848016993142739898674363412702356633015626989585529692312489465	-0.216493542132993425974088325853664290724568534529641463736386034473596987588484948978664209130531245	-0.124859278568314177236779237674809095866658024433128253574249966810445399467097407718616789087734273	-0.0525468769255092208514898731002106644421983492103637284386369652961947224645563274797369006182907588	-0.016199402048018008203494319414828321857177230891234872224628154029828056998056289900228492911690497	-0.0031802568150180835924748095601348071907728022491250659114058665473969534659578584835188150488181496	-0.000044095944047167724385889636725845909318038921248505858404553287387757965513407775674753234058671643	0.00024310252191295709408251519242529405284316171874248110023800291212389714454054444736511155909153325	0.000096052154995586971586255526936820994755665076311258792766060063926890521842409929786166827709652193	0.0000132445167230239714643579394471767061644284855731043836962164438822614290764346127329531001084230856	-4.72429794516715987605745474393937021581769805160229099668157953693307003517825599664539455872639226e-6	-3.28847546972142225337316899077068111881569957545489096864467921792067697368200543565016631263111776e-6	-7.89581412754838868740472006265929811788775050420866857870962689893251955074739523555628553378903705e-7	5.45145490718219934404980612285981540868917842317741842094574656761054493935077806579618352599882076e-8	1.12447745714880866659373630271769930149554198771503057597621137487857358602173934250406426089147111e-7	3.89259787518522507435565320045479595860039792890756540536265902808565507721333127527711169178131636e-8	2.47298662095515642909195851933770490142069771551991625157953307423248122602032274054879739012845427e-9	-3.62100193771181248447280214106218666199891197736556493085136957605216489531926596782778162140814032e-9	-1.75961611848206986827235154087428131838327362821268692896965241282915310171839485520675605176614223e-9	-2.76288717642760130015790478347915169899385195849323036063970740921803616941629865464334329033940207e-10	1.01102213458182174236364289422268216278363909258003448359749764691944943423845426310734364464826533e-10	7.46481110221498206686210274509580442581549876945690001317103636104834874825804265468759605293569579e-11	1.79618457550792415719024408358793958408285127173403601770192729505076752330257049542842973444176845e-11	-1.86096271402595067910071188316341646482627655385507852955178042409892938514735885512737390853939839e-12	-2.9721280498090860563390723573071862455356621745725524517492556983597918782488041418429044220765524e-12	-9.81546172900007096442100787902983221913989818608670130322244077702137333472801439897062364336066467e-13	-3.17069680389984978756934798980478491554596956173689303260663775766865365660707813095918661298946476e-14	1.09272812917244468640882339223673530052184333857800828585671696034883827072889484131031539064179843e-13	4.8664891658340254712450373095435808972488083126234445590254399165022866937639602500160458437167521e-14	6.24552435423898030278096516017202379747183171742983413489107339846206197661351565668877609577992489e-15	-3.5500040395998903452655597473318868356908996066259055683795265363114459417206161299396645020893123e-15	-2.2429360751919301624938461114494187915650271160935400621094385793638502116668885930349738676933666e-15	-4.73445927720883823951173934769062050256503735379816790767111294601881520093274450325876923999310803e-16	8.89323674379888285305132212742996627835226867544128326424822530605401437539893673687188036557315106e-17	9.65781300056767086181420534485988533797304617925037612429376000774051568922947508378629352440223186e-17	2.84853892268533709776816918617324783171929884126946296833750624307602339256073341658916945859289742e-17	-5.41827907973375939125133633672305643210181039709113011813394027640859285073970097486057480840796664e-19	-3.8526625357921285278491748677509425760804525443786681556947392213710028386233838128715734528452911e-18	-1.52123278343287496323320049873052982618121106355985809348070807643267678109608341346558169752687001e-18	-1.35948738253206497935208574292297684532490603650202683973924752840575898775842555588222679864905394e-19	1.3855103715417305231068239675697374066214088473063543577793717467258774305367566007298864095542449e-19	7.47453463403044276775077467177209725127731360169041111901688195733348209534446923330011738414264185e-20	1.31479933608785092335954361637360502641688507931080477395258878278388078805097280554377744319923175e-20	-4.16326124644285992599044166282566406090705830286019517927654887722670852220692549962825905966783077e-21	-3.43332436638674146135817541052926671595914987270848947390600095128800971587731455651819773832401284e-21	-9.01080119148904931807876641892599423210209819189721203194472150748776427757076378407945104225875698e-22	3.21989068838566367624260134863739670642389586335621198601898370854136891092300768947162796385318012e-23	1.11499445266197251238133740204474686121972022015190173607142851652793572912525035063448807255913201e-22	3.66390209958454467123435297000242085801428899974680727453805569384709546934446897117832159288291564e-23	3.06347943426950397288881506099288242471947677149219598065373308404305926147490860797224296431786357e-24
-56.854880541983023772644328669489424154136969902950854610674763829761212324468995102547353434757071	119.250962371417310770776630130757825193463931409768416323304207412870126889315386581361261212476863	60.2161143388303730434381874129821524187898259421238752008073221125985182508481337090884115534638952	26.0727986666765157145829897843735167860319535021430077420815694890340939731025146916421292138273102	10.676558106150545658812356691742674843825556976430868585485029626955149440614305401172177451439715	4.30374095397082779926860120450543005012071730120797979034770999640206565359675968176235638612718104	1.95615625714108500563610582481254573008963275817986199227546046490227227678514788431721848442801344	1.0220005906073239055083598956360171430704472706611414895619982789050664767356974641647396020519666	0.52506463895341363411898800179977084508251740325604152706544619051618424234747565482274893727490627	0.229628741763816421121575569150868075307559267296390925308646419525159996840843292277480588636932136	0.0778774866558664685951253297270249910148632018863374511284954866192468774229949685977838548720482068	0.017738508639411234766590612560243899563042394684486192430718435895616174398254061308945879677812843	0.00104425934836135722018827250921580090923336997552394997004255626302244090256699046360452257045347048	-0.00115723369070547073813642914096091165230026650970546381041240094135672927955647162689129599056932	-0.00055356446302223150741970480452481174180839774717167605872543719819545123666889235321247133862088843	-0.0000986383797598897634320962078706943280603960483277205362746801786422985477376737857696935283670716064	0.0000202005669216650817282486621156701869845553046381726570530425380852223525355818501601497399970023834	0.0000188167720459714311312388357443484158259624565737156144550273828731271303759757877080002638418421805	5.20096317269795903214870913762316596526087181734661152440454160266532161534227924780556478507905437e-6	-7.35428188022898480913295378158840840164780687165191200661565474550200608269519263733964947752794884e-8	-6.28596357774022975896107042852351262959443423898582584939347671970390512583528740181982202766077552e-7	-2.422987172967390177207160034626101347394251349654843698508345280831669514443547780383994149262668e-7	-2.30305745909682487084888864124471761750606441636722423063459270850199379730498252532033777312381898e-8	1.94638725250463762904472241935428238020238060221451094538546213524460909271938323265965837421105614e-8	1.05599422224681204479851228287766411571587412414413936113606215938916053827448191579351028520427292e-8	1.91279036139533853419559142841012074705485940852356845553625036263050113191534065310535658267086131e-9	-5.02985614025613997774137630526844433287737286010064116013298267527242304714193118368047150761987396e-10	-4.35021064094572137744864087571242369556094284998554411945334228903635813850991992154350027291905913e-10	-1.14694503081475168159080872238326690504273145025224781218496640307837859167885527641113353928861901e-10	6.75065383360231885754352262511284089979274665517905603191843379854027092935903275473429850768430489e-12	1.68298245881033397843083377673063984369676790066655264589218795869149905472541309514916842224629833e-11	6.00918826716305728947977184739756203804744571106320042906682946945684426500244743438467953453258498e-12	3.63905285056709699154597641237433612932108022508507934716813137463854083696450057138416131857618276e-13	-5.9768215959233609881271483353715044100236889662458522161279514431455131732151372940732512226119815e-13	-2.89323331638851219574654304756234243185303418734788418404866950397356673891307880999329498842145344e-13	-4.36198486561187440410268872207815067372920028623743341128879983842510596974117416829986527105046208e-14	1.83814438547474923682287905226646669561334282571554243389873989547553157970911519847618172409440462e-14	1.3008398042766208562445563186856537685093620914108590979099817314160961916509160467857728880978332e-14	3.02233374609614729237564241458494508109097211301447874930658162539897881486994003555965512507452042e-15	-4.0001896877792190994026478620512354073356253829834143885512227757733087479978992190491389237010718e-16	-5.46516363844716394267943231328871112903689754473252578066875116651539093090271566707603476488352118e-16	-1.74163824288793495853299132444873773167914940539857960324745034991400691979364212786621936162449026e-16	-2.3449140874178475673948090828296032691714792264669998661215037748330632528391858282880432210462785e-18	2.11821338887276094542313305344589502385066853708868730893406372215035328909758947888944449857406236e-17	9.03570999474347572372532495812177812968799471127286326699336701138365897642639369001018411901004139e-18	1.0267145704164578947716514065343421140105504662709460796640976639077598728355101737790604354776492e-18	-7.30820533621742042605925435241999542448775434854433146786500817461041263529045938708302434536425721e-19	-4.3378392750335653349024313689376134673999764306851233050120644885671476452284843116370718729844008e-19	-8.59938177928223895639794609900507558965835912635830636998975401019677939374017044883397113550369931e-20	1.9534516062030069012663958075952881557665309994326668797239194601471628061845017912674456744350563e-20	1.87541758929061563440704961952038582734978317872881503963011264143203480289456652941813200444517694e-20	5.00102924064068172614931321462107275057584902143659151722762539194536332092961210988299747390692331e-21	1.03809926735889685592847493910627393309734804395574388262262517321700778328209179150340839527488426e-22
-1125.2787857264133961730853869314585913291036439915721636818940665349067864758401679609950862790454	-1028.236060436089485492735775928703622913191727253861973246443449798857387939323606408133321846632	253.1019434947235773768190484983776906216328125720882622512953868433534367526507204666975977811461	318.8528655106700350029948229738321808024070919541828988185769373718470761976310065173307156852819	293.3155044163864545623176861161751744384618929950411711403342136057242142973036335749144132882131	215.2104015637171029465477369035699021916600230765875278236153850876695429091275087652603977339086	130.0039327639550782223417301090637242201728978911999037708865268929944815093890922612590692577824	65.33391573265501708085759852916576934176767021572215039686719775343962748617609163966052076373482	27.18546417377311367328112990244593805020538556291509681155701737003491417262859580199586101851828	9.12638757113513051446188553862557017441861272204918749242299065010597902963187187193791361407372	2.2888971239189487579372489585328519050326059286659398528073879708913474722804121171540166194658	0.3130791004316372022274490444230827654965860973207372305581716178025133088352937875123175300389035	-0.04999938391569598751147148342754110405959637790632693257660569620724524472119259484241132338346385	-0.04497605788476870467617898620933169701538202013321860314469340172308808959251785510814861175777252	-0.01237290374310717275149021787361459987199544769605411487747351501597723161655045909103324210679679	-0.0002351637851784706151582477592174202196932180856214308786373268625979421115511455373276138895052327	0.001220519743272080301432009897516563262687278880233263380721768954093398369868832143678810374515342	0.0005073671714152838528339366770652890752967520086066504525102759348733641562199672881603277404708028	0.00006424751657041493059676999635126084261543993760452944580788528457392640324181420947523159741123083	-0.00003236009777406619903482403910037912584848128274112130842525525059470612967236808795648707747372	-0.00002033048472972552930747154603152283842852015727500040882719527046732394600241509274867802719698776	-4.332184981047050724353111606249918123343543724794468318396690603677771806803988426833867146369302e-6	6.674127769889711595617251756999349244272708834894310459375627540008783040655577293248020500973676e-7	7.829543921478101719097477593028206060636885872199263367622758868073504307314101282503996735933461e-7	2.343771100156736974149133090411880789081357559647005851853517524677562148359666157644436316031356e-7	-8.581238937109871680032147439239220903210016407380383551939008549666915721184370143697191087268e-11	-2.84263003595403322605460927700508287477664501330898495653234311747124565810384948073745430484731e-8	-1.146114217993612716132036439595908454880194524239880142358668549034402645677460047051751972181956e-8	-1.157570950630334152807277931686885510310092210429761159240775891992049522733099273856019629710524e-9	9.3829002598505434779360526185174688811932503165522743168727290811040711127396592749488015909559e-10	5.231608634586903866483050215844929719387475508144159468035364103012451375108470269324565050919078e-10	9.64534227228043975524056434297289478290667644543266975709044527829360389209208971702085151357803e-11	-2.567805529444022967696253541701780636084563196284868968072392893834948463790759082053371969803296e-11	-2.246372269996470631029338324241597072778421534091699068323932045558822456758317412666934946387054e-11	-5.956956845538898280361549922212941410703556294438761115692824119436052316696148833522913782566024e-12	3.78934592597315139401771401481666402988395212743786137985965670217189938016767243000862462084643e-13	9.02460524938392448208242175622237421216934082505674494314223873920046396150624575358848451526135e-13	3.217538121172075062878574298067894628338800565323886329590025021550794087213450999264463169483998e-13	1.80690146819807464172289229669857178608484128031165209558096587092940916612845200706674696780139e-14	-3.324416051916246449772747898109270562001567550053042744668433806513548714910919253804083791885838e-14	-1.593938017336140347282649009813937042705466494485931888192217643805087654927738758974167389758691e-14	-2.333941641522149372734508617965327524528843329877200662078262578743649258168572979265170286972375e-15	1.065818485557903034419732804443798082870423486277844618378363477627619030699221881288917092682427e-15	7.36068011043432171017872692459513070133992266945327319671696555009026111907823418909944930657591e-16	1.673993269427856314960324544239066533167079844907363743880788245276663092935271463987897515723099e-16	-2.499639961853379181721117260934735438180496224984632601283110500298349539423851647788024321066561e-17	-3.173881938515778267893852221008858394606952347275615920625171101949506459470060329848248189364196e-17	-9.90832267866988178606468701423761058837350503056904539771445179253823764296257079133525700500574e-18	-2.28578174290207068670295395741176787408474259772011365228852711091505525661962771169485035525282e-20	1.266542979302959888635360695822483342881247589204386086094717773666615646460395846745715732120371e-18	5.346404585223363621059994967301239814540836604024792841522032862441234317583827224294553982321167e-19	7.189416581716865096406107625784854062811251540416478226163306197697627113026591626098213516766078e-20	-2.093857091192047956237401644408103780113982398596232710751008159679777846143360494823903776610501e-20
29.5896732414582142059098573004162873125318737258797720873978081444797502680517735880149429224826684	24.6379708698792223514592772144754638568833660791396519016010659730010551359572703737687538003007336	2.7076992484326185069655604564847026800197282367432703586419337891627284868756790301746185438764237	-3.27881086337437514527353919869005616028359093095363402119113097323355130420716511635319126763526965	-4.36104067478525597666898385915761790563629105229573045052707018796908097887058893307245841615525163	-3.31222653204216843414906234507413779989725195426555896032774958844326989286321937985633274976782106	-1.87392452006305085271493359117339407534783088262141954584482091275758712788674387464353870568827847	-0.833527136526626307547914285941129967868631022065869803852760087970318458046107709725469809137489586	-0.290880415444033165968964378570978184141083387102249079005602248874960304429949843452361167248400503	-0.0748643564670868604494417867061830270080994824965798920123157258835413018385509099930038981323762109	-0.0106700776041924322960920765075641990523849570255230361880240683120503609914890707809104163775556427	0.0014499376190603798099266959911157471201044495560225133120430530871429453481780192054333628114792897	0.00142472120668075232098102237485860209011277576877726575496097861213611461558106997986711317064175038	0.000403962877189073872614629758233246475686355663060084873773576722399710805379065241260456098295080727	0.0000132520001460703505774538739086897209542694801919097451085120680110890323931583998835456250992051541	-0.0000373332347129162188950528044871061952249791183360694740494751298276779698681108917538739982547399315	-0.0000162013347738902030390392051255298161810670885578335272579140259996159375491121547685968574832549514	-2.26888030413603563411450083369289218368347897216838837727532056356317474578848525296917886402566463e-6	9.39815902900717542015619550426255214945311424930076967309425090398621470777633231926216950968405083e-7	6.38094205378423702937323245131268824260858010325430691717673350569092289057010100040788308719986023e-7	1.45765656458582755589905686883499798899039211057044115569964670262556907948053033885837544942055833e-7	-1.68524110852118400694286497840935170833333990595084423588634945355772377216266531437448744914728126e-8	-2.41298244525677369714845381856563856230797446454212559469211507572309635434169002640820501627317073e-8	-7.69465361024557290781442451695682245099632583688532174244303521282786001698479567208366113110742418e-9	-1.92286893821630168645517415846071296785659221187043302155671645733581873441802147779632113567564064e-10	8.5541813571326158667661144771626293448173690945632143110168511181605256530087967317156125234560337e-10	3.6939640071060101254286986395566382215640258508324911317024411533819780304753606230365477220049151e-10	4.49273031057994186019053893731037099765204230153605166293214695564652687567882375143885366273465537e-11	-2.71706125479789850894409336111409617916611627956554064644524613584759936906264583631153024857466476e-11	-1.65793048918230225415700657737260167343689308748812895940715041921549643722090862831093740574252395e-11	-3.38093226274821258292295512979414101752500582542125832365294610466411132700657571207915313377981011e-12	6.81844723737327798105634875428761976906056887528816475883628075887293840664237970486624603488801106e-13	6.99270807123079325507954069022892138498942913331524723449582253029947566055100541036479450861215924e-13	2.00374530336787812276450845965119615185628299842209039175715730378078482825565139657117575728764821e-13	-5.67421053594043359087338986887522777537697418372151176532159173112251889745800217774622617696109487e-15	-2.74873629710110671642686280059260603883222163420206740731116125544259133661385729672808823990458132e-14	-1.05488373074676787254782829916489738006082801460859165809797511256273821169159621396083740600878973e-14	-8.58667816393642958039882255078248997428355954607590426167799836432389066760447107926424533513294082e-16	9.81334979660931242424635758235896711328189819216638262600207132538793888340330482465597400519420188e-16	5.12110465249741306671552136448192200998462368888021394877870844523355020969065828065940604374657362e-16	8.60748810459576289668729647384552534036230573629440290087331028530454689421530494512147882293581395e-17	-2.9696363627745592137703871009594713908472135499290966693964390469261670182399509956995409713217314e-17	-2.3203622014270638427643607080894555358581796553709960033517801051046774143707106477493775677696075e-17	-5.77886599169133462448314306107242363554050623238073912498652863798616501090063033829203221681417154e-18	5.81164985912115786523205009197858805719008493081975647778750008994088634221370974860444067615745623e-19	9.79891125076155880482705782439725098986042795056531962468214215448403570288714916890025531754765703e-19	3.30490768059697034686908292607888325631187896375797219558811986602776876378491436427342996758613836e-19	1.08719910773262495028074068301856792924337931002428573395430039189664027512993809806419282254514327e-20	-3.807355059948374106388158375570099037018250207278410048792887653166110757482209729676689652552053e-20	-1.73417348802529148670081825954586845710045229999314782940682548790256006716128357849017972427172722e-20	-2.60244669095906734899705363877378626518962978986710423158886250918177944357346448346812219767600808e-21	7.90803810397250779160717045529427207030636880974095941759552689161710327032735561969324393635324895e-22	3.82113636231883719279223378399867962035579006418273433753817655128949499312862078747397765841635656e-22

==> anc/L1S2data/c_ai_h=2.20.dat <==
7.4971211994583716275145391061255761837467088970002938973631719764052789240637551737167899519093859
1.	0.438809800987458934910040189076892853228923695384096582571772882009814094278591491465272407400999795	0.0543064548262610671522963388046465902741087325484927474087931601270563965143226851537155020401935932	-0.0655312634856445374168525024282990360174706981553164709928116857168007933466701540480350621643745555	-0.0819102003698813554687175453323245433058485673733363915725932226692770945040204183435366077733923155	-0.0580789309458237338320817410152410444062575536484292694204291577915681907507126942315597000469202893	-0.0304396683120410133093544236957372685774219096063225468621560038528752722965129024546267441677732439	-0.0123715404624220582299235618867404974639328371112286187052042063314421013377306796491508247408283543	-0.00381951082210850543422944830172780622180882684078881627178316394972023516145368733716276730473458762	-0.000783060911660523371901772340351940376619902119314338434131873974973734616237479376698903960237707078	-0.0000274525369373884268127910672780608215339493033127974908360024850812377910975832571872851073171546322	0.0000554363895158098810780768026510124824722962941256717372343835953477454254048736415308927720751258799	0.0000245995629180252722023653080390391792112665080307878085350991719307729920106003794983624341324268731	4.27444969580171944698619616472443645256096493565643111754076656656146082516518314908205624156701151e-6	-9.08100757083478170736506690078031207438548682856848701987775151343335620251514212168261867843491253e-7	-8.59742584127342131798767149954561040955168366472341849035146900589935303213404612055914510714706836e-7	-2.55032511706285281028532884976390940086053837927925212956535563928465065057215048501306488621480289e-7	-5.50069872541669563864136464087859916539188241968537671631944305883761284658704696970832155179937421e-9	2.84163190449014552373947316225913600558481321296252957841212129305073183139246483077283327882830782e-8	1.27034547644177955686777530780158996270972718312983017478600875969209707726726280400702923725696203e-8	1.87920308486794964194061220043446591395674740717386514599107322307317997517422893571761154751646811e-9	-7.84432670425395587172726439687080134540062789161495371770072149244374441486766690288583231632227561e-10	-5.69563650134700812609157061107540555729146979425208878971397752722513334693180775956156554762291798e-10	-1.43504245401922037416115275012044247292133208410795713635973633851363814039582348300927564905621189e-10	1.11540932121463943411037763863588651620763731481602885977476458851501087207033659122006525016290171e-11	2.30869049354241706760143351948798493455559876402805541599477340921221456995483178393564481431144127e-11	8.4423642854637694972626837231391550652852785272895508321542366175124292024381460911219404614672036e-12	6.41570220640771936802592890340788462177865963867445098145118387816527370030462122725104393404918749e-13	-8.16446272978350963379560355513425391289356298672830706519326963187481343812100730633611986474207192e-13	-4.33763632526737721908966247870142349798495576644094324586656824135263926932695913888063527184179916e-13	-8.0170121867834287881415231506971461654517245877083122727503661709942726639772798148030494505282204e-14	2.21394448724150232657501239598059286628380492054783257859615488014886877634572446668830453579827504e-14	2.00386523836705233341903471281522791321640346704923332500954603687699286770387663578370126647068085e-14	5.7364895018943804853108845303352624772580135297408661855140221076884014211735649595477459872904789e-15	-1.61073648085092030434349292643740192398119906568553245714840329893854912280182370881620238536827546e-16	-8.26698375424368407563485420155651500984876570565058308703782986534941342194956156100704419497954754e-16	-3.36402164091403670482341577988742271700655649762618531177616736688521962779948635121367276951553416e-16	-3.61086014024784501356327184865649311315973854612701223051745002910990534755614492128820944107030502e-17	2.9032668744130955458913006263965255572836756479913298374399456461618001534041814965579379374150979e-17	1.7402470311619728517733113280541127148689780940997877420123226259291592412989674547257306000460608e-17	3.68569951815666837511231963776509303944249929456134951242650277412832451672277946725970260791750829e-18	-7.22748343387368744343787050518528027838381539103397869888115993112814210348734813431612496296661007e-19	-8.0748591849730693618554937565127956189549567782458585590175479984889282733531920432798474888506367e-19	-2.54600948588869815493127143731652879058776382801740304118158348039883717475068280589820335084195457e-19	-2.5141621646100146625791200980853687535528992717368488968701445412140558320240911334286368231727945e-21	3.31272467817780209343101819123199481682551500354976722555776380384511148797221369779999080213193875e-20	1.47874909539147790244351300202777255960138892053120664444474122396634129211204094926355406559022234e-20	1.98825982082463350081897697248241115363490794923798258205133911628118763581448026277623932391525991e-21	-1.13019609983077787718663654766168324407058008215497530392150836042624867986788288721619920096399533e-21	-7.68699132805983765954979630068569635765775922449485336082798849723457426134270340505183601973645154e-22	-1.93119678718373458955205445037514317982552375157856194016946547758698559450012666725402593030609521e-22	7.50010541688218552637721917816625876924254313697399656767054341831200026636927379716081330751974425e-24	1.95401544342431666255097922109351586112042119894457315124331286098699477288794677479168489096269105e-23	3.64661944902805538973615925671264747920785629489548881388271600439875598250279166633010797666468302e-24
4.84	1.12381426948160702635554461061709080358678151202530306746440593645529008654312915165407208355153853	0.078314912553303216875072721478568551497241162714028938407461606831870626132934495419679199312970009	-0.24641597766487477364966838532144487293779043432835690328014789685209689000725143287964132136858377	-0.24619608303285584075096472422490836850647855915106449920222410737448852270781523023539021460929538	-0.150087954777155597580926409729374980465796400533165107204680102303280338060780592253002685113158535	-0.067316111872126787833515821480352284038856615062419425797186445875825739482636174524788756290229039	-0.0225951055840743631643367800656729478215033812269730130792377834837181178910715928375230432317364533	-0.00516765324542726345649729186678969573940565439139944553288139897529755246324611596794865300468600504	-0.000394939439606594028774561616541671128977076101551462497963007270239583536739009983920028780562651447	0.000279404143672048519078285638542704325127878470385326220209898585686035937006124016709391804672811299	0.000148060786341808155858225780172690004846757670667512718843567668224931586030641017330828106826019782	0.0000315300601761022927737822602215259572617770472761569287724659060266581634775636959321123629542216449	-2.93675084094332634553543830749868445913162244851539723135545171881905387547515620916987196714356784e-6	-4.74629981190803361823056574053369137643922111266027073695753179970320894229656647836444418195111259e-6	-1.65219329192847226817795104642806241387143129353572170191401428023237980624686589254736492758969528e-6	-1.37187671057142722446518595339220809755357733571191890119797516214773209062126234461789754871752293e-7	1.40245359719245839698140595334333149393192591081689496765802662906669098907480954573808128288742075e-7	7.62038923794361151535397526804905650184237438656282240758640390064073984416614952122208451507771494e-8	1.51134324394765857637139090969043056397229072600405984024292274116515025843830507671409679052719333e-8	-3.04377104921481944664249077599883308759496061244001162008908309737467175601690446479120949290465345e-9	-3.19195646869442152011857115264991275258784878890787883525975025306291206844472303310139332188060127e-9	-9.78026421482043616423150780110504695770756500825967009785433196211215553087978497200660292599539317e-10	-1.2649434240096772660219519594955730969578028162829043137932051295887721211920251846932596790929832e-11	1.19397602110585952173301611042209037965623521033205904787081933940756828584971236156474608639074284e-10	5.2758353346634335671807473570949857372258485351637698641397448829676082140934766695875124237259995e-11	7.24998358336979657322141651626249907152935723438371584286647826653087459691988571476602919094483432e-12	-3.7068802702920412314543194010694953179201459341971052356607756493386815959118946664834019105304315e-12	-2.53382681048568840460742470705520005135163061762160081338374704290202852845165041319521957528606186e-12	-6.0788951553543432484921436105406432433419462005628003488768421548516447678519383963817549149315952e-13	6.8946977261536399745469497670869027840168634496110173340039121908164509275907109249259495547631637e-14	1.09338572434419758291201766421240581854596047018747386881165648036243285810725331270998467291801616e-13	3.8152637526459935449829461397790908358988168052156601358748537395643263797175386200657504001542464e-14	2.09461649571763835971889503637169235436278948253316352264118203188407794920441984060319876846187162e-15	-4.12882213254558985884998144203492690109992463831672986931513658847045723078340471786119021420595311e-15	-2.06489636134637160725718704042842164091203239116343504278736546800924296051805081910685854736508273e-15	-3.47622584970974469845701670514189858537168934072338037433742898406578010855263906003055189226938736e-16	1.23493374294731841212318884044937500922004765453280685723028499268091459612346182709492843907562502e-16	9.9880370116376737804765709326008556045426978998178386068146115341208520396669703555645605085066411e-17	2.69311182850891277964528981070895584186916863387187589783459266675964764327307427235419390425016409e-17	-1.63104104324428720694989277345203843104638280354019776826074763326267397094970712788615203193718374e-18	-4.3131610316594748078389349340278682002720367890422328617346503766101939560628156695666117435969577e-18	-1.65966170461424251747238025012638088117090795427180290711796221941274086544946311494345946956385499e-18	-1.44308187222286321373559469144108115813406432237545705543063980259578013802240441635313260779446353e-19	1.60163840223808053143635375369904126564898088348776443367591572345071070171967903410956892104310665e-19	8.93144031843575980311353175319697674512769668163801364978903059128914761599456899559106199775727191e-20	1.74047706875470163204781079436221260833796186775308517622199599203987254508785037095471215280958333e-20	-4.4554474237475390668837435621417691579127722895242779914017329595079108698100745062758741984405531e-21	-4.32432955020325332954014297636549429392634049454781763698201748042929373997189314995800555840042827e-21	-1.31826771489131726614530804944727806289631596736737742224414557837840890440602681869299467022383595e-21	-4.0514214268826954029441725462078519480115495312347332377279994956321698689083107260604145136889014e-23	1.29224240753025840235601096914557900982339278658549055224054986384956001058461686300463744576396677e-22	5.00974095209807346491650456897662784510180684274701607275819541819389734800916202618516791119124875e-23	2.79806147828007935345253744442678911298360336806257998898109645764820842159685127356452237214779318e-24
-56.710495086762529395911020741131760311639819181813163731483602927760643315381342710456170024956536	118.581052580094052986923616147627098674088450813835074271869125840262199692421166551263405153638048	60.1145422564381919387810559530420871641899989491007390464675899691608933493962189357653096201235804	26.2112872952980948824022441614011452269899808348867990958870511412546416602253984367553833375150146	10.757945361303869863835628460592301205443850389961772406468079322590123205497130785077705173552291	4.27617789864849473717777610076163036268528337013937854712278564637832374535706293690994119883697511	1.90541212785695014497829162117569200110407636740313526237911000248981568464564000845187416910197078	1.00955977484551843185278673694729537325436416012179189649177133645751932577761893769651626362061068	0.546976554724135031153881839577969324080103359594603855448359534444127838044224783275069750095942646	0.258126713545631142995545393618445403394113846903180138285305178568001940166616462731313491318333754	0.0966906366836280998411634031570478543181712261079384654845639853332832062344097029704480892186695744	0.0258478869563573052901524207400425462966672988147365863066756690657614036524759862404468932926390994	0.00320725076647831355151598698738257355419277606227184105005297313629982420292014297982461463869173354	-0.00103260189900949944359126320918016426800852420055872928339764207355052757300096456199953538046619553	-0.00074769293134262387591338182530641022785552669321868874164364258131292585195780037363785382030926322	-0.000199141376365990581464166139275444738173298093903352421612577318799375521728609823378789969312279474	5.50989551434623270948576166397163322947749376275062896563457228175157820277537951926908650780830359e-7	0.0000230819166732776346111065436001311453195429002922283615240779029881392610249093543280369358002458358	9.59088913805275965728738027340367414639486723858987633011384353668141174613243868979099964181929057e-6	1.27069931310596972405792886125289454665838648665523149424423140100574635489861621931448445283836434e-6	-6.24068872085346526333967752493938083895219760776264554864496643931544685355341707863250031872133898e-7	-4.17787309546116520651139957508545383039821443299214138435189177265737390874597006454244553697068452e-7	-9.93496966299724463218274626456458057984687094023885817785844328770614760195269598375738793563865692e-8	9.87874956115734559360442140984203583897661789520661472757146634372869250351834672246489737422536898e-9	1.66012442260454586825159269783378140897717993460850131530062137222927952401051240529561756133329693e-8	5.79983891083499190624831993906253127651585541649448220652915063799348225496576755404139079364819899e-9	3.65229903486174807223916677322245491852819234330552898502183478957271680567629330512346848730375842e-10	-5.81795722170397013128268222577727158662283963045723778787329476597018453638722106482486800514104911e-10	-2.94798080425255017563319837890510033751204820640939954360887817500446365371540800408154610206802355e-10	-5.13209125571202656747303318462749630224117571578759117722357149431433876916909207622769863798688793e-11	1.60062908330579500472765464171174171891316468418092164725525252800042203979178013893673694289767256e-11	1.349528887026198005497621364136532059739937401360591797854052178109287863823953910862395107878918e-11	3.71620702025183358223436610170347244885862996113691551711554472413749944869793369838465875172728168e-12	-1.59167004834999755623989759617876345703803128370294431266113852140791323800497338444266666866752493e-13	-5.53708874955440655584598279428816077128864433827967659878112742506105021048960533661434956819585948e-13	-2.17788399518570024520385546969122338746804349128955450013909982519784794762267960570013822085716906e-13	-2.1271256559795526352926776887642845150523129268984415302291840771241401483289848142367554198841232e-14	1.94800360635833279591894651007044945606124810710867194916788549286787263394772870959601583106020069e-14	1.12309185534854769931040017265377397501198166968947859151446603814098729806509195049161865634078584e-14	2.28539740766489089791925111554510581624555896256965958760004673049371753784092414435743660904932076e-15	-4.98299358870122435813354490488847639218422318654194275400568273423953487951702251647255956654971768e-16	-5.1966780715137319961103309896766408574275755344697418567419689031628898781283766667532556520356689e-16	-1.59281659608495828928782107363228418704290989633632395600136591342771077968463226155660950818438989e-16	8.00374212129378389486185983473573434443915163962791630993959510362454074947462898456805247757690213e-20	2.13088439452715013713827077328246402758219075948434388725689639986066571504348450349002039610006608e-17	9.26244312274139226063143313271414898325775632734682104586125308794916578930214640624641320340613204e-18	1.17828240587341044662746743353448354110756895791803454183271940663090470418762708352815893354011863e-18	-7.29700919929919792827956393859915196361379196080211831444407405199021514234482163195458312067733848e-19	-4.76967821857195199414497469096668851679870717954504580199625420701039480912028733913914212802239535e-19	-1.10409524724714857377803996545895968328406850702401833777478669356517657732987763149304877555181675e-19	1.52695232113069214433058220028587742840778729594666125609467507546189076120311359507759307900150786e-20	2.0954962380331440098301152721682153302358856767602234040970820646574147333058810300986135541400715e-20	6.73999772496712436415437045927732002779798225487829549913419931004540620143345627207905928806458804e-21	6.12933805022674584473796863608781439163778965040955766889655950507961568359566280360890779891711752e-22
-1225.32307983737557814492418011137695862131732429672541473822079653293758638340914467879531340501777	-1124.36219094620779217168057689550440795247243425495487339861475619579941342456967190702672212626	265.000136661868532058117907551244429437935063135282718595242173129412141694296698965071980498327	338.10704852952201906648401508741746869698383405576834616889859142568042645553352053063068497669	317.00417377605663979994588056429237555450688326993729564436714758949316946483153789770409230045	238.591165995020056183126768836768567156732857896603958122024189949247913014315207943317567529507	148.852493077960766114826205821410920550548698211068293745700424851367604893865761440444875204758	77.85603929136043166314399448205918632383046179388715647788569977100917170511056413726085399844	34.052419085566552230939073446519853668566012654320603322384132964199064593935156781376566441285	12.2041821043688960363511859664081140844723733131101125524238375642954378042540305042904939199357	3.3787633889306202669736175385009820475265356498772086049327454848452977646714332173456024583941	0.58764351439704584790576332253409779322944919817096806759180124793122488365970062093919727566079	-0.0221858440440336614343642421275471152705668639947971006580803682912512251212482629962748068228467	-0.0595320642363877790039894608305485204971417557445314336519363339279631204114486913352193051548	-0.0215709994272460553047762904948007830707500026494394466322101689858491727034068517300979536077107	-0.00251323069353002045031437955326212599636571134634155224669486254176136940070103475260953809076464	0.00134888879299250410853461673219268109822012907477779256696223065070237067471881734836774094237747	0.00084811731685877706182313664922988555763677628043185819374180031691752817873927240220016257833854	0.000196110314132959168368674788047041317017420503164647453213777841767743339627317151257353844544626	-0.0000191122474361656437245014698139595801456695804186643109585755605538386239375938207230418909422197	-0.000031800106489806288367257091012353033673291277849869175732389802445476445719088626404385312579996	-0.0000110490948685292975182271636068124405563829632530566584926530271895914340318005444982763469726781	-7.2632183802923632639026814471939039591085731910683161693320155442317120404671460695801905413106e-7	1.07127293215080479316837068672947392617223136150737912275128468728643263562342936352840439152365e-6	5.4478002211099437086993786367605625427630667753049048797453006610977057254039169466300353582001e-7	9.5699392171725655545810936041121233838087424756321021128639892088730649731111362388061750392973e-8	-2.8539737036798087116749026602807465333258235327367029273556206097971921222087826197006354496026e-8	-2.43585699067174330486008818785079507645734391470420406333232569240654303136075399898134511552164e-8	-6.7238219271851839050182250447957558570093219715392753628497435565452258467587490740585584874998e-9	2.64839344450761259426081463010728796476469786073281510831977409605333862555398676503132667968485e-10	9.819880472441021056227301704376025202793145990980130285657874306144172107756262848764542169467e-10	3.8617158331012900759849860334438395319280030585676934295653023111151577651423834835988889211612e-10	3.7860966278655823499679882291739337694830322536366790856607923076355325091933199632241361063798e-11	-3.4133128179341380431182390451401133832118604139978905693149096070960295015088872017633454529206e-11	-1.96321110066432426704878178348873612457686459763220569170121109389575717179568500537234319123449e-11	-3.9732200200783089919039044369015618198373917488242484473428405340561620297365600148897081500036e-12	8.7023028432666314758220006068813460150124013361296304257754683096701002502713233499856169636098e-13	8.9956467660956535248041574176518177014660427726779766262775140026640713076517319519418425783495e-13	2.7359879747105991649994715230546416720484531679950051785032488908415927091772710808665801041268e-13	-8.4796016584436887203285096845816253618457676787750606006922573007828741171858512450421985024073e-16	-3.6688056429547486183892049670364700987688929343466057681640499305236239409927351216345737440052e-14	-1.57848869854871728204938799842788051280584013863639296715729434715766203008713372205242216948147e-14	-1.95700472756355911692084651222637641343985524794619079740120575440735640558926272377869342077484e-15	1.2577560373334781844779389171175587668550528245812089770596592513046606753132741588413772728102e-15	8.0814167152480366894856407561990617545742198463179114201217114476125555092674556704956294770402e-16	1.82913031099912711537182210858757479347191182622555531350381873162906193623885328010442659743785e-16	-2.8822707961409635933207131819692191936637268665138530834391174485509755583939778440886077053947e-17	-3.7127709876918611747813730291506221599208356741701315176612964073322515546051245656700287783749e-17	-1.23029282396299006785344934390156430704288706975319559185295708137323633498765870859869837220978e-17	-3.623177188146329355112007269565016698565551770898211930657917132344201173905224076497836682422e-19	1.50712666114022610421933476434367826500345285022478834822286641831298391502562726517162886593245e-18	7.2000038129528911599499082968617645254484724154769083930377111376751254171048108658382023975237e-19	1.32427318486234833713885438041171144859462199597716530912412435520111435907031695321122202269812e-19	-1.25898301226469433770042338110407436611945154475857212128386862530391427634744122664588307277984e-20
30.851973739413252260021704640766519746992606234205641224174560962872882949406587451090965430464806	25.9029441300424482482700617879380588370960011285435850757990525124000945856932089473557295708023019	3.1351716606816221198127532793847343612286948884407957909065671526407420990231701644272269706070429	-3.20655445965628487488085381871345611653572384890641519333847484978342100877443175594446867905392664	-4.5353586877095602354473875464929935789697660763227101883630999597708930006591870115750452547809904	-3.58753018903229656660487453214177627924720074563582953398596457463341478610181480642067101569523689	-2.1204545673538387252179923218004927823397635394062587836511132781089629850247837565080802457133968	-0.993449013657990551628351823921836746218302261780003622733276447139280420800909213648859353511713519	-0.370372066898588597306283432469117133211950587355482060185780588491033545001743992770021548144694027	-0.105048568175513983476974616898433575436768827922113890100983968989833558094796995472010278272950689	-0.0187575782443668526553696262584559745789226443438922717342157548809197066651810491730034889361412874	0.000481846763793490771258814244687306516447850578163615182473676532350624271733150993822163342607820569	0.0017927821312414681791594070147848890632486723389790974896197841333356626878091075947666476303673671	0.000664893241182724986523960266408223865719853257135612979031704023600000060675801152365506594053256901	0.00008311172376272856658932783675751644776549291816895765624549220783166952230987980661527338107999154	-0.0000386739571161050986042953572055753336941215097638432240277318740310370143816526314106514989983234283	-0.0000255427507474069012845175893249231306294566006403258762617906301187344809263416499365572399425297028	-6.17772773749886075283210250893319825315912421536017164286400017145145624552344404228047536716716902e-6	4.46446183859043711890008692939659992968765535687562529647077926536445948296630694114611596046409025e-7	9.3593016279946594850532610085452283849778104329819059253931788006698524195940170017004332195195515e-7	3.40747243360232585130913904802802111472719350971670920794919286426424101913966680771513578150282121e-7	2.838650033436398851308125391471719700469228938417497758989668800912935999173014414751372263562737e-8	-3.04931288051687982970805682973443973958525686294573309522051626526270455036233692975647700801276137e-8	-1.65147243845117587808509707914376056322474689744070765948031448471494217208071080616169792711704563e-8	-3.16601272094612134334925452551196802642270964710868843655420103531132880339638913147237093159804096e-9	7.5160051490311489103129958066803527455424859448788179695437074357705091334999306612238999591789349e-10	7.25038457366232434064921654766262154625610244268583546456809002950999328005527071509391735568321119e-10	2.13196344225673445056190962152141057363553811147757008904614686946519244892130470710631068554857749e-10	-2.24149420825891283009067333615976910738777727853612097965910490914418527867586991835073216305134427e-12	-2.85348912830553198984032845355684725698948630695543499608275833394451804017629421357316610793351787e-11	-1.19472745942319564738320017607172407699926638208815989947144988847393053746753182727081578887112795e-11	-1.41507901579331985908159306742104481339405567031587198884156185223768404692683073272948452060297879e-12	9.52004717176831934331756017486533462636497158674798055692054976262407207044558120642170963789569934e-13	5.95224893686066901143291584729997829730550003401269145487417857632735719638588104189613372897456355e-13	1.31522833646578016623778024806669012337702236398000754736057915165285643582206119610716140522813005e-13	-2.1622779189216616583726315399296325681268281118731184307378588043648694882384756168016564304477644e-14	-2.67007520606747133653585889931106086467898933619170400072200716650005496088755240703173108271341108e-14	-8.68564085018443507788238039051119092130634325652721542477485421500830866590400812499123120614332307e-15	-2.19726907131699572859569495868217788649665445892978161297772987115191876967836232120982097249796249e-16	1.05866233199228117364093122438664801524018588843252351299278762103321356636772892998097679854926061e-15	4.8834233331989441867013475023550411926947200184211085433400050838231061026413095721658046653152515e-16	7.07841463504944499301651822072712065673573515226941906404164053690699404032855753410641181887416415e-17	-3.44864054755785302387980389329928807709089603561633225445708601687469369157315332758709115016097475e-17	-2.44640255203626550596015278837538024755160985557126709976102360695548817256384098202534796588212476e-17	-6.02169273049656324316241360208986093977152339132400853427723389270508086245956807589378636216882183e-18	6.61932610751582219719060880795465047207548765464442098898198480871220631119983140946862842780671645e-19	1.09789371046612397543918557370353461410403057867659868624524257807856258910889232111662427670240873e-18	3.89595173293329855660053702710345918629584344535429537948726182699645645891329178125153503990727467e-19	2.1960063101293822237172502227441768703588394917305625960057261223904863858723007308719302798039092e-20	-4.31543448302528027695370184010950908584809662623900873788874251785469031683762397842269963990116392e-20	-2.2121888274271727947429583557435341352515044283275090930819945643400355240163204269301851558588797e-20	-4.31947092763147652733342030767863108647027540306968465709171922589682530126150519241493059358368192e-21	5.65630290982400728056240844488894845921171130062625123831905807237096473108565980255636208351629298e-22	4.11356055893235825907304666824260080872034254843296982576734582234166670028881501283589997493586143e-22

==> anc/L1S2data/c_ai_h=2.30.dat <==
7.6533983203215120759525427313944030087203795660062130418750216827308451069860603872808454014873343
1.	0.444937269987869409161653183591618184064428571637962088380444206344146301558016233644451034765936462	0.0614763119218698947206133363139018948519187828505761429950066820335376885344040346925229366837463894	-0.0618363286886582087783003163010681526853347428301872798228953349849996800408830220545504995701536295	-0.082676586211548856329452606317076026804333229333290562140002428340963962991259839878866072627084418	-0.0612814946744348220003923495405393627600913877043490734644237484049532989810518671722452275292458652	-0.033683890318479936521523189024204213686563234611814963830188072499793813030017494370411013963442887	-0.0144999960327253969865261518958524803678473105873412843737448683524440987422296223029115965655085044	-0.00483797566337514407939413256824668302624044358810775254219576889532078479571355529770662370687201785	-0.0011375912117408847721703743200373520267072895887280518329220128852725399129450423271844973813341947	-0.000104415804977407685416226783679659655998519592690920319275212007264338803624981632113935092629717427	0.0000559765146289882726054817041769792362922035851244246720573305459788101217259005379535625585866945797	0.0000333804881424661882192904642107136549173952331047643763774094955502888610575961827878670674028242087	8.18503230394871613382272403852608718702079764360386377013127651194256293400414477743551496126541495e-6	-2.31840626563168215086460779390233620026888582162341111403648764372443144949285573487789970780927e-7	-1.06041966103450639551979019855543050918853956062571350785523720981328182850707896598387724369867284e-6	-4.3775396199322967560255516011128435386703829033215231741039768307757103277148976209425418608328739e-7	-6.22690725470496733381382879120774799638721519316325234065000132345610133352951021679523375032882238e-8	2.74566617042840361476827971176061218589485013764406964934247713768220591973280167856656519472828135e-8	2.01394091553702377132105703874815394291191699515175620370334653152476957131116496080969641540012029e-8	5.42400944814042837007276787140748679162923653068667998207614657574252901312827403249668661688653379e-9	-2.02937206296411819207102811565599549790499660104182357545437232918573264588027833659354996057953802e-10	-8.02016754808900010923253621883151281877395201445703510119536727649331200704166356162649392939201356e-10	-3.31777349918746334122422919157610253195145303249695148917805965741794656897320276651552977920942833e-10	-4.2037897677645203078482971858856831895966990908006687662397842727833961431844768040086352949878006e-11	2.54319877050387367487323817956122437632080572745246023529566622981570744363628939920705220660681093e-11	1.70503809638811938419189361220015178064842398444881447464472735259385545796938665439667517713200809e-11	4.2391721182718168642041305871929437128803403287112826716404552553501957926706060390880499175984839e-12	-3.96460579283565216821069112401722746137673591419159240420024121587299860119177514379477365919958937e-13	-7.53512784724309582143624188625126434631295377404887012365674609155274422021538590854385372620635529e-13	-2.8597845072371804402906631609906231177844547424179458752438613812668299037692773534140174479603603e-13	-2.63238518937048434598257336397674052471194064301234689079142561615209012232696513918786740211241297e-14	2.7240090243098216967931024379125657014233267310824421213893863136864015893758426235499473665990042e-14	1.59437264423484282797072908168765363063696777834471782521543674647244316325973537628243571811420597e-14	3.4768695820098655349827441790891354396453330528452004610324977088544294181207849719146164542095895e-15	-6.21913493859919799427127065500236880618196454843130019448041177083860406858131319478042093632511828e-16	-7.6304482840565395877133452279018131116648620100981938051396182707812747000484314726618640096301045e-16	-2.60640856842814334571119071174719536126355151494414403128069480471327824930244550061485599108109108e-16	-1.26381689842413239757624580331686314754217140083181312858406685749010997895502986950154443686911745e-17	3.049954085713306857848401420256721123067050613191839068285085556511918455261843228148335418475607e-17	1.56593165234098648711239093826098454421034044634861652379371445763811252489776887613741084280722116e-17	2.88379145851964464463556812173414862436146488394617115018287606928572593876589942358918944639337726e-18	-8.73488884376501784559123004200966278716202422889562786714962303636686608118302004288242009314805252e-19	-8.02843377939129144314344307875666163182309295170974571673881987199784297807749699503237076072930369e-19	-2.44426472058002210213485405326333490487654172592390249492231466013013820862855436759432446136022739e-19	9.84840142463765139114460215923473177256469271595258779129169315326770757616351670712632710551208548e-22	3.48356309636906605001516666592980219220664887857190166487896110343977423365845511683074808869300251e-20	1.58158580511037329070650604579160040785946044510252326955486318443517129088628764696373525527250829e-20	2.333262811500137968683734442271617020174771835376449448347786616189727414719047581383537701950642e-21	-1.1679946072513087393243522397968445079324884812751098605634617050631955157198917215348391840098091e-21	-8.75057243796625988554079446374165921313748320996304345653454096850649326497555076196983662667636989e-22	-2.49469554331585843718287644538129401873933027000299491668656261802295438816233267150547206745968263e-22	-6.31336318713305877876286496948704732600042430755169917438006163787342934447604310694643778571841421e-24	1.97334042294854015061498930364547919670143767127474355261909694735712307787633203077446429261689214e-23	3.9477262260721515109690669741803390547637894493216705917689760874964015158288424955176229225180049e-24
5.29	1.26179558310817477803283805700485789838033115156787530387450917611280835724079344789078069036816279	0.116148118034619545389485479173033462229669935187939257464063918174958961361666083490909392701228955	-0.259339569574644734503315771234974871770317497114681941478524403246618579487018885324388817819587022	-0.276793700340361650082719823358055115005103999780944794871607244875323486521742108297916690426367497	-0.17761957484107869444922701025135427806697547164692966688870771053411469712268308179838785403050663	-0.084383261881004440704648876606605040672320896451455816259822151245976009495522549169931125615695045	-0.0305139529730743926999670062332239019893262552935589439238109493148269941398595046706915901514850437	-0.00788087725631330020581569110549772334451581198773958572355046255146531885224138336982567807652819117	-0.000985774556999545764059287275585536743352939663178117777703507409937129632967228453802398136393516068	0.00027547304269485233063883069762492055671083187941160485378482131899120152849561754664508362440616936	0.000209638619539188482800250537346891409078188208554780657705373226785061914404740496223027081781472717	0.0000596830125076460423094394140570029364294733202951896225192562179367532686417694427400632524643361141	2.30166292945770306518528929535738671719723331430485471162185620736648354406010532962603602526513245e-6	-5.93368288301592286592172444835481061913932856404155690995621171213955740391431301180230972267419703e-6	-2.88247024481599057594176475706986301562663487961600928945389540408008985446279015866252521654307701e-6	-5.44962938117424538944007811366567301482670378776421855865118168847412032056479294307800282147116097e-7	1.19010208224154365046276379703196586771059768860801209210547371451452852325068663872231551356345571e-7	1.22222432084029437247741926399357581096835520239641704028992256765703537798529031215317935394744457e-7	3.92021826624638747433429718901859172018309076670410864961101327302053048301940225418571787769692005e-8	1.63522283397223021375726076925269303832761802395144275377372664249214440267427951573271805840235779e-9	-4.4028784502226130901823799630812810519044551146288054684848560035358536606118903865942503011799176e-9	-2.18766814115055935095215664684722569800653356175810033691819165287938703674809095726655241026203648e-9	-3.96874906154990993402659202455059559606035988686776155247627522787036986414460279260094427848940927e-10	1.13588826728842734561822187166403446166274932035629602243571421871353090360729790652696013073871947e-10	1.04236894540068292033499673210935296867498185316056588616418550288086134725475995650794521863100848e-10	3.16230539579927965598533592115017642969307946664747941825210501113125304001761760087249532306039781e-11	1.65904310889091005077822868329272898312873761049779617413130874846716699178756207445269480462668456e-13	-4.2126817136723575783776389822161195731986196825653433685990801318458924611908594386776107879665199e-12	-1.9249858131599276296040564713933700039278183496767288280654854199276553424563838464307996325456549e-12	-2.95416612740049028006548085517904127128760944511146239784313182992029357673112037030332995320832194e-13	1.297498853923975265767637455009937696094514705666282275631382499174130785009196260011514390034034e-13	9.93262308211664736518619454313081631167223280621862211378001515342737670206771683868350275408537375e-14	2.71946425372462601927393886067413805397026476418320674508959524794955750776926699568528912197449426e-14	-1.35388812486368043661313113705215733866882515021919885374750946203157443516864257123124971667028791e-15	-4.37454786183108169812726643904961429113161502323648300985896014632919265301653173756014983344765517e-15	-1.8019862527051698320822900450406680761050979571843141717497314847726754456340034091625217990772551e-15	-2.12968273867950493989804824784915488516343236824813168438511399552061900908717006880323131389521646e-16	1.53622553436905939588139261056165459203990539463145577102142887585593686505243522081070745502595943e-16	9.9720579553584358207256470630953511601601267909406989327039803654592376672761702670444952787068867e-17	2.40565212606017156170844358430526019712404340562589989944373042647493378964527251395130736621069923e-17	-2.95918938237064365449143281429003458533508818485260264597454235353461489348501037657931800944929323e-18	-4.7215081110021878275625961816073189934930085703961824414481992608091608628951311683398961692456442e-18	-1.74392748872624411778346770729934222963183504702764913378954229386181440064566981761614764222002221e-18	-1.34712503799430341907627232206191797487932802678914689877484869222015463794043131932958936902042892e-19	1.83649532257226011556286128961181992116339733537663495230243862340513511177950800585786952888581693e-19	1.03119721030203845562384053197284839023604426309904663292623620476722253769627919061367801304550976e-19	2.13670025013476239201230660161269958721498550889358168834775892434943399565022387336847500792648514e-20	-4.77589887438922885551931650819276996261560511173283295249199758999341598427750019548244726479985467e-21	-5.2490710083759317280825263232573753438777645954324937577109326119622244158017750170285510378048244e-21	-1.78463810709945470079360035218173440565616170401978919925154459336228159043322413925003794612441616e-21	-1.37146781956647981778745196498329580425886444782972465558188292793499972732121250188348479596768177e-22	1.4128428717843480079834367034756357655644229451418625552855387853641244367882472398520830491466155e-22	6.43651845050703500536893041714588947578760439112851118886186006473967683479721823445590736362956766e-23	1.98631861420059221250045782896389625707335506779444183939269362758360906785671554547532214603675293e-24
-56.57530624904254301043245819489578983352817597442680179053849864121726704504028896741721747589546	117.974140203586203257770318034456743992636764562202509376786272288111350251993470372160003234792377	60.0385724494759856347317831859279678351969296762696412087112929339403131580213302462225700131616232	26.3620699258572145838387147190473559392313660891006243623813529944127352755573277188858346322041256	10.852093884398817741183391763785785280654948589560905604498403435364418040076408804344163731939835	4.2540576667759334024744227048190417186432815327722950756881490606153153029949031940315618894635232	1.84701711393515336160931595326278169587707270037403890798387311163144347967893221166345442482619333	0.983328588702556644622382426961272569482613245198649356245382174405118577382053796057774534394983053	0.558581522675855563502432016051825258327125152159293755798147609492283736675345752823205196265749102	0.282843833203845960258960943189751106150507177785938238534976417238313020430717275444610487342922255	0.115803261950638567361429908289685040220581524025551453168280538511212014540961727438774919281877824	0.0352444049301018620474699720556689689675340246712562677238419048041106249454531841591810869310300532	0.00621624429264052750872829923974392594996529618715434868860827150798044485881368895148678542494797304	-0.000611112990507336525645374566176613252444532138054281226238892693051131308173872463307659926164555666	-0.00090982712386557473835951438674314414730868244707262464229883575301028392050613663675979283945888046	-0.00032738103168493352664007440495406274220904688652265266088427224325126800722798143067241669768687954	-0.0000372983467501714818846142666378690632928618490850609081128200120845994698366316228382665704588932265	0.0000228194861870723550490968937966290813853955413027125491242624198878083132677560005049207605377690628	0.0000145815538432016319578230056241270584485068821626333634213954628703961714756474631362451118322936155	3.58003697458475697141761667753162222635468572535130530888252500545482172263114566656569798259878249e-6	-2.59286985552756230874418511121583540202736461297718816474796875489061867836831799526886372515274338e-7	-5.71017157232513811939720766058341543766423753215256884419656749737360800494506673511735006504610853e-7	-2.19496982542713590455632475488694125450775238780440782260275133925340662700994841955798660855736198e-7	-2.33121986770886556050260772202068258585144495788488863951440098856835287193923127812815655586043647e-8	1.83102764025864992011925069611393146354689001718202555448816931337174769602011483040692645774533559e-8	1.1217999761409183809573572642104102740567900459642803616660085516566789224746821447793164138030699e-8	2.5843231755678588619398211815848425184057865151555529499751481157558614882775024816737922860330564e-9	-3.35422256755029485638921153709873368635501490568687191161127647347856555631296823016312093847578429e-10	-4.95124868428523858247199879930886817549781656056318601752036237704178845564714902663545700989633498e-10	-1.7706350219041121415660978301247029201818912407341265619770775385716064527263729652695669053143389e-10	-1.28833979963633485076369785208639282281323225808936835534005665747931103039348841020397072429370107e-11	1.8127314082704651988226032978421537874302309586374575483591838526949788812220528961485887718558948e-11	9.91310658347026937057352171091571142195874802644318906706152893254268622118496839695381222623129642e-12	2.00623255494190778938278218669945978042158501977478983416803946072995259136915613429677518121794151e-12	-4.46356303373873258538663111844797575653783294293701917549324387243024630749019794505609277159069664e-13	-4.7641939116729986215097652163103365747527584256601951727708131347480606329267500345691960136439385e-13	-1.54489736546393752974191918183509261739045055410608743633965708865079014390275943796718541594861416e-13	-4.49702073040584459955809524132701338660740027064881942700272683371863704664415827459603765040957557e-15	1.92633791113058894584167165540876217866312475908410774976944598089537857978834132057722554421748584e-14	9.37286169559640648673360893537947149331751684387689109887717364385141413121001995199907442029297016e-15	1.593916103126299328991293804305989485294813733022746542090836850456278689896669807218039252926539e-15	-5.75482486341458960594676677564492304503058755195976815125183786454658932585452566778720767793715529e-16	-4.83844976618904252708839495380323086445457433499317682412482288788736713410699060023710215426433513e-16	-1.40428782458988558702103470554055535189886270491780817670497852132240697083250586468000073605809366e-16	3.45352965564682076043122869419610781653441505222391668553229917980171490316029259026033961171643481e-18	2.12112914334742847355165353573085939826130517560270493908977466869357859088998908187389531023688238e-17	9.21040309348702802858769005082814155647465014415585478115155559116502264627094741764496432608564237e-18	1.23725265993949293784378324533982020109156628184049096076959940066895559769517822235792189478876762e-18	-7.2767199360202754867347671843288989337373515961878081502589302508291890994096903518375251092041747e-19	-5.07804474176780614366130345262155444004179533077884370162285754694308535592112996580350782180454238e-19	-1.30962273816640179844479014840430496759613941106779952234045110551033311168321399945355946162498149e-19	1.05251698250498897177098953678086317113547327231234462989416338174591636291200677510755310834114301e-20	2.24794535567852139723093660048252520014743844131963293202077758086768184727653211022960437551490042e-20	8.3849911721072480088282188025079706702694878697090778074031311633534556321709020434888709770742203e-21	1.1918155346020071611016845046001819216260119792507800328658014556653097939579882612003599273233879e-21
-1329.58928856938351898068225265747888708447275996096502090323084120707954048599115273551441263053497	-1224.712397430045146027981834396738813465512544834207451288771182672271267581027166854237877813892	276.881612494102133276464943843287964401423901215885162526999676898010059049563785568461579559086	357.3871494668379956544248624228173696803107492065608725540524821561862876079737367186612006171732	340.958954820763043861557136501093642663021832174828884260008492606248607423327534790101325383767	262.660816520934940361408027216891304476314982904878230392632692240620557275179576431182202418617	168.7634899530992438819225654337205924344714750619342024392181108731539326087652651433995963148654	91.53759375119737080949303712784478891982544919882819578621118565359039058360935830694408880346212	41.88046595382111585222386115480274862678111372858130620132915627564657856461375954659044000414198	15.90673208781973017726428856121286914813326494350028386839429324253001955331396778078062090374635	4.788836514192526446461084731244084717726695354588961618221149412715984656726693120013444368628014	0.9878939908743010370809830725226133237466987608888611667353955142663984881704600160237351046921384	0.03912242560082691026887281745319102357186070549305350800462972842038269599304520204219232124531929	-0.07159953166509931108918317556810515061889540553516174987663370565559547321582427246442664956640183	-0.03373157673851435988937330465742023247803832498631792688392880644767687913918513686341856210306817	-0.006557041843594968001537649519196644172048082115120248803008386359715551419189949574681767755888804	0.0010420133180683267485124521626149913983809411824424051655760315614124744151819648416681745648067449	0.00123460657791388801405111904790928799902022706142469976780845748656068688642589848309975370954028	0.0004136177523328887752493443746861022841265434633467763166132260571645623135636808071469595408755345	0.00002807805336388692629107279041488462039832596998336301174952269608062461996324216210149006822670896	-0.00003994445179793966055705614917035504001270318496761968771424672782825403440244603261723214947276612	-0.0000212542585242312245060468674928357495302306419301114216861066691606337756870798347944930454427215	-4.249873663983255501942565297561146950428620363722411419155728786387005218481336648252058163879444e-6	8.845902809868765121345940351983013473568508424522907325060771230628593006763950500295240115358212e-7	9.509492638115590063559549771255184028339037803554375261980561894486462665308311581871814815581226e-7	3.065624247314488977111685815244511080692174315830844350570670537530312817060789538451869943167257e-7	1.0468271170669844314329830165214284633126270961527717505709365696086964840905056562443577009902736e-8	-3.621747971486335489785843361622234817720627498615583814976729962843555451394220818516964119980128e-8	-1.760537394986181829639947639478935833357123760996037933061295349778038674479668017020087652955032e-8	-3.016277226308000551985871205982202103545412728398140532511462671697844992802849647915276517951661e-9	1.0237893182126562906022517866827203436878695525544684107018711646381625703880429831253358626667665e-9	8.688596098112015292179132185166473039746246201523896564802805449203254378052263024432413352061408e-10	2.518499342574524802034296781456807822190442795036484173602567899278053188779075928782001617111917e-10	-4.989661823584167061451185510689194481774285639589086397983770017253200427290183711465473835752826e-12	-3.669785328528615096557559713581228962968588733088436260663141871629953033609540651269577794903213e-11	-1.589688284834239678237211927438443970632074563449466930525782010005192158531732796237208791758086e-11	-2.145357954565511806032879683504734720751006160698378133183826160028528686204046399729213997224435e-12	1.219506866533303375133332599843942247360405836689222360463530771399359716438393425065306838017131e-12	8.49273797344693571072599950091838676467162496931618704417947385226508731926932681117229974856393e-13	2.165991928072479367413552683468684691025469563272424479289181799255809067718891026260789922287296e-13	-1.942443067704702075128282171092411464654329231792603402630632116489074672215723269440981684623695e-14	-3.894180731955844057046493401781974526854402552869671173099804203520612747651730485285214081912177e-14	-1.501873162371579048154042300332777155056063178311049783177994360978014768931461543326224416056803e-14	-1.408566590465188614531546498713649695452587754914441601867264650903937366257760934647402596898622e-15	1.45670914629666816616458226466912992626078519974559708078969057676864585547633703330164079956852e-15	8.618262856820463654052836971936985113577311026233767642886614139917100138233935863220800921209258e-16	1.89304835777606002091648508782687692086160963861868468428787233599881884737099784972043682017853e-16	-3.450121745046930746090447860651572639196433404061975629340973366865786280937250645995760323150116e-17	-4.239694956307412187618347167339252673316162182618587276702516626413221282307465349336871832313512e-17	-1.454530913077547276395935455626160423677310495865336240415930647601809938328992428114303458354676e-17	-6.814327240300381872839773370355426603113215020659349713895366756594100231773282547555701240156135e-19	1.75030339704680025871146004695757764496351035116159373977778691337460306202313347072802613722976e-18	9.187027125696492466559579082535463448987294103029049959942047894690719881204080181601020419432244e-19	2.04917874550149044544798775428405552392994116892816669214248730232562411792866490875020399061686e-19	6.55994552060474842607539798384506099503336610407530012264476667705858910209629720169283689911549e-22
32.1139520849108272199828593133709935517541390855234737538590524897305424532346595462415227101467689	27.1674714706486607263744838304162724070848857820141336237725268634622595873556814663042774499336501	3.56881338654817326413511821688484832902294668339172708822490898137839119229096366169248717016904925	-3.1183327341275636712726988831442664358981873370681130030912365949773893957219218067265393779885928	-4.69237137881759133298777712567978675369804245826146305653568905605257755379628959009329764145172993	-3.85556237702466340248981461365481798272117380576422403062827850556899880564076225518901561427768538	-2.37234116630514702939776352377007179101438685198951319049345007094777109947163179242084677421747921	-1.16516063737710691824672099305921412767800277440903755283071511177039768777830557184494081957940848	-0.460798686184544591690954562865446523840433725154668369606013826858701882658658254024709341290267468	-0.14201803735709851710465664783670651174791140014319708213872576725753691435319208505662427783207145	-0.0298646561213318126197506412702065055833250475200098876607310777500132896048148705762955380459017771	-0.0013915030355944250526242686488303265359555001806444510099856974594352524536406505460974118608288873	0.0020557369222236243033783323327574072067946793146964721293488900787700178969859186434660575612888196	0.000989258546117915469448003252774673272068230866372539356537245415759282326098750548237486723009986652	0.00019800084048584310741839626611982230113865627115123057015195232032707582505150076198486478503867962	-0.0000272495710208069342212314983592255023798133485246392856803311867908084060847396043730839415504499038	-0.0000353010243644679792944736476724148131314782324925062538081746673946308955317937027973410826888998664	-0.0000121796882218163307636324692467588168764235497219783667806233542426904117400055438686055547270412029	-9.84441031577851115457084843832899402906256496171705553604649125919796553768804720170542240500395716e-7	1.10291389022019435921697338009184432620984161560345262737637278529877561959664819281681813570151989e-6	6.15062024199664030139222026098753085550299218150922329971379340495419652913789519684309347288595936e-7	1.30677489703662074985051194417028488999083366033399007784934151775951027508003730662717409186608114e-7	-2.20498858244545343353779683179367918120279233956359385276833391267168076654474981875929698517266725e-8	-2.69914030234224456513400996578948328318903281223834962896654469984402259917229710309708942266765626e-8	-9.13326253328117435138520063049028795714239907374211053088028674270305434179962821596720375119088521e-9	-4.95605091310321990778213912512711866302027672492842204431540036004906089173198061606922563624774888e-10	9.97802362850037107443348893934037298980221365086476388319471393212509932435229950660536211071777164e-10	5.1375518873482088342811305373734244372070950080021319416101778447321385725652569573685394090470253e-10	9.62400920754250520727004225485135850960423339372110600361265892525663553226743237597352745092026094e-11	-2.61899407108431854319199394021266561192857092894619672280309611443790709139266653974284963326442541e-11	-2.48440255686935734943021930973197174558992125599299910307999505877410104555363774778883697133812489e-11	-7.63297766558210114551212504070218101327113360032678263158231293774236125868244576384991165557177436e-12	-5.30672936478087593221265604586484510104354618683978018420198849368408160088886437073114252801175475e-14	1.02099093397239616165762242310876321134480796056507192597153866362274620822056696796694895266688039e-12	4.69125564038409321057408695609864918184657125327021230620817688147580244540938945899483025983682084e-13	7.19370360384162279420378605900260796344101980970226495769479024351494324937883076247224783901615866e-14	-3.21031075184605148379804937408245038264321524789412890963771829006628878377838791097355085154890799e-14	-2.45143419143714863521762949253685369115918967100630681715382393350236808907628465881080663051430055e-14	-6.68740239043445703176460175724951839148634202555856263870939359237166564336445319861576883236632131e-15	3.62958293327071098678554233880370491349879499041691826868404382863536144306028151205669251304169106e-16	1.09543416609828656437591068993923369654107129711777749592340220620619761146206924692182614265329323e-15	4.4835673807447361067739753829196664585403456665637024165241592551798695465550747520790247220183446e-16	5.14535707990237404296839081939662491281527992400505480292076136140819965845483886626546940691601635e-17	-3.92241377627272502815503171483281912857844275703547406797940096311373814503887639049737501523226852e-17	-2.51147408793855619662540124495668057371256207904706167305143476131740085233523444333150098927763157e-17	-5.97248202868605585834854257580086728258858908999322426173040628463011720177742736524298446930211279e-18	7.97482693985384395844974598512329485143006115139612940118530562488698654919084653328681649972598872e-19	1.20512221525860464335767215494635239858426075322884894259848511983906397363969378128625922922349907e-18	4.39417525291212109815221819568092273065063355903755170552967021343508008470842855875580391463484208e-19	3.1255781757019451179540081826504603217327705712932684333022839094942217648599231670815031717455508e-20	-4.79847341901998980783757202974196423162221067633990168237057558089665073763283148440483661195562004e-20	-2.68828533789821305585228217448959372729545149321073441831729702307152964936365700623574656551576976e-20	-6.21341356671848416432941227856841362868459170422259149518242468032564152722250070802037227787196489e-21	2.29342332872687630342157659510202058032710307299909249264115709557336625789558398805976145957636272e-22	4.14672861674727974549002589385673676253247171843961175947261155672619376116975689433918783974742964e-22

==> anc/L1S2data/c_ai_h=2.40.dat <==
7.8067000655702399267669465357475035091813845474627792847356193615159488225644152091902669558004877
1.	0.450619881836331378798064523889503802823384242367902958920874984757377454016818617061619208944547739	0.0683129456514074067053285642760114400274098329693032959544852757885023982472325032362049019910183937	-0.0580374507682985368089966208907492506757522065123386671566630606489903613401674624620703909446275732	-0.0830703889989763390282145599758043463586185222894694385938158474767835865324043681106076218742571999	-0.0641876491282579528168199734255495482762684224290918950161048197160683184590945949684970908742717065	-0.0368585798562389555526270718610127578055725201169179726697160712579947728647498405419728914680039046	-0.0167139179539596137336754380282942296285025226846377602389156255391750871621544943852273424509402884	-0.00597074340399692919591011839300758679192756068874912463889058248944167477824886067317292105361133526	-0.00156827576983590335981386986936006532813732983009906038503052267081638439135118600494162409914971113	-0.000214515530135308837957057550584691122500245692409610657366801856130811362445519326240479491727616121	0.0000478620302252105526224555798260905138995565747821359710427359453250846014028204233852865320565340997	0.0000421094736233901604126413000092957471909963466220232784437619062362552322254347589977508667006290546	0.0000133082299924826045305502627297344154947114138887991175490693759705334517796506056302421494824705132	1.06819168709422851274622558089668430540163904165290014307280081361450096904081656028853666499231242e-6	-1.13168897905595857354989354187866581750757893429333498021614391443877630126926847619414976489494808e-6	-6.52689513908189275400373320169083753701321687416881281308295139206129310084919076584831747151537382e-7	-1.5562918333678308026935371410942778088830492142552290930927884607986810444099446857390436808497993e-7	1.33265108929411295657339528222409046271908239927426126897256462644331432437298421820371676447991842e-8	2.68445845083467533188886313388831968800286116267794543586320485015921654235257126706158549750387881e-8	1.07012877906621038783248990090970616582292324409132315804264203562202538230390243670061492971054977e-8	1.34845355516516651784004630030205896380350447052513660801386621431879029635606982844445258062831851e-9	-8.32874936448778873442910021895528043822528800379487391042521445913452436768355576599185744697587842e-10	-5.74797982874752225266971065475284400093317061774049993190009141004922739200600664766496994444816861e-10	-1.5377539184270988538977639898726437516319565493186863140074196214924630559703579673784246955785849e-10	7.87782229229465479557899171366121610323807566054001861669315862854718009679707926308247509501749185e-12	2.51808928693254630807719244174649916127823795319326767257349191149621886499292974020371894457925307e-11	1.07250443324070804082600215045295743905142874679927847305074698613718671631763979036701171007061971e-11	1.49877319302924241425403972348395028306839955353804391556137227561367725918178913404372098975329151e-12	-8.09893127070384885386879708456132353934943721727675793103243645793477243118818064412670398910892266e-13	-5.94430231883667722412972691314801806897536560537706512282153323443973233223848348196499279849967171e-13	-1.65441761304590355545495279672653619823022269929849746134712150659534553208367321653614006184805406e-13	6.5961227569974301151788977377511006264350658342186617959700730352096636579221891048007896376618013e-15	2.67841836110578428101622995822604543327885672907072987362966429339864408905629123542687952463231061e-14	1.17409516458594506060858862362329131346644623582597269982292688087477662791743953100098101089040011e-14	1.71701855619180128613999289435219766886773259440697576590956069104162233157295938325349447470287362e-15	-8.76559556402382901559041872885416486739413918102273786726880023786697334192424035959066095604096648e-16	-6.64315506322020685307685323702170141986222970173942481858973429763549721282506391587992747141835286e-16	-1.89060468996205120963994786157738920589345901644800708683806110545955663793524874509004922517838392e-16	6.32017304314523968846889944152387954664495133679150951582989510543553438407615293766475617631342351e-18	3.04654609578862632292295487732992078767033810501733396374131096050708109066047430825890188887387998e-17	1.36026868406068905358878100864252999925432649022197927210627553730915026900142673316493474175004034e-17	2.049686857244441423211423262533262885680008945007280511423508202816404670865662487742103529867124e-18	-1.00679975784781283012438586311852629585729352464719644070043706627206534487837240602107853452307587e-18	-7.80571007249243585017295000251508087880930232724680655834770211475525269761057339294654586304066231e-19	-2.25768355223601388142374714939814712068498025998307309689938616075430483076839200094188341205537986e-19	6.42896913711986889140168030841303934736733095170874176451706534526020522388652799189837845961122613e-21	3.61989912052277980892007043539254465776957928594434702828674107407661938448689797096391125007151764e-20	1.6380624970755565720322612817680707976377635821416987534615881589959448437597926553077162851041315e-20	2.49600482888096512531683729506101370426669091983976751901506118535192500470230128312344381391027019e-21	-1.20031518897768705710156536563238389724440860976052869317540696960080662264853251793587516752524645e-21	-9.29090067588141264769231029483330604230086891957492290328612041363682772732700333401884622535457996e-22	-2.5948085062317453930766158845676767087051826862000949953566860080600149900795215659698220117079222e-22	-3.2313655950500589772488699900299714080325843998989639001785171312515656594779800359432224874503327e-23
5.76	1.40777931263904862846705705256921013948914607486175528768765963723554366414628692724737529411770878	0.158627560279984718729676468090980162952687002678573673562424132090152597238494455227482065926330686	-0.270384748984461905638381334042357259495259355761400670008908607737200423571194949395350463174973431	-0.308067491475297595294290340186052399398415445472123917507163675047351483083078280839110236225151051	-0.207346914205124625257139170359132596090109902683183339690252684984257067463677162570747769513110344	-0.103804770884532398338957550703205257475064715484861851868081793923131731228885908685050006276020341	-0.040100166774928007221841711369501164386609287533557497404573509640206146611485148612467639658239729	-0.0114526493069335859042113664514566568098148474862244154593835751717752622717495548606301439719414104	-0.00189384800194153944166799727096183063427310812185733680065220326259738746699785655053090536834754245	0.00020171400974204934561737750431948140372897359265566355731713857138537267307849625793405859629119959	0.000275221329089484358380712755824327823742833721856560338108358525595583228931705267076017279307118657	0.0000992389443805382034068476101665036110896440404427066798298863718322061867427481293188101829371874676	0.0000127198075700751504562074760550872968538572927942301345715424076520618586012385024581040788155089267	-6.17986868829185369029050914015159119060283736294111156937907188150944496780315254938495881702941892e-6	-4.41505764840337284285935442256231598930945651093022476528289010682869597837419315701010387425938792e-6	-1.24802745251388284189563241299761540024785403481041141296838395171436376086068578433344372939993548e-6	-3.68017579596315145836389803253529955167958208951102882664930072075510168363771846467757229021230602e-9	1.63326308885036144268718804461990751716265923955805035353681225669398044676694837260186230815851076e-7	7.66187960188211587439246036379663417894652349609580345899200530628611950028000992110240861338712502e-8	1.36795706173871205756233637485838233028422383811819625324645986071278295752172346417354428711491839e-8	-4.05676948570724933420572930746065845966230657623200816933710834975417354860487896885203099074131304e-9	-3.77911991782291728997947081021768330345110530310281688218212871152936109910224584381646406607447664e-9	-1.21073506162229898755011473969967291653222198275694924616064397027518666824263519035006122736538097e-9	-4.29916112278474435789583910825665021565020720933830784083597921044520578636902999407740068507759264e-11	1.48871876894588897473777572409350618563566373172658325973939153523174384622949091257747785034846412e-10	7.60615876628014192810390084486885154065208674287684620532649538056836696349063720208681376412133621e-11	1.48624607130148639795410056399533145429167875342456159072725110249664294026800898923409953466641133e-11	-3.73968501187379442687375401890520178674160707311879496874565407011472938222992728183771960311282834e-12	-3.87234454034942745259358944611677756665580776022647078275185146113012779146182048978988593336078518e-12	-1.29808413189613593072177008736192401984007454449755442381537029536631071834312196551809015554808141e-12	-6.17800904670169029287231687380251434064562170253396123127000122415089744869938548292586730175045471e-14	1.56391859043447131028696240519647486036596581497667861771873506750429922935536273442136502642688819e-13	8.29939416095580659244131502577910000995413366730239340279646235232181470414041561349860060658447159e-14	1.69017913689437505076621116292667082414787496663732468871239170482712101503340188410438963637264531e-14	-3.92889529421454379615805178707801917171910465670023151769900011515879082656367008636972039442566092e-15	-4.30784248288678837588646075455159373361984220295808540405855873841449855255308754265707024447279164e-15	-1.4811882060999140228443013205670347553421262713738267960771328472664398309530462888940139585170658e-15	-8.08764544278390235548205655192137276124649864018958430152243947726358306296691994238726124200394766e-17	1.76555306459494734412251805200771693919165969627597002362346759413347041777385017028592199035297449e-16	9.5968647917588994288840005758226492634853131230549957954435899370891528061246859489911011654533098e-17	2.00759230682394176075844471597921537202435908153399601024627661091532806731743880806464795922301482e-17	-4.41821317460251477839415484028895907200937617690609187601867987368055447364097549431997879808415608e-18	-5.04625752949546661089635848061952016821965540491185435254156398921829350464552731158927784589274036e-18	-1.76650906183965267770954641745969034041038581613563737631422593447931375787866892966852400790117771e-18	-1.05717008710133905298007839984108258453722682176897056594136009001305026220843369609375345114483872e-19	2.08769608533867714935699518338810702912982446795023566970589848937692261740279758195730799698953201e-19	1.15286728530130085365033427559769550812175000886109294230867697039401493397157815390382960358896576e-19	2.46841194188734660748341293441087528020818168654248986231252001543174722360915303937630454777972199e-20	-5.45811396186383334966499515743402118702999741094176191232010911309217911869936588406967798125176958e-21	-5.73113531068249735787849167800096070248420682838368423055973882018725393215398404048459702871040047e-21	-2.15746968251310272560047035248464968154558706217882496320603675962580621879946436810598015573116617e-21	-2.75978166716461714967847074719954711268590212719966176766771303019355656050223165171841990688552924e-22	-9.13525825148300686296766779317804553685960342707140730156961269149695282477001835861427833905240723e-23
-56.448515364734585540012938924529426227456285256208643763565170462364882528256292650593548234507198	117.42161252862340259430720580513823094159255497741945550773184733223125229991503819841519164732326	59.9833840453176588567589004649517742603172733176760300334250739232960942789235472231622820055678304	26.5224596628380488227772575746464271238796129507540237110037880895292451186579301805389643546561757	10.9580789954197251985633510492438244546720635768977247044155212442733978250561658108245274197194712	4.23904524725289012811825123175262009554997594266875124341074649948509176681088389698576941747671626	1.78394529585303223656324277913972579295835505134880857243613866382757336683468910066442872939842311	0.945191993839719971704163490195036981865571613203739002750255607147214969510535827809200294121892373	0.559909699619842621480742258866818978714403046604253758044434836695092513156840833041397161322272672	0.302918533892037080556417380831722754252768320587648824531050686091825947655390674144046347167459756	0.134517130091117600705920837949289786435511460408498586269220551358195661866256611571739468013722419	0.0456911090818462371030122955465102934025547878231772483090154417139363675016845545479837099925989773	0.0101035376838073680507591354559446056306462238241901999932002101908447188743945765373886834522996471	0.000187963367449611662869330536376155970936536119173750223353636548638252284755942242862226978411064019	-0.000996520810904963520170077817417934988152932435631919663914139612532718001870055463793954326244983236	-0.000473947950036602874976147945024981793659405202443676468855814259078051747800531235944887465508502813	-0.000096199309840029458037771842108728978233131366515033724895081644256337901091666327879034898902893847	0.000014858155560599091350497212488211685648341706406930913293943529896619265490492331831000675100412538	0.0000190563275349201010282865361371827789517887056451422458344978761251639405653715205279327091810976442	6.84748510329777749042406273497488119190210066920180473480702084202314110404354702660404682180532831e-6	6.5680655306074223396381222729479913128588412773010885026796948652222671740498604488269152911047703e-7	-6.05699897614567255258858395047586056958294761345972620976999196178294043171322831187786098120968777e-7	-3.68541173576479401953592006398388820732918059391849063507557352069557729626755929553666613902165153e-7	-8.91157510652551019964153248230067348959814523612305944005710722360869206453619399017422103679845907e-8	8.74558998185173353031285401917965289609754713907345019025474912152490709211891968754896703653937818e-9	1.62786708562580309127368531180158418451545098957406995292284877153700595604083547478414437928364116e-8	6.38838853363261983024105713586819465612868375863516813468606252172596372151172948527804979984145936e-9	7.3114336720946126406856761889127129073118714305727956706019445444627185444589597296316979855568743e-10	-5.46448773934443602672507121740701223721308751763784235172219727974834200731622062749117172415895551e-10	-3.58325577598215881817176932596919209474782367243634130051006085365092434519683967689427925758171933e-10	-9.15992533016102037197840471652369017321772302298255470153668068284076622169212309422585168873242114e-11	7.3762233623337180072124243274077942340348898272226431772192312997764664790503818526176188620542304e-12	1.64158293938282128601283215257927497152499423464214660099845806915900921414158559115398566442949204e-11	6.6958069919513694072603833362116331494792659544836809845379708132730678198916971418750232933631522e-12	8.27588683788514257568813326048991360711013045997662946334407613073632571658212371276474128894930939e-13	-5.63558003516457245287440521282357012256556726247644724781142577584217094671405018422122263743009832e-13	-3.85095755367835770661425554518982379320552964574075858811232441057113433516521776754995912894691794e-13	-1.01699853572847455068437500964623243335260176337790074613408115935897344031193361149019359529294771e-13	7.09451906646664393604922271241880444967049316164099183520093759001692265975383474985141578832326202e-15	1.80171576075233950825982627699581841295064504741718237053586327716443732100464365183095574213986714e-14	7.5401059493532744909238976611557743288301664103574547845324082750328132697153579386609628825889111e-15	9.81334982334188139814491193542919546266632788529339037487010080540824353252792124367888084108602518e-16	-6.25447839426656096851123177322706232697768448236713429638343250701512869517441698403749317548316393e-16	-4.40571699194837881789090462796318351275007663303385800525368774992828373497940289128599815084446693e-16	-1.19170650898556397639556994180206428955627594208835645941219847055166022181826695866527923931168402e-16	7.3040768833780295172944432029173104134666234122584962928946769155425355362479845222992535400460269e-18	2.0881031841091309138982630248227677208289507525153589067298517615702577965028330700160246163772445e-17	8.91209933260009960429441210133770723932218263609641216238820782354810591961497978361717087619580361e-18	1.20653650818258044739473400008833402270109092331358021633423574734304163767494511762516609077373671e-18	-7.33012628594675880378502069162255098076882840197911617658263998742495036323030395754730827763385041e-19	-5.26063031879776293128504391938019941000104601396271783307807594237999895031134640564715775046112686e-19	-1.46007510546760571289628898822841523263389787035910552428010420739338505912391637322995896535119642e-19	8.27760793555727347272280544644318800715927887362715610179590900914642940687919218651377696351784635e-21	1.92267043581803298328343958821469748770814508422614051653747826483273266448718326429638012157556968e-20
-1438.07632596217410743951082008269757427015061777227493492679403112688740080033914102536251892501245	-1329.285381300096614472479151711758709890490734322495020906436533273691035648382640191154966416431	288.7480426458886880379101295659034107009865296575049932379048203805219712025099754175216660079149	376.689046130311877196899201583884142526016141291867437475591461318920001308141938166848360799682	365.1515880328902048203909346560618972873502152265171567848885508303508617114590854597848048496686	287.3635631203134881759495424381120208108983697531629824586627669479345024285930777047950151265307	189.6811329124175923131704572124199127951946911522749690702129278425050634129951588265652807489709	106.35733029292924683540206347578397018642726951500338727872695628497247021268785354786245823285031	50.69188408791728584709153929860277343774426121890848599790269142858543292879878212059278248780596	20.28063508481446078400339113367400184692139540211190407879313765521067185973010230391749665884736	6.56437425470044983029237617065981337912460290473902378498330350813587376310947178654685897316384	1.543731476499254521052298764679534998758426003246665304375086254998874630270229388036612394769868	0.1480805364930678840631450452187199089904758916438289257092375284591934718994180609477763078928	-0.07678853358631272635707589052518488689212950520707808475836135682687023537112275148978886610345974	-0.048479558105194690161673662738720569242642410493823475695217431902749456654198157446782994281253	-0.01285884277838576259730762466686415145267713757449388561796874099078832230106990967592522468192275	-0.00002801236274901375187813437305039498196650893580136649163264389103453477238036439001302988412072617	0.00157545791859828120118087965681297838490723061599613887330590591198887602571149654366154447511508	0.0007246561818425190009665281335667249800742991955342692684080076172340097263412428974462518591074876	0.0001289255476793005956731860452403851003974000543335488548489148385153739875144607792541667536106393	-0.00003596879630280819978152691142309609619227040140313724450367126652527059362944677002039874457625938	-0.00003381454527974207901534410935135581254208274882853620971816371584087330766284201955212026680372354	-0.000010816830598256649973041602140816006596781542066243690998899946867909019692613375831398057811023875	-4.266203474531140592687143662087791212446704029147967787640454688134268207166973253514992832550195e-7	1.28105075219674014465499213074920370870225449846057146451721907626352753177734695423660912200588e-6	6.550240931280060149424327931423409738094203761942006057451044638209678218540692619546753921799355e-7	1.281711248776115402369601123772883061409649441970630037816229379001493021778741111055497582858701e-7	-3.12071650816399406505145024107868254170867274887968034441406036220907002527142753461848390424882e-8	-3.249291098475364953148658521392838686020356831449531102057153597596193572612540255767755763079254e-8	-1.0845246182067958214578163439515796868896157561611361018600236964368657149567843748903034054009396e-8	-5.150681025871933542970548186421239063208164406154298405762129032762762549380123503954477235894375e-10	1.289628517922720486301284759403052347865103722759852286001386386152860516334112007244354899656921e-9	6.797080111021909010480598200553264844043190222913606679686596957390624746629149408330894438344105e-10	1.36926138806118610650639548936290766770403450673033824155523188089144280531826124424710845009315e-10	-3.22916339268545298750144673049488525413617082556347699976465013285213056548966419748005312971134e-11	-3.482081999200439805846007319890855800332460428268087603776828575357724158940540988806907635968658e-11	-1.1838131135461704758673066064967448430819336577335906817022651331146779770013082128150439132067799e-11	-6.025280505696315118000509867023451321835371407034071317820006029760954923503353953753201171601808e-13	1.418732974055390136004179859705347260486284895898331106738356064764692765367940946243720053869554e-12	7.599594092181154455551685179029448913713050598786721795693767261541265884465175646053800441275345e-13	1.557573720379564320984864245058237344285015784646817131846606602948263920623843294624397190806107e-13	-3.605422937836431497144003775401047486316786000159174808820518716423281251420878267129797356894198e-14	-3.975680874464382510298934548481432388195739502114877947171188637119607873117049094960131889221359e-14	-1.368810743644458026633230044642902430180333283746310108728121614726952293585271120309221944859509e-14	-7.330367713946357293240612171523149764838410226731301902766291211036781257249042960482983460202267e-16	1.647023841604738400166323858218087462762529373862841561091642999440205903712247104897083768061995e-15	8.931509344807699098464212879578609801632256145371929813022869008054883668920812306873670202820766e-16	1.856029694367675629454682055823778575106130032814662635378086810542939275197432829008934760419202e-16	-4.214857897553970626169240255593551202902139634143160799485726712480697755787279136387386747073976e-17	-4.73673396422683716713464257737900667215029671893414573409241840721031244388903612306739135735097e-17	-1.644760727561695723511859852616118752243369072001417168545783717350802944645983493030235487736795e-17	-8.85683069597757071271756348692589337574767249134427209534295478229415091645616515585503625981513e-19	1.980082892551520456696601320938239814451547322742253958156920615619321821054938685811077595069974e-18	1.0013809032053764590698372064233290953429431823669005987821968854656237654583660250369830069783278e-18
33.3756329896723141494031768153848984973894513673069456535631259185001268373285395889217919004916514	28.4315823134261026344712650961186123159693179545784047570685369966304395088224352591086500417896528	4.00790801224878291978864262831389095612079998718688310855304373858775747936856070004493129683227555	-3.01553899199577868691220349392624503749351733449157732977577918540751541998472119636317091003195405	-4.83274026360680834131569880437544175324431410907697316454249278781908551691006611241538338813939604	-4.11542775663786686747273776163966449079195136069646885646540298716138476012878493525342190126632989	-2.627951498836388122083612608760066275691337443781683441048350320819280083684833687666145358904344	-1.34756964038985660393745424108017105376436059121222861551661689879344427343115427985072283828146358	-0.562032047487747121029087087200036247005048647276214885672474142651662573902918121456885146341451421	-0.186208715247545975129685174253988933671912698929744918302303023204927853326596584888963617426009271	-0.0444719675295543850780578099523288132039259382584697154835019602340239546409361348594986896578263689	-0.00445933708684697841001390461033369962272655259474472948783685416784698464167941638247252366200261277	0.00210466636809697706624407006872138295096611583155745005090395339185645236710785087990315880003404697	0.00135969944247577080764258566691626028160715442878547723286787970790002772237170165674764702341877706	0.000366214243993529992365855457532862523498696979473636517024954334660497888620472519597724869770060513	4.3800105025030242988985102386254202361488114436304967682412338480829321183900892611121064900749991e-6	-0.000042936462568275723340821216988556649688261086190088855551719819169277185274808486762125426102652405	-0.0000202307488108637183056858050647035158642549817698639988712996722918970282239269596043266009834471484	-3.772840017706819691692461436141939317554123200703137606360071269631665469333171560042429862673788e-6	9.14466011597917287907355624785389204248252537515394925435156550998714080200759849168335550373104185e-7	9.26474243933222051818125504154650351539841584322820863465317623747534022142030005658614589110830426e-7	3.07212947393668020984296943741969801516970597725128570196852074445515793132697638829986140228736638e-7	1.708418185070608570965082222886207976020865612184295261402635400067824752091218522160251709983316e-8	-3.40826401876633200376066758583122132757048511096179450476689765008050865881422117742915309177104412e-8	-1.82583721517743663472526723946370782144802582369039628013502712283270350593690569536672973286881053e-8	-3.81265454195692095659085014125339917771957320118049585733426588855358051033563683299819045479284274e-9	7.5678818166126122757230171439420109427667933382823614735416638085035005384577119224326484646189882e-10	8.87635807560649954596222648487579467873167981092812389142070650583807959089885930390844108870218068e-10	3.10325904172711276877110974455337962773037396202127935098010537914188335585758072537167239748214553e-10	2.07701008094747730723105509030548209317603152538718966089258788035585057167983678058846909449679887e-11	-3.40999461798417290133235396794810543948796246299848134637871411867893784023264709204889567433339017e-11	-1.90117597976274555631253663343503328979777957756203410917734082663303301299418362743123013878754111e-11	-4.11702558860406622198168158994600626446608287271374195084072994330490498227790529071849319621542283e-12	7.68022641947406131734514085756093797392868779783313578076393047523252840658847816639990164893262981e-13	9.52108317632257144112141568732940313945003723212228202231717066424264176240333648900971177178780188e-13	3.40540098583547403590329700437121745480999545520721245736734885695278464092424300079713646524764617e-13	2.44939679741403234144769603124354055337473311063682300490071153676378255944436266312639291783025012e-14	-3.74477385116017323405250825151563976488834446627440409665148653408099448652232190357621872270614159e-14	-2.1317026567770926763433565717154185802373644494561325321671671037094637317953561230955995306625417e-14	-4.71271982774618079571527983057338517432935844796531689157154367396274599122301831139426256737412896e-15	8.4848831223307008195686937074870419956454753600724206576663796162545407579436030434327950851888345e-16	1.08837389413699435594385395672535911067632210192909618733819087098036385683143106122492540720232658e-15	3.95137976547887067649359949158067329416727331228413057563614415066265837111082059255858510435749472e-16	2.98169068408991263041315413924094320310452420416224362202219137568751517045823541235103314256594034e-17	-4.34439487425357598723828279477285468982982571458796932414992051637758542614199193805744102482043453e-17	-2.5104904324230656927434338607508857197276189178058043166722314446828686108874557726543157797682268e-17	-5.63729289394960191574242056232655993079609476032647995039232405847357679631775299134025164520992311e-18	9.8446294861366571536805116330222441635641047937754393312088928318172634027401120857772156741797424e-19	1.29778745902710314966143115886786313081249495327494977554929379358421386608579111625931768672645082e-18	4.76043124807542512450723504620174147655091731701433866412450038332466592951243331097922636205034965e-19	3.62792619090904627475730338888749821581456822057647702787072472224180140065782515915213963167593129e-20	-5.19655504163068587342453006437035104971615741918043607299631690693906272071707206340337959988514628e-20	-2.95732858788922958844272176796724026493775388838829988588410618268863563622794227183513441519762634e-20	-6.55799215723163641949523653203319675434734290017926690151743654760406981820509872510635010818276253e-21

==> anc/L1S2data/c_ai_h=2.50.dat <==
7.9571909167196777925962330656615718536165638493046460429407441969606894468388136359925269564327368
1.	0.45590393321150990284218673095107869760295119730972853535881119052672654070981512727258715252464694	0.0748323352968490800592410327034538448799232662539640349920343035328684669582972149057305580597934635	-0.0541715072951860824352822319016157552972666821874133494993794019407720389943483599841246318143741447	-0.0831337242171848331400344674011974856845226932813598292052557578069388923817635591510327471992367927	-0.066803760015259895279634261593987143187096196183913027147572680189631907432201997026394545551496828	-0.0399418686714794356667652208947005209389777074667321710011074456659890144256936927949454038615768534	-0.0189911340993601170701884210762305585753201726492408912114617405713927966900729801701481736264284	-0.00720929585780273342538288007835546929226893532366282458610231074234218435776587492098475013255723077	-0.00207699273782687283152420550444841863141103355917228848808223307578903888614750032872523342735129976	-0.000362294940035942647308029966527622954254131271029341498507755717858097638068186335635150280822943059	0.0000280496346194311617258969059234075947762916180130209043793286720630781810069233397488045530785581793	0.0000496665520886546023024497358842620648629818715690276591865486363365692087524836977070378495261897409	0.0000195297237369417274365132053172259294228427501805735735551828712642556029388524399098096856346800199	3.13087886785522039708724550353808588726505806454096162858713444509129212372623697349533094475635724e-6	-9.74923512050161809859798199033410273172562083061697243316273638103814361174138071939301504388167712e-7	-8.71190313675869655563208812763641425178919985058971794225844328632096256683061937961457640470727361e-7	-2.8823542145028834579505220451724037728186378666688553294450619054531187486557115839025010728343527e-7	-2.07037155742674539209102388083196833506548557385401289330167698116089207126575700197335467845395148e-8	2.97017812541670232102356024983912611856802152487810978735714230743746519422912164923337779861604846e-8	1.72828288363741899209968877151518084716190168589056723717888882403029434592814149890419213083440215e-8	4.20854809471911766440736386292213230925629905453598122381123050982950705392856648053767129291855834e-9	-4.07410808643606481083861720814181109871011103366415427267392014279866466542074394553487576105909136e-10	-8.00095525101939296021168575633569953514914946537610820454054197904424971988223936008424920161187469e-10	-3.315363746711473890911630779114313292877258731986891826385965977120487220815069028845234380255204e-10	-4.61983827487339393323818993511679474957360814613970700522261419369805557905729106290924774343231448e-11	2.55663741610203506975153960525789164831131770630837969383298204949913671229850387946867558855983273e-11	1.9250655191611555205225388171010018409408639803946369304282590777737474131151418988796234723154175e-11	5.69071229655146045158702664120271783558889430453886223329005743156252670133458156577028204444048233e-12	-3.61628957815780517408609168574490589983269644032834026270086723166156270046819677521850333758338666e-14	-8.56565956945965350922932293319545337772137301755387894504855556738292510946951785334980647585259223e-13	-4.1590321884119353551447288058497213011202560101532792795362336911976277200535272655397316085704657e-13	-7.7759314188952348653365042180685690935538272874793887758539771492176623393109055719173293511451408e-14	2.35089015699954440002680591329370585171204538211332167751255755882548858433978252179233643262997248e-14	2.31895925325689851025330353118025953666206430760793150709939865282815842582388756026827977388017179e-14	7.94073594348147125708917561694395358144108016943573388033580737246760413269543067850951810843530785e-15	4.53043855473506775413597878008311276776422921916050737107793254834446022885098453064659929263645605e-16	-9.6750468155992375014269929979525896082316093890502499497255862598593690407583577882991846689514693e-16	-5.4731496925980492622191213241784699495945574550725774906035405382947863035344602598066624041770434e-16	-1.25535122910718756199393060299489703748015934894411335677031863984162864675369132186113880271654233e-16	2.03349603665687083874534732512574659909724361766182102347446343212918355777220604032456961975157706e-17	2.9078788860930842900420821272192068498840217876498965657991573268160013865503448505994163398078384e-17	1.13689924217886274140160477068253518394368005746580815771647025009635409492228684940518898023044866e-17	1.24191701872156720127604505286010184264426652404223316509513305674524173093223478115758296339275503e-18	-1.109365482611026672627857378496796100710733558072953729309265233221937754549624277318857548277779e-18	-7.41367592094621843240390514652777966672892025619549756422055246769913753632025428421433134815566183e-19	-2.0036713840310797772112740894296024865483330004784787929170293868909705072916690894623025916295796e-19	1.3215236525988920152902884596882967981224849209124616677733750415714249515554059620302287121604172e-20	3.72048410233037664774744678455756613214127471056906669967176552441429694366149071279766615287036996e-20	1.65517530788796529579173337603764782485167477956633522634461278352240177502828910313360392092974382e-20	2.5660674509988251951092310536352484180936124929174293959724310347590606404571471925088676857174356e-21	-1.26344697105990230752421855615922161388422476090819113981970408301649605154064701711026664769385893e-21	-1.04138496907674959417373460714168376641437891402980766454413138167288965279160436462845830870396706e-21	-3.45590822046995755442028563644125146321946961743960377235083016947401103720647719594574049443365898e-22	-3.49261872521502079697340374855410128565758743874092476975756630672051103840252449405198289100393426e-23	1.81125571417730900132131556204597516503415309740108237406192109059859915839553392810553186186769383e-23	4.12056563165629535033976401756493382583463591302243882000387491270986872389235379606202075408609455e-24
6.25	1.56176592223467777851731299987945466497371498051533499508301977830075183455726376665093564500308921	0.205806501399414999596195569465869681125517460174072454075816591191450943039450903022006879647065615	-0.27939001959927267927515308252882621142835631671078987267011548017750661336365681717150494831141651	-0.339807858742577306066478391386373703563514556191348967218845817270676372945214449235068437790816204	-0.239149443181996083912168935802508531496720484076638985325551361634738354650456412497402249904475399	-0.125613244715159709533419286086750522519191441271614520089265800418858280586652180631858211301535657	-0.0514835680824760659260718065963630015930472260787704237032547657438745378459286764634652462753433946	-0.0160163515020784422753407417386983846534463980470224396257053892336732400266467261692312952203143613	-0.0032045940127429391804714802479470059883975217044625690173866023661050287367243494357700439420999687	0.0000210959544385556060592511144919906484861281898013250800893319487894149728965144307023813762281272287	0.000335489495941396011412323690641462508893400272267802769718999013364990893544094008667937364068489529	0.000150755499174565411755841301099491325172594571492737757421605184250258609382221548272529681820605087	0.000030185771279217889951601894558820647575524493169395249890751388576660406513158812651154377803203312	-4.5369976831206755066104341822958270581031163598481393248780818241082291409516231724310814215735298e-6	-6.0501744674695250728194420980275847722342459761114468134144544878166740427881896502133635896153639e-6	-2.30325556343694780278490710207943039497629009540977712071987378416019299315826546321511258045487589e-6	-2.94159952895399707916183785420904163154544921706591565893211221669073930911441010385286235848515158e-7	1.73672135512465662129237761865416291005223853038881509499941167723221340804887070357729665181659775e-7	1.25199517987147652736700739726291730749643874275992615577898273489570632159773319345539411678708762e-7	3.6486003329280335995183831443218958161697400060056599118283589871716695029810469231671255931573289e-8	2.53105095452630098574068741287657918510554479589706320553875025905593503696227437022181411057671779e-11	-5.19755183692856683910913899921298923360666224596086154752133555777300487732974883020138182302418258e-9	-2.54191523609884422632878614966551965603988261746153593974094224860905955704433385738423701994213681e-9	-4.91973839268332588082422405783282158860131734586533839343826638981512210707667154454312521923539109e-10	1.28153081825764878550638565605399461939311087059890092970505164790239629283790686132414352505201303e-10	1.34521706436539455201340562148837440132315625815962420153960943992305693895063066015618324991997605e-10	4.72421824305669853090650871332617957745796618387101293650165750677632342263093798229260891329825755e-11	3.44513667254533172355757234053494065085741242140019087258568515647436724844224221878791839932752876e-12	-5.26806840322168227725892449222604049067749676266791167463004390418259593141924812344175344399241229e-12	-3.10247531584408770968904683596843855733250112943255072858813720762064809694038166910644259478638372e-12	-7.47773580622068344170494784729744869611285491276682284156903680317392049831384460337315773314699482e-13	9.23604900559727000718052085318755797446814770500650231796857235606554566718055273533191303615264962e-14	1.57055996419497401450706935934375308608778730482073645266157494187224037730045115730737829556160102e-13	6.38255248619740412287923311337841398607246640225792468309578949909843002897424965959801118860592033e-14	8.0565164245310847130559876553629259124762923056716980610205480591821831409006031005982954501594376e-15	-5.5890508977487188216150461142248355961213124908419977088989704464577151804850778252247399816629522e-15	-3.98130853162582405408389531052174506046971801691944831339753696716469546822142831054504616170735914e-15	-1.13258243557021643412526394317198110212201188245478691018689494187792150665998424984329101814461872e-15	3.87714454209729254112599311730277553555689217791751694670959389607357195036497530147320835913541493e-17	1.90519964354901408100557471404268748617676610690287757835410702641170961110175163723498472618692214e-16	8.88404378360114241294479368841085387484760686257500840945079977292025418906573725943922201327469102e-17	1.52933041328633291802948476368304519330516050263911080915073685627572597870674478980797304695663971e-17	-5.88492966644190961076064218746432196908038310222632127042105633663946785408707389389087318702793527e-18	-5.25860541712273771632158579978394931432856522431360565436450565767539819240534608412358793024748451e-18	-1.7245241514318258391757405084080193473950959143795041077459794252266903976500133458709617508027666e-18	-5.77933371337678070959333597381431710514546249661261244709567404113212028349418671604418896784146603e-20	2.34632440467205179009683207803406869527607083369674939542740054521306887604873243055349810616851656e-19	1.2600648455677442748851401227278071628101619842547463377048350444432235475669808079016753820205683e-19	2.70185739380513322924237195778617815218013611245168889447275343592017828378711144165683848894420715e-20	-5.85633220940234015834446220389161362987875045138054048004168979579840231715483956762632484773299087e-21	-7.13825423205426090705329315321513602448697639688125101999453378368209738180308378443572523474379639e-21	-2.77454193467514613952003936192669558761986659939933368470190033801121703781034738134443540355297744e-21	-3.71247613139467495159676426072490662167219475841724354330619912358493307946412797500145573189390133e-22	1.50124280199389509256045404104315642340463082179098741316457881665874409937639314650336773564722837e-22	9.30683965327072056446611009318734724125388406790838208685499169806655260093875060222159466398680092e-23	-1.0852798750831380660611849287780544143348567271010948359103725433616905395764273442272313576024034e-24
-56.32940380134245553343316580192845237036624262584850432250691812252945027097968227718074296875209	116.916368522277274193878327899147979771773966588330965487141865909553162232440388420960791682790387	59.94511385281193431113077371326175129490414596380118385348511114298051368667812740230683570933087	26.6901758984218966319603556039497318843881139069244995564601041940195529427312040672707496967359881	11.074814652171264239310041093152639666215768646772860845011993500777536149031230874624558231428602	4.23220983098015577930961668335547620109330131716786699038709342073627901828011801363867889331115709	1.71869478990888914382422916444773869787496733487529274892426748103214257916907783111098238588025169	0.897035564420978587756529518507152545097915180392661000508120289604131433679180489591425508982543567	0.551267435558725252882549621972443188885133217873850688462385578489591642861249465074791299491191578	0.31769141403428811489228485417068903786239991156858940387430676772154132049008989661830240906046023	0.152158521326100893032303372068797765590846947479673773436867593966071130208119496164909925419869329	0.0568924156035989620366809894547186836207754209137679021271225054507436534375425850577812090641235057	0.0148546111080920767545173847475459215395256405158816602008223828845953714299962834263593481261423647	0.0014326904380339248434543104018368399204984799154466419198857874599163066864096026960849298392076495	-0.000959608169605681932726424144930183651587808258567679633779847556927792499305460609724366982215718485	-0.00062345342027258227400585412056152802386081873873214121811419340219129150986742763229628985738447987	-0.000176612615001684845229173185892836849202026791046674704858783804351473383524393104439653516864898933	-3.93340752761840627858300066387636093043753695333472591833880625718457059784901668057973340635876139e-6	0.0000214178926345745667419990338284365309020662941203273224077164752259409227329540937584916714111641938	0.0000108000253329345679057776306322285434241846215906711367484633968894899567007526103890308197729506501	2.27116586021889053016125199527528314380084053313130861486688378895668796851940547073990260802608331e-6	-3.95931271936478539885021057010147036254765072869966727652876519475619947297323039995358856881392817e-7	-5.07441946278661761691299110233968847331257067632466768986999004411297370665881742034559164272087598e-7	-1.8971250938153183636524857832807713299567437044068617742830620240322951107769217539507675303141739e-7	-2.00914400647130116649987455079278886286076778589726423682202266795232025305632646054056584313289072e-8	1.72620829481286912089477282639046567704805511413818373330615849978546572133254251141479360090489287e-8	1.1266155719028364439172718630627569470052735815441024564071789112934311248981495008572336852376405e-8	3.00035887458101802873909180209035649085233166648570696084513186588094234259792029003633150119091568e-9	-1.65950569274648274855557452933089758063114631066169757302096314892494468796292949574779640213469246e-10	-5.1676715621572094502847142929185128280998211552139890225888821286822510071370261363815602526665e-10	-2.28589787991699019486661935045658842118031615841909502288058432606007272086939012819050793728026349e-10	-3.63560027821245283055419243571305592210497885353606267119856998713292270264508825833849641680744761e-11	1.57352968483705193175554315232284855655277084768806082951224419553643353274365174687471308747868098e-11	1.30870146864775674934723174669500239289141728510070101008753086883469363438121039572648895028832612e-11	4.11188395017249042846209378020728199028363490632932360713324661717977295448888174713745023125491383e-12	8.53298650125523967473890885546311553130736390049536981197183748447346783550935321911705640583405529e-14	-5.6906142561101694937472076417961657391855901880481760544883038983159816553484292177414099750850542e-13	-2.9362549165461493977372487066189604526407117757102909766436751613932411308184521989452464394808284e-13	-6.00991401136014568428920645085941109929092029763043280305863014305556351853257481171941054552682852e-14	1.42299752284940961315239622021186933348988682388391584301960639327207690805771225845280338615316632e-14	1.60628755537772929599068202996697674465010694608217638881237985978020383833221812622071987446493053e-14	5.8213527961069253297675659081257940866758146425454737223848163751155113802089306500634007010785389e-15	4.67917453808277852192160272435415954679253272340536659388186073712176602838377357802924737638159275e-16	-6.46246911052940025645277335858449020312101474926317883647590335604180129683374969959074373487785333e-16	-3.91830241056730863798362983637639030313369259747902197536914844433314502604974359154674554940940746e-16	-9.69634048713386864520224613866642585153980973524736288895943469332599462031336144936705716534505448e-17	1.11853255475351802494216204493583275272799083495301115693815697211420872316871628110543095355285236e-17	2.03001909413531841208660211060074621665444766593755989580788958569657972138530640652476158820778911e-17	8.4136439649944637818297002059097345291862843102037574326146199413394513577208661839026467967438955e-18	1.10220692118532755263168439282685386611975732332307031108886487953033099111974186154347560180453395e-18	-7.34119660392674353634836252125095761506835744985626335089411276541049806888808058178691704741527178e-19	-5.357454902718007254912877374849018972197567886388591690600290090213911868998844683241614525211496e-19	-1.56663828743956688635017033432400892924923172306725015464039770067085985062337238494949701911974672e-19	2.2991421045417670073081003636388602815014247690622563522789706901611068487303850144913165730481117e-21	2.3943762405247044259979607750594789509256417870897225745519100916907135039102388586644065373591123e-20	1.10576856870541236148749661899745408446438936746282260115547028639204785463117414962470460844344661e-20	2.34802986627680908040078525571306643963573368040741249574154681600193691529949975369026135654827895e-21
-1550.78325143725303640883219465345119061546703972072244583614003308615115633968328153207269740131179	-1438.080017073453691853254027496965960966744906368319494847452044715294026992553575421855587709949	300.6008851585911980379453663209506408890874083526021507984387856859825359828783178004839904936818	396.009363719214340427781658145819746721415360109552651794976918951058965935804667636293762542721	389.5575653581117162684663965576494585999896260254965713588157816745842134780852050373572413299576	312.6489352226025258364123262122240724888597176964698917355387696628775940620094577431530660007571	211.5515146178502915897551043629199547306852746620256465983900621651116367615822091060839602923389	122.2899038394331567392669482849883252529681596333300112362619058963998871876422437028991459291914	60.50190903103680442704965546760908800306893341084870046992206750754416376436576676924064293776075	25.36737728014948292049318505785219042531647304410455181649910791754229618356221355903121640993498	8.749536302411784893519760629013329832039303845809291906525911534347143703374151165760327670131562	2.286740042483802638934010266883785548167051813091061075358416832804014332499365505010188514992086	0.321100663000024821465599593216895142544924123508737709493534454974330290700289955148574936875874	-0.06918590157010434018510011515081626933292418702596840546343204787242936732921130033893866953128609	-0.06481268068921364347199408828621941494586389585781425824526612852201416543459170113994759525059707	-0.02180931711880071841898401065529399833780222131397422750276372781231213157511479828464384802455846	-0.002253159151013126980282708880740650398025638675135273200098454934057450838140793045488491819123849	0.001720736491189261766339068686901652230327123759391003253201971670381833785217804620839518961722232	0.001116156629944313270695615669415709382604557270583679180017810663387542192172921206002462526033904	0.0003029842937986009964321924670417490561893263959464188758540515521463610393992975321984637756831679	-7.01504246479914090311792458941513666499299165033478979320572541245608482894145889470007286722857e-6	-0.00004532842643791577782522481174172702131337434608467226829888282723862825622115961665837538852046378	-0.00002089247045190091380144176678038011075931898546164074888421633740611724618471591631158797776394636	-3.70385223709601961464531518111641286158763244783004074580676522243181509106332385728213960154383e-6	1.175970920249027963578547180687785202241638620613856195443443571348147584665947481540231702517359e-6	1.100106749984670477690633049071482011195450166756220851356172464822353187429274843523614948343966e-6	3.653055303734692772631568451413786598094645456591827279623423819794374869089351657413797141166719e-7	1.875947761059993725381520702507116908316383771707658363145458627459299922664748232388799976828368e-8	-4.388298418315418434199183358962142269509257897641860741900768973758894248906560053432024174708447e-8	-2.414934145664790653729496933886756505099098422798099939340175345283036388015116957734478340685027e-8	-5.382824261520121461383718999890278827957124420264009502319507784720693169261212256028625230709387e-9	9.10655173030332554211236594358725125119998163334031976571540384566849110847410003886459114781797e-10	1.23909507628495630208114810025481606508626199915782280098992198709539133296768996212706768641818e-9	4.735544509250006028694004939392937837912910308828231064440033358082756112199782087953866480035113e-10	4.911355884616424124758950587520518798904795458297611501736099816579717225228055729130270285426492e-11	-4.618786300129669980474431898899151848622073337321553280288878864819267668033149578955779973774333e-11	-3.006509053205959404272052994509893185893360868701071722525377536181641482378496108046253524692008e-11	-7.929572417938240234387394711771955396793214191202234701810898112430965545076362936612609177457411e-12	5.846228388804940404201547428480461893049713831787594923394910216931187869811183330940170900125653e-13	1.478047566933179826423329603714934331969655032882133198097367581077249955442706343008905094243815e-12	6.432307618418828088329834408134097996875995570583908553183487240679626801571772015665964494709861e-13	9.591249647632183369822595945642532991619971920879571174250369945382911364247478450464601407201759e-14	-4.950167574355679841452805738479952631679078851408621333692147136675989810405182301863229212717795e-14	-3.904474230884715313033935551083498276695327279012505352709957597627632792619644030844176478208234e-14	-1.188755873091317448505083561421914252022881146029261032313490284171672400796144229697292487381259e-14	1.446442072610555991708994010486769198226488645509134275171139999159553563367606903948538395057085e-17	1.812294767476754866906128250420178887802728961189427979995995826049523100602606088116488202031495e-15	8.994112535400971571694803178237516535191044137575861426471531583441288335921510598295548327086896e-16	1.717730628585655270192976137701056701117072293250206873532862038432513755060336101327600697693927e-16	-5.158793185246226823088416862989630106097032469073704649399305099059386601091575087396928363904791e-17	-5.1951907969148749100586971041452779591308861083852653055200967859222571812804410036055940221616e-17	-1.803013351051608673947700972172552861550681570964339021649016542320260808978438491874658129444448e-17	-1.0408107178938448923593267038321971537491039854861217361530437699065566743155134313722042575371183e-18	2.26310094953489675118074257084521801127083200910717555311632727287721869450996051585073104980959e-18	1.327434468485335127573058312141717205012368849792615388665032638757313813262471468949514803554929e-18	3.685659425952548387056068696250071674833206652618094280766127384022237881056351771207685874283495e-19	3.742642465594346651699038178496009782969445269276255375962755243208794610303591484898077688536131e-20
34.6370391009229120182507624013099703390777435186274594433667700057287248912978061506385307956273727	29.6953046663663262910278870427473656121040631471127398815339468198839927587808480190459818980752917	4.45184429242669760368334939877285827944751207723793634993558890063935073284035732827928080715803632	-2.89942190875187776104980131784845832892160860719108534018977650612985708332153587342077186920819417	-4.9571664002477929118435553913120826890503793157235015852300464161039120668886767918157283734450382	-4.3664544759745124274805658909002384383755421511970161601283197196073432203233096880650249239332008	-2.8858237596451129806788775445386384270324982215328334576926243016418294738248473130744406427086666	-1.53956560875504501918403004728114608689229221437209379654180378550487019411479324324290127273710267	-0.6738186616350427289507284003685342421770850504105778997201095774752517979796165851518710758374374	-0.237957564481969732088121967062051706938696535860085943495088095558328706663598100523532302977322297	-0.0630339765345606059902355351736421288606361570918932375174215385887405942590978956391593719319768887	-0.00902917144929930499759218345200597076787813025294414837451805850885761274225513895134794216581701998	0.00180622353562676812961982110580430802365006962335359804556313294353977599111224935048315598143300902	0.00174513900646823822304292664052017627353904437730359667795427004349341831459655437056422957521940659	0.000592323518070187287465339940861037604951099103543730841302967668965258588786290358726046164252256351	0.0000642575911053986470792783328212029526502410607386135592346362385398209469900972319165965451888001396	-0.000044773491061305375691899982375798580544869821214193131020239208536097691807845522329760144740117584	-0.0000297560470698086599222260853398081693011597887494058083069144451828725366015967818229610022842990344	-8.27168962404668281641278128327949645132918216682069299599880763878514149726248903879128766984979144e-6	7.54332320980537662058824538241832225165344159144533642340413349624750482812497146632588688576362989e-8	1.18042314001388358140596533608566647158667770978164211678905560454610308817494029475308236956865127e-6	5.60670603562898883596617394715636033459384818599685689571942003068338946032455518589486177786356968e-7	1.05186731162729667022667853886834541398970376451861735306360079578517736728321633984692870522129442e-7	-2.86692468763155930386600926138199153852056915175893622618064686759610796282982873582132612218648803e-8	-2.8997134179824419479395589005210561377373072427864739104919908702087747619287566294470790921698912e-8	-9.99208933485159469190238731622271945470531094099679561088612659355261562778384160652199447827362549e-9	-6.76965184299421013454785689417393680075725287989801331134005680632410370909040371565173111069445869e-10	1.12148832142483627503011035857741414771717182774643494106865664097342557267117549007960058287355158e-9	6.4706704974622297341089980103683804684120494394261065411036441616175921184812988674313672532944115e-10	1.52520519518039807823905850155603401510438249082024544644792349416384889378582743074053015173835093e-10	-2.03327614959200242887616462831577462337697392058383473455481909389259248083789765458762575690976537e-11	-3.24667381036685926700958743413489740405834130326373062405123288721937893658583647514626897129093407e-11	-1.29472462195456086645971562199093804427033192266769177203085422708942298238404063670488793224896071e-11	-1.55481800593940017711985174938986266958195171825375026650251590912598837996826763862989198490803905e-12	1.15946681121393226537059800077057742789284219213807023233733709155251089282694515128002601398214911e-12	8.03501317459283621634772810183243918805377327700240946722099162675992344245016832767096023163748702e-13	2.23348917305949750283330601450377456076502335396716473613941558617262456544666632195365874071910274e-13	-9.98222753863384038845080703274477302675690510402255083318524481710171182575206201090677142336931068e-15	-3.84589626282794158872685300990948197922126727750762868401872446093134995888555206491142187073636239e-14	-1.75373851088624811604673579368812733937624577054620371365398286551213987844765342451376939760966211e-14	-2.89435199252823128492129826483055524454974276223915385004344002035596124689925132410952226728372037e-15	1.21207512224474909229691418577657782796929960731494902896843718878943883443175782552261904288026606e-15	1.03924420145890013947399990157730850042859023406372401735597959793939757250101389799773334329358183e-15	3.3259432278971345045924112122601534315392690470620600066463969147598185782278561856879471372126512e-16	7.65753120556446520411021877369960842319814561356632948250547944658060262591735136397423010860150777e-18	-4.67258998908887318424473295861271703091128929564647507204891583353649863461398456027219455057402728e-17	-2.44242613025486063642405352886795153377131055342873292862339762204875085497745228439512073794782975e-17	-5.04608411964499763646786428017121115318690528953817338901042244107749559554982635473316379366661508e-18	1.21158640163570344040773590873377489189791591154216732020315895587152281580948654035797519255744723e-18	1.3752930169694858111887253999764140391061155044624409116066875861549493898790463119075938739910037e-18	5.01012346035547378615915924719631389023636082773252521598867843705150491175071203248398460018318875e-19	3.9362608357253715041947947278670637836815881961113816527425707971354798977370066972171520520993681e-20	-5.76433882371729482381796456614082141895699067527741577090221037024907675910466436579566174309513096e-20	-3.56478198515544449499882813862977410854725695631739866057444605740503797319459297651236548535236438e-20	-1.00041534054172011693850886046348558032162608432046086864361070954952500541726773280388367229602777e-20	-6.1444580618995286092670601125047382994126358679959567603917863974012236874010883278238818478851939e-22	3.62499478340083622705824389739218384028710908720891588565809236215338993119338210973248637268323166e-22

==> anc/L1S2data/c_ai_h=2.60.dat <==
8.1050207568228693562259085017215927573316919061906799007647197668315746579089159077468822586904489
40.8375959796778321107409980108218204078181681120744660121001491355038901903519747089862600071985937	18.8191721634698374381554727899404707639990972803426880965309218895010830536752616615597445046730416	3.30991765008049310747767258039137492785520325949046763576144882319431568549637796246496652096810919	-2.05284292639793429821026182971667052666234492500812347360486589501890455574182483407584133994110205	-3.38564714353220820567513716724423115588165388152003720327693551930083284080990317305265530320029895	-2.82348920797103406511172790698924739593907446834463462593096030462058572270259915185873584328407171	-1.75261012596821099239129423375901815745365445664534389476340636532353735095704014238074787133847903	-0.870290073722196511155086211000211568310068118854346615975484714357729923143596193383866789012914899	-0.348914025546700477167288887690348399100361656518637462882035830169345103756660510051391091545756242	-0.108796593218662149636368661074178960975177170369229940109494331441622675997536013530560272242636425	-0.022528813801902494713655411894551730826722391550441119649865555079479036648255278148241817290359542	-0.00026796412355041320727227653398170405151142787743801557403839747334575604315343755838594808240984339	0.00223363843603637327720786295401431785760909614415581236621355465661532722410691631115590203507096424	0.00108571503578578913752536528193606867618510930032641388150534728180673172685646316563221893778895867	0.000247263611872026840556310296970915376588496228838642897650716109253068908483405184767707780758422004	-0.0000197024500482893253131252432833577921638067512341967265377054260802137336380648467142271957851933147	-0.0000428891546663558941758114232216667442815064598863305749467126711538410213994122783041201368227866349	-0.0000186343453913240137581889076275651404890557271644929477806307125646223121253851453537165218037200214	-3.29802038369097947032372609144377598308407816199999613161673607434195594731930545780661587040197187e-6	1.00303316523289121649658905466730066006810206991029980463308603602558313769814630443565252634160006e-6	9.81299913037609214341465971031009464307022214986574642895023911912576278777724029392444108860672979e-7	3.48431276403886215844188072847383836641906651988309662427397351680664843753669330836516126785361059e-7	3.15436483785173139254754441279655017328129122768327970873318299510684466801251721061849948621010913e-8	-3.56956098860804179681879908720528416475571658206152096157360252267725125986579901066647368866800098e-8	-2.27825332906025868374164850380062933567980941845033291178649896124818362555826916811318012259446261e-8	-6.20149864643216209959826691310479595069000115036074948499938847910055354962452019277876663460725927e-9	2.82825761943234265454053886964131492739221416357938888895948375673786151338097458279559275527243062e-10	1.08174906793490463323335484751351835201373136764417153233564013498294751167696445883808673383774659e-9	5.0761349561076913093146005743266101718471606077859268042972062151604547743537979825987781904393469e-10	9.38340683513590837583560964941825400961170623964411690838289279025315699386414490865567865121438982e-11	-2.97277756599647718029486007391590313340681325407244385598181988545853120941787689123626349848683079e-11	-2.95711216252543698218889096576214031684164935235671041176854897844291423847705350657828280522035425e-11	-1.05484915003468376112721459351828106181288347161373651376355905232806513306853466141411004597564157e-11	-8.39777661173706586149595754855904238154152377242810254826724424603309840510284092440205531034474973e-13	1.20029233264179775293077168461111845478910810972840255102248904886301125798227017714560150032474593e-12	7.45757833460691210570523769136383942046073013939479476283319355867474606406802130527826452841412095e-13	1.9646487396603155798326617183983557052374435462944363730935025435848835646986235149776587226207817e-13	-1.51064809172886747749437312897143932324034117659086261938949245583890785766222283855569852135849414e-14	-3.84084180746371204691244759241137765504406095241970541381545425966180680231759210759120824449991091e-14	-1.7411258611714396106728282238714771711490136702767986442497290834292254669626171531259298323761723e-14	-2.95788599567049788021336419775257048141866515665365359808129584245125670363314926766993004355682323e-15	1.205174956341585401334080095390903135719049603431139215207670808576346253264692354974503280738258e-15	1.0864689634379813643398831589448023294282399903992963402589852295084681223844482224905697387735157e-15	3.71424735713726630485591770337790806951441805325956381760597850287530917849678795879912046316290683e-16	2.07443350881612612156349124951085283544833677712594473955633399509433823736359774699466714215341575e-17	-4.78799397204692991396576347740633066945987868364352492111953556719145193049163614245201261474240594e-17	-2.80511225966915222525865776072332044556500792188924367107114158380877192417446414906979947071007986e-17	-6.94615793391467933874179479510756378682268699769622947220199107252942235162572023891703762825499008e-18	8.48452069676203921920547977953775761683491573393399158373717070182039532989901965320180702454940629e-19	1.54681452899014512768967976283231783720253619613000245246254533535911078826406019409855241100929976e-18	6.75966563693728808222662069433838456650466929868292442259376394602252940482021400366305678568308128e-19	1.16519031946092351792088112017995237850306145425896760136470343807321252735456827368968244737810561e-19	-3.36121295371127223207704014892766961927067826510680043907323693865661847687030533757193492689677982e-20	-2.63056971650718889455853743147961105006041324909142700337661621789385502528976948141338599948377748e-20	-4.44021504489546861321307255894581465588062432182621089298044484823214500016425654890811833224363965e-21
194.94335593632667977453407570218851611580176438230355397391345962248966385113247791108383009313799	49.7092785252598719989231286013790410815172049282499597903555724546268541616452468374908788457224887	7.43238726680792417923136200723977527199794002605786690500959433736182113361249605692062816363482725	-8.25366747109870140190525244848949361806673729135361410171603408036524118376273497723887328549996541	-10.7223282976884451444615384945883600212420560218057185820894319701288010979253127957828264952628478	-7.86974253546791872716884294222839318161228412697720819950766770548662511252245200495569083541946248	-4.3204694978072829226026495119490816302925347632416647870865298977062555818038370137924081372107701	-1.86806977009202305172560192810304847705188639062851396045657120216908092866395275901662244824659134	-0.62588375100207636808084183525959843584815470466045212417097550014231344777129495821092268746944553	-0.14448190694919372308858375276732238873636000186331161494670122723927015495498003027468555915019348	-0.00896183982174765480283091825823589127922951671658146920573062220085687022381173040450590647273557465	0.0108670119666546798779827436908320766654302327966651782438836928751362157361580831910462103587572844	0.00615260647159632460966961316613441064691013620474737990339175416864887445088402192351914674378081965	0.00162982706955830444271325015836959407819321331735281711893519756325682868207959495395428457501038136	5.95521010190076225243310343585172502411208528816165537821103808973709935685204830790283981895862747e-6	-0.000213875210582863265896060421514603758289504844382697529127367404534595645080860504095687260533678916	-0.000107239341801205111979554770395711765262165291523904946595266879307572070212772372856677952356823917	-0.0000237929249094661999409999701819905825137600884549693940280531635161998737860494752506842837102492487	3.28038964667277632047563276110819537530445315345183984973760287737020096609630019219826816233708294e-6	5.0795971570377070277978295108434556335159281795414518299138185390449709060389040016894832477123167e-6	2.08761459558287658774248677483074681424442622750939135714484102250499004225948334809181667076753878e-6	3.09718748604742435728019187024447910125353312276225686777704155826938332051840973068613063701972081e-7	-1.52145420113632205808550565989565178124580590317414544885816592884085328458745743996356597351820383e-7	-1.233123880125223850028493306505841067375358480454040042390794980196277587587045234203378319799916e-7	-3.98268391844422390272326527883112869158102540947614939071094567712907490529848149655533310004670469e-8	-1.68498348612430095182724052634187410783767230674329245410801950404549282894172335023435887293429695e-9	5.16363328822558145443213910495397077325947803905693148673033299683739769917147926204079901227970737e-9	2.88675055855478774226456063368592960785184483416668795017555920820985492685291621978345351155364341e-9	6.85939354769609767565377535174167788415592601555055358402749345207686363688912075578173081014160021e-10	-9.09252149040592568991157413741907034902243440382615948399917910171303838893439573956704608860458104e-11	-1.51642661206051592614338875887680221512828284041435933702803768500893021749482584821385907287764417e-10	-6.36208818375292017870547326299093480005078817314401418717960044938091981849386503533875113771387665e-11	-9.21111226655771571210118839419945371639451663822305460161880844144932067446777619982141070142282993e-12	5.1106195956414536275232513561496951129147118847443229055454548679467594229800570322456073270481257e-12	4.05025455967031843204411681849224823997863053876602088105633359376241715331981608498908573170397692e-12	1.28709951681392802038306470048091660272737405562712203459936149383485590950857579366279431975471862e-12	3.1476162659851130926269013780433957353797683528788430215126157400174188939950985912532434820427854e-14	-1.84521048374853994820136640540690234248671032519061770889638610381991337107585696455390268315914717e-13	-9.99567868068801511991297915059558742535862337216974216418167010325385327830381638826188005235807116e-14	-2.26397185257436449061009928324069659004833269201238391188094736412847435883781656422909004143451806e-14	3.99554184089476303056989890975897988711235708549073332617149949447755193437397764017873608655925818e-15	5.61876441170127444757951514049733976939492130703962143937734346120418844063465235049305368582750449e-15	2.27407537731409246851460123248515228252196349444538937157861857331038166267168227792614886061402464e-15	2.90281244220725652581592835693824916658337867126299638303787949903200313842748021652679788434636713e-16	-2.0867128597958038852950262695487520724535229663128242947443205595368049616789688383588086480292322e-16	-1.53876890923789710304101184065828442111637990765430626550187989961753118899606625048120408140844083e-16	-4.66751529460043953635338668597822558691483699227728980114917298997585256735718921371666435147977592e-17	2.00597115466207502790889213756427593601046230874194553198247761257473571414065069387030153603048062e-19	7.52588792263068091900811494123760704953942689947990082133682392632480377534800500026574788248360384e-18	3.90114468285502509719452254593840353436575954913468656831758242874447527166551834288065528978237799e-18	8.68757481197728416182766371364787766822288535365310540229199329438411017624415444622495863514789644e-19	-1.23974879918001533225543615219872956296879814528454520180201932712628702024205000831327878551527505e-19	-1.65294833004315056657815471368957397174824820553746874632530132176195479233777749089119779337335015e-19	-6.81304733392832257137274238093693379185372776186807457607161615430672237504663463988612381941914565e-20	-1.46459490968038534427851475127073356589046076421739164619868787515115047841129003062759426646107737e-21
-1.9494335593632667977453407570218851611580176438230355397391345962248966385113247791108383009313799	4.03819303925952108503017106616757460354840839666276003083081087265785282764432814420044056112718819	2.07785275486839299722024660303513337082035967218403026991141739285950572754804666432786462798800929	0.931531534495845614209361355551117746573693027610904024722600944997208203277161330883426508588664766	0.388419331051650864961156015297723471839017536471228368742046258262834829107519211126204092993957585	0.146826979271467022419553668396479647157977669039370748235730837677033723988851339344891922729608301	0.0573320195988202122790811253315378165837671144676786788895475327434975267180955934024561905005139736	0.0291520099360276477022837501869762279571253785178675827810871423287099264269257061581757500890490513	0.0184885914907882775835015475573718886362864395904447728834436753750805915127727455536511775887172225	0.0113287820866697044506276132696842346892697413354222353317389982747325032948855678622491545001897368	0.00582927294446248881801442363661367183148043627661206314104949374415178559448924371951044129850159382	0.0023757866375593651766312431992412636946908835184691229934519361420523705219857403479352646402176894	0.000707750820969201788798473946207461716592905606769693377307209513680412359350564044814659948677116279	0.00011004691096707815834057320906744674198385974411008201011807855271851392362315462342874028620762652	-0.000025996305432625096844905292058763099150884541027304979118334567589756838408356054708591550231129831	-0.000026185575035282226340245093669680561146485736232910572459502541098218464512634230081817047690770591	-9.57137358102892465276014162626719096837498708998747830580501083472991058806088224277230349336668869e-6	-1.25370552587359561246110924498882602772305598303981011160806899219820958989079887166077111085182864e-6	6.83799681291559222446990328470849483846618010911132434650185602590601471113471129106432579821570835e-7	5.15079066586639233840442383212159447764613396881155189901424682403985975150584947082031724410138451e-7	1.60605507876641774324192343930498407217750150347762072132874590476278693552148989797799819605619372e-7	6.72323548909663934192997787511674923921887579386066290861519092658639275182506617638040813364820705e-9	-1.98216486626090887457741860683832389825903389350998790050701319812132341394657986542539554877550241e-8	-1.09345766021427613927770169574137414315533374008420616798396035174112845495640032884462733585791339e-8	-2.59376381885207242280008436412284818693305511092227400486358903287621822061979179802737651854296724e-9	3.0712933164729308041988363181397321038587602429180724336209271525201668558692609918443076010079229e-10	5.401872154716993458213208438917020363717181278939550512275404326333611151421749539690365346982085e-10	2.27323216397773332620885034420980370048404255840096429457115785611077956557273192293100837345354033e-10	3.41354101438133936831430340909786431957425069889610230662137346551040848722703542867224683907131514e-11	-1.69191640565568289455930439081487375216803392751614297772522295939596361588159840195551739251743208e-11	-1.37576097460026041859221235551644586204172796325844320378204585831338139379884567830057304613336883e-11	-4.43210298364924669531406437901452893774786078565707984511995423804480929270012688498979842054512743e-12	-1.6292376625805195769289019152726856843446628044485084270994167360162905697311939496152435033465761e-13	5.94110467076399052186654286030417625515747403217228605246461734073570809658000860378283385975574498e-13	3.28482727393655824862765779790490859778948356237080927975136492669299089200248235366253979122780849e-13	7.66936024738345791069916714723918126621084994840436846597992601698756343819810752990756327739645044e-14	-1.13554280361290038503156161731191682004117942442734564414964162785705416051422729202267369768750994e-14	-1.76725865347635902233756941646627435309143008276081523968126437430589857573557389684079136541612499e-14	-7.31061451109947392486939467537336174728361137033651104294243996401715857729125991063546966410703473e-15	-1.01184440135499772325380951231617025619545885861646900795387770932281314644834600273500265997304445e-15	6.17161698926815323271021566027390875858295652570136894443884902690294775845425873885815622854601013e-16	4.75398722467473506779699114914108449377112343230756398187712071760540675897224303688413442167369789e-16	1.4848329546515173913444815860443391088341771044166465815560359831385072672687216567911457435021551e-16	2.15034309591662354464638517803620089438547528053683940670346747827329111942399586708322986546841213e-18	-2.21697892973284680341745634720420224079507556686057979921460500751720428519456947968675657417914684e-17	-1.17853641361864394439737111544141850885441819461681085962549449699992874009490923892647343406623256e-17	-2.60260675116738840839119874158259968510011980268324939595457624166223673645106970954290829679165346e-18	5.11094485625842069999099869444294280828487120168326114345326138178068007067717815145848949581054019e-19	6.7543589659250785228525025453906513229978494309303616215678006452522383868460133221798891528577688e-19	2.69436141080251912320952687331397625090987318228969243854505946098827255310509176734548890127087575e-19	3.32564854723928634583203323188296801002819933470947910524326459465270126047150411510581725085293707e-20	-2.48967957397984265017773177011988075841367233150272388981998666247810486576389926645245764214270393e-20	-1.77875278963588740376767691534326243413975413601358651702137291716891358630463100773612083809694043e-20	-5.33788774354306537668884320786744088903185138055777952751463832690415342587056639308053475144402185e-21	-4.88348283186693667981628342973938412601632964403297622403710857334443860808051537781006557275186418e-22
-40.837595979677832110740998010821820407818168112074466012100149135503890190351974708986260007198594	-37.98204292558727573437224617948546238818036021326390716437028021060734659509141309022533284206415	7.6508278567075328127954768170547256193959266058159878730915948502298274782780500175874651373642	10.17066043104802219192337508626619277376288887728676497503504780526187883063414269519438462601158	10.14152610812849051585587837046934821738857438368532758166542113891713332540236523977436585137192	8.28822689739179301927223859861805494224201150664905539601582368658482802163329131550141622211281	5.73792220321758238782554242431034579972195828210092990126842500628675874686668121999990813030829	3.411242285238962782328813134764133666716979568044923198443031390494703744753025863516690014892043	1.746418917153666847792433907967776682165094238562197272453214741929733826319110459030247463270681	0.764083013533701997860618135928806104368386437696694742771574437629750078848904026239600507276821	0.2788314854148558300281383597335491167803652557339319934670150246028559437938384587793664664902517	0.079574980879710143994089123515128979647721618002618123599535688659275381993017852636034700208027	0.01412067880050118153531879421423512999999345913942898776475275344544971277372348642904526928693301	-0.0010110302303925505106897282298681682380926502450050388965399314974812235819250233759574289075045	-0.001982569828125930421855684367017165001942588237547405095144042123706380687112189474366718290671024	-0.00082293245824466203818672737231623075869465941742484886548274203344591585231903308533122227903932	-0.0001484167868165688618382146329292262575857791089953023146606404197730563695238347996945907750755433	0.0000357022930030520489573988843101546878778591104741641976742901759225559044238295822629028257161686	0.00003782371584536986866223862915175982616504739592927138173972444946284543198846043929604466409144419	0.00001382943847131434645691305711829925693205607689639564128723012256227143507621152013849754923585781	1.54522382429239835225900374224928799878177687141655299942817240277770220733314139485380069454454e-6	-1.21082035944221723701358229229195365438417841661282473288265893411769802094997549083604094856064e-6	-8.30980352140879230228326288790836181363050302101342296710082881693004024316176441470330738699207e-7	-2.401827748653912602744454730682757332914842849999619647469452605729686117057067782420885860044262e-7	1.64379126218454333050424056334131623011612901212368668941378452870225044788868771460345939148399e-9	3.644959646856134734678142478596725211680272461624940843483440808083400932276916043000284242110825e-8	1.814771118787742693735063101815094528693650264676235800444330274601733166843081235698194904097249e-8	3.708754713723375724926102470661814616898328088473994542506001933341746659479986102915328386299283e-9	-8.54767764293366747898109112914168043192398689353572221515943563214208262793881719075874065118657e-10	-9.93824573510060791271590227252145820355657070221732888029904252040581371396101175910190531362795e-10	-3.747803289501173672174572030557097501853473948112869541791475412058657713314410128003037634726346e-10	-3.919888247565495732658014789458550640039722121391172576006819569132685952263970783671676165389984e-11	3.729221530449634745973672094990790640613778999854585851969812185295395276583292423852792481194978e-11	2.501217222949063799477756076006816381003792243896566299461316543956792237249790453655630039099243e-11	7.03411811172386875601990179364471323855762731048379818715460061152986124114394299477565460980962e-12	-2.595141416441973516247356082242702523699282494736986603683626179099705670162392762875010023634563e-13	-1.219211807824722981335015841143035535305369799844982001369945005793154758208905626003906486746885e-12	-5.84169776312149647426801211519419080135546379066718743602602873992053635626981516216932231986146e-13	-1.102678172870559758066073963643827270742157223903762814232369892842819061683500346426974629178659e-13	3.426383918863768253364458738481762603720897916272778468980757636453514611149429071328268111533074e-14	3.478383486953075791353994040972403833122229567112097906641872481680193691189425723854830787353145e-14	1.253374057554510958839753809773019370429706829788466760408263063738917075500038471895768067109285e-14	1.008560645863589817568469837909338789640440293148353497781681710686226283368253926004055937418955e-15	-1.444691055224571111128134952600542664414613373295908914264954319912697515030138097446234642995462e-15	-9.029969940417651650303367089615602118518989461182212927642053448894116156139352581205931999057e-16	-2.38682178610502113716531438881798252196511666973821638857423847675182858937112520998395153941027e-16	1.897284676669081243306881227999362134307107680584121931083315896688817816055720738914890175218576e-17	4.744285323226594591280836283295000859319012527317273567767795835640653364879967102104757842144666e-17	2.153164716288386701698163028542471061830864687819149200313485662036407904368168619237626974478396e-17	3.635843107020652832749306640825459429403604582950708494659186180301169850197928399330470824254057e-18	-1.530765661989555567282268172021488749658170102956512058354412289941353110265305855845131361408156e-18	-1.377939468273615415161029050584662716441486756664580008990867254259435419037686638579897716851319e-18	-4.867326580237991139650972590885757702389758351897159071208634438622733930871197383031550231078217e-19	-5.593938948437129087158791180873292191788525601482975027955089418237996442010399486405397298439834e-20	2.19915028782997237216630239823751012874510645589891584972849276375101745156663637261593034638331e-20
35.8981911126762136581388574709789879615705692784628464759715783812917352676933033766634274630422105	30.9586648839241919899231361596374079077406572659950028105220005647147029379025770533763139510160108	4.9000977941079241104088590334167012863807700136807283445788326459196722858222695973231553374838388	-2.77110128278708454011609318205365129774457723410774416074951039070322193148330293852474432707012522	-5.06636759656575126197983518704289073317441222100281582430460361179786795317465627917287618399351808	-4.60815606696535020173804246831369394981817573515978311217963822791622667690724673139285345750581561	-3.14466125988679235394037141909298422642385221785388819855596639253443062548037181422536381197723755	-1.74004596465698414365073646262360462448926776306281570818464241989323317727780847913087287607580833	-0.795802838533614094745297865779721304802951642538643374718317539114454163530839870304015077961492065	-0.297505202781676596637755453635176286030365427761927986925581764581579690942702790100632771035727668	-0.0859697269675520870405179982439041456087070577316029828684650972477590370079936867649997501064468761	-0.0154188392560999781346117408828295248493742843585059291675610449472380493496909997521980159516568763	0.0010049385073370641413025107180550117788265819987285886941343573803364659794737381708261132224540443	0.00209963842867816253680261755743316972900094531894732494425447703076152638860736057974767059654014691	0.000875592201535380758079887696655971273790282752581442337485489951186999786834456413112958212385237216	0.000160251646350119343625039875745086202322592044663311999632452331303453008974058604201351794058044763	-0.0000360920025350364222785748107635940943075652858163219871986929885035063323827276397356699500920052723	-0.0000395111117559942106052062066144743607166453247873564311521386833645099248162569081544358080912283507	-0.000014660139567725071833993168568510201266232472296678398432304009821206172406909701901612907782724619	-1.7496271864162495988174920446177677025869434780366624466776159869773163381335152768157488475849913e-6	1.22277145569923776135181287974620487506915489874724536001309701509599466166303288204969080670760814e-6	8.68099448197458557539830968584046330742432964479973372722696204456385173716851856179977352943455291e-7	2.582129675165350374918485942385167842427076820868366359794335931181204882144079311875536030163073e-7	2.22185695724866882202175094961043066841233671633853060194556589571907197434771644739136335687011826e-9	-3.72048344630873619337895161413028661396829335408392760160118106214462512305675997457776154228978495e-8	-1.91487873610194021865249928943036667675509225024028240572788997848695197774950069118368706022909162e-8	-4.11598486070195606339150165325161581073743056817357859927197828826312046091441785019408107403728047e-9	7.98568636967465537882516784252417541556676250563994536361491555458600993380872462928081843410656786e-10	1.0283520511221214055007864819025394671889142882346479662420515523744756405884731243445510895429824e-9	4.01567407472383468865668772944848179005720201732667973259006433893772896610888230222557959071729187e-10	4.76966479706675223917841166967023888858038084440566753929020930970180238920064122435857050080326219e-11	-3.70912269883497542335877113950485449188189938048668823673685665513854799573794848853717398505546261e-11	-2.6244531120838694711090663311494484940878423414255698535758918213696721034582066012534282009442205e-11	-7.70453694635852996862645233948237447939225883637241979371253674219584237092053709394214649163138709e-12	1.06318250206393581799847595460763696712349897722135235852596537128170529417076430744774549419110557e-13	1.24558866154661882024198189026794527559273302225847410596771682537683322937073409865623823291841144e-12	6.22020949573548539555643170160034547570050683954173902071959325568858065001866594018721602599048804e-13	1.25708842849513953584343097381524593442931656088114706929484917842353578749811696193168143243007099e-13	-3.22511189627762891949597918093560650438191789428009230148917964133184411556922261985940276615296463e-14	-3.61858523091196167216307201351366124347799888560331770817683072996350667424138820551053103090617538e-14	-1.35794946735997151178773144295869921921238924452000667670851167952696128705564233013994123644506582e-14	-1.32832908760978709036783775137400067606819455602607922064635511860773427973163842237708488666396657e-15	1.44492117393520822828167099666331259642843376418369555697282881278531258822104964692058909630758538e-15	9.5394629464811083255216312844071484826832519450557638468243855216480210030414185694567314325699735e-16	2.65087754924901120400848903815383078968065231415301458232231343279446732199356911457108170023133297e-16	-1.33767562385529033898536728347485939078798341597861672255464686922235597491999018962487338115604108e-17	-4.87440641451172067320042279793142409341537381942954117018036247605376663020209011198821370059536494e-17	-2.3098954448741800480856940061477167562033954776412870466074854219107975327395948154292271617242782e-17	-4.2414506266315268558790020519057865537195802523813822766886895438484243582068845173067592763379203e-18	1.4667544225125542203106677264703138481627144873154122860975288465405377809318666875811029501682572e-18	1.4402385890817723932969966373575007821594387837015850494404130218512332114077388579542390997069297e-18	5.25749109351317540756494067625551628065935930238661665930959819899441365438831044680471995841411744e-19	6.0200304488675951327668333027503028388339240765882502523006221491199991710591239918545786752177836e-20	-3.4955652882533435659805124187076187143304616459238030282426156527199900607541274122228908938732818e-20	-1.50983561905072509597243013450125178738241058374151360239617157561775919747360263717005053887276283e-20

==> anc/L1S2data/c_ai_h=2.80.dat <==
8.39323413454443813857234284748085572546676049070495128253799445668679780605122828520534325465561
43.751750275038917110129593645998591980751307470200522355135662960077950218918635975386402353528785	20.5520009790793381270504628398192723740964044880934679912179694699509456928918932243643480099358193	4.05354501255488944807367775483243698841323583379692628368790158652794613131122853981525658851368885	-1.85697257289516307271620479075278597913167520155957496657509515940917310924933270868657090147489691	-3.57491043233053907240331952146204583980713855361713555012918342947874882453464036206864340007250405	-3.19468839573470689090981842140748465106104916750673887336057716785902737161018352851033048681694335	-2.12159068910734940353048170415236619065536413927556018693228080770442100873166911439976880031480567	-1.13776921720164182346267634309684108189022953399755966396284490991955470201747785633907882931812353	-0.501371424574573294496148780434212166408950529000362113869788400359585306341693950772544938924077663	-0.178014581413021381133389717323692727603995902421395580143179466264296783586614866708891672650217115	-0.0466969213761187961067652789991100710148953719608653475338474791787155168655954354812776417715349332	-0.00578632569929377373730365575564666333994767826228217758347606825861364142844798597403724951561496553	0.00222409439833157870198779656415129805300146806616422270355879260397777679082794929762367842463508274	0.00181062510257147755103617247450428443785555198295307796127078783723958645512928319781157134872026932	0.00063805892446738127854609427721837673466696095446605901921946127925297298227288344210030606025847554	0.0000844088710144065774884223179171791953088853551234458856479363246986607348647661313682539036871129681	-0.000046192210737206761717342154531419494121930462422767043890710310036310857288888478001795735306875629	-0.0000368757119018992991868155943955011322036548220330957467659081162078498797647497818527212488608226776	-0.0000128044446542032448044449587117837945351178405387291651354267944078632571165481658328170173832685259	-1.26684515752226132528463221342038567522405781241824098108446791995803786849960298725806899075118486e-6	1.29097457173437165681843918938287193478265352862532746172560669833712479069701007169812891465335305e-6	8.93959581034418572441415637290965817668566254476052394474424934971490890926169030325874739799041981e-7	2.80327087123449157037520034205203612164384558381368615139460522775809141472445236757692377693636596e-7	1.01961600099608981217122899938389037970379884699285256398119848366334546539767136618952578021018732e-8	-3.91479827391817054887392077984339176743734808840967230012432878470881929215506875421315086942423616e-8	-2.28840105693785776777811777431878057238977349977885213103992039183369935782706309271990804822853679e-8	-6.13377676286311650888484487073289110342312124786938994644636163288173350777443831410517705444667703e-9	3.62704334994923033848704187410564961802668339247390172535066800832813841804384497060666980228199582e-10	1.19319523146813869297281010471703750586151926949554826485767255236583485808773969042089101456894935e-9	5.9164951069035799702561598859178500497886129305248425602313430465681175197327816510638871124680878e-10	1.28034212712779148063652758926889370582898181021618644021858463423823887883930186129316159342632524e-10	-2.70025997120203409237514210984083181754672694785453803797395590581927709155238413378309646420487693e-11	-3.58230395265306371077655956630600750915609433024770060797845425450503698682164874274433464096961776e-11	-1.51716144161785294761424306869772549876965264393279176160333607054147402173125279778348359004329468e-11	-2.39927008344060595208532309741849289149180301924325165240127053119224134193075734854947825679447298e-12	1.196163088580681974113638762984719058593135177352218495791021821633306696276139651350558912394916e-12	1.05546451242485107942357838208703225396708638880016637487685463642157301741844364241713152592891893e-12	3.81384819382632097075651089548884176898519879720458261235446446600482320819467548852227597520694399e-13	3.39537548523890057952322670476060520704764454254904328882644478245155069968899992243629702780504693e-14	-4.49974591014895606907212435248611968232575581728680219488279258096801539878408675588974345122713967e-14	-3.04880581298337427915596742420771566560657188048319737559328936128316150183567106641203073929367277e-14	-9.27839175055646361696226986262316617680023368064461796304072110691511502711208034422143754604103182e-15	-4.03143814518681326800464943405510810158811347666355247694885813145222661134212694608387797484152543e-18	1.55807192601331589911981058077450843225067740098761664574414630870945501576021673596019853325783286e-15	8.62173080721429514272189810609184507444616722907036456742837069147895139262779042916933136677882581e-16	2.14246388264142912027761738570857820188013823074599850353163041225928019058746468402992985037354197e-16	-2.70004931495880914237459258875509644975355747307604402344019448638225246778780642229365044866925872e-17	-5.11918137757969872601197365506284390383753868335157939178250578995432261471675476036560119550597739e-17	-2.38049817928963211722566092217083717915156839659339862715567845990749284728872030645002677504769728e-17	-4.52395561806822337892088708176549652711556225425206525329284923835466754889542392573029601238716052e-18	1.53020318345847947019352649142841129857979361361114816735596731252373779086052929116775787136444714e-18	1.61867873811005784256815214500990376851213860671954854858010015979517519526930176664744085440008395e-18	6.38772907848160802985743878570144515357869158695992730934710503630384493861376274480517811966963746e-19	7.91903353971809018150579589231871525680512627860764071148271375849024840591933798439003179092184125e-20	-6.58347274151442722995138690511566062622666903071520097083544634945135293480509729084742757457841164e-20	-5.12655738516436807743862099275255151474194375974369480651073192233767931717602774368656295150237373e-20	-1.91617975667082297825506457204468001868408288202720360834134191143849615143923686707020845178024005e-20	-3.5847316464590949512619429958187487637305884103140026886638797854720947624554707152003349983522247e-21	-5.82221906055353211850810635033539354841934957687097223932945525516417994887836675629845791238097191e-22
209.555268687386814872914620591786854311932676445593897039252711340039806529350050513949735845255423	55.375659634285169585743599209459937407683732998153468261898587709265287685918754186457737430941775	10.04932668869502038258596410220049802279447272869461319407008178769855308668386906208958811637595	-7.82588780814268528107400387690723907621937711020951906722867277815857486182862065752307710500803251	-11.6508280517448247272483303800776357004412818010404281031805514578226674830517426217389489083410298	-9.23958296693724953647309606123741676190879427960738975318829387380135406689936903545344180047534934	-5.48956359084806942877463642206502444328070560586544260986401776109183206001564489989870354365743445	-2.60559144725899307368505586053563036465705772553598897881241676086909029377392046062865944169875698	-0.987754647467708540764990614645542051368086284894454589667429455827475362347579082812621460905892391	-0.280616598490299948031611253737391958927397322342102208578213805583207050662249927779232723481783852	-0.0438483066821759073700118534564301965254993642346844449662320437487787435029991059649846620949181956	0.00867534893684913265187658324117627809822949763815324687982487044918959529274806927189828934630467334	0.00957904721990373793893987458373690276015528524016525092454960096389149123688892627000683252226372401	0.00377839119467950779261276304919624376246951826488949525821624623208142969412800481774084849661236132	0.000664033891129352433459287437432118390553816277030240195442765405864328530492006358066526115745762144	-0.000183214678415736240736691755122991841712347267183540849969937551962029500195949529757838533140338779	-0.000193631891648465127163429375741985714508313548974873132569240462906838355084724164795358050458060525	-0.0000762511424601049706363233506175226078284761981969929022885653356814273483844562652973875930744166408	-0.0000116479270394144629061762821319820792245804799218043459194572648255074697800133707552014705477653522	5.4300433280002542963906293399727766375731291926176952894043751644717231756694265071385084817672178e-6	4.74292889220034954784492530663069347641751731429186402402770764889069517430734045253447996631033007e-6	1.71552298779097383300693639799730526272742954411280101323029360718426161334152489383006821885702264e-6	1.80112614897129978876353863832097926522528329481750986359817472369203713112705945834917822404201447e-7	-1.75303550394860986732812802788978518369600817554922093206127255762466234486360497547445601425647985e-7	-1.24117160584272301919521573731256838337244002497634231030362682792112011404851090406142083793232615e-7	-3.93310115787695059382803381981797409679068165329382712399295051731877094706547400899610450512139846e-8	-1.36636202428656169795813368175242269434434076655346084576541703287718931728664751567185634951680353e-9	5.63655544487013941436185304221663488416093285796862722413377995209988315793343238539875829744750601e-9	3.2995796154840306722329668406961318099227544766841859123271782955713992864004612609031423698733509e-9	8.82251203036070138171641427956604820132143510789778014517071214005519551255555548687202237561835029e-10	-5.81342042725608884852612223020830054039845576314181915849352907480429397035454635246312959734473383e-11	-1.76849700769365596363249866728102947359597227027276690217179946448694607700640773842005288633382421e-10	-8.73629975228333627728604263960176890293364721269912144260905792721545610866558537923934732931452715e-11	-1.87152280947947671354201545745131847523585379703804183262371765385578292604647493009451261520490481e-11	4.19107804054201004444017079929163484433752143829659789327548559224472722684003202117490486979487938e-12	5.41078079462432371275218869687116505998396772846844999305075869483872154715495674105413325764169907e-12	2.27982653071423519506691028392201197667157857872282300389672127827631383374421262612570299172935114e-12	3.53465885295162203991645343443845130849836179795674092429660543589448146714075822504069115533250915e-13	-1.85978250209037199576482335848860907699853509501290891419578185137984233720885565723493042503568923e-13	-1.6172349373242240509880398711310637329774697993514148637398996732567002926357120770764519643982795e-13	-5.80939699424139318658126043566470507584693729649728024121964771422509754119934242206362696453494465e-14	-4.93656028749942846477199791398199111749280439156767063133909695761332304836348046981126780064140566e-15	7.04073258367219685657021378082469828063884583664933609151364526406104329320536364665448073524642e-15	4.72597380455529857863872008610860669432752277428558185713365781196954592746737957404959874902609512e-15	1.42831431899376081535290174103846837322788207384348594258404830986949967570818073020038638974146128e-15	-7.14511908442486481391530910548667131983297352804685532712118714593136902983566312463911789575253857e-18	-2.45525357591422005620519109748585397397519397249115849981966524826217668905132063741792784413798036e-16	-1.3493623578292939224179832509522921665331227771822873080450096398880269569177890422149318776091893e-16	-3.3237293656976809314483492945789968216699046051365651041054575971661083360218698033195752807314094e-17	4.45643391413934878940944003054741373739777034949212438653161380671623862310898128306773797346191876e-18	8.12433181876968430098867505339688461378654774735733331191052786742811729810160045410909543906026663e-18	3.7591875649433248385603088091364933857423498895260434666567330657511438609695627319976635968722033e-18	7.065474981822346458227814329042232068800862935474544895236022445291256798938697078864494733362469e-19	-2.46451117309823020943112825983772181342656215105233396479250788349573778784924159871048759374576272e-19	-2.60188456187984070213678774774325295319824962801346549284184797441283556718053840762381151995490162e-19	-1.04500684058096115792833244595569518895505932468107617196987427206827002962738510298394504887158556e-19	-1.90834992920789445644614429942369267273244613011967688970646744730975965542938857906349983601254658e-20	-1.23407737626179636608655964343111027064671712322825370989737307559347106714426521769649435093956765e-21	-2.54592748511810646212353666536780148231027501542048263742689673232776714613189332464847482378158676e-21
-2.0955526868738681487291462059178685431193267644559389703925271134003980652935005051394973584525542	4.32600871555051795192436450168373643178985770858307234993704189153885214788209722508821065966598498	2.24114448297795355146368884604553280431204763411309598618687245476007779115043294162915080862339516	1.0183540107328857331073346276682093376820443019764213337206963996301373062892402505639736896346093	0.429422650169029831977633331515206156706409588378650108293179367185808006498560409301385602107530277	0.159573699622604587388837154743640748550062606475511645915005103255605211694690107128778231580127278	0.0571887781991750866490748544173491015950644987177473729429787542464699154521980129173095037442948677	0.0265656142628157953900122003414342434518342516176434142774947357497956170229575752691629311392975923	0.0176350544244725902958751660690586228525579613042305877242644392774802529320072971596287965901431434	0.0122119069697673443232435658361872883850959347452800626525942026029579927647677676102881765002280224	0.00721129053845390403962603278538962359582263484136958495756520701895802001373002180443042320217064299	0.00342570897203853931873852002117618756405848147300409296813152187959372864230116812060627802852385034	0.00125325965543298042846211439554141729677041942425266897792595195948240878537905892668239454296102115	0.000308236691894438248722023857279483735507548869147219485369849506511026772310792248097340356548606475	0.0000139531253384805114195917727436538547946632747246751470084529056880810972524563684869464742456817327	-0.0000322505191765304639715631229487675433195282235914391449341322607279799849201443874169080669386062673	-0.0000189044038428729765961389002304544289000610958802800605474391951799081782520093728124073663839494835	-5.4559874339339375783765924370739358864025755918255749557380062464872715090780152249144538435175473e-6	-1.54635255307046220866074126290441329658844171340599322195969850134710667298190809161660313572425024e-7	7.26473834359614621313264035421477000545906784616606513877837159272887998643042784809597087422026482e-7	4.11650638881449220776384967291781473111378229491967182664339725456934135666404713453082287281758563e-7	1.09688158908265066420479977414241417528500118371283684722421373241460540213944087046755872161146301e-7	-4.5991224786939910997672902071995393460919166421406811888951757103265489869030668804299853493731069e-9	-1.95395946365256703615316852120737674507666407753490969125421729594206044843009250797944289315776352e-8	-9.80615664114361527641084248693378431578148410843241157231893276565028079727269125932787045360834984e-9	-2.20861586605150031990385137595410943307363415859071710653837276835675951715644013984509912210151673e-9	3.62597829848625322848293379281349181947779214669787484800634443001092069985768606496728016511472624e-10	5.48683565822492819495722582903340839548305740313436121390340660060627443129610451168144746747788079e-10	2.39382241433161872870784905578796230356982575077411094554125612712568102729856958355531449775868854e-10	4.16562631693187872475052538102972714538410638432207833623961207125704645885436548472942682939678298e-11	-1.60407546520280918726122978050744612432055562286347486190103904697484771718777066548855245620307946e-11	-1.54944842269062855264856692433512645118202384203425176992235052595926008109364011021059301543519035e-11	-5.83829896176065924646233254353132519819483364042479252562547242629760829897410652304263629031617664e-12	-6.57202378011531360418638527253709444931599606889056066079610366965904572034191924840479450572139507e-13	5.97226509938790691723750674793578109428014853376340947436858867388257170637342804079385021107970623e-13	4.34915136673280609317706921702739073883411466564336068933552804018343426559688714735798812596419045e-13	1.39953271204558845027505960430466818306762238371013367789582251633770115705960101846389707831203467e-13	4.94528958982098099690543612352034592017810466632188008364539889763581814394227374976018745796042029e-15	-2.04570769232940837807431457945409724490103304002464306734183049211436475966218199400405733591753478e-14	-1.20671695524788975272178917644273500503422336073350538300476457972527255497296664537011180879058387e-14	-3.23803198481404891080570029407442293792138617343086280743168872353137256761685754133669290413009267e-15	2.276190320369184715514424148689024702535359853178636480169511545653763369187591924653890823853011e-16	6.66164997308611380513008890572528816848043054934372794237779349452733958233057860759699290292463066e-16	3.29453858472736062156952022740909288509964128644947660148324799534564874010744828691942233312761717e-16	7.02687120536373869618413849439136534756975977487046705789768615136685884017894854026311275481582826e-17	-1.64761119001546044064151811732837518503143230849357892738984970644034524213297900302966770217801583e-17	-2.0925511188231208771410300115939973829954799804183615922985862781991220150107042272508862977946856e-17	-8.80472823353864654778370882078093844655020513503913178904426536651269913802886258355840249941004821e-18	-1.3464546672657298156065913764510743419804098097057226653045079027103510724445972213074749583197876e-18	7.40944911992406276471860742305445739443033207736849549799584226452699928827695745800663051412571771e-19	6.38572619213657157784268243103421987933568115779435676051134615836918971157137336603503309725538094e-19	2.2891043613563236058406936326306462927069663672565056333860985486656966941031777746006638935843273e-19	1.89513589305838293878854232749678750567287615102190038811912821081898013198084921000671202187354365e-20	-2.81410623850678747425792893931702939106060890410300956978153555102229676370220528497891243258104364e-20	-1.86558836485341255639520127615478335599832841343586227087739411090876623093661898629717976432169611e-20	-5.38859792987867667318058285388241191790277910917730861799021505439349020474579115173622652233079005e-21	3.33453935610867200548543099056285718226718372547548742406510267023183715923928508300751469724018807e-22	1.12845357174651216394763627204560711470186103497984562773036169116133477889096408710634019488656414e-21	4.81570071366208004475070719808129859241457193312773743377370060595158257414590421977646830461371183e-22
-43.751750275038917110129593645998591980751307470200522355135662960077950218918635975386402353528785	-40.9077259453977033099367576068919447693823030876157620375607562278379836732047841613143525132024	7.68174769396339698935147773230045740283488093547983876903461606617657898695893452116410484906025	10.37799217533407155084307865104656342039075818565966277638407522044472093279238172396229967873853	10.60197993718339810229405907631555991685702966913619087289562583155486169244624736709801353632355	8.94970432497090188263550064294772182033116351320330096810389741182098458594584283271701130960505	6.45401421101100440450833754491749772783340055906875412556084996225913700159844109353145861919815	4.03345618137404205798229076630130829523321261630053979503128730203350568009632952036199290979932	2.19390703780503157742384184024198007526409781493287427345708753032198378063262952755921141407443	1.034090417617070453097811845939057913094836939534701676807953468969679349574298722350943172684227	0.415450217324863989123459522183577866473450183336541001546955207286824760198923279144637343358638	0.136425387176448002163538740714381327616609551081376443191450221905349965778715797748441924699462	0.0324116184487477224454819421845714357096960272775752429685577310192696068981012185426463801030599	0.0025921034467622103102098543324906642640749923578029082095150091566773297952811936299157859750654	-0.0023117237825413596694141979528254206608897514387392139426940206668908309675859275922021410930486	-0.00148561183572457602482812620317194938624921387833718147380510742975033224808999068949851472521429	-0.000458619298924440198062795955745582975472080199645281665691249181426950228085976632474612648083037	-0.00003269290907845073392282354647604781311369632762114461044638125144191241354042502310885108376878	0.0000488903798504612948853636347788212855851050656937066071597798765387187824261158589586639596895107	0.0000308004832925850578118172291772401749468468939965540005842087932561997600373354650053067665160327	9.06231740620875970856074161267870206161483737716498628455825559320080655103844461447065328808919e-6	1.39036659160398290648401113701956470593048558547839529125820553510474563358080764838098119866423e-7	-1.32783534858981373420601568794471760164311840138861747279253483600698255138295018230321735771735e-6	-7.35611664015141678356494659736764299965260024039545481051076282257246613885880080684586712822718e-7	-1.87115044588866945905082583276451003947416477622220333850145899644329917779474342451397900331561e-7	1.56544737121016063047937241367019336426079230950529630934797075392652487445377509647027766341415e-8	3.82839534329711554490500684536750669914627005397451121713759362710486414884109555560917116501861e-8	1.8205071718889079666874207225412569158085410640606626263076991976258351393091279696578601128388e-8	3.70272599944976630717621664690665214672936472474453737228027943177042800017165083998642460944451e-9	-9.3269336486295039389597453353555981144754798691062799423138058148931016113986610663583567620061e-10	-1.10730086657696238406322105784500012557304686868070117071722612097864758131511788012965826492272e-9	-4.50624112298858214724152650395968928329588374699604322893018407419786297601662909786153921834051e-10	-6.46793776888983132145199443918571409683020613416440488259752896663399956366168667880674249115592e-11	3.85231532295559527360300116064208402993546551566498162354604552660542762839792169971892930494209e-11	3.16621206618850770332500587200801564986001261505432112355278817775706393921789432868035339505461e-11	1.096791091988381621603599492659244027997323122130288729691268778027044670009133005230316958261436e-11	7.76265891318502385519031400589598333777581381134938406992597420977701038853733196046009086194041e-13	-1.38982198560868774695192709693762152678126784005013193666599469423166821381070548794681828642642e-12	-8.91195008781835752576354634654495168663268546892268964974827532301365430250977381788934077358854e-13	-2.58345101604371059654491845426364266302608997366180785747163374580292300222340206438109506843728e-13	6.44961266668394261698977582860071835662405389818629717924623799108373964973158302074081140601815e-15	4.66661823787985904803294476086516512185680532755376815510960376083876511996962207060598907613886e-14	2.4618513628863684732666808254394108354517928790826932653777605395630411496692417068411708354436e-14	5.75102461132853887060114320193334600748696664768410531350297670752303107212938143181837429398165e-15	-9.58540772928330032435627596085488799725518444214592857165180095995730631228919904695719360025172e-16	-1.49560029303477178842511911163681895861116324399028510368502496200928893519417942228977536743327e-15	-6.64851764143106699452491202526553899230226411339007070911620017411465836694293109439203705086015e-16	-1.15436817148088714646360392095539718105020128562198881005548297494947539446312030276798045200065e-16	4.83669441778216498545996389188343718097552892315761468422495362161782427005797363385545114838653e-17	4.62859336148008424288203653210443731844159684277699496600167397347957042206231292003452732381225e-17	1.74530255176580088081166637990930993722067637811038971133259259073141926710307137821310968980612e-17	1.83088083631118918440415991528482406054736094553620425105606648301826505727447125170585647374357e-18	-1.94429572252452292425648038157229825358886449978076679500034637933860992873318065190495639851651e-18	-1.38780842814255655569230347131661536906471313439806827313750092805584018564546050771131720954458e-18	-4.36914799698409773429420456817084716498274864878319649456932175710470848166510389467508204137729e-19	-2.49097328097474042701386286479745449213118315499640724601973617896110583008885512340520623949368e-21	7.77841616922830642205999507515085148205537525135025686995519633907463233904800432705019260913145e-20	4.83503318715233212552209752647326047055554324560159969039057932381222443918287906227290322704806e-20	1.64077920967381440120978268369259280850960710175627322846762182117613065318370390132733717007505e-20
38.4198066859131808159511878829335608455942107276908717706508476552297835329962919062298523561569214	33.4843956018803095586657711601392763965556930888462092748328078162176818570907526925295941225331279	5.80780749406158089182840227869144692681794009036536761882778051723344164414682927003651432503025217	-2.48176895041146111412027040624213061954383556681207263441591344455575014821090322928377102605238226	-5.24195723916525366926163773838618786462376072232283114308602404543347518381511530519776822638240655	-5.06237419639259395920317102310000767573781057406382118488511240751660423801371630163370349377958544	-3.6608128517757890485115915060982169194663051856644770700288596503599824271545326616025965189285884	-2.16219971953789829851407499972117067156818363652851889835031848162317496275392147944942963009245676	-1.06855655337043542687520248618293094893385016353043909467214936486940493917846850153646916334750245	-0.440511379471825813322127434914669843176221208776119813765355457089502083464728216353167413112998719	-0.146423628771075865922848810815931012783129012367237481505983796025470230124939791999575967043471647	-0.0349360741539813802004664262930632931059205056638055811877075212195133697438329176001267428046931041	-0.00281979130656943003435186589191373707333798417959875213689762159180506585157323290505972109094835469	0.0024555765214859129512161133139613530925349980875337296953960591970841369801399477219516722740194365	0.00157597064995990746741939964209389464557635213918296404546723803917664887414958033184621711518914882	0.000485831904849390553637873314120907818518751411630753020888489629350669710350366060386611399083200406	0.000035470133421573184537787366936976469254334889141425670799749104822973211984477205453465681645525232	-0.0000509353886789758681645573654727617229939967657772089042062205851743683511406873978888630924959741184	-0.000032290780647104952127845689591573985837501779967834335935383392324328483886312546480602165493174582	-9.59752316142829304323460736436884372949085288108018391948391745931731638245451119458134560405665224e-6	-2.16785292155952046958754110335467211526599706211076142683922491988847399086130381461802851839859495e-7	1.36738778999398892591500975122462646146378391411232919415872042697379667893947158024890675152091926e-6	7.70802985495692048243389255427926787183396230784313260811279595294317353239053234245744382825526577e-7	2.00775582114465968566655248952934958973835420390071740653951771049669378879466000467986709465838976e-7	-1.36929652428930927235772012286308567436074804713755722388581718930216774488190450282511881160436165e-8	-3.94481144424217459673749063640334389474035207857945581693060197247179146039354864893029017145599395e-8	-1.91917409313218853557751751105908115958703625840547301798036418074042807030611390352327964776550418e-8	-4.0630440212387621318932238759029925790225824454515710491522812973513650909101556940135242930631244e-9	8.96295225146318987181596428313204678410576752586699286842580823830244003686718595971681060684162878e-10	1.14756831748743022688164277681865499678490132725813815404976147618523054967089296771626023989052336e-9	4.79255575672212323589171380471386404702065063060738588572705835097932614480470566608478088393639603e-10	7.38628856762895918096168888223892904901825177705550137948421476994413689279001596893500046105335305e-11	-3.8236758275448951794853189694344576773463356766123524443961531129245091009336106169948804409438001e-11	-3.30530910112878428565595041683558845531496585849784171717979103715374214717927497314216478244768195e-11	-1.17900283784467140342972751038942979375910455280709936197684833749532031392657296108968625158914683e-11	-9.98170155851689940976356869961507677181445119933469251208265907493855614446677092118976830379516936e-13	1.40559888846656393588991958226656578436020121000821428734724275590906548169869282108530219214936708e-12	9.37543381261995472031627497873181535585368143772933245412636936637226989184178750091345025649198839e-13	2.81425797822048163105835183638786076162136354127059232971902875921253793494283151885984725101179911e-13	-1.48663325142665222024733100173425727699554325701279012708781897712387295241011557125437703434378817e-15	-4.78268828203771381466559853605098159915563221661230647737218826565760203519681088412151338398537459e-14	-2.61069717550514997179028050184125540846945290360580912129375238346151969150145475929143856205989813e-14	-6.38103608888120836221891042131498791936599414228337664589644057152439866710234809617398810269253402e-15	8.61610194278522456918796952257682988243258678810620129207812146982839535857497261431246865849449747e-16	1.54901921176855497822406374823550568288379081813059117815215812939984525006403712137182144885422523e-15	7.11092788882178079011978214733008607191070270871268550785306065556585933277496830158872893933322397e-16	1.32051304564333255048988886013365016865892644268154761832699322331032343013775223177309272844438233e-16	-4.70158319770535683167177123245772232188521447841803166637549964346483052259673255476509891796752344e-17	-4.83726949246062467973285514091129096872980864164319053298957826301391907404760585447136717368011767e-17	-1.88456278509633762453656288301321360818266243670684422147468337093806306775977206995957529470918844e-17	-2.24867857400979219728420086418313841022260327488390549235270029630577972485916906895123885835779956e-18	1.95122414507521339467742210871098706310678402395780582901273569083577152722286955946863459951786505e-18	1.46491431005324094437467169161249180211608025631875466124493389837158737421629853116592459423067913e-18	4.80923203200753413681966218168680084902273970651059215799197783003391184124556194097168204387163671e-19	1.6315744005045839275594188775264088193260883180867280460692757701205761661571986015154807154558087e-20	-7.49783048513170420863523035398404891917656136500124685392475702430532546867898938133998782251112434e-20	-4.71801409532480467620091470079236403600561794070387797491229854770883081327315920057685880049568139e-20	-1.60206626330076133847729104500122860651050190958426825208224329231094081942258740157665146140886039e-20	-2.9745666553474860626869274987002810693316613105497340600166522215509569901544991200326281350330296e-21

==> anc/L1S2data/c_ai_h=3.00.dat <==
8.6723074091636808214349130043303089990009209689046891320799377581219688179163773120011071851114566
46.664662817648578266454420318395611042126857028241966188918585798657719219273381859406411184713596	22.286393933580802533423328726346762532922885656643582940912032166651641665976848682199042999172607	4.81719826590734912206558482481047326213414058602602283149754011638968481735529764427232155002326971	-1.61949303338776915842736784776157034448333694868130317230177021712900237641273038310693137342949472	-3.72021640687163487810570379199649109985830386628897465957912056880968033251462944540424677063546408	-3.54341610086257252442207958732514954666878672751647685521931165703827863743988956868351505313076882	-2.49740904179269214563434714214192172775556205233834910944445603112384978390507709818090702370035952	-1.43111751954152962488401295852841994947185203658600657857402211865708102980834013027474682812135373	-0.682766765066666926185789437840829308912388298673381774016672576503337056246485611104395242903203813	-0.268881387396543515228306076168530195909219645762989810500813094833471161264507457157972944120380033	-0.0829876779010750502786643120933145320977411434986206629109724366337458073374028766960425901359445886	-0.0164045528833111829431309652884742044957719153654718497754622599647998596890719542030482798546254656	0.000781120097663019475042162584098158528241305654329466249343528020254181302663104213267017466806492963	0.00245591933503594342040991372205115217173107382422991142783333056917970885861633120855619558284380562	0.00121791887125580644843464547374566587547890141895781382672590241418412480998395304840186434592484241	0.000316577016475178992665983401356841613717066988762847699836531347189184082407390341616798383499275972	-5.80300621949445995834971218842933165604342599496767294407636748962776538711669704708281995850447541e-6	-0.0000520435782282280599270956854109998824573833457402438806873314199061491141552691718801310839751966372	-0.0000285326332222503959054174084324376738707698605220927469961735962691861260846008975409521170873161435	-7.86060187567981764202092493540214411749259077410943838531119654584646341136179154288116433639702615e-6	1.67770298907396114246067766045667690260848074470299102258253592748238946239369823943155899323045061e-7	1.39353812481715525398182574819255508967816790825519298108750612699299019236877113035155977895497832e-6	7.71281710594356886347496177796059451328852919939827179447039769479162002380024938439787775481546778e-7	2.09009297722493529619773763088248041020524522372204886292641942184127323574632868898361688862436471e-7	-1.01788386930910380012591291087968376755288489580520440301259803363501361936019942242094357111567215e-8	-4.14090467845456006947476476873109757280371371660168193525214160754375244740436849021100668466934133e-8	-2.21433619127619576398672569596178102907395424602985483759067445683649027755304440638708062517918235e-8	-5.6781934043091818151643101243004144745327509212078343018905019811134237549378969640339079945782392e-9	5.3338952486453601078182770545450542421107137011052027915421177150310580774101190107628351525173469e-10	1.29064674542651456648922841294702047785268460592688550157922808029097304886500445384658476234006202e-9	6.55186516390096849631743319759370229376176830478561516444165290269576943965816983743451501593534208e-10	1.5537509224938545719691977054376083563767999179244291675438805650147746193793036154577887518325832e-10	-2.41391467422167122680185360088594966401256216784238725975470235067187565868261873654765827780732578e-11	-4.1218349934484611985963382408531070036399208973337969051119508759337534989962126307370909465169146e-11	-1.97444107172082419443303390557570475718590298760149812686547215658609660717504519061151878502283837e-11	-4.24956143234770510526073514713323908393707414017819870059222709850535022785605919945078687179374769e-12	1.00280656473874644314242611542166727197283112006944580321312684067913576547715620942811196135638969e-12	1.33556184228838964075884523150536743943042188326149240211085269134522059768913351190453692999165386e-12	6.02373536896790017482802191921023082436084966143515002886491756718638755445065163245207024230564674e-13	1.1521780533430552673846995227144008502882513062349912987276715775190826403065219235034721570742224e-13	-3.96129115297751201526065757555867250537461925233249657246037245223083294490161048679463444327676231e-14	-4.36878529569685192882330319651306719160914702540228512518319173649106448633763796062347549168877117e-14	-1.85301627367882610554989314715780744309729081248621947828865122540518129194956757221677469381482917e-14	-3.06310667521657154584805753640450868649968214466631619069440558935969697674203399742740434125244976e-15	1.51610393206880139169551611197856996649273598732370684043418359123369338817976793532244399866563875e-15	1.43833789452328425761198113389716478346575326837067552052095119424583140758575816944770618480279466e-15	5.72993075997935737906634328857587475347146290044211465504653422368439179725695241832290823102979027e-16	7.8539374395130610271951515628810697062754274845359440946093894601242936870854586015711351856562007e-17	-5.68112322644616625926517451822530341985036210091221033663908989132848795806724597345860722114865601e-17	-4.7563007012730301212205777855045039469988788514895151764158735092598717240669094586178965101033981e-17	-1.77654460445379089300036861192906071025824761187771615883264967336273857402450188197018254015156914e-17	-1.88472914212877055632426515836837095852950621396632005594489325053617836681243726856693676842527005e-18	2.0973993592788030270398273084354599297782863006352287065237769308163730160942502737155064071438717e-18	1.57761319469427287923582832449245646898025041728462538443279557341832258783196161392175573531680727e-18	5.50846982425979967108839397220915205954801405398398228910767415164136874546833606406377437626241808e-19	3.90172064104769729999400707556628412409510476291650412650346392380401730093175103699990484985343801e-20	-7.79980636171755866689606609549205658194732994594089214788310701364213428674470897398324333657315571e-20	-5.43709949120717580684951988365210877323758525615709860498293703192761646468942239598029654734893218e-20	-1.9882948608893966348425734396309553618066328761100208980193917289391582220275920415205486182659163e-20	-3.5786751254077580507229788697071673881199783923684883062434643274421885429470166172123256762479265e-21	-6.05328717345148414957876873382388377126743777623387509929145736039491793904083674062655752298381653e-22
224.155543622527649383745402145026394271058254569989101755682529207647949955319090137212076247392104	61.0636808859020710551794675566159227002710163952240834846621718019807868233296697676101252971386798	12.7920753308547474604630922065194906845193849868226727907112237010978925191314988392910877967043443	-7.20325944242933851966711976094301196453471532683069773484176599144097837339554666891692424203135885	-12.4256924430508068944017094358391155277201134309856422874563629283157852178081104757500115022741792	-10.5740547208393126583825143818733404742203897859695085598397242818585884928333642584889088490081939	-6.73042732966258103403414706734036055099400177837895844992245497435545302079010024163059193474418299	-3.45726259117569270565260380569567314152531644480239737240991339198010773524261063777576491563781712	-1.4483758385480288055498622481013759383555799235625254165431007283471067306601202968324069097876936	-0.477495913059908433059213601687288583229527669964215491123197268641892561022645108030997413753025729	-0.106430386748433397308799316030114843621129561008001194759972719583439037705402009378371843821486136	-0.0021937613748714440332546622124561168992309979900903373062490592643084988846032777276173199908906272	0.0120071073922008942784058590808306644800801428653673796843356269924730609296340699131664097179927125	0.0067547896667515324535924469977527391841477559370404509838476699981713543352740727841087260639375269	0.00199440744976950545387582247633549161484574338064319213415605251416381385702749292407140916689729072	0.000106856022288889942390385659333607317920545320206715193124292811076598900253635428650567357485056503	-0.000245112133913638151818016597546556315077391462530890789597299166605820764494622911005567778205837062	-0.000155368314861678260394860962705324629286787941218238385641200651622195959027348792864013156343141266	-0.000049158939417670305374192309541984292687973963726589910710032479783315569055833720786552050279407754	-2.8310457649627293629224974679514417409730654688056594107900588683491768811839618776463821836595725e-6	6.46714694434875625322926299567952256706438881334781397432543560350549782566287054141623296973290679e-6	4.18370371404512736434790711834181765074051173302280544969919915131423086831626845101448681022115682e-6	1.32193821603735717405003888397054506070292559010283308014537022026404221220812157078275856777826874e-6	5.49423854174096031013344865031978920547106110044446191492870857848205322601479139864647276655963721e-8	-1.9289933545579700678172434938386661878609629295537219648973893337726141879934663079441326802500393e-7	-1.20766827811460775877252520723316165089899413729215476715191074117799186886414581437525067655300511e-7	-3.6717173409471637544830863945300301584548684653284673477887744056021484129876550063449195845234769e-8	-4.45063533160325597687377451203321912732741103385761893456486172927753276200266744921265083636149244e-10	6.08984854002038429119679132488604906945225616664748798215839862382377226165155620412465051931968052e-9	3.60847599173950608739163909524426398909856795887011626984907110533974635843586141707393180192530188e-9	1.03492332289576842233032243852107530635393912818284850197465258404803507452917647481760224639606025e-9	-2.83558253206114936464322704225269659406863133422435729000465839600910908630932739908124329638834787e-11	-1.97572514609287461905997853219938730755358090779332291925165059325704896257960801298417710349913181e-10	-1.10043145194262938935850153368370610532832884743720990780470532329714575572256910628894710217539618e-10	-2.93813509026698339398557851256527377483462465823710761088497800501374544431471099612837609799499045e-11	2.25730159223471967215937518424338133856688536296679556879594709584236291351438260195712970588921664e-12	6.50659085590744546626654358356640015218922629903577641639785163522293383836805873315360736228339705e-12	3.40176562445076077774474978415648684112810591034226717689560935473850878023172180559303904301105144e-12	8.3530833097523592547434636016024770048528867767727210276167401248252062666548184946899249906710079e-13	-1.15480737099856803096115640685308612327679796656502026192418775593709329819121187174816447716388688e-13	-2.16257158552318313951460985417921998295804510959478544361107151029854676954862506398501041723156547e-13	-1.06145367242479319026569474134708321211532728617953492374881300815009802914883928599399157804801056e-13	-2.36398382804350389854312779936308513488437620521375174088856448962538203624905753263770779634368556e-14	5.1052386292415390236523229540748078949580840526551230131833486691303748161971095425440539977026209e-15	7.23033836056724060353020717518843241904468321950273896505751214736739047564826187779837006187340706e-15	3.33291214719965727770027882707399208247146584105692274423594499267693614550876160711239539169957433e-15	6.61393998652162629215294541248582808900156055272700181228593177761913945266233180830629841922943567e-16	-2.10052119670120362034381644945896959670077080204930753826576317617860256257718123568173947351455562e-16	-2.42670876158966026555390495149145068390839906476497789769701575680153355486647158034976530768603129e-16	-1.0505927752241710624021070031455936394598684020513793567746130875487741590535741243278615272363752e-16	-1.81260587049311603973366592905763613914219411294930931244196922019572193560809498560587454805058634e-17	8.28964566509378543917939319173944252092770953309594846936846154174514662435979658758626700018847368e-18	8.16625527145727557600435966835966068397877813002225442449510268479442319903713068248638504574865967e-18	3.32158720105644175738542913176847193876826711725003787094463992805854683476553151364418995586455876e-18	4.8084876750354950340061852932031965785415445130753459868352139866859850698308057688447702699427553e-19	-3.16780621204712514679405559810045431111014746498417757212694485677263285012119859297957848879054602e-19	-2.77793351350936410148956411978577899127729816007450264242416585709822098966234568157092589816035864e-19	-1.084196962960269249650547785583386616566331354561951111864665185450487753772032334623422399405737e-19	-1.88699304592514446639288961923142595061772322570316424604049328455850627238386289708873029377480718e-20	-1.5680503639027922058573977910658595414234721064786996952430704897858741039506346176817593368872672e-21	-2.54090243111281766941852444301234676196022199556669571109556283475679197348829774329099390575715892e-21
-2.241555436225276493837454021450263942710582545699891017556825292076479499553190901372120762473921	4.61421184656951345722135685458900573108891001854882856656738601643367396260937256279843733586963905	2.40570640715806401914892827141908316873183902449068389194536634144340193128197411014407454504235226	1.1074111887708248619072077770742324988364197640755489523995279065914216313618411158035259393555959	0.472978111043139448813142192075702557686640631116512277085565780216644698452488303908350386955588935	0.173921824993051429234331892907043435725800847803939893922919646565558217401173329598005670753393095	0.0569875028693429185891825825466019704548145232138470641242059140529042336665355208524215329533759215	0.022699391225972577368986890523933669644950436479888791249556100333559960512108427577605732810296668	0.0152884603901843184309704231059783109807539034240439285853019436334960052917747924230932200212576201	0.0121062004622911861395749054816354085086576863217030159378595496282969545650194645467253057314317389	0.00822898049117963712554264299652531734067979334596392802372175959963725521788231937412771252632153092	0.004495654327408092140711830887522442568200242991998624230747776002894934625765010242165346912097663	0.00193504578209938092677950671057878142228403075834780331364625260230600905151226485691783010347905919	0.000616246949369321044573366838036263238323115971889027880179351137902589613853150186624952463102259791	0.000107259542232624539282824444441689915748253957884833512920092705318915318506705655591062706662282054	-0.00002288304730391222496566320373233825218320469442260589871669338161055790496715690761564755441698491	-0.0000281068140935762101749209455356454583553723811815711392688634402424418160813151242956156427985718679	-0.00001238033022729550129370763532252725955064379546477859395480169418997585463746742833483315373941042	-2.66918823289237459619918564191575335742398132056708183657731564191538372900059342062737041177200319e-6	4.3168586502932477736116107240555715730197292463909843956735522940440068822939536789660126231610383e-7	6.70736448697783926483657800503958925941230951454784024096749663215634225447068750141920630598715552e-7	3.11605916153487757656261562929294024239333975357219123264845657775148029307158885159469804445764819e-7	6.7884913707087635270708856890189921755898982315147169281367161080104947225250579377360377933765895e-8	-1.2672570555893140882463123949306954130103459611100911777798767436265323075133217793586441825343464e-8	-1.85404532205661506084750828941235527111489456503344980651024058478312124664942517229243389092719143e-8	-8.49882550788970364944982417368090900815944476968021958535991344921540510190792881070530492714601532e-9	-1.75269319987737231371489932184686801017504893828065701556694120685573349683893323339817893664676718e-9	4.32292781393218918763944142022665664367169834038809240022370050295023345653739818340573085403574683e-10	5.47062360591551231204589765875201309292860638640092770889608774770616942114445344099741246215836275e-10	2.41400566933686122712038487343273243835713289684012525620634988990252565070653228185301038751086545e-10	4.5441730429511357477309602092137309579577822127845608246558106281788716633450652633490572097870197e-11	-1.53185215806110572974906978257707218941647141024519186842627306062421446902483737203111063835412719e-11	-1.67193188314944743690711550696644810846598098554527042334036343758918568225432877634130244929081979e-11	-7.03158171745122489105725919765299455424597807178226981448379456444159810473790106189731105256428041e-12	-1.17134997353255795361816584377963202831957028921671038455932882801408133717361165764928317277504688e-12	5.46172671874883274773603494252209025210825544736588267490830683850963564591060737960175258965378912e-13	5.22471941558980234769359783869897317067890498198722661823835987182538468558264103350881261069657142e-13	2.08372545217887873431162126072154960209517991107822852853795421897379405400848284220938722109316302e-13	2.95878244058204616481750043346593104263869708852485788305218254633908210218041965905344492219999783e-14	-1.94510002927073836046273164593949609814048913452854144132776529645014154255666490084933837881223728e-14	-1.65801821484770583718685174065401261797639945892354041406268425676726366640430148429084370227248476e-14	-6.24777982401113064170689692725513183023240401989826610777305408447473891372371342010317238591467353e-15	-7.15160266101989454450922492807559307626898508032869685657004286675957680424705923736439700155556691e-16	6.90901189077219966908638781485907882419376431803838001097643772121311872667010697724415288516614263e-16	5.31961647956481493769650176655620832208369425639202332632668506762726118467442548155687591799468129e-16	1.88744569321911940532391329511922164810691645984511872884275329644489200789495002710141647133952066e-16	1.57847023853556627811593573209201668672291596877976203487775166046658763074160233085212833861670472e-17	-2.4472407869539370758391410921008267409929561372045254209874883931847206968027435349150498493011434e-17	-1.72023782692902746007723805380004626360636286385583314648250616126471968210026244046269563125309095e-17	-5.72504059547688448872794986658904933383856819578999326254403576029954726185628752895281806539162863e-18	-2.79427548592662108811794787948690210039431053152758046419357159155281692552942648215877663446899453e-19	8.6464266855734815561864508756139211111110251067798534831181262516265802837484789547978539936564498e-19	5.59544803002272307301410247362767545020540361387890697202164085324015061040541116469144226653590962e-19	1.74033274346977458533695515989017442467499792567481233141902527479636531008341525177217971490490655e-19	1.81559232040057343597110870542614563048477680708358251571677360121927543049205947006884537737853309e-21	-3.01559906593176868572077435625166922869926724721022749528289896218582678573344352461579941685109775e-20	-1.79279887060684778771116643607531747517596648860803273161889378522782750466187970002520671468557516e-20	-4.9316981194528487618689522072126965659908994221351455875181982854267184265954619201215181334618667e-21	4.8039398829142834434395457508303548535711574489023732621336226639441358009386231294447240576403408e-22	1.19039174888734834697556812633731368880844705278346235384404305646210342435397297916247727906223352e-21	5.2218166668770855836666125562110964845663258229532743106019423912833131362360658459091373799413922e-22
-46.664662817648578266454420318395611042126857028241966188918585798657719219273381859406411184713596	-43.83075706320949261927423853918872587519534194267221262465878528687480168128411700697004950569048	7.70820996675932954665994956712686848671614428010213384194216407704503159441386832496668556563694	10.56055622828509708497103100970752630521135575229732839769293221931039303622782703889063825297462	11.01747455164473867976684857893821286441598212712786771211850023447316086819109229214360478613765	9.56524102924321272380895169706529585497110036013559253221092080378340032897082955144998438183069	7.1461279934170005911746836543558353987441595188354458695188543266159099341502631522728446525786	4.662855503248220911588567775353236713305603223679614465070247684506769417035446839924172717696296	2.671642553861454126823631603811732053493957918601258508339999703661748205233039953176680712930138	1.341375956704658614178341559415992834655113221328772722613788404686113032557849543547109785491075	0.58344260165419835023369747481705581219648518727059993327919242609066749257729449909526537995429	0.2136102915959731631538306858011274483347513518736843775575053247234406621022701343443285987398517	0.061105453730887916317389979929715963142416593032572876037408207369695207006685614445378864249074	0.01025719951932908010301131591772086678588845272619031847814561960646828537037245370704328527075991	-0.001623256237262336399425240516702157907365951334593506805369955459896861834505245224172485561110858	-0.002168390007737029861494330557341131875363898952619600586871862127570560477090976887676786446355726	-0.000952678824227164047194650355195837495500831709553367241613284181604733773684816143794432216350145	-0.0002090619058071718921668649733864270324694211980699884639640726734079047946921136000048338657184598	0.0000279112074280192242579914769077321045576096543467059140681471462691801416359967432517916641705834	0.00004832858482047189156544112547318489860731378940442333052064853833154963260176886143369493174789218	0.00002288262587946497665653228573676136788872668270553741416762493835316928959174922218737202790809878	5.164491285692225738772846731017010089407742869434640260275345681653168520097930355032243348634864e-6	-8.11951149732300313653768265282459908599412696760471730072624705201067480141944564787030222334997e-7	-1.318694858171752444622292349792938983464963690780285640566517235949099181675837564467392444054157e-6	-6.18193779597546785056153720643337863427011396652822015725272725651597364204773314458767846000004e-7	-1.321760125189660068030887577513245563305427628935079603317112505006494742082792932489320199847482e-7	2.879461981328222077268168485415328542692324197321203060699564476287650981903679264074049062161893e-8	3.901309869401273407042689180417219253658131175044954060963027066921142625102957566676952901469799e-8	1.751483258598099648591292703935707739037517027335413944293659744324460154204791809957514667316414e-8	3.392774467820406801467154287205115301100078753826058910991284466183484889220846059338124917818147e-9	-1.059730194738209445681269095865281529095821719447794695276615100247348423799369273421566003359063e-9	-1.198053816516459102441953333105204371592288800348855017419046984011546735725036866880321272146042e-9	-5.088438096002243173309988357038654794392542887869036429375674434237395429525038627862914849437626e-10	-8.6197038247079750488601082784155065110227396579847971073344420615606439706950632203351158391618e-11	3.877654986533101764125982214430898959476540947988137181280891169796166867727911269875642984250355e-11	3.756598004186913611627865276630208221914170333462294499445255028436872277116382763397906407358782e-11	1.5021574638408129459125343093997207333402115943216975601493770940266944597135074252224501660525e-11	2.133803298759475936775008191877399913357869937197906482202239556253519862185321045637508764490208e-12	-1.403212798705857943675779564746448754418443091017596093891333007170843654510859734045929580891289e-12	-1.194054223697025528757619929572097854078567886753363276507819928170967111652291839451342173107921e-12	-4.481922560023286307496029331403623982519847322112687833181617430057138209407724211222155748214218e-13	-5.005475320560114913032239956035089755070945354573116418671159489486239460441337914108497583946918e-14	5.031007306085059588872543426714737368742796835361665182239605274739555386079704966761334959068777e-14	3.831572014395222830733631382331175148705072185469880083083777859656948884097769847787273844484667e-14	1.346026878361730977501623508984323459147515262370656919974047458480199241798948049695274907576744e-14	1.04732420366264357302683179435204850519013308265770526024191728732154629892262605053216015829742e-15	-1.791075114485393908719780435226321258525490344657679992727116333270233870172323951368554902753859e-15	-1.237791022191256764733727956992167980426681512515206252278198505162684734797557034568714429835441e-15	-4.05498238632723353839922265274121072946703156906755227936460788610550374266852667953438629507241e-16	-1.604858243899680104648535974493913075160734472930043677760325167854075492528575445565712226403457e-17	6.34169886861997281122737482452057599749601053340295573036738474662647288076217225192570638025895e-17	4.017529251365844430553320834276055735179119387275731266571211140388669054071881103741135697161814e-17	1.221652379740814999402222141457210307203340711369898463748376802646571918465978465485914121904132e-17	-5.079976475165105154257583347984729911643666797868107724462323941357443089710177295382220034542948e-20	-2.233266598447725738924025673998043272246604769175201923690189789206440391041910183019334585317673e-18	-1.304484714319563018482045407233114861887823194046699148328649087739986946449930303719945731124211e-18	-3.618397877247173606086746533724410387483749915497350660836442188239120432664671512603532125886131e-19	2.701542124330980274260035125620229841011938618286841303726828105265267115269891929067950761135134e-20	8.64050056270258529292093875164171697066101706405011527751704779310809616874796130233256298282886e-20	5.077383303540974524516220859785531516298115863808714546516365480442798052447746261399066064003234e-20	1.701508276204087385822236143085176657706845090162052325008464531681647492965830668580610752050575e-20
40.9406116040994774516720542665421462530024571937159053520233032217330303090557197517934277859867995	36.008950725931774570120359591426123272551355211707688572753722214044313020439038223591349427195486	6.72808608600147943498681656318442019086699827695975904295193703838625652476709893056764962747153714	-2.15443284819308650431245361512628388729197009638029636768126668618082036935182886427564677969114175	-5.36507883258164186788135076342247573078812806447785440712152694319112825385666461856660091757879109	-5.4767781717091023958284768983175659056293788432933573688635914237622246000257364964356551163641126	-4.16893989861366657214391596972307539713668973555879270784954672062256221630180101605795196208599366	-2.60597776787974698200091482403381051214680928923120267061891057028177603718819769844553357166780686	-1.37616338301836170973263669153402081281018219278785918903410167549126019666631686727877731761890285	-0.615467112195045254680535654396684745549213531956702454356905713860053056600028789466434825307753133	-0.228277996316481302084236016063772408552829548287099250262225061023576017711639723905813967782285144	-0.0654927667514526282150080755421418050545524008288220682831201377808387910439357775434392113115587072	-0.010929067279224861380379141021340007427357021106000081866396115687770904215946407669675483786855208	0.00176002451307953549360643282441459284031601670510414528591469704588184921089548141854514510667135867	0.00230880322708592029693909231865500134573612095991071036970417058631492564704758381904423457509591211	0.00100631119439761561788275835026567292615340479281244264804745102342084123849613993802562481149943711	0.000219166852256692361299190873886081169821594439252524613876586913580010891806357725014719474004020222	-0.0000295885457283121865347875149995089662395806254061197662225128061083681949283848716436265687215027244	-0.0000506768047737558594004286184305289379712730348362596187403678523916976551179491499164957928572611336	-0.0000239847598359578096160886094348620957971702013594715437605143952085009359466776949553365899366547776	-5.44958571189889320110621965123362070675514622916787198036347328296331796799308824075557266117898611e-6	8.19331300851961172815748794298437707170602793947822146017579667531884860805893612609146934226778303e-7	1.37071634239058110828454358357098404116806022214395748629586415356625331797783479302714103571166746e-6	6.48450526565125958919763087704560756777641468795623990647189026384043835420818393529257830403318608e-7	1.41460465513171427374244413017296852286954754675591758905317986186355260379942075595666700320392547e-7	-2.8503927994246756386750333208186326182622293701189308520811500569261821213597688893641454347095316e-8	-4.04832552995309634788316550413369426278731129709517439998963122588780684955608604073274908340014128e-8	-1.84496188727402921655875729595820453276665064774554007102978405085556962771347080865111252449006757e-8	-3.6898717129130273453096427048767444287398331952779877639047128816054829425006852446308521556972267e-9	1.04964008959452592285037086213084094145024867517721449910396378270816241668742669851702283188192411e-9	1.24527964406533169720594199020265299398470027564376054316832217308071760648052808713825495459903619e-9	5.38722387362436389038276301433680417662173443814915116284865810821526522141823549111243707602343438e-10	9.54495158537516777544365428871700051189692975273932952819413512583847605712315835268501875799285769e-11	-3.8660494607554302265942231347793993557027053689122473595019873100258358143194696044361389739569835e-11	-3.91605647349801038568046406947898106473156974362653601941006583228688621424549541525127241338312286e-11	-1.59858491836307924342042887373739467471968456811662516598178654263354794496246376201437370240974642e-11	-2.41691375825636969682864825469497492056672477888210154722539941090231117576290344394734005920742552e-12	1.40959589537408835892416276833234497000182807531435997347501855190487064965128146276742315259920195e-12	1.24886786918142254280524238113643096912036339851359274459301898012833514497498001510552092385979001e-12	4.79424809966245213716091148242415020450723110976566934567227501755153023450778687277763871629276652e-13	5.86083527102600321483570389467827288690872686689717062219739228934565363744597723171206307766175779e-14	-5.0900728646678449955742359925254349316057560887432041984136657212235252014554543823739328394047936e-14	-4.02114513777243106426604191864392755577619136414002286664807985685620736847615890977734819224496362e-14	-1.44734132351259382451565107447393846236138498401986614212912071491697651359429958621385622163537471e-14	-1.30265403873226447292187424508026654543941102301231881979901200351934080025983692116922231402565115e-15	1.82380285911679200627189537760179326981660194955858632467628431590813889316838008417943800686657056e-15	1.30344626662199891716391347311647272654108378749235425262080821405093345125681731291361503674599704e-15	4.38373868971876592465216046531138483312954511743057203378677158081088643213363256338312943269519101e-16	2.35639573984502221439342132090545820898071469793695602463993639824553658061361425815719409702035201e-17	-6.49471345388764982272991612296136375796565751770715603750400707784667463391920263794836445840749645e-17	-4.2447021228200506856424893256492166764518808832808131442263068559941914454009120744309087886132381e-17	-1.3281653045590059875330136758436470782515961908601670496611243033756668274057344575618060752474431e-17	-1.64915978536151478592819314901298089260672000135928319363195139471813854998935623667871940860335428e-19	2.30102725820636489179857308415818625414695816683221885519019890806202358450686602250538955546222395e-18	1.38578618683265566941814926622974261415307329515792157764021447513831535880199558887857736322613899e-18	3.99943141478016441437296125704973712453714263031793697965060248717523633731840438366698219660666734e-19	-1.66837014525629406454899547631147431739145012201680451141732405349518145692545501831142052381558306e-20	-8.46361105070175812998917911199797601651117849867626824093179404766976599043216222041670834530106748e-20	-4.97309086945897911159396586910628410537765882843720810484963597252987880827621807834094956458352709e-20	-1.6547157720914246936079046072733463165182736318225017457275134832959600820242103109827422622194821e-20	-3.01968815718996020017652387844753199324955703505844932545095894080294000879736419394380592602499228e-21

==> anc/L2S1data/c_ai_h=0.100.dat <==
3.0583138425223536525520523617144062105941288196760444006183848117982901817743714378389676985956352
1.	0.0296460710731451484211688374931425472966379424083485070809983778286762541008700031556440662589744	0.0000271747109810420788474899614501168802801133546595240901946883848597599060524247816625587987428733164	-1.84241563169289098460434312133301257838642803224011825287440070450084704450217431866313395324498969e-7	1.44209384267888757525133423489829521681363331377084314585107564732247838582505458954455877776820458e-9	-1.11106916307573918267161452508949798333287507655837485337351755562676591740875658631389563370927819e-11	8.09145214044134181243207737752607781336772574469030801966483185994325071474533538303432205264691681e-14	-5.3985649597729194385203001072837313901299606307481172521489574445398426077609545147046615882981169e-16	3.11504619577213982670999958610420894772310318636787341069221347371028217538694689757898654146252343e-18	-1.29760231302394367878123681631793885334225252134238133274608206741808415425513032273841246382738629e-20	-3.71319473928710428324134754488280022963844300932450416279830132779686634985220789085606181361327833e-24	9.10805026520733537593950603237038017976629192592053866677494700033089086300014131447455496949121502e-25	-1.37611544672187567302314300348635624745203133032356148202176840554944759078280631199297760611920869e-26	1.50730497996937629598972835015928223652540232053649018007289168522391980182392506760675922460572919e-28	-1.39000738104522691119733499542628868914309400613936796477643767508184367466330401907860052197366671e-30	1.11162109008687203931343847706863455974869158562983833474953774919147806563220548851607996622167739e-32	-7.5265560614441620035145038263960696371878840751772752870886472247995262790578085925943279937119707e-35	4.09223469035705919929664240321019119343039588425792007401748210755102497849273058668922997733829868e-37	1.29630223862947751192880577527718826178553208770557753475374951589733676811973426940043493698907837e-39	-7.12074983064761809690461974837671560767180027113632344184081326934782088565910144445053423110280157e-39	-4.04105978818587611248749538712776766593375379487513744774303195994375094457159001782185366540081162e-39	-2.23743605033420233645816188853049077547241908460098043575457366413293966757691742439627797146009991e-40	1.11511383653285709138763724321254055829943228321676194531102565907295744632832741958304609378991469e-39	6.04070533537271339065713734877408070173378370190582432403622170373693319361733311883766919633984558e-40	2.49379300450200674287829045019352128990284207738218991983087760140447895598686212557370501156137688e-41	-1.67052168236329869459293059152432134890027276675146419154889441963238633267034240799896103789391339e-40	-6.14780347290033406745372833991544211760371269622825504348304586856493871166753221343434612372076776e-42	2.61961199957525011597280042741274922586102571000190435337661053846033487053682190793882846180160854e-42	2.262330139191827208458144795343861185771624995671752970544373841660878538678366366744708589278153e-44
0.01	0.0000129263272635957700008137445175544441444016865964381206489645478853904988271853969552709338178934096	-9.1416167323147831305198581594418920132051285281907215065884086391086952965270803715172058650411479e-8	7.12380021114370755884603531631416199460034766565827592775995316749591439598779145356014418260727891e-10	-5.39776578244367369177811106083451872674519339195254452943180946145218613952366304912706406220959705e-12	3.8341129194556341072573986688191703397417402953663141397029852785272327506991915953776633088798245e-14	-2.46193690705186790110406135503358025657720673980481242370343748690686943903488745852783407486318288e-16	1.32122059100807817800094956951052465118338967695573413912096412968683570568364913434509702542673351e-18	-4.34961318053931971385465993999430025983804829558144068085254661708587390166647501609500386111294021e-21	-1.95161849081043802272104511543229466093754347893521916450022977073020831037134919755680147881511433e-23	5.86756772948753378667244689329701404561321246210915442871641208153319422948142761007458140431709639e-25	-7.72375575541686589879011873926782246517214574936861968519064732337637212733066730779984791455130662e-27	7.94259767034736551545702197616252872396477199588870562842645121267129940968837060742970469771708254e-29	-6.989610984905581381587948336044630316868440827354179770380096246111062456738023751694571621661771e-31	5.32415471678810667781210656334002799534067452253686280467634136300216945100618568721346957762060084e-33	-3.35894829991356353449063566877146628813439482270352603878926801976701904581506842799997044771427698e-35	1.43100972056693916935102536684058398626757322748264384162168785957254155745132044437132484050873719e-37	2.21926815406230581247500207265300668579695372644317208679411925721231167061910601575811531897066177e-40	-9.46801695582283881227112381342288272291690728866201516612255395494184347069443393652702410053090213e-42	4.24888712554987684216088905305480418770908341737949981677256028982350780179248416884558707266893833e-43	-1.14092848217552509364662814121292095657359263927187870669655386891437503102369134581142962259987435e-42	-7.40455851530184293212282148073401384891992913641258400513174998702019177764913086453000250355530201e-43	-2.71611077089904516271411364653946056090571073769041974734261500200804596360612666965644038452363883e-44	1.88119933295743704846603441137402647937662204856166855934080253943427237914101958904992758832716421e-43	1.17928167958815421229665890277839132676079419025334890232249099410656466557537310620228339228970508e-43	3.52156471714727173953948183930415611859127500176236859902943101482350112992653529011012865582636704e-44	-6.96550128668848062965970601124227479561093092388974531492548843588526582490084371062009772390417295e-44	3.23200712313237896102098552758098591678936822548002062622933106933796782579569338364250600690488647e-44	-3.36888863022430408405991269645682675419492957234370972013983237063213284897277695220396933682948813e-46
-5.8644374056814499821138290273623204038998447236995339187350317332985839586844078895123732581383	443.965107020375158805395856434771107252419118869957566155966301754830420623670680049649784030786128	47513.9982105074915321547745180998669077308550841165947284433998453666218547849885762675952716169057	9693.83328285021595437324142544447436519777268469435042052830998165616071290584506879270663551543656	390.443502482007937241616104487572816519315060196937466367845897947179908142072447155377851322976215	-1.26258090644565085725981455817607541212407822164452124724396025131206224272712016804910634382311531	-0.0134152120714175436033502231079163076012565941518084745859310672879559195063725979520374249263468726	0.0000262003506978131184579074365352553445712288944742518850995330040278974878494410363288845131787557358	-2.09432490429720155245969037882759945243181840357742923604598969066305469676112649326235417880824029e-7	1.51242490333478877781547840724917975308723341223826432007230244217380164385532871273795555715052684e-9	-9.84721548390320773911456508126507040156024909334929169271572355308238603252886746685071384144036685e-12	5.39820213928213978040702726643242346038285240234698359864489541863400045886289804688809518042875092e-14	-1.90250774600549376523455545819579656360039469885566198898750511930739595679867105427168757237080617e-16	-6.149230601332945211322115494493227180641047535151714017002165691220522870032312011737834085953681e-19	2.20923698274798838437834480130030382500726349206917604810501341835790911927397593562344062787481602e-20	-2.99687894475391662905463771704936104132044273969391088775928308926910331624052708054352901788239203e-22	3.1350643025527189032825796893188668541351961126251568442317937549872941965533512835055917726537373e-24	-2.80086622843495230363193047435751474188479858394741098153741037919955640165754098964872675658097409e-26	2.1718412086412007968804109853229156023000890776410522207244023997885260830173013578904297932398855e-28	-1.40619242774044726823496128345492500365258132918334475280371629409128496797555063719800301306919672e-30	7.88322866210589265552052846652541686440681637366351350873280035549803933151721955526788242040629849e-33	-2.67462248140234699329664756248346730249346215876541372380503153828352341735714119821262184346291197e-34	-5.53338759238186890344230984567239489773573074250989949878299668755389162652075931558606417050165388e-34	-2.1053072110582529732699658350861510601459817125103411357063350168774948521502462427471345651864225e-34	4.5250821083034225946330994160872083721107687400894261470951600606202733950340363420808517062896152e-35	8.53095339372389686308571572358142686879182965018190491650003473502694835285618354320041367329931627e-35	3.10037425736226776107515332885561909329653978734734418329614740217767725325329977423973177969642965e-35	-7.18458495941780988589075060294766579924394544699534792579141461098116838964520246504183047103607199e-36	-8.73073334540893116726525245937928209576798045229445797904135105520431758558137457937292242382080293e-36
-3.3377485425709313390292143664800497984447280994201813344415016435888383045902507800135700301610427	374.3958435594184458920041244687566781222701652729981935118811000000000000000000020946077052818800963	459.8048138637492297928822116320106653285730290490425622411793999999999999999999990187020298928499811	91.10812852556227805129058610325051287376969371147408631786071999999999999999999824707668317914518874	0.2702540084670244226694642213631370309071876525342686149433350000000000000000010759422534393521170832	-0.007314059119796624806044775082657172620011266163815978424214399999999999999998776176997665914852952808	-3.903243397950334799121379098191731727594298504116400556429999999999999999748679177705444460555522643e-6	2.525407213574233831945467310113554799533712672674082464950000000000000312386714312130328118345618932e-8	-2.24759233270229926076173941142570579600816328531624176480000000000001301081811654090026780017603971e-10	2.031612242535456957013978023194319159053171016558919024300000000002613823665781184701793423220707883e-12	-1.758964706736238098649916529536963888406703557714216108000000000000000000000000000019701539172557878e-14	1.434144037848786509561400496694382448147229641043886716000000000000000000000000001716128156539760683e-16	-1.084819463720619050425432504506615812367962027470933869999999999999999999999999789588161799931044226e-18	7.407144789118682730046076302441346895648522300940250399999999999999999999999809193002412363671941016e-21	-4.2732423329154443764186290068324996472522431648873679999999999999999999999915976771173788830018809e-23	1.634700313721314899550346409189217566497934548508192000000000000000000001324865671126671245734290074e-25	3.958409419246139965990113755990119703642357398284399999999999999999998400003049542203838446499947362e-28	-1.780202197991350617397125869839704684018687939886199999999999999999981792136458310405117512373701622e-29	2.546470413272369028625286715737627081124197614613799999999999999998336653921500594558834680330508059e-31	-2.734390650562517883551397694289434266700577548796999999999999999850080837170644588651241255399548292e-33	3.419584401165104800979428403009556808457369872731000000000000019337649547581574659321547601379585178e-35	-6.828573558659805904087611827419012892551487212552000000000000168579753395252422855630465213750286427e-36	-5.970463056915466702728847507069734042967761066282480000000000193143081146384225141774004413123622133e-36	-1.232927407925341176235140902831115189375999577134690000000000152321632584779033331402741696528176671e-36	1.050837443382545160404431091191209094268075874539536759999999999999999999999999997071698028736337286e-36	9.094662612362580015539682910937016681654031884354181889999999999999999999999999964376449318493985567e-37	1.761938481453751750499402557071465227426206523497526515200000000000000000000000003449628185576694928e-37	-1.290057590213436148880496060841300961378481023222156246000000000000000000000000067048808434041663889e-37	-6.818865568418607134746691583921648264756336577762126816700999999999999999999999338092467503581468913e-38
2.0685995669810329048105510711214658631189938643789806070899878098632067218399505341665138772843103	0	0	1.02524253560265086958176411382055805355668182394261162126461525677646784337907249985145114984227609	-0.188372884635002008672981650452900256783905506548615332161265242314318854651373625190440692160026869	0.0116543653769910310968944322259423634033298969771787970988532093432644015158715193011482941152412777	-0.00024482880192780904197626028548309943037336060120255146759141766098172727364905180509503574138118878	3.38225552759154479888248066879367025101460000298663215255870725565472081291592077744494783241936667e-6	1.73139351808138192384317010309633622717063640126763834430200742862149446299912162875512226405889928e-6	-1.50000045297044071421982989240879845309867386383094724289620665590823558940597472946135652044269224e-8	-1.34873184006792171850903381747291755366279012109736017341321444569258243761209270768948722629008965e-8	1.18719122673035619314804737239880030977500881710777079791196344984799797118220263482694292082920974e-10	1.02171343234222013059389198279130364815903956735022724599325187006374240991552688807982785513961297e-10	-1.05211535929120035707192863320167731772662852492690617586706249445944555104052236965310098321456544e-12	-7.25762363820567977929471860724962741344878814361358198516637166492839214303065553793994413904175333e-13	9.21538746095210264135078973219342606431660776259059134855971992294061029208850589307767192793382797e-15	4.66269837883027724997864283968893323677326820704711543150761964602767367100289956743532384062824622e-15	-7.72747069606359322597770471458143073023648507437911597739930305438494783930973682008290045087105005e-17	-2.50697555899843876849416064983403991528465129217368736600865563936079359909070816360625973397642202e-17	6.115857769323937069833400234192762780566075032218331343672250682843121205191649883821619232388556e-19	8.33072899309785183051979663152758685846863413515375847210604431496840696236551054703945131794077386e-20	-4.4931220250560966196147303444494146738357454236784266067107635277673477088808654869522646338488602e-21	3.56549124127245568419891169340685313255145721672467353451647839673099287736866705470393383577074447e-22	2.96889900100815375971702272256122712352176874927175182091299893566713065053023705361759887670267284e-23	-1.09570945288041110797417948026104557699695156056854685894836385307986500377846838443565085504540849e-23	-1.6316196489393814606751034545908886951159976046360055824084056089141380757882916958044472335386248e-25	1.44627667311198296516672668111534806573174822425203275635205500547326678512572129353293222906871944e-25	5.41527050423015160309835472649184487774024682378939687959741943774129205499461153902613240816649727e-28	-1.48823801721593048421943785268232675811532144116209668651182302774830615924247718393490021050972087e-27	2.711367395714112609097100889641059808841341890429857803195663908717941973277686349483004785521144e-30	1.3095550752556539264968857990809804556678240087898745883789214307439275110360818161425815224293534e-29	-8.04473844496782063780419831533614070315781840553223484340407071393574570630380034648586438843405717e-32	-9.96895945052013301103381623721735810701234865480053584043933954620842843228724061140114682203858877e-32	1.08081872735800979950199496264114475903198783040480413060319406386798427021268161923718810747758114e-33	6.26568606250085050026651768914523624435400347293897320817875695322073996246045282254639880291097899e-34	-1.11929928889105246094078167681478346508462758247250247455761201967293670120367877575051087739384445e-35	-3.21857413507122077876757406783205148161871319054911132077071833762467058897557130654051621198412801e-36	1.66093558803050757116640088678903778653837518458069645381147231307910625714662104516129231459715176e-37	1.08114181545245054906091288609036746227253586449911116834227261887619222233747825709933324779511621e-37	-2.50122584034883746015333363594610533893447732718308910948217919321359552107530063905340606632799003e-38	2.23175517698437283400745907538484082394558005827381427245287574235395970534127942338675806500857931e-37	-3.21826794654573033202007974799844718191455769869640746113700872304089406389179423359984011439288446e-38	8.37435830572128149477350122316526749823372735397135276091684694629591844058109434296114354864650678e-38	-9.34817102065310773367970223252576562693676632009215946852517326820464190179163775269264562132973704e-39	-1.885842764506932163277001785143011744800144208270474267874475134948743677268292144445995082804557e-38	3.89320357530841099182859366121181880640404739474512976499347238177126219215260337892837913874742034e-39	-3.43905427610647427601520829382868878202990958088561047380758390408267657107512500441704840573322544e-38	4.9512694321155705365166159265274274648245593882678722105871648007377041494276728393430512513774564e-39	-1.23181385017370664683753241663040826908376035681077664531593832335387573561291001462331112548737019e-38	1.36736087092092094509146117943763573463097054007537809983365281429176656122898077663009428088043153e-39	2.99666066205657235265296371932735764128181410379292171136168617269960051567091175714372963010598358e-39	-3.46856177130772634980240052392822543846228310547008995828110552971120173169246798404396822935750871e-40	3.53167342261742236518367448318709022325647556063090257594336483132209677878741366297348765291039906e-39	-5.41632381005198146752051851005893887588877567120620276943140653841291902990731438158692473560482901e-40	-4.3746301578018426194535646136896131041015334317875022400235287414314036685650872788672995865554481e-41	-2.84044425542505092158618715832362732127979111775572954810893354304583734866305115935709991559626664e-43	1.25504483297377161500466561244327017965571366557010858000202406284068064624174098943663976065283732e-41
2.0685995669810329048105510711214658631189938643789806070899878098632067218399505341665138772843103	0	0	1.0252425356026508695817641138205580073794688652520232363078899266437432602007977166465374098933632	0.188372884635002008672981650452900376414193070989647509110363804510338565257615741402936984432033696	0.0116543653769910310968944322259423301018690339919295620650877346321689693327672382056482726372124041	0.000244828801927809041976260285482658120142408495097879239663440788135626732071337677409050346784096378	3.38225552759154479888248066875011311462286276111606341530743106503636014644195745096825544924139316e-6	-1.7313935180813819238431701030790637068837927966647215916705178529930334168986685913540011753656477e-6	-1.50000045297044071421982989240157014204323835928238884072517422844663004845637779184473080374566444e-8	1.34873184006792171850903381732271034458954985305189236320593807386403408520064922022801634032353423e-8	1.18719122673035619314804737278329098466584309361727077049221268032738771054995131453910293688813731e-10	-1.021713432342220130593891974033377219029229439325555899625134688046853124606930050529801823537247e-10	-1.05211535929120035707192848659380871247880954980672085585260555557585725022713007169175538564794816e-12	7.2576236382056797792947237391221421614482298783846700230922012330621065476916816173628368286735517e-13	9.2153874609521026413508449519717207742486670156410687303063325640017321133088891165106507954350091e-15	-4.66269837883027724997858343570872076142898522956233351137742300808977135982408278338875318472112176e-15	-7.72747069606359322597880301851192447025563415206426919435435107428874155435451647793875502746106695e-17	2.50697555899843876848158045520869630962214287189091550851483999525364626059791409867424560588797648e-17	6.1158577693239370696102167164649696779306188525774291429256958420089085998523369642979602086674821e-19	-8.330728993097851838472422947813231579166356495159376201012808437491369009586616128166085522730976e-20	-4.49312202505609662798034981188545864536455005764476034671185745991227476913110371059407332104805564e-21	-3.56549124127245576462480473992194828057338079527194267606735484480707618286134224798268926713042432e-22	2.96889900100815394487790303381030536037209768750657678202281571907117805244259982190500575161398404e-23	1.09570945288041309137211767960732596371519585312986896453046226405636322542910246577196869924475486e-23	-1.63161964893934674620686554630267489327968020261719181191478599429837735608162759200415653746267656e-25	-1.44627667311186115589767751177087455508065173013314122754569738141914757666376481197909705546505626e-25	5.4152705042427557144367937908722562696893832094795664376377697971720143874631487617151254621012779e-28	1.48823801721700653898877660665576572901264857087651135154566028008784962491728805816337689335783885e-27	2.71136739540467844903677846669156661284746882934419431726967697405507266190616837852532094144215406e-30	-1.30955507556814436469840421773362641696502910376972667499791979822678112496736788417796343549962712e-29	-8.04473849893416729187962090862123669601385032428800840829364540792349263353304472861837557377418096e-32	9.96895926408193351596033232025105741378974852737303557728960564025568831458452951750612188796973751e-32	1.08081853770895390847735286736168342795600644396582532898379154744268830938031825356739964133604772e-33	-6.26568746642325214389453660598169065887496874946508174448778963765160880782653033766711832039105926e-34	-1.1192941501199966068185993161923203485599634303395081278583789670141708861996071954215655891603477e-35	3.21906603570573886374305300000806564047581012632885867847492758774212484288716921629035676499773113e-36	1.66177387459476235248220005101141519002648949190779206080069790229716238729801380497295151364032862e-37	-1.07829176483048836573383115514628626896215519757115309962487989071363647673137095236839109246621664e-37	-2.49837807262667395616112489235064578189658405277810826034193350199150921635108952223622510734042051e-38	-2.23157846864640173313542597202877320015343541585289046183965879300157620492726198271984879287777179e-37	-3.21911170927354780345873468243347099773935705107449730364215983756128937982085621278691012933119837e-38	-8.38209199335377843956955902642521071694206059717750660821290575516672661784085594560521087940877985e-38	-9.36107620147605145397395831272804889645735434926360331261717889229259795629310687488964165789946828e-39	1.8815871943073811175553653374429487924327921153320386756387451865455709598673659655668033551934215e-38	3.88905027224118322669813112583967755837768285820438768964961487807757345088418937959435089814058455e-39	3.43884618778531474711960055845789969338640009358827045399848346264998528750719941431733652861118547e-38	4.95232064735457001154326094638273013778442919996374615026800257082435583475356475600708945748874839e-39	1.23300480508383109321297998282524112872861859268375371576114684218266114860375332417104155469005428e-38	1.36868928861572628422796774798975931176492335636416836815878039229627154178736135176252708006271171e-39	-2.99650302972864998930206631244582542519573704427865710673766996236108535003699040162342927482264854e-39	-3.46855768472992089867131373686263971918745549967112537664637174792962802517474614890992535432624513e-40	-3.53159646239502682631013788369435342043611613917870538820025075526510867766633554108707851412192015e-39	-5.41622972243018322349626645890485915908792024303059374205989132467119112704997320926528706005428538e-40	4.3684554344158802415676479741108214111229914321874208299762934400714053840342361664247492869516791e-41	-2.90095080174822716198323492013832501429248421206217528765588762063169422857596796706682867679886646e-43	-1.25458198184223115577970317005449607887641576827247983966798430426729713655217258709851152446110036e-41

==> anc/L2S1data/c_ai_h=0.200.dat <==
3.2169917845459610847145969612802053789051131934511760872696968359534216608696090992254827253036668
1.	0.114534608228738568458810221336925115153359476980926929158217457637233033165761887367958041792941026	0.00126861694984572923676051831382159229836048856066046376397902129086952998300930934891133550580038397	-0.0000200032238455735381088734515572919378122656480585398834224702356215109124795402047473555954315134982	3.09850097019779973156675182462929506874448953462535990998186854168800750265350337196384299770018324e-7	-1.94663301389642976978856362900080672766421836787969442443087607787472108945689704057441545626619519e-9	-1.03572472426015000394275058246944893819823116388286938632266064112822279837685654406627169022767031e-10	5.41117691989870344161282691456648761709476547425957613771080263145036671683154578591635587575840333e-12	-1.50322916456447785889480623836994586950846125918878619689274450101103138891070908543634047712751407e-13	2.32194447314293409347635657147718717159611332453375738418607535522399233910239642896296018154045357e-15	1.6389140743900517763806433821726984435074173769359353293657574242766948665945850843022449420568315e-17	-2.54649448118681134181122858640137833598498773858758077570969867681887156041769911293467164079842055e-18	9.75968920258555042343922995351724704685237284793367210841130766825183983406934516647837723636969753e-20	-2.16838357368351729011972330165904079729049174937667778379464960790378090500158865582438998058935407e-21	1.310411311758901523154336761731323344275014048712229692177774007635921630039934604743424808314375e-23	1.29221263202006698610243053687458071757124426188328883096327190634596255417785164465966868309171271e-24	-6.96297748517477124951546609782984154511283102166983410594723783985134230404907192739969023015594543e-26	1.9987630069646797412609061996138701478321886995778103895334662571078852898217574796282189668422742e-27	-2.81600097862989478884812915679023583868961097796406538411260571688546201836741594332391310038979894e-29	-5.32075414549872693286547164933132474284972003302244224648964790135804134519920299385990381998813866e-31	5.0421712857300074536952900648775261321763229911352560250048815872510623957405192762935304301415173e-32	-1.25902057778923463191528214626004903966141086395215172870460509439372884184651772448309076419486655e-33	1.5472118337300418450155151054520535041298396419490489623232665150682179337471867088514020485200941e-34	-9.28521405771056771934839813697019150562345767481265124690687970457097282281113042876489321346771132e-36
0.04	0.000631101388366217634630388384864906161372337447398317964999959976829548813997046417765164780147283279	-9.8455859588185781460581652254796733264777852954485897144274243676097250859345004436177540090113588e-6	1.3245077206952668632224539828441375964691214246532926995485448394188103305032927791579501928858006e-7	-1.15863043856561413547978503403291466559350148843565215388678076738287114316651416775814977571078837e-11	-7.84368745096749109659220868301426661764512990315743512625607925785056767567682454739831711446119883e-11	3.16811929788913433659488287871423658061020697932012696105815488527669636356946653645906473463032955e-12	-7.52953821387199375131206717667148865268996682645600986507042764367559029321959528872761721017732947e-14	8.09285764439803173419155050098998815195130175585052618863492908336153678682761534766995520425826462e-16	2.37158407509511203444981753750970257411769253285983837782481574488310193723278398375500110903172566e-17	-1.67082618014140936053904833232355172949934514590305143675187880760175509896193263522145166630521496e-18	5.34917751774712862315443350352395701925409283733086844744716396452923023268801014674908435237477003e-20	-9.55297842856005802539727873551898278478795358800598043075752974055688837860595258210306378002336326e-22	-3.31221010902866813612008609903264289791692001576804102514158887485616132203549159318725001135074235e-24	9.78880828738285568672801755823744237011489073383654929950398566882294120697036194846428712284733419e-25	-4.11542079537187155228502347456555313963852102183417250784217724922562870530496912399541574398635327e-26	9.89104016186955831096167141817068083008199675175181673224665286206136459656854978221816324524115251e-28	-7.84499810291826607852234315563886912908326460065441920668075949068388842769566034198774492778412495e-30	-5.4329143061669302708989810339098027954804928653401846525386466085430503084759753674690298574722159e-31	3.21433079095568045393738302812592057177193146062528904945575666957056686855120892156564949209284492e-32	-9.72927304289646425743429392195414294571987045662009437151773668711763726426613519365876379703588013e-34	1.33096137453913961158354142480348101466037317801169355644729601325495926871077987407284583770486903e-35	6.6916697373349702653976318944687692538668251564643068275040999988272512332370977508506375823395501e-36	-3.48745782162447752472615703543305971424438656655566546453891577480893923399420500599813456518794363e-37
-6.582561680278802526580868173490832528742767547738255755942364808378142556458570182911634574129411	143.995118981873969306702739653339346697004802819434875618629913462278177650215843869744063916891596	5958.7380136857245968858126446289836043229379546007161831467409815779551338033202633617932014131339	1744.53838347077558600798684832791210105586288526245496215445012926075194254555422176313052643511371	217.620671406643800138992478139211179346314179228370833641724196665835040941760908658901372871959753	0.822943722835049271960456423667571447106135238057875137481490089286189229737768333603702830867240979	-0.108890902064953368267109752558310969378910131481046550286083248439161720856990480966541429412755161	0.00045348040612585467619786759249365659951196759740184484772592106098704090407593408702289288432534434	5.9010201482941586272143501735459769924926310947173892348205004910072898106241302635350841682089464e-7	-3.71478234528628886497618814155282740981477237777260953099998779654255713365288789514897269910361778e-7	1.51787411491851637110710574335220205750430091892982966776804914754730963538442454898678094962837211e-8	-3.72596592915229660824512639054430838069484910714419340322718358486181135497439072584141989948901944e-10	4.51419652665088512099138618008526166119016681607766134164737363990594733206686787726498274838824594e-12	9.39983888455496350938008730861948592077231506585935050646637186957004384731166050583135644430619163e-14	-7.66861164387413723348914989001292793857822522263066179351865471615703770671058508744328902201751127e-15	2.58573005849930448797505092054532111708792735056569755058166731701646922650684694444805841660380744e-16	-4.99057923155407027630563728711292347937795084433844862823338191608513204989768015591463717709313156e-18	1.17751383337959248481740200935396650633349673625629731782830923461750058434595019782934998844329219e-21	4.28167998119725519900779683701452078617290151983958642684362703971012799598349010705117687607529625e-21	-1.94030623640480001625322735593240451099082094105596937879618869928499914864714766042680339153938784e-22	4.97259589613600574659581486801252379258921347205860663345647566018795654791044011910830859780011741e-24	-5.13754668147243050412361294356422590347510932841748722277242052140054330615543519251071945203661234e-26	-2.18032275992389688664161351064637955195310663649752641992996141706941577607309805452259060528009057e-27	1.51982786147338456484660614502336168761760541606759404089959414224207663584471783074288797590721332e-28
-4.3754445144161764218091997785754341026687330998895851445535536844292337958819279099735494313571433	163.2115048219890656980982260058373382536035553258062429164200000000000000000000035334214224301772949	214.9965207869754754055364726332848069756376501662488237941900000000000000000000038929565089907821065	59.92268864420665096790655016884573221811356314094978741585999999999999999999999619679069277306548347	1.691243083790527398576479852621569631296423245147914909039000000000000000000000953991551040792225306	-0.03592495794919117797657750928372298762520025041950438594599999999999999999999896963359881535904096618	-0.0005669150960452241834222678185014824848461391083539280708000000000000000000023529130772499524669907061	0.00001067995522648600609412054148887338846931187064410979789999999999999999999810209067940819800145693531	-2.027777591636689243378843917777236392113332084277658000000000000000000013925685268200887075250518104e-7	2.329333670121272392752559520985102367301188137735063999999999999999998280055401941495232781159098755e-9	3.217556502290773440988973925966054877157034037628100999999999999999714842352955675903369205572333813e-11	-2.947343994032409900202155321927298713699671243465789000000000000003490196901538457029587798303498623e-12	1.016930254590882153976472625279218203459667756847259999999999999998463654481090697677165590687484536e-13	-2.123262789969107580219768844281373235820166495544900000000000000289690227588195988101263907885671344e-15	1.179488960885931139732234129949320436448720310230000000000000363307262283068938096421359240608207953e-17	1.21632286244534373141246401843296720128867147506000000000000000002395152404821764379047861633783458e-18	-6.388074769265129432457901308148151280791467846939999999999849410591814866594633679730667220553124583e-20	1.818762662152752214675798994738133489689426956919999999999999999999999999999867015453377058186397178e-21	-2.639699711877952778255371019176627023258794685900000000000000000000000000020557576903014645855644996e-23	-4.077391997116489852425264486906681112225984925000000000000000000000000000590631837886875229670240188e-25	4.21122170387965294799592134108601153196730638000000000000000000000000001829701891811013895971095899e-26	-1.556681558556424423451156032840526512573781904999999999999999999999999778704785712810259584246425064e-27	3.319524737789522765329338652631425529939292699999999999999999999999981858682924479516619258445831694e-29	1.636367144034723429001416648222743990649968000000000000000000000001186424895795839949911889669591438e-31
2.2610046543970280648056405476537530583606280068643807088395802838917336552668855311705007732284988	0	0	1.05177251177991567272067791100069774015880264706106329662253727365800538583081698662972010118653679	-0.458867855892089953985287546366663307189737411014877971739482909809376033230240413345514597455575708	0.0627708165728490887867028236148811940793454214464558460889645759103625255449199352593432198845698451	-0.00737124553281636200082048071525490900062557002874073323175054003353010601241155431709654607112115896	0.000372226392272004652537165636220408852894769272701206405943325936318643045236898364931979497404001607	0.00011440671950548461500645326652373266317562311700970681597811159061132512270381724545019830608371505	-5.80461111974866847170715352931404572051754946200694154605424592040175456176781032778352225413605576e-6	-1.53153127905810282803686454489600596769801170723767940817346157275053298299565148932857821456891529e-6	1.194783704006678305468477474459858302464566130100864596837006658424080337327046715717649355446381e-7	2.93811747643454081146773944918003084386348431161709041507567593079691035781328713923147817096109656e-10	-2.02981670853044202986942339510500955949526570663825109715967245641689832963680848238140037534001755e-9	8.86464879575060654685018486658972416455861521379784587320806840659843708746524027448578490534928157e-10	1.43964692380927122138614278767312977583639802012457483179514581946093403290473528147467788169116853e-11	-3.55460207595406734396624063052035562235582943093662222688978380709632666530368258404975602620332974e-11	6.921186768495812777682668262478849320194776375692488703355645276231850850525094147236211635160656e-13	8.32595673703894095332836877770180276270396546533765645119860907396764513675204327963960053424536485e-13	-3.8803327942121480778430942443100454318592142918249704544054255162043910030269014736444478046515289e-14	-8.44844542474336128328717008836783748736634963978335188283968280568440901023238815137597291053938002e-15	1.14730930607093331299497405992013634036490163935951957442813290749206097244240915965924602655716528e-15	-2.84201297900124594854607413442296389061767294488291843258271922076474897724461332079314218843536427e-16	-2.00013263856092564297259480020313021046323415786762444295309987900162710465950325493527553315866015e-17	1.89834059594461557656218918617987194680176037393930854454681828662205527095985380540323148886992707e-17	-2.95640710963940873336361849706168818434592599489218895685454877419645691078235328458339130333674645e-20	-5.93705025948163323802089704240131742417245438073369585842821570037617177065080874947532103831909476e-19	1.74481230493755686892827486831572856690686966492768536938939270450703462663002217279338775828895498e-20	1.01820341960419499537006297323753637904101804937794957033944852038086346058127120043556275193891504e-20	-7.48217468291392578667767548268329282923519600649169623500926338066353515902092058922370412697811613e-22	5.63322757272220929612862367919134084720199911469122436353525292331431760663029745062672935907698137e-23	1.86368344034763346157504040420726815364560202011717238623028627981639796703257280198399010809432231e-23	-1.1375510319683994948317784697679204191210901081934111683677355980131157816818822163499671048739367e-23	-1.93271449241288522682094567747248405460388826115905019191432108023495813738700984106969937966562149e-25	4.6197641262057391420801426227723370196850552273424116612516612709036563417424066413500468141523049e-25	-7.5513056045319886984742526874183040152293661470920284541328029149959501711294004654528783410673552e-27	-1.07346725198984763698826145890800835862824528856144855911155706334692719941928992537013529322441856e-26	5.13929394776873596900243362118530696099282802635974964517447138639576081532776233282892906648340679e-28	7.07375509302567887079751805480924314127234108279309588573240054895763639496314608466039458170322386e-29	-1.66732397960610524413602011327868827456556085383121534850884699055647930159096483585630565969709397e-29	6.55955586565866162326807607493620082681166096676157746378158997103747776848492828757166776633950854e-30	3.01440453657448496520219016898495824262425587969763162521948026760160089199151274655650928901269173e-31	-3.753736056395123515953167754886459217621260917438276019790301911288157214198612375783660556925377e-31	4.4683943848586503538000104184952294304608148819445298852144520919858552613166225780342947442835267e-33	5.28025480584580071909569849783785790469438885618381485411902316652598054372873730369507362980462725e-34	1.64677060062634447170820046309533766797061421039060477528958411711519889407404718235212404202152891e-33	6.89421291017676552876361776552995745758220402018963706322305384984829594699438879069889116495877696e-34
2.2610046543970280648056405476537530583606280068643807088395802838917336552668855311705007732284988	0	0	1.0517725117799156727206779110006977383826716503566117110077930102625699462430537770343489783519408	0.458867855892089953985287546366663305650583355242704272303261125095333430819977504151000507790801383	0.0627708165728490887867028236148811877517380515781621077662818534009903102657887285725548530534324047	0.00737124553281636200082048071525490726132504267745982237548526994719960722949346407459523485977587377	0.000372226392272004652537165636220402291658767809656687585687308860108837890857630371864569090615027756	-0.000114406719505484615006453266523732449271794934120906913434676151663443703722515056881989095457426387	-5.80461111974866847170715352930687863714933503447961539082620619887517576709888891577591082577848295e-6	1.5315312790581028280368645449026451970403165616035263080235413275798328920694651296724668735472433e-6	1.1947837040066783054684774747384306534047218890441148503317342204009571265574375454462621179737e-7	-2.93811747643454081146773937751305488399068029277887357541834517980819726997760304146261614276859487e-10	-2.02981670853044202986942336941184526326294330126916396587351510208348096968611355434627624889225701e-9	-8.8646487957506065468501848530569614161331836907636939014286145824394370878666866354389618519527474e-10	1.43964692380927122138614083019979047942641419099979668468269558719569905896214639116878437033514334e-11	3.55460207595406734396623869220389061600550545546422720829949912011985118198596511713022075949604101e-11	6.92118676849581277768186616139575123761605086360932784544860492761294678524540717321386311616289124e-13	-8.32595673703894095332856571370832238647504979241062652545801089990186682509260235601157745602815975e-13	-3.8803327942121480778503741886250151846787684259409536670312933203990181243547358581666826097820871e-14	8.44844542474336128328145258194406337040372378592456434968584034987480863135752831695695460036767563e-15	1.14730930607093331304641000078063499669427029247157662371495240227151448415219525586046790296976457e-15	2.84201297900124594907829140992516760860347194967979034897299851930133177069182784415797460334566958e-16	-2.00013263856092562156630236888782181322998612463121320249556649879765479394589123454268755242280452e-17	-1.89834059594461557161655794371745881305599539762134654496543568056242666319430494209930346663813484e-17	-2.9564071096393897065913786604375814382932998859452208241985202818770804643689126656229202721810197e-20	5.93705025948163343062272918720657167125393364413335911359577974525246085525512502331429226572913529e-19	1.74481230493754397222501636092150190748628729385448347898355349962620529675537980852408484223632984e-20	-1.0182034196042087576955784860470465061714987401179582962307290868361261919631789263146550753193113e-20	-7.48217468291927098142373790919434612837682667273303024215627902079109414097302806667903983609624597e-22	-5.63322757273356139187075561977193187132269435744984785112636241069011231559244050841388132831111382e-23	1.8636834403020805059398016360504859442892037636478156808785902687002201084630802648113841162929685e-23	1.13755103196262962984778112861876823111659499969622920218477338427941592900513828024244913149250859e-23	-1.93271448947898383394801293632887761344016923913324703225482910210048049743747805056233722027003503e-25	-4.61976412302384046104641197260263158124462243330054122488682098556836882912732281892220681222755632e-25	-7.55130441796650474794564472801188081950231720448155720310898994265808753192958457495715873490516491e-27	1.07346727421081962847456269826483893801847775165798259047944458504687307155046959976171619178691164e-26	5.13930320684079095556665035691730413439545705152613147471352022637645682943892173653089182839218316e-28	-7.07374001166453298413785721875268701930687726890343505570895114909188225322888089473622881821181068e-29	-1.6673755245325940279440974161712306395220444746425991557741094397299355671205608391249671538182175e-29	-6.56010642081596271436451486486486299454334048358511456174506465101361295424500329029631571239388412e-30	2.994858489371840725731903754988513510462759765996157119279762201610319032517380916058193999524677e-31	3.7510043834015634524613836965486250819871855675319903810467316745744771863423288378397296201583044e-31	3.32694738136501108419915840791842992525984010682850100369481014243776866283472273443284719822455441e-33	-8.33684815199193215683650414239918394666723222321687443894231680519832976179550091871742301771098953e-34	1.74481205178883058069148809907426910991551047366910620231232781280406742012015949753752194626228269e-33	-6.72986037663580488824185596952859867988066324673245074136571365632637980827053599446370761517143821e-34

==> anc/L2S1data/c_ai_h=0.300.dat <==
3.4439806985878563820404952125938900335399341617991497931397887896436401061172668340607811073308219
1.	0.243775285622964354343673048751262432555746222647384387623290111996903476404632478875814837372051241	0.00965690347670669734503064735148077780765697483958436254240187537872112263370501759211590732203034159	-0.000121473731009743312257434768368677291839807367715089772990517736974612681920333521983060695941149966	-2.01182844837612262294667119298064485901321505477278035413451790239706929613641237923446722199698477e-6	3.08522772946007888522920019945952430476981542227470543303280169019726669728062195420034204769594364e-7	-1.34380854584843428473028089180953719896244683705725529263677035400071964593599644503112883997016245e-8	7.9032549677633857475342500221597792400292848381458413796688985606512275351939151425297686808414784e-11	2.81680662872771468554830357723931807871190405875779936011754537101716211559354751709614195720333397e-11	-1.8790227194375724262092458006942978428878884539525216961659155547221975019278561945646861479869494e-12	3.69851071505787018197555187018318989431529565016064575240087584897132674828921352258454379937442108e-14	3.01020858227692849389541379621766281576587812940974851367284738616857216650594924459276153978455847e-15	-2.91532233914823546368750208315651907985207165784316551570132716500030011119396983781501168716091661e-16	9.17517535233642054958095799102266007034414725522849855823941906541333991822202536896321935836226377e-18	3.05781610832188762697286958664217448238546728732309261520939110459373628167786380046760378957943279e-19	-4.73551558316255291058027482873097207521477433195859593417768078744583621564898051837458242236766555e-20	2.04185301312005156449038434507946965773686551414103521322284273351524825355878064902460361508769804e-21	1.96095155475995715022696931937438259869427100756910820049682775670141073240700154672735188366382938e-23	-7.76831897663693705950248213451776420670954598613557764837565525602159423700023726666699829876305846e-24	4.34981559117663916245806774057209818013332737370461939365086447453765783613689068768380051511980634e-25	-2.7278390805137960086837261667788649088622550051031174847911857000887914271896481273906452315117122e-27	-1.25083579879314137324620600485413173424784455591824346078288117487433903590424874072614803417456828e-27	9.0091964488051861844139071915785648268163100433102070284029679882147184966087381973417006061553182e-29	-1.69439129123537818937781300685809016203886901415724085842756388261765795732447995137278405016031605e-30	-1.91195552217763729040748000854900934416210524981376457928851291272843412805289752079065969545553322e-31	1.81995301439588475843475871962162852424358189006856339405739466868309076414339232127317796569897542e-32	-5.45051271402852993858582344079924039329296020441900482443509211274928299085031766220510678952731257e-34	-2.69071922752783671167883496128242187761802520577901760311691262385403929540772888607397915841701767e-35	2.5512365774238399229951050611242643165794931226371976857253348186435652448136565728810353546439103e-36	-5.60783376683429273153462657762732522262042656349419819029253050113731447316028551146905237130767454e-37	-3.4795339201860304918378090526194566371831942224325340803854257808532312393769667404661156476765094e-39
0.09	0.00512121246008690231830548920633368122719100480472224364369653945646884807705418319962186486317981004	-0.0000470001960133699896091306444004435818146037142813707297588615107522731935975916864402768686638415635	-2.36609243562015516374669016582593725220693275795374036571289273767225036650857302439814654294455246e-6	2.0656287265727236654621853268954871619938552560058552741414351674997711451562286756847560999634958e-7	-6.7244705946153670013849227313108764810162397145153457799828325661330227846271113127570065503235243e-9	-8.80905557308645298693461201164726115537538066169763894837804306474861029762796148800603533974717173e-11	2.1793071429877447548454019543079289063348637890522783606586722683738202929029179983264596828249229e-11	-1.06490342631393291980233227923677156821032254861829027278590351024025898067345030057279206059403297e-12	4.71586772053902168078184345258250426034869827799016658189828862537402654937823961271030628794004162e-15	2.7142057037551101616043260897299663498589093161945502232845691907714224813701481583715225938788384e-15	-1.80428818891936852656315136260937392557504123974455928650164383194452344800578656784036773751610168e-16	3.12941700543983281270382437064832962915911144229830868529193378459273363895608911796922922633640108e-18	3.50513946923442833406316299584835849955905319770197657635062205826665476781250720943559710775335364e-19	-3.16629792951675493244418246201554039321278476223677358232124320248633868386859748357271144417413938e-20	9.07631767735394392866803317797234299651344500381101564727166451399206805260242710831495676805458051e-22	4.24470959426386392279677296815565309012367863007714328643294641963850304013176103595839596073201779e-23	-5.61434112190482589150713159249349111072540183024172975240544878761940581004388579099916190698504727e-24	2.22985751507266413285620663476306024032561035750089336344470685722177719758988356902281969570674878e-25	3.94369413718847231171993846287166606902130964679934717971123054874872198616425458166544704419331693e-27	-9.876287762021690402387215769445527771155336489857685562668526950382894276323449024863870833850233e-28	5.09698120495346457523507699120435950043956098474145471327199320158959413019861108211065106433795428e-29	-2.29019229178551375165407393165837708830182270067211316266033279711066867946995928143560144214992755e-32	-1.69377493700898188889335305573669004384997230421902957564330026783459221092398452762495000801905845e-31	1.11468517155304232268131904894835269230898501246315289760934230785470523649680207281603413674740231e-32	-1.5631995990601330622684805418618171878676360574496480691530706542560013997803114008345353721871477e-34	-2.77109983426303943996890853119800862400372186428328752201520310640694471543011617619729955569177063e-35	2.33398541974941411968570400455736549560501947708410582309274657146290303730141473474694931950606054e-36	-6.16247434155725341674818019629445941667057634137809339759187962110209541728451344259032105966825932e-38	-5.13115355302904683002234964524326924648387833127735856842379809649298857386381313863699514340895069e-38	1.40044749413055504029508912744562163740431733276431089316927934115765112608771817063319039250424348e-39
-7.593288913154363502543588824192323011037373726643723011624630432577361393013235941425585761672498	88.5705917224897307096296032570162631280408745989755008504193819377507730112195709793926142653102049	2827.52405066084823069596749596090467790996420259189908021585642888702779961163243968908333660022542	1132.50433361394925238548485515334643734073590224727171610378064926394158943471065754707322565338451	253.544111693682960078401307303496374546233007735997266455219684290258407558449119829827864290777956	8.65197461013163697274818440061433606167217219142944999013845848979695818703336137423124570445678785	-0.333857461765612449159148647935191141862453181748549788108192357285552178688739603204961261025799664	-0.00748959501188917495302569169940794690560120814256925450996683828580704853772217906667094205518301798	0.000442414740626171781375988326920530082653247390856088661923112544505988619716675310868267594432363902	-0.0000150283902053791540428206048645016103884690619650268176121043716754071209613404066923206514878536686	-9.88246910952022806587574579219536566645653375579232226080892020322197759101618130839789643186579539e-8	4.23379026552771941566963522578959896206341718876082464524412704814028908927848136986773105257098e-8	-2.26691818939095801345884335593934399328984387445024470849982633040218101359462727247782977322283415e-9	2.21220866588436929264917498288521938149744608957083262925435859777656124244602069421916064920338875e-11	5.00644906954014246845278580494686601814203331586244778384090956839056819301743088363611989055409927e-12	-3.71510979561718628730890923834572145586177930827999283700729638991900913247090942982361717309152099e-13	8.21851387248318362277447476923278732324241960442816332575130055214988305009796588648676990836198599e-15	6.08346126813415988745079347278296500812442407191254957579882648414662197998569600062349065316516082e-16	-6.35001888851263937140912206024186476325184517868701443539698729580024233767236833168502091702001918e-17	2.11937687810508192101702053551567878539649507866004424153132262725985648659838127015634012047879361e-18	6.5869028530855414310438330021893944439815331017546260344971134299905808492951032308953705032839104e-20	-1.09825004365816805690061837630632122903589867715774917710732482395049614656636337562627584202964058e-20	4.92035089675782523882843018972263366751937139211285515933076574926186670976153458939335097505360097e-22	4.08925361648983794078452752924088341864560729992331307535833306644114292404824228353275197395645707e-24	-1.88063533990684178660797441637790668613358069112249663380747489120502722157420522211285607206283638e-24	1.0842574316789598511138328845311054163424083008033915161250957519608593844090856981183009319528773e-25	-7.8695893218085048929024110250774846260402350310908088137263441222209912245253019525191690223074087e-28	-3.12078979182551781173815958425547415311932973615425011822824045975675348539429400754637181839692927e-28	2.3056033012353574635794178711138532489700680327373240628003080313769228437851216627320999698935767e-29	-4.55631680422847674527310819019701669947317387853443038083106532882053335845125919753110766869591049e-31	-5.42708017129206343414803152930649876747622034813548303035650676918873975877116206933294883737039364e-32
-6.1901328803305364354016912726835245459157260875161661706706977031365501513018624905126134939890623	146.34860473660551143864661180814610147870587186075045283195781999999999999999999764349252964694747	214.3748741718567164572404597271786154282693408836246002139730000000000000000000020587155495982929305	81.8332041488972773568745952803728266149301426566274111011753000000000000000000017411677519478474089	6.7026347100476852869759107017295108782364584162180061602625099999999999999999996191371786346037912	-0.006883937250062424318160467094677302998786356042510223454510000000000000000004011398388791119086903949	-0.008944501429017113836888892620149470707545081135418904282425000000000000000003007100530751455803290569	0.0001307883178207710097950095918425053977053999176829372478890000000000000000027501177339621335189284988	3.110405989527889496839890430011287683528233497110861700999999999999999996068611767882271155077541157e-6	-4.242808879823578383276129740149649238380086534092854851000000000000000040494635311867924972356231673e-7	1.795160921939940590220015820286389813508696072156806535000000000000000390020534450460340834934762702e-8	-3.522581210785786836539854143373704097417080315457792999999999999999683099921534369425933640802658933e-11	-4.433913214492558012610123203937680113593201171298162999999999999999657813010881736492511305235398847e-11	2.791671491253399340940355231319554874607660210155396000000000000001878697762021550620168227491461149e-12	-4.670500327452136360931150220396357190831522870676329999999999999626751182171672925841424017737579038e-14	-5.19593302529526806997448835614957579794367957594759999999999999959828245516455030494954404516298981e-15	4.632229406405097675491256220437429963216984275925800000000000041949020370404131152785869859204485459e-16	-1.339471936611303422867822760147445010536435735685400000000000320838705530384077735604574657469261787e-17	-5.79845266648766676442983178837391156194747894141000000000000682414763824876403830606077339564126627e-19	7.877413397205417290231204366212228355438331595009999999999646044139372421874144418210872486898297351e-20	-3.198509482257762244142417422190271768122537226000000000004201507566461529388956496776126255790849812e-21	-4.702019106055250189510486482179686997430493910000000000296513035869949537704763892866070432032624443e-23	1.337890210269600122859784444495454947967874926000000000000000000000000000016929343283578279086882958e-23	-7.11698313708546876670307209698501135131803474999999999999999999999999999973236958072900219470015354e-25	2.146347778517036346997004122419716973261611000000000000000000000000000169651964069465348794582790809e-27	2.219250830024150937793269927975551979647577199999999999999999999999999810844371416876087550335791425e-27	-1.51941418146491869891619895542241396673217999999999999999999999999999986164826046494031454967108186e-28	2.488734256050231378338157297864335235113240000000000000000000000000117007465485474377332782782275209e-30	3.49581707697869741333056818529575348546049999999999999999999999999787297926721223179224481422347875e-31	-3.181025256447108826618501818505896688220100000000000000000000000014404386174885662234189986210330727e-32	3.324744281308289519277995647284459314076999999999999999999999998783927597679623698765170999321915e-34
2.5508306251389259420455381785948597120602193026236040869389033468465448230722274041246441257501271	0	0	0.968280809881171977191822378286300208896810980759954343609120417790256875108533376383677432651748451	-0.85562514320378284930210061318793546057303291027869156440008940060145325675735711523815060003050779	0.179931875613125560646138462258530566927765650234554445656142953229855823048479515997388033244183643	-0.0505202638027477579225803581362401988573106687239234378785999619723666798273373241653685472216594166	0.00516707044884247509825678619105198525772798236583132395856522959066552955470400212901863694829119473	0.00044167309567882909781570291264345684991546289012400624384035015287815500859492196164701543124355614	-0.0000843280419473761525481558986598511521675255965353064436592510631351454796131072215897905065718537827	0.0000230459805082483100700080986527247684022930726678704655711456470662393276874584150498682049849398557	5.70819782991657093091631730710569989767949171737837833389510676331918906894049223216887025499299512e-7	-1.91601978142440986895218888191558939632230165269865251468973523339895557980932540327510987605551889e-6	1.01955452934563684284384470906056132371575581766307921090550801710901800474456728796662793178957656e-7	5.80951397936805248989050258806302109783754388328173428793481640251135674960467363217585205930615801e-8	-7.14434578521111282266155927467894116863118466383966622708995150025726749083662941041615459285046924e-9	1.08187715379444380058778626287905161365730433645056505054065184410393226959975875508449372150384034e-9	1.9604700476591276822389753429420305463456893379617643603891899546121931870333907534125830745721142e-10	-2.04933104391128899061404864074745948373069762891297087301485261623298422232421557535765501175986914e-10	5.52942644881929017796515869194789795047503178594436109478586059161188873131531048860858040315797582e-12	9.19546813550593222224550458618689578716214523595955034966464267941260934103709161903080484880176164e-12	-8.35078832897458916381360625698542015465990369721421765219851090884331786261415776447208601590903931e-13	1.003978647093182589391169087465072677737197874194759421810273459053301033423074247049168958364979e-14	3.59902356561489882743814947550662428916999783374166203005684827100846411864793559301301063291559655e-14	-2.65192621289283444099862393031723831227193775519834374156846021279584733650959794188913953247617891e-14	1.12850359725831793267258671178417749343177662860829805283682624363202529702107519368107191346624376e-16	1.58955973232515210608830436558931966221749213562080894292819480405315753450783332664928924194401657e-15	-1.1015441472991966177920812543759173008029515483580762038984983554546215377248422358391916162844632e-16	-1.92419714061892959334388753250362838427239584814532402983928934472101705680388428906034595658267561e-17	6.54008487204208943361874128995729417738738348261755653667466285968127414361096014247657278774664993e-18	-3.61820704375108274005761513242223675943742198375570734657961107094958724042703396255098374440994382e-18	-8.0113514191307180030605773686794341061181321019867745364166991415235081992359872942819233836511908e-20	2.8587652675049181887455639282747238210895120873816935220577056127601142533065050231917743073347784e-19	-1.49226878190731201760500524661985374174541526672426126450691410514856757820640193322273997670128531e-20	-6.70969451349928333306786492524761843664334051718609091501106585852163730233140489160846637181773904e-21	1.19643080659503275779185331261219250525614091461109454687491732959276735601185325091398236759936287e-21	-4.79772782914654646776862178055652728655365216312012205339041679203513407942603166463845148854845252e-22	-2.94192177783141646092617803247340261873797221599439188696452942440528001124298986698893895557798703e-23	5.20572744117663500735844308329362708175259327313178163455496621385124653468830142871199657380214163e-23	-1.9224762364717798498630429518420445460237727262586618414442830079928038028330193670771795081047204e-24	-1.78077467053377180240301405385621853607836077279656080501434028658374511172439982854541367792646426e-24	2.18341712900712280921030885338151912202663885924975655108441986832673926581243883975096015072087228e-25	-5.54012450056640546212926370025799465020779643996982101617408357171986875162704670010642451530681666e-26	-7.85848734987471378937141826967207687792111503358639532542501063345602898961582163709999151420984886e-27	9.43182517218483018922417728090048165822199892706810889942055544327912856054145136868884617444262427e-27	-2.05766860726318537036219614405444127095136069275959957817740883005790222183831827987402640782427487e-28	-4.27025202568139942382892940339778992121877538498907059920681475164469000539315556218144281421154602e-28	3.92991409528008756583296511353730907997045201842096514400884942037747852197000054344003693837301823e-29	-3.7256440855665265513656656538832355596770185260567343527982603342228586823247458356873133523779344e-30	-1.87724600520030268822803586278934834770285903399483082280079153939809977016101579443384614346454375e-30	1.67526871280211355979250527511315587782365342432501362897433175625804522378679428763615018422855345e-30	-8.74026974667315699798167817940841736596264012604900119981158219485194756895110282291737536815285464e-33	-9.6813134409642728300801365733753863993475245181250163939206844582813218303486522758213193394291349e-32	6.883915339220659432477117378233987509587576580248894303458195545281782157086378955509629097457304e-33	6.62904764497763776837369254206705801417960254119410788906839424914388883076879332896374244940993533e-34	-4.27768462760047152209503463323169289473918529647379076179307303118958982982835758546685405312312367e-34	3.08359501383589501494813401579531915016930351093839344196578746160030650439028530599028960100413331e-34	-3.05008627748306820038460778350405520197609372534478928913332597686648166105435072614749074815914853e-36	-1.74747042302996397941259478529145846762977720020695952770698717244816128850364805244083362981986082e-36	-2.34098481291315217939362967220413661510063623012923965661180596660401368048933198653399093958444088e-36	-2.75363360715085835138796755362979651721662789654433487397006226119099244755546880494325464167387556e-36
2.5508306251389259420455381785948597120602193026236040869389033468465448230722274041246441257501271	0	0	0.968280809881171977191822378286300239052531476251677526723592427237770952675323874428187219607581856	0.855625143203782849302100613187935508934657676671711152797648282663465489084909633349579527327630186	0.179931875613125560646138462258530581132531119401425573637702873465850302101850499825249171905378988	0.0505202638027477579225803581362402084084035954618762176955652406719800724723065668279257432605644342	0.00516707044884247509825678619105198924264317558817690010513249951056448797938357170641873806982279099	-0.000441673095678829097815702912643451640585528114711522288598062460892727696112078760862455001952990008	-0.0000843280419473761525481558986598501237673231966387451246910615304061126951745296606652003292734188002	-0.0000230459805082483100700080986527259722922352191074149255835969407725657839978609121944252315628377024	5.70819782991657093091631730710511165991827179153707564976892132599893041517328493351670046133704616e-7	1.91601978142440986895218888191579537108783240423518672859977982648176650169529459452373275482968801e-6	1.01955452934563684284384470906038621257884471792456309235530034768482480474260256498533978749137123e-7	-5.80951397936805248989050258807601661302898469589422181735835867305679916905428335889394682975933542e-8	-7.14434578521111282266155927469207710714901228659404161868725304434519547358492672270906273112266007e-9	-1.08187715379444380058778626285953928648062659934923215466019353297554590627610016733626828961978742e-9	1.9604700476591276822389753430104145243887189262569446185418487742150161026468433990884951957825593e-10	2.049331043911288990614048640906789371800185615525821745711115433394735455663878056443611957471838e-10	5.52942644881929017796515869858304137301257565649775840077437029458794269629036718958859490649936076e-12	-9.19546813550593222224550456967201771484313603021426495840848524375384323897744591838535962791654221e-12	-8.35078832897458916381360622614463890112335610852091974851349160287920362605617843698735234291578e-13	-1.00397864709318258939116902384322971583751657123886210528245763059791732430487443048836602509939777e-14	3.59902356561489882743814925419304725684891438600057890407367289078326348444985908894658819485067821e-14	2.65192621289283444099862313783035168348259489695754215719061890449297305874886755987658322881991291e-14	1.12850359725831793267256140635462887758358758162160916626020898892847736459505864608196132604227602e-16	-1.5895597323251521060883096628459872600453277118407238235419078365548452505305271995999721386819068e-15	-1.1015441472991966177920890160436825391711496337511305373814584032613342184928397756376587728406507e-16	1.92419714061892959334393751810727758434130252946647075859578420608763228498872777542073918404264953e-17	6.54008487204208943362000378232386416014290212943408672866254700689276980422950182075244560006160125e-18	3.61820704375108274006164133427912978973058166568923438888258285997459316577405244173811666351965199e-18	-8.01135141913071800294293683129340683294265616887781916759430227272652585612975684966439692757956726e-20	-2.85876526750491818872574144375502441635998362752797297127101223787633305223978741946414091553459372e-19	-1.4922687819073120176474852949256372030516711681713400667203030092869466851645427289405909326578119e-20	6.70969451349928333045591469223422184893699043621767092232634929760846992959201981914340690769357491e-21	1.19643080659503275581717502324168226576037765815201174460766561008081277821977432972866668327203974e-21	4.79772782914654641682806746845075853589848827203576944028525306161258087065295537904501407382869315e-22	-2.94192177783141658368661419250917116217935125764126602326823006227201345723608841759903104194438841e-23	-5.20572744117663511569060454535397920984548397224217259554106145897358702450694130722524508619498524e-23	-1.92247623647177774253719130422226996266363309620960357934739474181686080593496685732392075516172165e-24	1.78077467053377968085035926122627355284805778726134071182129710349197012523264532648124349781877546e-24	2.18341712900717416681586040574049334467375539194312328240908116317513204157916614889908846655817151e-25	5.54012450056765442399561895980600176834172997008645605872875489068644530761099676839779047620831313e-26	-7.85848734987189000513744776373944947850889126680600047801513546521992428145072669980934422633293165e-27	-9.43182517218324640584139385067558579565045203675335216178517684367341996440241101668276346592810572e-27	-2.0576686073265011215144288446364957356957974389979240136719601996184908752349724160105214689552324e-28	4.27025202545590178226391166601758526815923342838692107494255103876267814166828092269379308914620184e-28	3.92991409382535949784220261697066282748948731478315095806044482050354583621848671364585371284989015e-29	3.72564404971712681262482960115274298927403888924983740306856055347874242077369552552203494412030003e-30	-1.87724601438843102757428633306840939763429200050527807956847331536309422972042159032696361084986788e-30	-1.67526871804379734027562818766797181622659998722179053611690971966726514619534579989246269051284111e-30	-8.74025334688994181409923501279977300246170884564974133134875852456473019586066176602471818753359912e-33	9.681319303555159784681062479062183171700754357931372764045089741524395949011487075243424820133412e-32	6.8839534894561720164791837871835948432059543794223853736772810235934648718476276211441827499527828e-33	-6.62790728957827823717457392812914112693018088941844430270433979857106913631772498042039254583127406e-34	-4.27723982047128641299023492388672515913006783564390153056003537036666244284864190374491830754200639e-34	-3.08293725377039371934870640185432001447068255138506073355889582293603787182789229692862790691719945e-34	-3.03747246257093374840771437435798841093291151001514192266806595255421338043145050556948764760240614e-36	1.7659434466149855420596694892499216322104576873368905604334363598349949945467447396094445235484056e-36	-2.3334816528280044398787407220772216160814493849027914603428205041204147140745097914570494777346144e-36	2.75404763624584463555838972768246864694872471337553634093235444418600315592979049125483682666558386e-36

==> anc/L2S1data/c_ai_h=0.400.dat <==
3.7097772628122822636312323400930969733881641849504586565247531768255134075772408782113666655565426
1.	0.401756952190877271295345740832332403741183134254999030630237409491011620534043576433365167853370424	0.0351119586038155282317193912361766266808856273510902362180258844530901806502149234443254072500136691	0.000215688894366759760750666553619041002074315176273008807173065236349347526186524564573682408971660454	-0.0000541736881180133943684444426722545590369739675237364931293430004419277219103276960533564642035850283	2.6668682341441599628430979075770768896683452639242020886657310126270623132723989367574311510686466e-6	6.52504292879135330204375681732207773950633815779862483704130381305815170589967625764283539621032385e-8	-1.70104145464590259488076204648222798121067592762829365486299344675713619437215267356563842744126914e-8	7.1397608364626759315360045268183430620259551335192777752456662279824163837656660846613571299125511e-10	5.06748550413766842134751549266573939642672605967096623989325129088045456713814460719829902192492835e-11	-7.35516528397111400553613453609509500300230616237949512119265291112509544527629139754769684026849832e-12	1.54491328790090316951437353865327971752236316284529706287246984228749518677111515538138662862579173e-13	3.6343018946758707620458024168483870388950452916138384798641341566524891458305548972439655999098165e-14	-3.30685547653915048167471961757026591046448424017855426268020243161935042829530377962692383279516489e-15	-2.70312997843984731130025243090997313407688607171823432019733662280610375950299360351576199613863211e-17	2.38548991773176179013483538800778679406505080428863716356380592773470594533225659942896268820599908e-17	-1.35864902700846824161676620005847779708389369371106084876578375490091196162505435754201155657970084e-18	-7.60271215535854299260026300533315396143856866860876078588688062706408539289559639327165709020405057e-20	1.44240922111305760692018234074535815823753563655357292244418952103865148462172203766163045520219891e-20	-4.08552082541417457940854416995873130026457896940245995660104794943630007714800179846161565221356499e-22	-7.57066410095589946320359120475276976793104003221904297866889506928395065952193546829150257191997313e-23	7.91562759408661859359365646164346870620592890814132086573936795191041583876493490858419654903114582e-24	2.39573709002730691471875621915218234133224034588515540827321020745231974546754018945569315356209532e-26	-5.91615500063743070335199068966254134107548948394028423463192672611707363823923920919282664061271643e-26	3.75305850891498057269630830437112520755151255903191206967471382068167113057816584042850607305105902e-27	1.8575088736739111351311497503924481153756440190872263249652463819462308570611761741434849571453561e-28	-4.02017667687424980945287536600355277295257913818070611311179754835538089919148782944319802123344697e-29	1.21109978448738154657062145761939348391150736688563861112422802032844186802452097554046546191829328e-30	1.39108562376833820800425145619273336015208442615580890386610074820407348316638418038477203113097959e-31	-6.52624671496205543255824738383003044242466918155239787239859077132648019347004117847395127665352233e-32	-1.76716777899005013715197681859385564385123166002270517356836027896645526286100199689324264751250665e-33
0.16	0.0201267827497431456887628482370657043666545757845225578417958791704578172828614424672086234465044394	0.000327136441397052263873749153182563571915128299794038938620147049133853438423089970560691174602530777	-0.0000411850041177298172536286022664364430925240748548701634578682175142612820635870505839212017107143546	1.29635923798080639849129191081346715722970656289248264026267812763665533939424847095354446624529463e-6	1.01220296036946982183826815304343242705812765918126942684784451240433016042730015598931456000383702e-7	-1.2583546157041265153445506220064071529315515522068089429360028592793569083145433143859068737113909e-8	2.35625618838246390591021497781429275215216538363749209888979092353667720123448578205922401009815503e-10	5.63713697362383754038455187595704157951564986942628838369431340291974528788292602987554916905352797e-11	-4.89776223385794920230860751777142730113135128385473940584178262449445591823755947714919580612275428e-12	-3.77733818541918837558115247580578674042846946631919389069200895823114979512985834635092362372654776e-14	3.32233681870315239447211011922985999171594014903753318026158547057576689506021318704422411882054813e-14	-1.8655310063122143300610526854607215921819882628169772725070721877579987238344181048289208342464902e-15	-9.97267105764973535273668069447851218784661923653052213836458390395346277531148809800658602363364958e-17	1.89148593585020582712796366138763199197619015101013659319751254361232841886247625288364262497791657e-17	-5.42063617393416797820994704454983271058684107698988770837995015634483179934859948127245508094067845e-19	-9.53497741691179396478571274372694030213337875014994771639445189176437806458305849654128182834187645e-20	9.99393307793430336815386281570798291700461539612839324479832502043827950507315057874940556386521387e-21	1.91386846103769656872241399649310733434772370555083621983489977397811387110256614862483074745979483e-23	-7.2400496537227954015906527546334745910568504970998740875805101151085155726583485938521868118012602e-23	4.62814475656102148486608541899890265388239450820522242589825238366944184984297097123422457548674364e-24	2.18066202433038871980343664833696556057204404441960605984322093409148471135879458744601952448287391e-25	-4.813472635675763304422382123735566336610501321483851438589048829021348938653545125790350766187492e-26	1.59682544659379323322437739909349420396069668644813863082581975663246837479340901875032939333230922e-27	2.48442101348705745963813884724325235042584421064423589036690452996799605012543599414356410678687201e-28	-2.83937351718499894573990844198248484166722516053556495918346204409442548266912264115002792035325637e-29	4.10157196775728175803816238771418693581804935069002425923086907828307827332070037742449302372139893e-32	2.04898653014710895244941468997424372627839424698133410581571295219627508399385057521237639001388534e-31	-1.66374585680962462796752604304199959192531502883037698968272079420696508281353417294522301762495234e-32	-8.28028692298677556920401173491175567450329067523154355338284306913897458235552880377122545113899909e-33	1.66651435548346378290425519350083106969917682456562053933821928351746627598932332854877308152225992e-34
-8.719248571535886468208250412794696603424272935341429923401022684486045825289490962271633570483602	69.0680669142378436937519050631126769882352638389335526332911945689022752666950657298167593289214564	2181.36564147510729873528683753910878101555261483479954842591493417155905059782848178876407238731724	1115.9952271097037082427833087477978249848832515573786791501345609601016519082468460098207087622674	365.224175164227033316784713310632667183147245288276333119612008236593600544659829719504577529468688	30.4958264802549164456815590758195189766668266066338377615467441181591540942401878532673583655252568	-0.179730382308683250950223845920465275811351009827600354027643794582565571380145534255038266778097172	-0.0789450599743570242150843903229718239483249173146829217016724592707388802359798061611598318600839003	0.00214128672165574491276430181252233824014235085555218979943810322828931635517484675307877426261599124	0.000117530113723923241851157634720477401924052151501597873180508573354734468910034412282791849505574035	-0.0000174034365368338467491679292664999043076001746594312463168808848572113537708708773074665744703045258	4.68014134335290583400069375000641314650600946461337740572903203002565592808488833370914448775613657e-7	6.73435498169755200227639841833178526482873445200667189095757724509182104690459687253912798557243388e-8	-6.89000852728874850396932697651174995199328814011879435575883496429047476035279513291637121436646509e-9	2.11816115485757399890568427340802374154755283420302432299436272687369800647672731707688796249627107e-11	4.17903871831899825088454599085293344189457903162016950784693719853403877727299161956301884976533451e-11	-2.77873820389150036308259680453483560553997103475235604647499104337213021297598701485787161732139433e-12	-9.75310941037192585636882397457999080404500669129989422993694879558807692517855503299391693925373221e-14	2.48341790584952660124367185697692950347289571041649155370576656636383267844744263559074391421320617e-14	-9.36621536792993390288128634997322466432190871439775389671716687036806464160321580920406426689004436e-16	-1.1047318719131808478397712895416538201410959826284263627840697221036935256764775743655416397130373e-16	1.37135473898218300248223139937940286247734608779118308940590994664374309295404657467404653543948169e-17	-1.16775692042367282917877501519589319815031622696140719522099186454265478027455994814943879656706607e-19	-8.99023514422103003753015614049169297744511836075717330305265600516861549249891492593276788345040457e-20	6.74887301912851573697596706336211116969682840858066638192376158150162624280664407268667456106497766e-21	2.04759184327098464017750452541021450097532513210271578859842279636207533285318877504762009527612365e-22	-6.26663694038458766783173851301299678999709585567595217752926071256439782154122451761229378081047502e-23	2.65628094553309327144115230753632245171986810425615597913255420228764762056293373839539820521815409e-24	2.850500885904553661830761197032490922869758105852984458849743789940494209660552900079777588699466e-25	-3.89007143186040695755242279508180530825510748442693300585085383422251845073352050565572309446464091e-26	6.97378784454182767354052666532257711464578516531149181979425120262332800451098976678118354358176363e-29
-8.875041786998554854645522844874000797352084516262010623063513260784643484839902879905824029416722	169.0934513694822832522244027761274296539783085570438899357574799999999999999999969728715029180199089	278.9351984392520295601284042934386748770033597343072647887634000000000000000000003983474595513541042	136.2539559996062699865896478417694000361006357753875550176990999999999999999999987096281508080823045	20.98574254839615946784806380040200991224266017898356744880169999999999999999999948164614083368146397	0.6997118267385723666989057797433740888169834882912687359271999999999999999999987461230681175724177077	-0.04611572812646321049889924066746084041056170456180625110491999999999999999999649770526508227748620166	-0.001096549653793644565271907990988654673402609062896261776739999999999999999996268506791301983001297997	0.0001502700804913746795717291351962387876384785439432378553899999999999999999962761099669509375734637037	-5.08310057304210195666538403824157469910850561045656462799999999999999999754226679500630561689901628e-6	-3.937580501590712481727270403221208468110545531721685299999999999999999970202799189346958411400714743e-7	5.110136920798455619782868273627241717481998067555620400000000000000000072940271349725363015699057359e-8	-9.862356540949698175665701776826699268032238191617032000000000000000004592530273884834756324961892809e-10	-2.388961221628737632601410987524804686091330676028690000000000000000010632685113687252723517155807115e-10	2.112751160136569559000171622648909936027779983134320000000000000000240396241161942220884572162822736e-11	1.638645666385106496864206052834885800710382434184899999999999999995148689094183797445082151878438074e-13	-1.471466814793405435174099984297908922306108239739899999999999999991288048192735810081212205162461712e-13	8.380054491062342512388597039907786001604526650350000000000000003805002565032167408164456484087464723e-15	4.47689533267652757334592987606908674254777255807000000000000003620529170340211832959369380155465545e-16	-8.62700898275455900199954554136850694327510003329999999999999971450957102573959838546069526398958648e-17	2.528101062884775018839019107243833392176275578000000000000000830146070451246199892228125503833280915e-18	4.381982595578714805304080418411876595632817229999999999999997378651322682904048889952446356553460319e-19	-4.665061972343829728489284053712010395824433629999999999999886982107142640721879277725421510987321461e-20	-5.251187776062694097456403226512091534087280000000000000358025717382168318145382095611383694346383421e-23	3.390065750063550696177508316013715432318288000000000000035477730960477812273528047411836849408647947e-22	-2.208113567995779075084001232579649374788208999999999999971342545555343522343634173275402813474814501e-23	-1.00613343786204689695394146099579453077232000000000000238003557854646354601469881711000554437620448e-24	2.290480739375820936233987539664766240345989999999999982409947871526924858955848926200546797233755866e-25	-7.875034215059831585953084542880180827046000000000000709348925908079044377649565429319715765025966107e-27	-1.224856406564841903932027009564535895310999999999996610009377144975274764957270678310014145323147533e-27	8.398340970189466321055012713468524474099999999999838979005816900203090914295986558095395211499844488e-29
2.9120374337485452420301842320893033400397820865130319502130483647898889959118953778293453146808752	0	0	0.660657755999906212019047465694018770445131838670802846757492167020091196759563977881185090574168683	-1.36066817184076200235314677243320624680595833834284296313857544874276649879069306890975047968063812	0.356283368633695465224242693851303431273915379465869629179747300056791478581273352427240784464499276	-0.182887262251087859564513249858123674070977729597600643077400636884376137315027487478338950933092314	0.0279286703338388160715953230405098364677735670657975607170070039250225457252397759138842866202334812	-0.00321588207799461092179470479060301351521915245164662370163410956967616518900758400039197290975036979	0.0000153848044321471116277712896009223384980854505120607318600921609958684233398545497997719828359091077	0.000355943777654129742147034220540153416931337683409002381770484788897701315200103577988310471699011463	-0.0000335871964870211834201322260336796125902941073373059217648908580170418569693381055780539665650496098	-9.10966795255360724544352347014434305745168394037652586718494505415392384968525142885291178260675257e-6	2.15906296975548032685619729819641953307229734123471174880743526759441478615780178810339353874990582e-6	-9.76638885808291594068786117761331389641775469191763745580678471314739500662256935235201977828391372e-7	2.69006974899201160055017450316109082724993021259287820241868545423364460048139331563037273680385366e-9	1.00809827316420524553840724500419050104344304373140481145658539845859318367275960389161880777222927e-7	-1.04722409260606489785877484446041609965019392076429096814895741813060724243016971820604013197011139e-8	-8.25847404301693167530286569789051726796499576453200246245260875706052050018283342013544622310016454e-10	6.39366266468077526483581075007445749764844200080839830294818619835923106015815908683497122106653673e-10	-5.15347580592739067892969302063049185019930335656181372198324723107431702751030152598844421917452372e-10	1.82232969394256137826367245135189172769968750789955883001599087699333927329364816196077055530540196e-11	3.61321349650596888011996143907857929891004868000726016846052002358683191493990701189044868366682431e-11	-4.87030613601600159725621978914410555797056348836601068323707392335084159967131460463600130079653841e-12	9.29399725150979566779840978770572989513149857268283577995529317796116155237460980491035044532620442e-13	1.96522915036816201788607345189022124001777427030749241270384273459855150915524012268867745242598348e-13	-2.8524093025165195379149196303442211304635054438205249354767755890393931631543933942676013252638767e-13	1.79980464844817539800661996992750997146144246355890250506676304936377822358666739080747331737099877e-14	1.18631517099856434320128832951370865272649369261593062748762057272869984510157046535499312028225119e-14	-2.40901937163506470888453262738287125888328504945801253502183140426527756933281893496127618322710306e-15	1.132156050100193802055329032808752375483601500165844732328742467585974960221558437676899627843659e-15	3.64625774055919593196646917913180737564244129913693363863196681292408212963376918155186422637951995e-17	-1.51670960147525243780711085615282893355436417327136646641946804322831125390410488926382834348214132e-16	1.37401972816354148999988825788486099685189744659096942486824879458897774976141396813691090151827905e-17	1.9918423430954472619951518011058421596575176446737048536129970744578890539204176379862325936155709e-18	-1.13727601436837188038945396031407812912742149961999298704184195558864174636280206462608209859737008e-18	9.19638453157593706561050499132067510641121237062758475092892126579897793668667235010711023702924342e-19	-2.05539647800520896693282430983225690778262488506823351127368633609617425760308812638283827440517832e-20	-7.34439960532641788325146364781169114806287514649533736544018636030521432881667918853670998821662905e-20	9.26092331444800928419307473972495419692754851856013772610379970627887634816458162323823139853031138e-21	-1.71968746596711958983393786309186972996012819791579378465114168886863838827522344297551150480935955e-21	-4.6228949091008461890067072511944346810349166341360458654168453822508174505646451040498809119807574e-22	6.357728649395105637405177897982778113972747423233475530834109637950943897817322132235843933505969e-22	-3.53969348433852568752828425967665430936544885834698793607565895318684295239884190782606436117979663e-23	-2.93068407598417088436394468258074956623978914468840681934939137183067708622770688917020234076031349e-23	5.64710782301980660820454745376437616260974271400664156642471878195453072907087548339025797843607713e-24	-2.6760366765240392763564407805711565136101138424969161103149718337261387205735881946048595475700395e-24	-1.17934653135302460656261770661200417023371263755068279616581740194560710264706233268049711986404922e-25	3.90154100287456039739012683584773458895344156200114851010423960557928604817289193941304821559520306e-25	-3.32374970675684569727288985493386497616782409773107011142466940907859421163176775986294993191320154e-26	-6.18463050634325749025560906223590120113342596085873042765792819481732916338951341660848487276498598e-27	3.07267810829895811561468602703516924252246967698767885871189712956907811068529734462538803416201361e-27	-2.46751992768882615583129806857157453001721733521340535961536025122608678118288898364985942124775212e-27	3.95108809967903858750506403311300211187477974223339546902496723431524116814368148888054119259776234e-29	2.11079037395458698323007635220084039061630248354803083175633400704820138831894790738763631811938953e-28	-2.62729832787673082601434202091239357244184281719814695724995162924839382467011399146007321996024237e-29	6.52224724768062196689718838344240923909001705954990981220564590285085218130256894126816611615077465e-30	4.92127714484271504838545018034163044579774217466959584678665375863022234651764797159266617779845777e-31	-4.87205072201786900584649268396705182166751896916368223463804167133659607887314957540473340118521624e-31	2.1807043536669671424707002629359783408255741307331593326837969779673373155165283489796349999322166e-32	-3.4378094853485329677828797484395276182359013080986979498962557261926099874675620484316102623346684e-31
2.9120374337485452420301842320893033400397820865130319502130483647898889959118953778293453146808752	0	0	0.66065775599990621201904746569401927384125051136630389753563402414930487537716735743595352883443705	1.36066817184076200235314677243320644676828840356958366832894636439191983115501836760675240413643904	0.356283368633695465224242693851304197241698900566070537628152833706357412037566330953474891628791274	0.182887262251087859564513249858123852014257984073836802744220039860832046068039258252343616480758071	0.0279286703338388160715953230405099106906201602375532125473545554898581085198083448302877800096537961	0.00321588207799461092179470479060266647112856211911110573363935657187596163879580568188986199214369518	0.0000153848044321471116277712895986948777098246112391751553045845213618669640763831110471614395407788867	-0.000355943777654129742147034220541438796189972135270848324313883741996416809365661193540043487813420089	-0.000033587196487021183420132226037675045342261070860906179512249240354560980453517973559020784366517839	9.10966795255360724544352346887382371022021904039037617970378277706910748995356344469781631212647384e-6	2.15906296975548032685619729636623125896456720238379579857426363821047421136934187030012973517952474e-6	9.76638885808291594068786118173954425993286427595545430046160730071274436085924723474611485036218658e-7	2.69006974899201160055017911571291658487400541023670407600347100143031933429447353458258543014930854e-9	-1.00809827316420524553840721552694299238062572210462884910574920739617110680346131514043277275017282e-7	-1.04722409260606489785877384320138505136913246193917037566224106953338638588020816913226819655791637e-8	8.25847404301693167530290091864360912456056740397883461536848630824541951227943026145381328336665407e-10	6.39366266468077526483587407147434591589864849922335759649111132138091803815751419620187385973215909e-10	5.15347580592739067892969247210952120508624687156167783958828215641677464525268307736657657818941714e-10	1.82232969394256137826285716040216077453179283343872881618986591349923958008861655123797112918565846e-11	-3.61321349650596888012056728599713166280196298566706773462850366547743730561974254871483799635222261e-11	-4.8703061360160015972784914460230219783857532906582344909615635108571960873099378414777689236016116e-12	-9.2939972515097956678830180272298809789105390013662585221628738040966600575396075965141602840960144e-13	1.96522915036816201771104483942849328568820160190399467112586703064754980030704373924931390272458103e-13	2.852409302516519537898627809575635188992342229210072594086796134958465651621704105920026408143486e-13	1.79980464844817539929560243051030126800897669209474273533535597912210976786390854510414757933378792e-14	-1.18631517099856434201893406460105199213446460936694066866261409748309064035474313777817619240843263e-14	-2.40901937163506466194542226072490401447557029817087204267630068318020905692746694818173676772876868e-15	-1.13215605010019378303164604499667227497033513618565889242392002684160567227453381987552727155395e-15	3.64625774055920032368890597017371136060696852645094457177203281475251677724396153540608559488735659e-17	1.51670960147525250840824352837700581130086607596323668845544996730237115039923356210124793690687635e-16	1.37401972816353978601222784016863224643623521049071648728626251959019014577547513427816053048711847e-17	-1.9918423430954692725855749819771245073288883832767273974442786838940919600730241353715765236210593e-18	-1.13727601436846572098742411724578606262478805497621713408076422858790454017210274859364465547103645e-18	-9.19638453157633735742080569563715357401921788931634360288828835103976235310746493351790425456494772e-19	-2.05539647801544168809963491781634053160731507736422888511142817706985138471541344506770057813045409e-20	7.34439960532421484954544462353889734582558899945516798358905590446713707183402723475708208147479217e-20	9.26092331446221720030242490108423741805304074523045390947199891226636030855032786340337494831942054e-21	1.71968746600613501839574494889789574558799349380375201973863123202239092506783202240305352717223926e-21	-4.6228949073510415876736845101133345330777264271621115255065345483978091281928683339604392633637976e-22	-6.35772864862619115837140834603111332681399236947986192942757571799844352581433727388944122279046146e-22	-3.53969346233892090108594916342375686043931798913780690447580115725809623867116965464305985721570254e-23	2.93068408184733212195562081210424749183594069557447504949181537135491976185210454261796260731840675e-23	5.64710783498143429044618713343413196277757372627691847896221016808537122118665582615224466863694493e-24	2.67603661174766376792559895298700316584384318347680490700806081311114943759799852435687923332564197e-24	-1.17934946989411969235248794228065702292228151321474221704940604980390718020673420134563273190620378e-25	-3.90154228832622090252815364807349723554516239192448499195268520525355391418755494528840327735007115e-25	-3.32379161444585020227725197211128427727024881016010232897387457997622189558300797383269945240328233e-26	6.18449806268442608778399136842380886947450824548820283492897492569584808800150980786977049314079516e-27	3.0725787368540137799553585863322988310423115530310010364507066094322679411527935952211924124889553e-27	2.46760613519013962775167332067337438970944674459476721185891230709819904872333821116970487884397041e-27	3.99251980487672902661691755229557274940033170551234484912918953801831129186016510640128063535070124e-29	-2.10897694423935658013854307366078853333585442436611000383227451685529990423353993991364606538556725e-28	-2.56513213566292019766758302588921393029911639131941261859375901057541487018146259644415365803989514e-29	-6.31166278151377013274775317484483362742787112646004270658184832228194472958723564234694963854487718e-30	8.17108747712952663464101825665440299797543952204820975810007841802530667416375336663158946149096891e-31	5.03267936217674874200944287263650026914330483854495425554167084190603868772792407457632292557686174e-31	-9.04627759044910721722085904702176616341180750347631997702632938614326660197569564993230455669682899e-32	3.194045022112586474810553416973619985384137320776465321732531831506161682627688834491953876827772e-31

==> anc/L2S1data/c_ai_h=0.500.dat <==
3.9905756030129774821869217911463729335048702164737958373672605554113585955258705708327250200550044
1.	0.569956839266981443813648712029106415573321027624780714669479470233406097047453714557456658641999054	0.0854009483659875162102696216058557598398938526944000939750750216698433981512172803982584991490848529	0.00323483888620974715903930064913037445118275460861873763778911312608842306303282028524112623010463064	-0.000227264067756477266165779201290936645472940838772757101481316642504808202774385128908996472775514401	-2.21226197577388519264973209756355290964530114703080437943650079842257917546281509591178378742420803e-6	1.73226500660800526764448597002942691748716911060607026229203154377432536524705771377902537913656301e-6	-8.00813677568570113477594329095788198338211212388419651674203169553877169523338389406893084947293766e-8	-1.09910994463022113754692754539694538829474189679814437544311662769057429282403040627614849032949287e-8	1.34677171802175464557350617198208029840582472954333567478115746471783688620402066958399684232052382e-9	3.78613494615467887361101541943449712039941001905547748817440673204926524737436383583635217371222116e-11	-1.58947220620230587555447828442348055817934234981291663391924760993253500929880586320427402060222036e-11	4.29129368357238803309341496100416308439937831787956119460972834949243515337025789083931943386847354e-13	1.51483084161434629089434883161675332288437285242972573901184125365563140075066384451798886733873459e-13	-1.27394389670309204109254675275387704158439767464341016733744655890065581796871572239746378039413939e-14	-1.05841988161220668540933168149696745267426704492740138107611779547640940787070892688332111450481282e-15	2.03270154186718244365450826474536951000104591749767213981108861647745946368259377640170055238774159e-16	1.72346764471233698240645561811143732521951046666336049700789529138807191570250263601263074223418633e-18	-2.5091255409978540916666664737877133026346403075293990438788843387653629166680598126766023895796558e-18	1.12115196445479294085801072661157862495104423363592063133260755178928054084406602323208402353469512e-19	2.45194482397446201055843492187016430661900447950144153905517885263207695166778836218270365280733338e-20	-2.67705945647528319622013251129940749556079106958962922260882785545954677817636278826598186573500527e-21	-1.60048645506591587544439226741331616631730855608988165072254841950987245261215068623415814210682766e-22	4.18270745989509873339912771703797724828492525652759275974438870528157481150788009687619220242851832e-23	-2.345150977505004212791087670463448883327332206958580105395355148539231369029070945378173563432493e-25	-5.13895181120471614700784183814638496241894848867686217507063045126776748899729916832070201385527587e-25	3.05496758182763898293851001507948302186932356626992370914201941538791113696471903287073073788017599e-26	4.89273254240029599582692857226621892926957063271281447486648413333123205620465790708351705613726675e-27	-6.56012940021463511704349900894708197689135640976282702505135654343391531980571015057226721926946599e-28	-3.14073920684641542989353172747992043467024380783601081342022805694903912006461911265482235831139071e-29	6.12235056230400139502061698896982869603976894035283727244509710840027308267280387142856426815258018e-30	5.4922702936686172263293074985566769226223908721161712440415029980410927318059739408740676307588753e-32	1.19251593932235997012583191210148574929534801722398669204866551981082180985409216069993813586434832e-31
0.25	0.0535930927822256171262550737587481679679517661999570775908549386158273910518186784263230015468336959	0.0030871481768852642195073441653861566427522031314969415573090269429344408281612518973030221370869348	-0.000153143833959477490717593596622243758369821023186265277249922162371766942953520619371242984980506496	-7.5644185032461571389117833862794435583816165646168072704126696638287218920097861607890269954136065e-6	1.51369979028687602123132180150549700931304639737368395500469569608927150610506635307227694417431064e-6	-2.03834878410139276087820334713922274036448189123311749078413368847385598686716907254174527338001126e-8	-1.244819217909189254805085724353380608015507358171492180342100553496517875603696404703881227558384e-8	8.49627039001928286202335782261203138150191414153928906839784281233872976536091912783876452001621398e-10	7.976024393750369090426384398311115752675299271784273960891771513929741625633896808275091336909935e-11	-1.2946968082483459448320678184724163250258902144240628001472179040273804684416217002050569712530932e-11	-1.80364093922952790451062519194995715647202576500243460000125005003907063221112628259004156597481281e-13	1.51414017796102224495211276938936147878275202734907849667968999403352782432456980909552318963177645e-13	-5.8637176250617356131237752666011093358256267507800064397184536487885893470610444976836911474859657e-15	-1.4233180343998036689049890618005266552106720735482521699902837803117733446356996547777891105367392e-15	1.42578712546260496058917776168473382248239179832267689040417116710172409009382286113173726930978838e-16	9.26260032110061587668576474644026403062054740000672539716180433659000692975369122146286833689114856e-18	-2.18600296059549863688286070060755626825951118231704077214256092956178509625381808475439617176628561e-18	3.88180251864980746321828503652688891778201760564342563124311588764158741779550816832803098192433076e-21	2.636696167291027122131420786236502661788894580225129024481539442811271479843588059476932998198423e-20	-1.44647248743987700915387515173890510007505122529377847264029015670714261084051346198323221984200569e-21	-2.48858499731082229909053586808234396817233894378666755273586888297551398321601529796405873347064265e-22	3.12591574943060718553510684369496088869638132073255292096119182107953540135934325173808203831798608e-23	1.44693235746512494854289048316039106238057505502513479174608600064760068062903762717965177325217964e-24	-4.71118363706390713123308134121922853652508231911324456409815021207843382649541653530992492518888087e-25	6.92980185434104641753317322054136901275499906307809729519935142166232034858716358288388854624671703e-27	5.62269314886652480065474319730963223708508829794938038859509803605707082648437068363469629058243734e-27	-3.91274556022341966387932752789653411349009417891526253074896165605750563085139028994155340709248595e-28	-5.15311194107495989160039147452935722988485637587139091155041716264682456358396576612198976122161143e-29	7.1769304239441005881817303993421080533582086622316609312587104282070217068030083668769267963204743e-30	1.81455003569083804779051793344775385697993958798179335570166787268243957133508488684783275890779554e-31	-2.57957813948824481640234613088637738966195492438505491365791938867850759778169814108246949033407401e-33	6.028503765806559390272285656462136333010035248255169422013298189007068082735184076964812125625449e-33
-9.790498019632698473225446765241404308774395352404503021174942032688865340563290573718947648137107	59.4617031122941504216940332888706074794887575306599913953514162721239896409622434371364889387040162	2033.35286683688524086964992999186543541469967873555468742559679254206047353972755489125350614597273	1255.707533787829064709169840196029298783912183247052705656883003312239039221358814245626991378245	536.78665982173474017050857700626710323586834506916295199221092742696616104462406768443688072526289	77.191939423351545152667371659485848910527396424174624910461309102688035223254539791374215482514063	2.45497489824860918775559709401412255781735882279594525789071252520978849688835164369925859809344379	-0.28157270672574413575240503950167086056750404451897741453403724147387600359468001962794485360678586	-0.00713910802405500197578486065665494958521011927644622357106369358260719857219053150283718588175258511	0.00170978180139184487998365111046141633161771868130243241063868861268049588006923940033905648162955705	-0.0000448415188240005292258751497329561403200221665839012190546191837496792809944848973041878067643126967	-0.000012187222681892063683618191575563883452841640357697583762546471640599317530382568417309921054330754	1.0469845913585930125380283822043157803643587411902961675380622722926791659696102808269899133914557e-6	6.54917004144649461242804323684617198490730477887797769206085486716896932682721008017988731408655663e-8	-1.40587645551572887017200262503464409113179798048275282754789004760151183118727305112655833520237069e-8	2.62267962145925419740530051599755118377045131771477895619231683192476449781379950641035509051534863e-11	1.51852138464064860301945893662007503767680369368606107256695568237512793553895712190822674961190125e-10	-8.11860951789136987407466117076477626230780236715975813046532895537426806215918639012837735550884866e-12	-1.30760519762767408685106604656226909305240959451956626485759791661695215889944124787977637447886012e-12	1.61846654331864481424914946925461866366502494252291294113093013330524983764148479357020378897623841e-13	6.91115210341901167450712115948818660139223280693555232057538206258629864608495329781257821098409886e-15	-2.28555504231270292544799360933241341587534775817961223832656565008240939112220683122385583128648251e-15	3.69121066543714877951387783162426030069336643200797069827457084434474906009422850396557538352697112e-17	2.58012555325357685452125493825577885676669340770729144600575079917372211100778372584028349076939606e-17	-1.81479099430394943783681722780010369575107455635721444971538059910943834259693826677708802170963314e-18	-2.22375935560230702273460315681656682655772714040527749557305960907213827071931974955117564102559904e-19	3.4369630951702231187040624697758928437708748186452995267772963537539678169214059016803120258056028e-20	9.53487472993721362590737539326260419822670888741046808341162886870321592772963378773305838523474078e-22	-4.8349396446908551731894659910475359234139954961820391855325800162201155122438075318019955589007744e-22	1.37779741929815839615097273354945325409234288351066805768439780872616098849581968348528878012882196e-23	5.4093826278415105752112960856346280563251506494414540421948446318119970679387902264625486286986714e-24	-4.76700383201516533857772622933118733647015191873709860897355299890170328734578779356286643544457153e-25	-5.77062242806344049500867930382166860989690209087846052952941087608491872938771711136789144289744955e-26
-12.464789759231076060586356093961209557019588553618620007037272449330322044952925647083940237964584	212.340969158815111504001056489291671178691584197311062776058282800000000000000004266731795012294837	391.0550790323310552177762038069222807798185206969277761851061299999999999999999999960445723400018788	230.9676521937038251023331025149437246311252910531018337458676169999999999999999990109252272855597006	53.93459073216420976302580435601177271385639549158029587781346400000000000000000266847626294912367466	4.205116705039923485767151712491275883979287910206651627275669999999999999999997010979603336650635491	-0.06659730098469233908753563428460017253421959258801958792997699999999999999999578950571852580370629729	-0.01659475594238564799703266375827403266505896138943315092399200000000000000000254159255051701000574702	0.0007636766514357750147632866736512732636029691723381930410360000000000000000010102136874774264579130004	0.00005993643246569385509065266619919238876634422792468480438699999999999999999806193608203402482185363352	-9.339943299801049068216266929009559820877420275426662948599999999999999999825889292462297800922930183e-6	-2.096205391543163909462678413546480771040345379704017390000000000000000261240721240929389999393178013e-8	8.925366562148839031289952093380375961360402629927386809999999999999999897889592088625528296674639346e-8	-4.476485473296464118343546347431228293734848086201138800000000000000001243923345606842136387997787646e-9	-6.915359208090506856376557764723278717543377102361017999999999999999984117765351112535274338652138893e-10	8.406169282487433780484166265099471450955181301715390000000000000000356224182904112551541673013358683e-11	3.213815739927309266681840916757969776906742761008600000000000000000955817218794883966096287898484199e-12	-1.113440575835320050147743719287856071325158589841279999999999999995824649771305892457906563234961468e-12	2.160741918022308103549769059141874432850977616726999999999999999573369810971117674806895136086174878e-14	1.182138160538660379350082253267542295319029446651999999999999999823585430082077015721213852273322882e-14	-8.782487802535683828080240969830070176223220852100000000000000017703104939321563032771108425249698622e-16	-9.474148622605124816179444403174022229397718459000000000000000056019219547450612960532061853411195604e-17	1.561918706872075268888402473555825491978310183000000000000000243097949582954982612094795492421201591e-17	3.24765395427405066371275633338163297828549052000000000000001982988473431970192106065519173561728612e-19	-2.091895071209031634172368630899498094618242399999999999999963404827255828384684156502385625438742449e-19	7.136343511472862284678906211303366761261767999999999999995802326816959224107851144443798560816577012e-21	2.226342443726853461259400843602934832817179000000000000004211442464363800107557570319191802908425596e-21	-2.087161799566440605577556384224448504976099999999999999995431094304928724727311611660634422808615185e-22	-1.689255401453521777013222042864245677475499999999999999676225195177357341018770093310374784669504735e-23	3.554634195444388913443781883255378012675000000000000003414745251738573723697814213472229611645197537e-24	2.255840016172788240057570590975636464299999999999999842794571511600041284152064515726626972411467192e-26	-4.955780879847355308696541714552371446220000000000000406674606720527629029345339827716409399018968131e-26
3.3192115410625610564656807628376398777779970559636956858754558519809450969620248997890107286291535	0	0	0.0721506843890833909531434111011991038792511022926001247841929113227033145259970800621480009665491994	-1.8943526918818020334782814529721805390335339896441930726056100022849346722262841685307705574469184	0.52517352618656531133119899498259722707561824526513493560572888712832533479062840118965048461763854	-0.451630058366331137633091697092769029876811577721483026753124888674247517402505880865133691613386327	0.0865353748201375135121957595985473598784967524763713377491219408745468497818168343100010580930213893	-0.0276410596588627408027953633125859819900870262518434497149996761825325772371107438475456090670899902	0.00304281909910705734475673156800862722402375907401808828775552746387363913549276733853639571853359001	0.00110478370292531458955019101266012989969072154747152581440444713391203563883181066507680219968849717	-0.000221131359202228195305974863469814137347017361094870738235165133337644388317792066852600959437065081	0.0000785215147740272797374485196974340045128436020506834010789387007745573397203618483693350882296671356	-1.03700625626718931870267104256310934158512574947747052344032216815831746929503450158856544876261647e-6	-0.0000113677401716438966490195359296876702344198313771302375896331817712907113655023607557493185387109266	1.56726626663645149525450935696948999647385468444237065893441429234167923207694497143667935935351813e-6	-6.09946129684521593939219461901357979824505146017524920223775878851223819473495330630315797916854272e-8	-7.76999242291502636081533831026688255315699063341528807639577166433124535278487219113095333802438516e-8	1.02612628517464491807135507945229935032517297252674292117210712891245538993515217285712908925571464e-7	-9.6020226499252158058407643000129425605809805286583858342924263288210428200505700564725186192496488e-9	-4.46937995211776684933045482879897979614338636165873776350658559854741019882261035728447754810488505e-9	1.229558098487330592190231597445991779668464544720378098812568625137912238050171460963215919849497e-9	-7.9672410847818073381488579244204573658098435962719225382026089461837097233252125064100351427685819e-10	3.1455786645187726761465400224659920983954139409401625582745856013754981215396016930686193659045713e-11	8.56830385706873749900514311775737500760990811242670432188901152662312156629047576973273926936089039e-11	-1.4296755981566100435612993864366792785584414977451583227458000918331209563005949069112092085635494e-11	4.22979646351276880514803990226604550081962372327909119707960139707272501872303521982106079649321783e-12	4.02237715077701060368065064343478735334548173608269291047375867894609580928134316593814815481248021e-13	-1.15299159778220433800041614314301857959647201701743679032232227130212142460308627951467276672276504e-12	1.35713518922654884145498426720934514772114061591510956215037157052000864506174658354269676653447225e-13	1.09576653534593433575351103978162290425146827409077449191777673622832110523290297354661356839481648e-14	-1.15410178011166831765477380164048790148630203025291773364776685386346899084069765728747493126147273e-14	1.26256792936063897492600255869735496273885130630200238860693125026378568249205256123953754243989348e-14	-9.48097041068527619470552872748794126495598692774705884196116796315429847859293999792861219395132063e-16	-7.75092978416434882715595492216992564313838083338953670760618059554742408769814399465970260344555475e-16	1.83341930280506382448082080528212340766519569334222568351522444545719029899167133914536677810986237e-16	-1.088023530453960656606551140008831123734489831829532645077066038438845619747541226750384308638136e-16	1.54880109536770952967710409491737418616091510598752607426593352998467517379578570269109408151772301e-18	1.48856854971933221704924659343588872799146753802201291817922621817257947380850363830150150269866409e-17	-2.26456233638652134892162084427638491519684834566319616522633621123754109863483465934949653962001619e-18	5.36831886378477637121516000027145886671641680919397232247003542277379601364827116837978312015793372e-19	1.0069411839531396999826283770089314212230311469433860111187264180493187810504918985173221079941029e-19	-2.09270106422403768782402468742583527697223840003726728694092936370402165259697088065266571224829333e-19	2.22035327238371056990347692684962975357893933128786572027122317873774841322491172074876903745791015e-20	4.3899266551471736263292833070561469423563183224132649221953270255007394261477759493431798188428345e-21	-2.41099806181007660339912239818371201419490890718545047936685470140690942774839419186399739809766952e-21	2.35798716287962750102389696387609228626489248663074631626240768581550463887731225888979542140495589e-21	-1.46276273271454060227425145548975517062350187075349918737918005954664300291449205198141560698380418e-22	-1.79225574632421465719071588947086266308276713965732084341093862093098504540694004265060168208700831e-22	3.77879450170946807896688483302542487395351225029780329850252954381192721141276954368636915173018854e-23	-2.00702808065538440069161073316477555869015853306605605172237294534987022937650002952538161280864907e-23	-1.8439919607629892094876657587489984371422808779325058352843528838630012794674090568824037328365318e-25	3.32581127197060809384743771714101705032469829971510259644410790599424763426258797672050271201562843e-24	-4.66114954654383961718653885590082069002101186332327451626917627356597990869294585013926602408946093e-25	7.73564777587341137914656533231579206498294425202151994776402170008871978340842800798745993070856209e-26	2.73087067356327738774204269993861066127105909088354791384574691145634669862817545000621838083827448e-26	-4.64860266839208156267095955916336823669955933054290857357695999794587184141124202143144467529663054e-26	4.44858654845151994536934599149799706566774386132140875230754940925604364748907626967262162204986767e-27	1.55535817756547229543617371365668233317750216117064438958326152464778916748139697223257952269888834e-27	-6.1667840356552340607665855393909921540078616780703513411990914215572174120778983928594505571325733e-28	5.82968005211484984775709452959516159287540203090462802824233859764647336313607795848159617448892395e-28	-4.10186665688112359888210747147566548169661894822281611390411397074823327324436141107696164714466435e-29	7.8365053322954672234292157281314390295838715137042325173618330440705575741722477315907337858294675e-30	-1.27340593391168586855321894730644274080853929806665176018029754186225731254983843452486356903041581e-29
3.3192115410625610564656807628376398777779970559636956858754558519809450969620248997890107286291535	0	0	0.0721506843890833909531434111012196580369966544599443355628054108822177680906098127831179888232696633	1.8943526918818020334782814529721909143444996282043015435095592969387892813004853805610111207742886	0.525173526186565311331198994982630341139967920289339872152629754056791022754486146490893730550460378	0.451630058366331137633091697092779364942640655035628320953686448042128543502442339227517926013139053	0.0865353748201375135121957595985928145195737338829824111275669990792021032955181716534697027779135587	0.0276410596588627408027953633126046323989593639317485157960076769945713760176219709476567957959800805	0.00304281909910705734475673156801486377566315452889254514311828284240984683539466336252649333427891477	-0.00110478370292531458955019101267444059683054179771355226291901946113898956172208501383249110025895991	-0.00022113135920222819530597486357113567432550921042300479541544126796408872522781140416858779348724959	-0.0000785215147740272797374485197514480629840312036364983325681802457140084259259210588303553045792051371	-1.03700625626718931870267121420469531812272942841219642374100164907952502264900077367198783386031125e-6	0.000011367740171643896649019535867344956985768312610737383884003945681278920416706178217144928834092559	1.56726626663645149525450927313208191471231231632005116006098241020079435898931374704777748968286041e-6	6.0994612968452159393921950389480556101308335326527211703828216380239116488018782951579472804348754e-8	-7.76999242291502636081532104891238085027044603281142676647063878634442954645859945984257724160116496e-8	-1.02612628517464491807135397201785447235459363454076452076584655372110253616950092049807552536334672e-7	-9.6020226499252158058403703473193137300563213495720826578126631968045807881900160616270267678525461e-9	4.46937995211776684933060991843737124071002986691702871191788966292107363294902734191896363295733383e-9	1.22955809848733059219052052601552300199417327651239033410803638834070335640463638929602669987055765e-9	7.96724108478180733814928299011340030191161027603500007350503411788795208414168847247849690661638162e-10	3.14557866451877267612397560426073496711369613000781513519333616946133788190348766883646747550867493e-11	-8.56830385706873749902420250021492929956638963787380160131550936481671508922403899514417245971177562e-11	-1.42967559815661004364021872650250466899740087906447509770199311676806478064932119048137023633985878e-11	-4.229796463512768805487488648169119354865792372963570797435754572440587349084134015058898218272862e-12	4.0223771507770105960597267610563071300626154273331739245730885636880042599931834373716190863371925e-13	1.15299159778220433782280851207606832411465417750899492399945138871610323323125848885454311158086756e-12	1.3571351892265488431885837720164127576294985170487428212126038841111531292725980342608678561106561e-13	-1.0957665353459343071737875562940847136088954996458683679309349148879862106616953357723568080555871e-14	-1.1541017801116681725704247485717237688186643203689910077885346294192467296559340644058249263766187e-14	-1.26256792936063890660346977509469728995838409181030973602166048583306152422060699777493997070462038e-14	-9.48097041068525863677674066611450923568071350735355050030105607159433843369956936546567048979641102e-16	7.75092978416435382403544157933341167483976500219194425455679563204708187796272562277504566330645523e-16	1.83341930280506590804691082930252579430841556036517476518333211393271958998070096386588544484321872e-16	1.0880235304539572166740775005548264929985790179531638317721846167265383789523903423023880185781664e-16	1.54880109536527309190525667200008629217656605285541089165306944823233910841350808059402487936230713e-18	-1.48856854971945933304007002155103620372005429221633525815954464837179051592867505858811179793688328e-17	-2.26456233639015612176112283501993138171603102229448801651169184097011969906226690534099793902706516e-18	-5.36831886379635148458530468447570309050012105179297755265640610386113193927251860846101781479190051e-19	1.00694118393963808987532513828529108821547077638998165892686098895600939231928005387317513814062195e-19	2.09270106422633302291727691358723877941875733054288859180715755080825200327350754674701310033942291e-19	2.22035327274525371865889976271091052312408298157712066434685991181248277066082136149012428472309569e-20	-4.38992665300808652669505275628829055760751517602028195887334937235147369935293832372965400762146342e-21	-2.41099805506105156195092734609549534175143911266351004572272495344820979507104593693883029260153072e-21	-2.3579871605629356111182864422465190387339009526205177043498944116923319585667675239486238129986907e-21	-1.46276269531148616501855171545260754642956859696744506691059213798151889263822465746791817129388465e-22	1.79225574824924981992500622440231299674360779082058611565080030856255559493698323793784960078206886e-22	3.77879407371639250944978222951902249473507132996122239515030343507322649164881319679233677477382575e-23	2.0070277881419328703108272271277300843217000968501108990273197893701381360271244502893552491818908e-23	-1.84410178372381713792573604212339534555886627375739082836724213117626537042624663197303880984650844e-25	-3.32581545191452278885594466564539676144195567395711898354191992684349226933156884961611356916060461e-24	-4.66121655213269201896652549987449092963595399762747149682539744138763485560862548297168162127876907e-25	-7.7356658796475488410296580690990082179431010152734711499911038219118309051064002203741349374552776e-26	2.7310850639098827515649982585725362544712679238487014469227389273884209829561370976759882584678934e-26	4.64874076204871880360766862974440120501881711406326599243469675458373492320979432617458686204426405e-26	4.46272664623758298363501761904341537303164864930607489078232789475937341187931180748409182434316411e-27	-1.54710744077000759380369148116540084725121002558157572613831075710589616540877405768414806943702003e-27	-6.11896278142085617934286704290028964572606940887840872503283424467895751663883007169886013601872442e-28	-5.88840317594698105969283439946911137072645454081160275853280896954783449270657775278977906816007767e-28	-4.76511234000550004975016696545884016585540973830175833302616787292661838857893577785714056915450953e-29	-7.23047821291804873158486797402378393864788328070409281569175440786190011551880867151152967207670765e-30	-1.11460594157604859996578166120814079507129093942028897719131790687658424762190177490245159961409396e-29

==> anc/L2S1data/c_ai_h=0.600.dat <==
4.2691305773114386344457024007383300199279836823062863640315250354208158719952784784224965165437427
1.	0.731136067311121823994738604016183742332953256085632387397314215437950807545706852130811788847053459	0.161111966129733079131884614707753789215898103763555026326276731268752297801540193845583496282310331	0.012680208826188032779029258333913748051043344874211511773076238495744403789735932221624352503047977	-0.00032339096507123649497890832759213116506677404588465768399529817169616166242908313091318490862086924	-0.0000609791241515062209232493154605266431448379038769605350730952322294852764706674377785679094142996773	6.29114002115606977694728950032235240241606828677326551885834294804076139449493957015458882132181639e-6	4.38214985505178002273881128021874673819989491085928430970050401000668562551300454471178548474204143e-7	-9.94534943255572094571506149205008411201629800068278341577284624308568877016420235281717742686330552e-8	-2.32290783063409485533014328906334486428442129718899355043770932866405390276113849609670393643318039e-9	1.53305652057025072825679047141653614549519466749668789187372637623113436232713997327975044304232505e-9	-1.71338406107505745149403314795924378245574515295781888607873463475589698890625999726302483889368846e-11	-2.35108918151587311865307697850970438205023366229861419186936314226115858461092508212718169517527319e-11	1.04346580785318832442918909781234788010167680679968686654229229811079065180073453261422643443261788e-12	3.5493188512943457433980181442170862750664229250526069841549652990251672724258578158870397836655129e-13	-2.89030324552955942317798213550312219696928515206043427707440372009515554995118874235143518332067754e-14	-5.16659604490563790242622250509004900623332415429458310805419445057213365568518075592500683110316042e-15	6.65493996097540725110478069654788563304353323224409920620707013920747751653199623839453218572509012e-16	7.00646299543115828048248761750332070477620665005727143159229049827763762906005280381169202710589646e-17	-1.40489278011309244496807355182558489187187017012641700579307887007271449352600272445354205909894766e-17	-8.20351630754591577342421122165147200126073284183611679677477100096974527321357117182476956728379824e-19	2.80623367154941905389909679204538697235044149216704135672405663694878404523808949462180154929654267e-19	6.2356007385694484398126511553747551066675898528598712933624633159982700306010303004973208314301747e-21	-5.36609660247362895937170371716616961265076912853543015379585092551097979332245089887690207298952805e-21	5.20010995909626111497406745478744452528776564491780844305733283904411712392084020789505219522071303e-23	9.85153300416704422359899400228175680302337391884437183014363566534192579985984231647604524670360806e-23	-4.05481359510427254356753318949255106157510794271537044359337108126114796152825824694591908609709133e-24	-1.73126149254431019905666704988193435372337422300609302708575452211878709205240383460417871790030474e-24	1.30980822110527878270241411352536699604344503152910594688421863456620915254992057182943753930434532e-25	2.884064313371472667997412703592770749244544191220852325718977089463067999310948456669571361055562e-26	-3.42482221861708311365147805829359912249307395577201793097657723263872661348856984376328924561720498e-27	-4.73868326940451235753559451399183966727375681729283386733156697806404997675632127760847455285255005e-28	5.467490040945252611033287431671822410724707762163788064306814753547223331565307033766323612729895e-29	-5.44750561610586872998962253476146005018002132548570675622438070364048494935214680750202367589714585e-30	-2.06329246936262563018963210942681670210546806520857950143639076030322246184184359962679124200944591e-30
0.36	0.112010511808405408749984466209010414237800628003551941812024271689500678567518613493730329002665275	0.0122843974793659497135542471896197565433201360686208039357235396165770982290906201237130091959425203	-0.0000748729570035150100325151034006406508842144122332596283146225753953919849919415259917944121735285775	-0.0000742473054701829911398972614571790091126002153178985163233900088689261400159534322717627123420804988	4.0294642478828563158684426551338825166740674583432626357420732613715673827884394139614165008131973e-6	7.15159654934980002355228935753419529863328917559867732118090767494125502101717386593140021605718359e-7	-8.01719159716435702245515446509919045052535066779409546923523179674491823275155024681893257409637811e-8	-7.03053548886748099082237979231178474639289981692371251043774100006156154027256245555150884343857378e-9	1.41446430580224829289024965754484306549742057231028615318931431109011452763799130138445241758844394e-9	5.98393973804112648447649803218148497433958118630327462722891979329662822341089689295351092689283239e-11	-2.41988815521422394932731010447040852090542993966395664911576115755063461396906548895102833435318557e-11	-1.92501882168005639205566798245277242563717432110472048095427213994079103202675226243628282994079919e-13	4.0649054144242458544034090701745815706947310031084157329342094914241199604028761260050540579226227e-13	-9.5469482259718560558137992308487668068835570402069098802145325978979035273555643850041328671000813e-15	-6.67399180342117280609528333100502891113181196541490996325848764186829463141830538047186928383126813e-15	3.7458914466091501661038431446153204630225904738391014002332568314589426968141944922218252635761269e-16	1.05953517327148885064935005020145978032052532791714281877985667793061154304899476414570292215334979e-16	-9.9740932393634027416790833714394125126903638420426198565285255298539418649047038099926892956001193e-18	-1.59687781682092689567503067341423300224549002316767974644957898243962096668971856864552683845739172e-18	2.30781330847802818110124256117820370150602987835341772633634669770900752813363566504460519915393763e-19	2.20549412054043508671176414687759981852722089162270511344054134679575725011118716861691584995381844e-20	-4.94093235091048603605728847867836229295900026550702073869811957584830686770795443235392547156994854e-21	-2.5559459965108420048361863108631942229468811418085506654196447564931933735269406875197220489302341e-22	1.00202929741022817938402114947692463673911785790357286097259969580651334413837991249014541665962147e-22	1.677687788840168318083570885854505135783428877953654725501186554031954618195349014316301468852084e-24	-1.94286964703080356698210069504114244130965679005010662746978368769958942968927576602148982457564924e-24	2.87779566958664338929490044797835337445235117617576122661386905456506949656183263507554694095320359e-26	3.60874238307350869602898660073378367698549029216410118699462281614051637601315113423293677398920442e-26	-1.68040869809063974659531914528024094391874758413124231638482511978554371849321490200963403348045318e-27	-6.44509356414177317734982431466636152578607577483324480302491139870333628566991203763465947175749675e-28	4.68241468728103741530419653524713410285682189084692725094604411919940934734926714551311947727153483e-29	6.63983378391791691575299508451717453883206988959057452977275625152937655539990400501821586976181095e-30	-3.18878125378270088906229599868223775091405079908993450217535683358486304393162661127381861945063277e-30	-6.04221787590722783775038524811730064027188243338185980526517190568873639069098331224260557797259182e-32
-10.685457012549618524743849303024502387793691881463131347547340308707213570770376139587558711574662	53.3039523290932293583661087618357142980763488188521263645028448539742284154448054453995027935651662	2017.5355903277205243075667635964964522462817568542240285976423594678735151642209794719683198320855	1436.70054382894501358964285063819149162758354390204800133573221624008705699368193617398790219528259	747.022949225052072221619263199434252082275404643261176231190702543834585425588516146929128957282823	155.304596789513531085440192583703085430678234107007549509646299747172585926908735370347795755171459	11.5773852918667832632112165644074938439901984811663914545789203854764849030172540706678189820130944	-0.414785347999063142676380374395949504433729533891431024485877686969758162059949778044390161813782046	-0.074813675996177885303653157733220204536384516940815188373746776300081988784917511007431389506660339	0.00492532466154745345282574055980683183401766220657051661651345804428858773851123962076002236045162415	0.00055065498982617093821784817135581108096655538485416804948766266833324428411466006828412949923456699	-0.0000817389362434392085938438235540224621213585396156313750267537678934421137361307328024033800244162018	-4.4703386352847038977363952699607923004537496543529958149693108544704859407283385959685238486699401e-6	1.3140646671499307601145334521684015358291656195956454384424560249416218871746782997532192717029494e-6	2.4509061326632731269583570051458153982046812071506924609407373812411780192831000341073910990525509e-8	-2.11798676190337809651365936766530997450717606868971473915973757459359211879763328419876238402127048e-8	2.6608935176731201864935406001364932640246892493537485095183680884770042066939695001698939787228599e-10	3.39586109973462285938929212726509317822649244535971812595673033284668953505381207914526172825089638e-10	-1.4895171346326630306538250398164329240651116970915274309962470564241145771377909645794866446186729e-11	-5.34058195889758056348855168455490094539367826931039772400164163704472169132143483207763977912996109e-12	4.2173197161615958485089454964160924713402506039033611708904640185755519447591044440329844241503913e-13	8.09053308675006790011723401352948036565278592630492550518514852116603019717282438037441999533239032e-14	-9.9732730698840235655518404938793449925661218140239277771383234430249815330220539206419203307081363e-15	-1.14718543958215003739994775710879980219574053244377597606161143055676986431368506213649217588095432e-15	2.15944382881596906030221296652752182131759382286727573751050820324280010165838432299017515428418448e-16	1.43309476923607685401523427782222349096401645073004654898751029407910778262643560271623953804470183e-17	-4.41624065575798581475142083637548947902194806617672946284489662642751811773797603345609535374167773e-18	-1.29651536185179525557812288036401262230096523727439971789194200370918474165285190518464063757139568e-19	8.63552576993892728761036224758568567681477840662831611668930300462236967836115970232447097837444798e-20	-2.33949437398623224614442393854984113059687088410534956951343677507111157785869245891645157623227919e-22	-1.6206376800244405764465305648795972123685691358469883345564103547523053357977467329215769900291701e-21	5.4584371261667074564910328272509041641135702857874175213563282694560625168573114649140000579917194e-23	2.9106388208183272524058261407103133414236089860363285563909220649209074548936537787416840809178291e-23	-2.022218539328867697906982394687958130148889791927829654244414857561886650588698370402847649884052e-24	-5.83811196305578887250653194247562595995952988981514737514549584341781062042414222027828423613669377e-25
-16.902523411888658983985139712566025933024248149088620048072520246774246677967457390715760551864615	269.606510147783971894278586031677147250988366588260701300773323019999999999999997388586942510244268	543.4337975077390726466307762137545311472910516436897057615053522000000000000000003801900084611743135	372.0844037413030860216803705262121898294998560502496053954863408999999999999999993879121671049198813	116.1585858130075971554038515652149376848490451977455577896341292000000000000000004937668589194974815	14.89371718559663952055241492874768919381260501110560900523978130000000000000000051851112761437195633	0.355786274971801317311924583523961359124457618064650786827564800000000000000004273262981837546704387	-0.0767077773668174131229327322204683046671630709840513596793700000000000000000041395165270069973810442	-0.001202147360517945838509458262313061745897967949277153764956899999999999999995910280070902827967772003	0.000708574499467782625479118896456268237880885172383893541451700000000000000003036384384475040481969304	-0.00001717406754353203271861797160911649556821471233620223116629999999999999999763713707022695493082754479	-8.352911747864094110548556626239186562285511860416596110599999999999999998812196035441980299769342872e-6	5.410085375344529558557902667447468229903712869240262182999999999999999979298984380931692436007656352e-7	1.030026126280730559656552287993303531656748419574312934999999999999999969636131877765789404916250605e-7	-1.167038967953687363016948481604852604695277864790179250000000000000000054003110027605803655805212746e-8	-1.24246271546481520421384294340284298412084797060768119999999999999999892951096547998819877600496921e-9	2.289726152555062110134127109165081393457040762594064000000000000000027302895030565046683248317760391e-10	1.333243935550703040627289386596825407643791410674660000000000000000077428879681218043202893507992546e-11	-4.292495837192605007574953382333938364302191576045200000000000000001350233947569933621813741270113384e-12	-9.450537857028799849835881800023751109603339908200000000000000000248977540156788533927224808789599752e-14	7.78297619108864266382708231461811301084375582912000000000000000008445983229151100788356338041754769e-14	-7.605306011642944645051738762691018390088624990000000000000000034154774162763314254323831771648925985e-16	-1.366242260892180782185155929227987566351488323600000000000000001599922557877326741803507996072179444e-15	5.627532829261889211883521339743374548202862439999999999999999853450287857011500496453927378402552351e-17	2.310416397943641704231742224852176160748612130000000000000000031566498634929114637413866769625216107e-17	-1.751279730462882661473635606598055461299213499999999999999998553028208758615686561942179242502927829e-18	-3.721558760885369363128340680957041361030206000000000000000017453968285941776641181232657900604428222e-19	4.414441909709269019311428487852304972909800000000000000000257764735451042255167165805162278128369348e-20	5.58294303665665802043072871088023999376210000000000000000204254827373451076855516052732094414618027e-21	-1.00392386298905864741675872745086152220020000000000000000399847753357724618578969640725642811996882e-21	-7.415745942054006119576850443344967214119999999999999999899882735525737960567720844240115458696389324e-23	2.136481455775757127536327584196122283170000000000000000267539621994335690596566677923664738375997856e-23	7.296346148059542858170728450501347445799999999999999979229328377821915120069647033560234699774676529e-25	-4.56680631350916334568793553980788114439999999999999998013674683824357407121587648004395624870884903e-25	-2.181521102097911744088795192983288862000000000000000419959203659802761087580605855018560093743386678e-26
3.749101077241155992980873925705392999637119241701161218853058198907134561881150905883279331829713	0	0	-0.757180329853821313743529682870957519194539495219392307330230422491320350199305214277229780708986015	-2.36556215319971975258946266023744088467920008015268438272247481020598366865428385964198236264157598	0.587153170259246881104402463077921828433379559867319645923981918508423296098927725155135398357709491	-0.856431989779093362952812950064112730511604526720324338354505041551677830156629566240295899555771046	0.183402478731007274516213821738604761533799102084697011981333770416780644467465726692050301084266198	-0.101176144661115669050452053716729750588537662209390702679242205384051043056692657092713919714209424	0.0159550916335528134267390917230699061830769990635960540215492593045841904413500369554684456897694051	-0.000486576441724996618040981741847164704212122255785104255476569001166366662778215154793190830518047139	-0.000317001101822488099248364860113898155595287073900324796307920228381806213739869045997102956902224154	0.000590823828602525044353955347153913952117183000753753961376434474173279572286816783047479825317037919	-0.0000789787167959505065468476565443813973017335111089364751771109208592643944017282463924997431269525514	-0.0000165284420525567534841588686374785835195820265707094775931008415751176955865466705007306921432239357	6.57924735868776746244548190938857697861301894649609457121696373016613208996135190963448786149187732e-6	-6.11997180184837897028047129445672764678736516407286081537626532167989706657666249846296173170007681e-6	6.43192961689028619055327255736967635612051493177469051717902228591348888512510877676449496920293718e-7	4.06441815626061926965645753802110493230789099751280275167788997618845040920347803337816700162554175e-7	-1.07113513548780561594065691319661222332267770616542110764016489896033166140848685906964548451967163e-7	7.09642394374051300604930942464524256636078348078571043379720303744333916922998568880494910975098561e-8	-5.21483198357492514710977248537567846119818153334847514546421313649011345394400701327460409427190099e-9	-8.0044031826506376770132997299650847884796430780676678969898570454581662355106286310741180834932024e-9	1.72586748320782784660083696899246520166207195206955024488799591431448847479460209861335343883670731e-9	-8.37637850085640165302319137320516703853634397801828792687817473478815743747552848321909190549594299e-10	2.47992669226478161108355615048838851948083246980278622235982370855163747334075356396876889377581313e-11	1.50166620835883056720802073937286013826425232302133769031037417738148407810275657298026920805039926e-10	-2.79232903822899144415312412981493136055596522994020332202058591171267970694663989462583639792490208e-11	9.12719899000649506324134763383440929399519030825035573430705083008747817699326462776243247898565249e-12	4.58547791078531619027246277083493456875123084840661283648026464059630974181348244153544755690742818e-13	-2.75293076381327859590978412075469479244708867593804146537250145507784038286749367136135659590192774e-12	4.48641792597341630227872546629006259271907530224527924331410211117336678301358611512605809549411327e-13	-7.29306520027386838822630029108672430173553250530258370378773187268383958004454239367361169051841287e-14	-2.14725259558537616503845010704926739303446807400190050169775160679899701888852446795169544387539332e-14	4.94315034074790723080236072047411663037238236968940401894342076095105110553804160401551432981356202e-14	-7.05391042249653221326825641066803693956805836792424211744592549596588917441470700739092273857617676e-15	-1.97220141102507515046321726180996357793467888708022313607943340312976008498368225012365472741232776e-16	5.89989648175470010391626265459481159699553637359349677475374744069035210575676602411393136589096175e-16	-8.6656402919535644831622464726180716116569607485129708606454701559783082860417598931039469936288206e-16	1.06509314168794597380976029194846182866552034719748406946153051288442275594965996295021688889476187e-16	2.94465541736073794570532684322028543765185379895824575783999168521969683734534622481488701342551401e-17	-1.37941855394697990459212732336926373973078512335353349012105598104349377967168965567560100533951736e-17	1.47370415642829484199082371680187172549710464858255420136622518090732630317417533782420054656344056e-17	-1.49769911269410095700247022839318968071764284770128453841539157457522672432725030388264959618659052e-18	-9.79402085649583919445849062209139089661330027075535108616594895728443737099324194131738254559334167e-19	2.96873810746507083941555554145232402985681346318061368443442786009705501111770820530824315299945534e-19	-2.40568762399012370205141049481573989683002239298825590960427856505450240321378971554272241584687414e-19	1.83367765986449606658205647152781303331851196716424627335608455044765934387676541855892121720629893e-20	2.537204945238863746786873582979489192830415452229396721161160249524851508979703239392259732836383e-20	-6.04612165861409887027540201612549616778255297612286739838869191275075374223232422974172615532544935e-21	3.70009427615761564005643036683187911862398322698888050828015641457778895726584788884019779126794101e-21	-1.54502922748458960811945423726465560707511456139540438790397895168999733219252623739986274254969741e-22	-5.87014420512230467496613636201076010143708492707967716226714105266176040728780690404477066690587515e-22	1.17803262271414173844110916575153872205031875017740824229065452209719187075336383594968317622221895e-22	-5.16322903615165188538236358493152776997891708224241510401161613164452830643916007366694578554262281e-23	-7.35177820397730711566102098343950070730359997106268069979647493695049468495141658420355629905683562e-25	1.26686277295110475215627792448500893975308763836075811630678228892487622099339885079038133137375475e-23	-2.20256437629591561682468394560941718502400155186452652999731605523518712716922589056824997391245867e-24	5.91427563712406221944120162258644551047750986321832684435496567878521861903262169068451252293806388e-25	8.21565753245701826566476951721606590070372510643425684608020780317534837346943865384549205008376251e-26	-2.59439021692733230508991719420733578765086251581522787384736594964846354292455646054183137585062211e-25	3.92186452923517588154208729861136092086906914149336699768632063721862855434460064764603945305018138e-26	-2.85094531853365676625211213723491088693699666816738500304740878298606906664909413020587921401592406e-27	-3.05071106707943563239765555000432616189790274627069915133401249337964351357276418106451623039378248e-27	5.58770862430384275987164184701417156506539284233272759129346166240339610576184522631525739023362053e-27	-8.12210286387911950279977626083638405988444885447190524993604733457067762120173289455731215903067758e-28	1.72961013785779153275696491475870314724351463656929234224174132501943325974803269025200765766296385e-28	6.12031921991765202048507402562164087495959343181868838116488788314639034225347622457401426786923277e-29	-9.53779648065357333916243740225379732643023073839612352031713883807233106496909804061643740971591036e-29
3.749101077241155992980873925705392999637119241701161218853058198907134561881150905883279331829713	0	0	-0.757180329853821313743529682870833539554917034352368246849457820620113169865942668437353491660601449	2.36556215319971975258946266023751546003552795438319728446800567442869250091552379452224859665612048	0.587153170259246881104402463078145561922641697910731131382802511620901110552252198869087575498546169	0.856431989779093362952812950064170440832180317670042194185865315826149207656841044743526506187240082	0.183402478731007274516213821738990190323902309005513794692966448824252275798618041047570773451889083	0.101176144661115669050452053716915143907170074118823144866988314569443775187061297766440879651981271	0.0159550916335528134267390917235566934035532023717000862595884559073271481821054076601086996028187744	0.000486576441724996618040981742038426250554082399041646972967685980378253904868347754401279781702558519	-0.000317001101822488099248364860169551380506885062745992617907254047663806366853456252732041361436437504	-0.000590823828602525044353955347277519667842286781208436569296532056405951000187665790969543835370608308	-0.0000789787167959505065468476576694635769697960262470355796013930950012972504505669967541105676332887712	0.0000165284420525567534841588680694482499434633752748665236006396450758760063308089841261707240283943948	6.57924735868776746244548014839178622886405247055585786074044375019508762742831430194756968663358103e-6	6.1199718018483789702804706111935109615404923689493521030136996707307143834733476111309277798050064e-6	6.4319296168902861905532640701168352355806957951738691589037419549872837078308473305431981616581769e-7	-4.06441815626061926965645834129806583442778975667180889121287113048505109191177802912773977116415655e-7	-1.07113513548780561594064076413358800902572183966331831427977989580729707235044896488310853900897005e-7	-7.0964239437405130060492103589296341856902830643449567128272965306760912314667058734763517192163204e-8	-5.21483198357492514710594974339142640291346896039833663782882148562581025364261381160818114357932317e-9	8.00440318265063767701491868563170663114638325646773590537039585416128958481326321986358069998335844e-9	1.7258674832078278466039994536956137691392959354156259570466831737047444141790349419157056410188898e-9	8.37637850085640165303153745477703258243178518866947517484923617647558106054624970669993966646587778e-10	2.4799266922647816109501624817026640151035167649359246475239477878365460553062136014702555702614181e-11	-1.50166620835883056722114966828408172284096212291721355454380049323416782905289421577085071607400562e-10	-2.7923290382289914448476327030116458167112674215598909092616974970519620348848530814588279180737921e-11	-9.12719899000649506648623782909011828552107255709366645610846445049479301695111616010639186680264932e-12	4.58547791078531610848724330167888511534274352935555245359444458890930155107677246645599645689638991e-13	2.7529307638132785931787518504342249945824588212827423035374460550060553137032967232514111309110835e-12	4.4864179259734162896805885114632578456199618474100380415922574296189961628802543569493827489582913e-13	7.29306520027386848970901823950028674807718316016918590684017170135770789230435234337832739990618081e-14	-2.1472525955853750840323977978160925796519674666061240278535664570060132254807940720888908307613252e-14	-4.94315034074790666009803741125588684089891022317243515223442723732764214771482447228323023524541128e-14	-7.05391042249651446742146340341693360561870068765096431282240482248386236624631814990202941800494814e-15	1.97220141102514255851172500612318308657034842101286878952698060629578771770442358098361266666439701e-16	5.8998964817547938543723115165315805908453147674656858602207543526931281156715448869014866588698134e-16	8.66564029195357585939628889752294117882077441484942219366775957829604817501531118049168015262217347e-16	1.06509314168781142672151946333684780900614952913070346751514492866736903369322979011213594230176165e-16	-2.9446554173616046145447291592242957421774607173810387809423388156364735724287727014470333794039911e-17	-1.37941855395034851606207170002140120474831319404951426128678341693266436750917982331920346195747426e-17	-1.47370415642970615514521857913928988633305382131539403682591477226249785096322678887288537417889349e-17	-1.49769911272255465612310645436834405178221135591514228422118025191879029413474293680676594740973048e-18	9.794020856421383062723295918466034191055203377556610039701361673276402700553395741754509784317309e-19	2.96873810755863467912536675392796853988708435392769653605255942388499910367861643750863008551149385e-19	2.40568762409443253620641850004166673039983374906858620084176153783581164384862212321951858733695091e-19	1.83367766546108706144141303036017660475555194258070526018130983623403042811110163057731728793669669e-20	-2.53720494264660355030384168497052687635380420044934615484878330398644297549730254010528038462593941e-20	-6.04612159321323782806025283371936850805608045335231733604997091752971847066185304528049730518671418e-21	-3.70009425523119026780823158255992536470688295797941850852387254999064296909872655203896577706206733e-21	-1.54502909816488474409829298391320355892392239101776287821238235275670079135537603459821370042529403e-22	5.8701441420705853451127863195036707023648910240258095703887548971322970823690323926286013577991125e-22	1.17803183697691694087512177956946640711570876083673050218743124275373947915179579937598123760934301e-22	5.16322482969466509723461814662378553760601449507575624943717674857527881086426832688118282281573784e-23	-7.35302063125214213680274232541254894306046649798832237712305675609751560119301298239823092471798234e-25	-1.2668670660856465477823340234858155176508603344480361600081360791787598283987963801616633402672096e-23	-2.20263378042838285829287083822192602200679386281666936410297269504426924654462390630836875161143594e-24	-5.9143969399243813643433967630361788739417650770314384411771528034340709251561974041208349673444713e-25	8.22373546240914942328195178302754534362807062913023687073588966979975961576941296215293325380580509e-26	2.59498170374463594945769996122015936092123761112057263091487111773272664851723491309339046162779337e-25	3.9429429641405860626546603359580852689148605714336640685438944844786267583647680555608259869789645e-26	2.93197439092885996701785292561948506462936346432121293607567753410881661379004018039593026171834564e-27	-2.8753193986587100993173295032061525974775481706194255863601278727771262818540996020613794636914394e-27	-5.55739752325044964906715215013399643251641000169353105616294254979671809065119210760382899597778124e-27	-7.85927659341606351806036967327785453002299583620580546474113468737149529450590259844342262105579082e-28	-2.02455525537424245330175257990832611777283592912659747330275522481082822913811980593683557923813101e-28	1.08701493750932318295636475186045944543511887319020771489938779395771745494850853557985932370577064e-29	8.27690384338048158063990762020526225712244984642572708777782303235650328975668546429943889189685748e-29

==> anc/L2S1data/c_ai_h=0.700.dat <==
4.536338980383512292332358490846254204742378107284644473984547546106903110848500304934686258599814
1.	0.874872528221582104255403426046335677801546811246311384187244173692982920876931688079781594814018652	0.256223737718916961046569302645073003274803716514077125582245310192544476316374082029583935334240473	0.0320015929400152528061556454551938857054763569870576616784237200048415578781285641510533257288386855	0.000432829465652439586538667951694038335299594986709419279883448848963374700854836788534921641171301601	-0.000227892739633458929178249556857332127857770589679581168980580606709775251740689924750384039848095427	3.30051790202869164292538046826691182006917494250403336380798641950704954759866241944089008254029166e-6	3.46424124456183239228929644204247479762434439684782563408538739636436816310628601668133374398420045e-6	-1.36211020919634259670917110115761644671396376025614228837157388457796136381200651859477996550548e-7	-6.19161404348725753494409210133817395834341515132599317275886201717693236246140752710274565131162168e-8	3.53493580728605679989357544439645691195589398249770070351685008885626860344468768443938283880955455e-9	1.22463691803736656893920151834519549524987713479153507505104968763477196085381409403844456424620166e-9	-8.62306836880178830901196043022153305261629670577758911479723924158712226081006452108496129321942726e-11	-2.59707004307798068956710659909839360853893631921570050639002897774111090280150787478735289374384152e-11	2.10319897046817758402654829003778301346411319947449186891433673716344995480187717873968841057864719e-12	5.78073230585400737676312610383315706852788631882619206550492779569420710708288630631495680052453436e-13	-5.19269174914640238000693680102917752584311831314021941789132242593610265363482317258202576947329984e-14	-1.33250144453112788402879179297653393259383943229577480082272300055284960153457942192377791227157387e-14	1.29972923507419016684113822923731459438488264354246191245725164837092032119622678253549687249203789e-15	3.15354549099906505920698244173115128639022573675175596338230365881301437198295512656685508150011885e-16	-3.29492392508360183239315589753531453318314437883287375186062303826722123978554157462512429243006486e-17	-7.61819620818539148200507691758002591713900024459698457604303030253220647502663843486149608346665067e-18	8.44770640210393157282967291725813778185498112789321913527952589745885587888758919033881518880386291e-19	1.87085176337295547626991502281923476045325457044257266606264382129196162400358841661819161467297274e-19	-2.1873075172975619985490889069807566897433876180053938829390378816712510942992677884810465925083902e-20	-4.65639116113288358781692821701067459573923482995686310690534950197423519077850832495370325948321249e-21	5.712200446717568118982659913221069783088852330545104887946397554708417884028743396457582570163796e-22	1.1719059612529726335612207168416079641080054775756015765524793606802835587659985272834087458714825e-22	-1.50294361077184345309577529642968552587910104770544138555711587741122807266252081531471534924120626e-23	-2.97716171001292675631116646332824052567943721018033034283771197573428351322045527273823260768064966e-24	3.98034690077973612572914644824925323081734546358913744135275628668170790910909629768302008680189462e-25	7.62111017082278891792886280842889654351014663622377163652914536684653149196485207289268892740236256e-26	-1.06515752791107253646267748612647273682363646406159597985141695890057234767525890392641725198632653e-26	-2.03028713158282568427661403319041138373405341086497330602874672782080296845020400889635771773438595e-27	2.0064528909803131717185969755861765428736034035878735870343284803320207439501803203546241095611372e-28	3.59805451781707166643829326139614790864250274414916091599164358092674735285399672623050677634358586e-30	-8.22549234452589758136759996100596848217326012381482154894086464371253240057315424458102391390865585e-30
0.49	0.199095049772648806989883103148067966116143957468733306175426901832843442471996703460535797170008498	0.033318315990049971291770274885528078730407127817350231264245295037929592189726506271806028362693012	0.0012330709805069862503937432658173717210064028498819562221595899238961290870672730197686876597790757	-0.000251369371306879980771517173121855350210937925236723251940514848644590507033442627429516559258963406	-8.26409092932320243501394810653724356664329660343836076097717419581608861252336931141026016523767131e-6	4.14609572340564130172650919915563656063110163164690802278301339661656187002585834467564371440455432e-6	6.01518993802530435734024774402293965889950975592507819243164980345216293413940524869439074641558104e-8	-7.80391446079491476312737152794444128893862113062762934831410651113867021320898781521402574241108731e-8	-1.8854070845271172544897357832798441506977056665237074484736728674363532935779802292647850380638877e-10	1.59628583578642968335492691473302002839282412354575911692162864581282192798300711582471387599808739e-9	-9.5427051330807083130198231957872764953278222422315416686582921884171336843044438781988646304531489e-12	-3.46925546308676090323519543240833087633468599911306806174114553499548942594575109109975085883806101e-11	4.31890717158119180213361536387654370445831644877310010219175227793705799646283678941336640519801435e-13	7.87495324273210894455185298874594336247774415311777402585157326586274763407174208467574776068065522e-13	-1.4032806671534695092005972126247357924512017174499106714212592469917301501076941660173557637535895e-14	-1.84558515930533008095011777131665270832448248837458204814092008779850841016040054726080461289467201e-14	4.15076229174276834749135942744134984840307452986098578696209489530719568480479865654442830123711256e-16	4.43200860836428004386424406844401823910500783531189905584806445250932966895011486006953348012985273e-16	-1.18275335300186410860920085892417046720981007656289594169445996565635995688705402095163561285691689e-17	-1.084911914546818038285582472042345445155952773163936981116753396674778750341476984450604678130357e-17	3.31432704134304505132581301123336152147641847697911879133426266747177592326277649623451739694207885e-19	2.69714885898559232807464595158023907515972149665479080970128897560171512548864534177919517966772265e-19	-9.21639195265353335481348612167729202493810835005457346242151991554024682244803948320303804211717656e-21	-6.79109864482584664873712874959655855977196015484467642608457606538643814697543359588118433424065144e-21	2.5544695829857280799188582566165976583175753191296349689031316260631204128520599268710490259115999e-22	1.7281996058473293338350557193276259283096693369422842004128711733072472634930118049205755639536625e-22	-7.07293436273280966389922158460961290920995645377427325384407400844915961675627551983742551392903579e-24	-4.43773967968009250614079983673040832236046066330436630310285226222442905761135160052462143189365157e-24	1.95875367384720405398547890223303165421197352113304810021238507571115057144500875237072460880100331e-25	1.14829538566877501241057189862270494272228706971990252027466127165381649572995590269731276420544719e-25	-5.44227770894442464311021544612879745555093804969688098759427162616677224254503669732593271282583549e-27	-3.00502529353490717546339151836619959966887480911036046220413020382618410805254684564337111286888281e-27	1.28487840329448729876651672281931945866770556521128665987901884755156077085519557921482689945292007e-28	5.35506330321209810326379168903774766450756872128701385375859790696795405693367030089306202834551333e-29	-1.03537092886627328673011475074655635351377855066738004648152776969509703299195246372876399828020449e-29	-4.8982016846598543344742632779843383229932085859973509868901244438377054567590737782075742729707819e-31
-11.368883848948361604563262321243094611890970717194319536045361484243113652368611738878737767132811	48.6253962427908029803581599762707208629483687622724183700993417265325639240439421769491489239970296	2027.02446736569176192793279484399316501909513149330029528840347968788349849957721744289566097743308	1606.24411452056144042606034931698236687875818082071152012905759356700896771618982904614426875223824	968.874839979087991218379094627343057032638637885933296330163266077324355116667075872719379256349411	262.438391882742906393609793745682117521423759648324181821605320938614804442170697476843255290704466	31.4581038259080782002729379831231982256280915189896865202061177695362359577325996968770960091946248	0.332769599581712591424891413833883387141991079635810814636574020052953898067960781188120543551399343	-0.250776537911564163358627167837080721305981729202941101383078334026734164959823948526682209703151095	-0.0019795752593863696109999710941623931471767593375370618967902441313770597288254108582299982434784522	0.0033181223226767738000734104133272948392064531244246654630111284307600522548268194202031549074735748	-0.0000394904446452794585508536311799451301166715170825993702105317001282904286122179811032896946356587098	-0.000058217080454717692562397154732130696111585442990985363567100102406321125299388160629842034596549989	1.43150488810363850054322479393276874127496158026773673049911968849631656596731602145088607008880564e-6	1.1495401769969485318859941301467376027629018437145369966399198499652053334590329796678862420717351e-6	-3.82457212508280144233054038187956791639450149996680295075254574917151112821032009817965807177216462e-8	-2.44726946127832336789414734205927102266953204282763242609621533297691529557921425998238299420388143e-8	9.75286361372102273032562278409454875947596868270568861193140196969997648604543885133433055179404264e-10	5.4795791749330966305825066326718571284024973444063230981913808354278256855992165545284117712152669e-10	-2.47939358868944491534975388030126490044405453449422892060960234906694152044546194128074379178840096e-11	-1.27158987633188185318262336491154302164329432412748854769840566138184961520503769741398532331497924e-11	6.34734946671487989211895602308023953441067448109202247603067888450698046720167516560142581972907871e-13	3.03063090629380789401670349214088890065196956350316977663745980200617023358865103911924375580410603e-13	-1.6399820269188055582061945388000803292232198999082359243425961996346062681635421568539688874020858e-14	-7.3738144587876555645076100981165218057865861405996724800079067038349246779307000612651371425745831e-15	4.2763174240066034073369431881101839259076372838364955797125791231321916518402474284106216454227564e-16	1.8238964441562220491107009255783823497674114315490049391555838644759988413063289154735959313629546e-16	-1.1245215435833149583119298018138836944943487501633966072089774355931026878802382011626559110340377e-17	-4.5722712832923716118332008493004653984032958610879242955358699372463187972514207883960768541046072e-18	2.97949888764846001724957538573889010004120482251757170005184207111126779703090915751164737547484779e-19	1.15903157977636336470159998495984305519177407476621097439172185862173492492403563580647688240738668e-19	-7.94719736704303440933474998073259593538460823660494464091849639803189927776653804699477853136682555e-21	-2.9656499036209412508621559987015226033103675715316507618883359510550765851846216017136282899947774e-21	2.13227623116186350476252922983718544877358295540413478284692708183874735464164474722052799612134449e-22	7.63991111683202905235342360588695708020943013560595685966633958652462345023853161698929088525140673e-23	-5.9380118188615801637776401011101798304015807311692358160365515064020772425645657573213103868250734e-24	-2.2038946880325621648128829011264359234179253592913192472775508930187143845501830749498228080111732e-24
-22.091549606130786776287149731138485246588073988217200725717740375390784228059496035061546801962659	336.9461525086829569454984938828389374379757450471136138371351000000000000000000005086585724165595857	727.887244284473168792654925656851606866937811966490479026857800000000000000000000378233605222570975	559.9278822547006062565049772196453523804346281812395512493529999999999999999999980506712962492505405	215.9519378905646629634520462106984499104200794521283157073679999999999999999999968370507436623039015	38.91152221756616225137748399344445838536362337832837950041399999999999999999999843687899017565534263	2.47488151798880820741659960177220876424750940512879190684200000000000000000000042514933123370102044	-0.1740406682670472576512198295503602834829511814183463577580000000000000000000002864066489053841064029	-0.02192283820125380839967609873533105638340008470054846138899999999999999999999988552114596275853801523	0.002445546718319192107034261149283989972612712209740308391000000000000000000002269061544281957307937969	0.0002555478442116646073597589161606426831229386495327397700000000000000000000015276991513814658101958019	-0.0000468067875313541600304977996563751756460980851177606080000000000000000000032013934450526426008717794	-3.934962974916980327728598288037215661149891577318026999999999999999999998623166620451812124889473537e-6	9.618133198710450722436061012652654774179020247379770000000000000000000031871498565805659024989421103e-7	7.058146174978582934874264326697901775326604129841999999999999999999999810827753392282088646140019203e-8	-2.094729010526381071720235785259169559371722330740000000000000000000000409312704630522026704750032696e-8	-1.389491472896355335001377630291897013548553023719999999999999999999999571450593974537884513542659792e-9	4.766785358275779125791811440472427042266350361999999999999999999999986006685432090260902961757586029e-10	2.903654695215688369871720753702529199146269296999999999999999999999679851062803346390701172383069236e-11	-1.120810491864902196785490764897177913277090696999999999999999999999675215450642629143529724202314316e-11	-6.320984655025321853407530501267699149800292900000000000000000000023684679731018684752792016006752822e-13	2.702135404806101763530425194931392590350978699999999999999999999961447222134376808327807696060107837e-13	1.417016835857792475984233359881520613859529000000000000000000000286561195502916013548097365770968807e-14	-6.644101099338045466213047081629059707263980000000000000000000001215750899670673223546798612201936407e-15	-3.246312794547482529980804340467738211297700000000000000000000008152298356137006295190761177992538884e-16	1.659812912701080993552177587576303198532000000000000000000000014447333075442516879858722846343337017e-16	7.559269868079383405125405656209352345129999999999999999999998502141810852235941333966704332339789262e-18	-4.200937048456106377047076602651278904459999999999999999999998426429069159697340407927712208248909159e-18	-1.781956480359854944575888777401685045299999999999999999999998864481149452832524713101673590379973604e-19	1.074887628060766044620976992187036875100000000000000000000025858752085545375718552565312329848791837e-19	4.239196800738089563111641712587142979999999999999999999998992514229410043874693154740198806059162805e-21	-2.77575676800263179310454838213363558999999999999999999999864773116475585956213991676283631137764134e-21	-1.015038026093037924500093900496344300000000000000000000012343223898940755400978400618662523348262323e-22	7.223136323853177113405098207238227999999999999999999999889545478801389204505597897063075828208224645e-23	2.388527115260385237275127834467899999999999999999999996636088106986100913038613707881275693009576837e-24	-1.97142753043009023694426139471889999999999999999999999817004408341259733037393015856493061529213904e-24	-1.32267005215053878784780580200999999999999999999999997010345539723688575068490017584049150323379198e-25
4.1857850542217393690853843406559911456594262575034878124092431130042504754410338643159128045662452	0	0	-1.72817337428413603483843090021139048791007750743941870451414070567687053643744289076070418734263019	-2.73389230651088480687471174417811783164037367541364438531051949306805089360305662157063411759220349	0.472239270887930791757539498069092480502090707638005696206700384134497164938784336104977530446925079	-1.3483250282889196344131234466847572302184945064266704716075641815772177242793767565368135324507379	0.294305539990370442734587216442813877766633665621842240893480691482273269942148515511731514775828468	-0.2480901149478735172670219338462214536155715217081139368400832109635422852140414262762969992946518	0.0463836509485899369800009120189096125103149208278626622149744567950282872520717819318140035872091006	-0.0126053785325377326741084937463821661855306577796893830111475421557848619543939784981547759667169029	0.00126872118224534046096632932439922181596646143249814301148585924019658063748321346316074066806371238	0.00158798656075300995267975447544316881794578763308346635134638274195805019954517320390692238433121153	-0.000328534174352738917931679397332318329342444161833112181451864469273460588334441740273359487954726286	0.000117320155206880388186399437287040571997793246150341733956655019918855349234906116236439149297507867	-6.09245508154767761205283810042366574066615614063969176389687254354810962661316076243573728831447423e-6	-0.000025134332186537888030854445180663782358655849159276031608611522123834761138600763421111527183776178	5.07299133030093430789114602449613070145791635274375800090036862552549319861883477820599873998734218e-6	-1.65732021153303397201756312227183262420915678029538660741245111589863803313546988770084859731385526e-6	2.66676444723404692971828542920462334066075546159722356992803422412308285760629948236838894453924933e-8	4.6884575533243938469418380756892013707141532064682717146595046283653266325059537529088019452213044e-7	-9.345031429079130586526218987514460294953562763032624750783124060676451663170657265197824494691106e-8	2.89624355228499720754558146654308854721150926061861667566220406213746600517142098255605852084864934e-8	2.6356454927539848380570044178396661772971526523548832588981033509833833910357232561634614331889969e-10	-9.62712715866661099901491292441405541728768358651782445490006745229564292257927622719376370861375215e-9	1.90857443079532114664724849131448633409484368188975712974074377166762577140313284589626796879961398e-9	-5.72027367626177309780646154994554781686245439886963899786766020664297786701822345836904377229464615e-10	-1.6067695409012417853884132654381920864061875918916285641898718316492492383417130732777727674625583e-11	2.10984466638360175004190531521821134361606647079556615619052033616476022978951520918658494978210883e-10	-4.16462232445042578349299352232410203850362921257778721384199808622756496077704716876659133956456963e-11	1.21230575075394579784243595599504598010730461263083365845387683273645175815545666724920646035039394e-11	5.35434537763219180763695796348352788869346976586791159001327131210345136101479217431637552779312204e-13	-4.83646561953672588655876128453091152980990227302759824370423001158243040270168275360830952099600231e-12	9.5020889420935726960275019664542175411165718998752811787520680462559202068760569984669835630729968e-13	-2.68598883163409774768688378166762472566140843808155602457005851129531259703782337055660085283804254e-13	-1.58387978466774180846282442947825658207961211499239395528344863673516609868622040728496684062676538e-14	1.14516220281609871515158015065748460176731241612560921134187709743973349120222946371655879359368038e-13	-2.23845733647631862390569798265600179497145396400537253162912772277113490357355827091995759352797116e-14	6.13585316818683485556380893345996580044834789992266430039072609363121951472803227043322705432992816e-15	4.499739059458569746068034452366675812027964094135780343922091530452778357353877457971103231038184e-16	-2.77846255593480717014302518617784634023925025483210428489511698345720491123208799580787109026992927e-15	5.40178510384704245612670954731053259898936212100904212559036598978197683377569684787218559224764285e-16	-1.43316540282925381839552547975671693778714268349395956929721933371999142826706160449894457208395966e-16	-1.2581163268658736855322143696426956973853224253077712992473256505849671734455571437374314734874338e-17	6.87101080801568712715786823936806612353698364117400192121059823249541342854649372916445228036806759e-17	-1.32829257864941736239538298355748639142141369906735977841913860642735280262863370018572417423790459e-17	3.40383180597742426429894304936956265613761658195487287491141359949091351142167915521654865229866493e-18	3.49544287309133039459575887928240624508077547143557421199870582716730168646748584630696676607197279e-19	-1.72536195423189759368334479751633152204598866894131619254064937416781331515245193565102136671851599e-18	3.31593359233682826005820751310514981525747439862087588496108822313430958609349597990064842381280848e-19	-8.18844845911785665270215395872946967584708463101147850130078068923895892201336015541167012177282486e-20	-9.69124644313381875201269208557180559070623327289430100152581028335390175445196159377280677651413277e-21	4.38718925559486745021096854307848946025859636554319088863244921236317416208809610769415808929976849e-20	-8.38097080924173268738405536986470690212078726759388570438049837050476545281486782483563643294799665e-21	1.98952390349720105777079761655868144910601660275517259333674783709212374524190359849782777080769471e-21	2.68671000330814362472185224233281927000897776883887136725570138674260379412111855401329867469185088e-22	-1.12729204212791168484045684402164206236821148996839277717069998236837841425333760448418715985576087e-21	2.14027820839481175278776635587583760637897622286308034719790103950766782426637956247040167302072975e-22	-4.87135335627996943903090892477778357836378824866307283796794071422998845709467804611008291016457289e-23	-7.45474742743952431859984792260414941539017870745222980949123669513346302656960008519169124596426993e-24	2.92230846650906331328131799507778863466574621253412555352074148648113617074550886312081119568327725e-23	-5.51353571832999774875809832536350111353081867132355297024934519423462892884084999885207684783846972e-24	1.19959823234993772032734525247261727472837481163825403065989032041990886023967957589254723913626274e-24	2.07174066159210349983652649221752942543388039377793703647657056399161048315163694638290592037605032e-25	-7.62909750390951669790871548466716853938176469807370033464747265402157997423615004608748818725156778e-25	1.42855696965558351546496239447317691894310395096015906923876345140570269538555407863639753941700331e-25	-2.8470655663591937424433009589231404172022540172955299120059539462549365363793042033001323233686949e-26	-6.24237832211557655346316741395191507130785888352235671289747122057652285661663896066150177554912488e-27	2.12919847982153292911323435063296435737069543077837137464477423798799599786387255197081600634000502e-26	-3.9067379505888962002262345497304419392181138148182244188885963530430008731637506387816008693722549e-27	1.36708854482321586710344286331200785093356300899694851374384932741427504132718229381436990948010129e-27	9.57960115596849991824954832401383438872592534144135033512269590202329351699742568968540379577617382e-29	-2.54322879458811061152049931360841536237214738926269003328203644424500504312119506432954925528269353e-28
4.1857850542217393690853843406559911456594262575034878124092431130042504754410338643159128045662452	0	0	-1.72817337428413603483843090021139051541001499397449291431531548034561324360810498242137813885051745	2.7338923065108848068747117441781179370049896957745322219815502464435910227420613737073760988641042	0.472239270887930791757539498069092782852405156543109590710314788402123764181303038056088798109920233	1.34832502828891963441312344668475869265971059769689893383712172715297736781939167296205669001276635	0.294305539990370442734587216442814748079932107191186328371436235320144741241500891533026895509096412	0.248090114947873517267021933846222849547032057978180351055410169985046129705048835978908015876255006	0.0463836509485899369800009120189104522927805076904868232060784165557081558719202771949944046487211669	0.012605378532537732674108493746383062715098977760866424451139836026684285139431860226664635048010986	0.00126872118224534046096632932439954585530241343694895955009228330099024060517481788871546181579478829	-0.00158798656075300995267975447544380601110064268514514881263850469639598055340532070671486071607552389	-0.000328534174352738917931679397333061781700888675652735923461085892981306634611355666820228792393608073	-0.000117320155206880388186399437289458254179275240751016634457185616736914931235013749974118506188339345	-6.09245508154767761205283810217532880783937436177197456694703686033206079539778809225067601677548192e-6	0.0000251343321865378880308544451778651828412691877985561225963432874448604410666930577248518280128519218	5.07299133030093430789114602298288835496223428503592064410821090976451529012853009967391606716267215e-6	1.65732021153303397201756312177326825148887092987994403594803988968725240127733271906366234787152073e-6	2.66676444723404692971828548097103406402576336315227866877063977578352526965400104811328250785416113e-8	-4.6884575533243938469418380369477452213443520698156756984601453029487502335525827764653434082430239e-7	-9.34503142907913058652621865596103534021693014930056240044502185105939225699406766303557643388416414e-8	-2.89624355228499720754558078118016100712650258125924936191320643837336614507235189556275244508645107e-8	2.63564549275398483805704732639872264602320483631210752530135078558815650400369767124666084131886293e-10	9.62712715866661099901491716323783937501463333067524702286914922201922282865697787675239749010042422e-9	1.90857443079532114664724964657975143713014487050787076947174386724875702032848356500572599571132344e-9	5.7202736762617730978064137500041668420708062331782152762361101569094608722605511652761134595880344e-10	-1.6067695409012417853889453104155239233756256761343798167600593984927216015121430255232270284905995e-11	-2.10984466638360175004204961751248077768570360260387513396287226361622433435496840664227352391950645e-10	-4.1646223244504257834940080512160704669522070705615893206039545280087185863138101382401435908331496e-11	-1.21230575075394579784387358463583182591483739688321195365249051222728078710585924244920993302938849e-11	5.35434537763219180756840982833675311024302402584692655331349766427716111407948955220468864970766129e-13	4.83646561953672588656041189556609970102258932914188050632963248396194027527986609161819514014766134e-12	9.50208894209357269608954727160874464641186523834892769681693353331457391059803448744324383456670267e-13	2.68598883163409774795147165379867052772763437963804316440671305275720389590033972624932768709266347e-13	-1.58387978466774180636481933178000283418966199286477114796899052953998964270077496455646062300295657e-14	-1.145162202816098714771944641327257919653116236430456386841836442807094090115956961311393367740589e-13	-2.2384573364763186217005733679641145907759232713881283568358026665808846604511201289213760711647197e-14	-6.13585316818683484040412995189339739444818098215612559722506484931357703940738024119538270407496128e-15	4.49973905945856974048582900196067154798692882515396392380785438969927198055811904301722884094396777e-16	2.77846255593480712987847154326345338056736060944723492038785446112422290376811448796388052745629297e-15	5.40178510384704207886819291872671972107447138210969671101257067905416666212136940698488249883629487e-16	1.4331654028292529611640502041169088644693474288640347986730438933820559102596946532035750958875713e-16	-1.25811632686587935330778472904942222351066439682308494921288865103525227182076784025536851111938146e-17	-6.8710108080156940245663214501506686990867031716349652776938653992894420586823349038873062859168768e-17	-1.3282925786494200000151512278947741628352616523851707600821831751509266503077854496393952340415203e-17	-3.40383180597738179999998141187665509303385622699800994040226110854770583985356638626404214353385966e-18	3.49544287309189120930068286852266606316252910694785945235359892522868969660065117927866627643264835e-19	1.725361954232063210161301788572674967785242095141828787542770991296960269612644182964960507424658e-18	3.31593359233807064099098018351500542150682885770458359561280104690028745692774028158532031547425808e-19	8.18844845913929650525520221856950917657377538731169835000664336633672592317856494503208012130267302e-20	-9.69124644302272992050002196934004031883207686254496056984609790127217874258222580718437913977729813e-21	-4.3871892555951601131519828672556075199085406353646792021944833447096778700496453267563856366713989e-20	-8.38097080930090800580306987384459094392426216506327854607938479607755693954997401632581053091882534e-21	-1.98952390373668593907679877703183396196568064918447465955729129656436555621965012050665168596786859e-21	2.68671000108332004748763701074179907537782510297786476750796995281938937390971170496223396802332074e-22	1.12729204153282548301566865310147621696889312881964880143608002978277621659278355349011793796077696e-21	2.14027820491577040222605592731207863912593599723788343405701637071953905404489164070101604151198458e-22	4.87135334789475308792189221304539254031119029562856644705298432605565866850571341915328229709453482e-23	-7.45474739093980418410842218462054737731622477328511379746118418733280456624840935548346000885724721e-24	-2.92230845868295884707664262787583886966772209013631652735957998075696801300187039469295321195946939e-23	-5.51353532148141830561485235892572199338777175786617168860792638973645317439848279320216369787086751e-24	-1.19959606471949271580298392437363684568705622567650910055944653621627595476494830175330409444894186e-24	2.07175827020652032889431934504953835863473626803444269992319342055459005409106831992721089019918927e-25	7.62912161868977398622849216155357501465292458678979825152273802962229418131750059984856128543257453e-25	1.4285732526965847193998204176006627416815762650665516543851975798767296800125813227084604971062945e-25	2.84752884080794209508059549009349038395855987102458540580450017292788326331978779321803346684809844e-26	-6.24068171160357949894521063960164850268564998128146865034026367009855991175438789323716126612126613e-27	-2.12902077106451766833173083009489183388392541450282970454249391326222141608401200027489497529014206e-26	-3.90709117405348845501518102230095926521064674883032903695012108522454878838072738651818859976325364e-27	-1.3682501753002124654228471034063676638485921788410491773187509160397631758987674834879846705839175e-27	9.4715153991872940656426668491905541379377032417480368329889360705898281775783923177322256982147663e-29	2.50481411396413753977576577307924081445073542975118436538048991603960947674103629543123453088206833e-28

==> anc/L2S1data/c_ai_h=0.800.dat <==
4.7898658757328113175315927321611746232906584379691203509144513125910088529445279561745954089818198
1.	0.998589050909175023891163723639296786117746443967789667241166921105220925712022391507527288599544646	0.362736779657416225825556378930655377879132616374645253911841120734852513364076034520666918656996172	0.0629379262946081000639533200193913653190067962523654817474234972279680259130111311674004893703896856	0.00331794801407530730041111708341062039370884461800281520967033601561750287461832479268404716294243184	-0.000461488242252592361388524477848739310539306198260689350138804766044867066052907689310027952410655972	-0.0000378539702948575906064376858486959888470117988623037961705653990493577580267394249669047247736349838	9.43909032819430705405155543287229523486054653332321315652882993540618533490190218360794593286241024e-6	7.9606109198897308504065001265452542567112685915944610582713589151106010602836890665506723409940416e-7	-2.1797666256755343987168138942335943676973310125361856885592676997333668192978500441077543028658384e-7	-2.17961232824619096742371422487836608902942198884296005464320006682564974649822134233406254415945056e-8	5.33314416077203946796207481644773442873679349770789606911777464549077224621560645836885237424819145e-9	6.74085930634833093479721454284746197851273116567397169936651205846950543488173421557338421154212879e-10	-1.34319202366322978090972141889964716927110312909378557254249042851646321583026113539134960444678595e-10	-2.18932661521634984195167287836717863558083718039534864504648747126759311011493793931961976879684747e-11	3.39751919105759906622452508086354839196434445109198580990956490231553358688414775285938247460204601e-12	7.23740184241397701893074427323463319668827676540404652312843286039156769676606406119804482115218589e-13	-8.41435675812296562453652262881173655903860489508221027720542605425366516647612468073246226383492794e-14	-2.40277051885165353859723578000303568825842700555258687274157449591536633067165242030598441874024065e-14	1.97059264358148570971142886122303525445539404219101250061452895682351184467409775489910950606626303e-15	7.95906216664514048898117526540599095973950748250846096504461741989514624972832910749396821020399856e-16	-4.07091873428665871853289777595440641990460096326261315576178040360551448732000628484811942143762226e-17	-2.62033577687239293839262764536832277855218036026173388495539114406161522129576763117867908898959741e-17	5.86631670120146857257749161644169159294163262100954390364064868225281598185023683340995932539457425e-19	8.55002087044106275949995750470817710849428855167256910296431897717928840927032626008589504823213574e-19	4.64506467225587277762613937252226119610658905333002437496764985532563419121994885597954520268424882e-21	-2.75785110604734400980667423745379156930076849315371919895393589619910190403151155358329613511797998e-20	-9.22268682852658878785468050692332014457650599159947445718887209519884533937511728188397175913231359e-22	8.76892019341637959169330444044053827003135713959373189143761961292699493394387572833163740602679724e-22	5.51342693948552085847734058020587563781581518746298776134516767039358566418289304036578665097023982e-23	-2.738917930706775011810955456399097138218612679333517110916552213987034409968034192903697428793757e-23	-2.60999313400527513885434228329812254941433970137365919744277995530405731591977412594480060215627401e-24	8.36375667342168897158096115304653720230140834999569588485252673360354588406839706887759291422939898e-25	1.11140417750092313170400346859320841633718549097566916765983104763951281171583683219656044504362483e-25	-2.49037240909606612718347560330057254784792959481648309823040842853835495527209630850153254234474994e-26	-4.59412546536758368805288101030558586501813758959542486126727093668820588037159240273299536669947508e-27	5.1591647554079668890513441976563413971870988287650374789690763098196164767491448234191939497962076e-28	3.41160223243091220136993548167461121429673803309320844411035240163149072633538291030467233759384698e-29	-1.64174823070886735844129693890220300595014231158524023434868266214611578975901760425505194853526038e-29	2.47128114345847564742838893092643029318153293333447107503657239779344298924502341814597634745928651e-30
0.64	0.316451033192662393261733076612500247167692438846263433672360763487403157562610928884212564115953556	0.071729161309887474755052875673750648355333807861429790295532334415300273859283010102709437321227648	0.00584356667589783690185757691902311339384110720176919982289452914013436945177311928306772143068446608	-0.000450448318973183616394398666563888167418910108013523074730101178092852529862475764288308575478996708	-0.0000810319826508407590392677357557537443409250475977420635943437243727429496330933770103600153498921614	9.26844907272039110016983870678152195726037546725056246808830048471319817756680243272516521806473586e-6	1.7693333668360114228140906977892681812365179077087206954982679861242971185912540843378915304166958e-6	-2.06070605479533096242967963496984068266080436328607915831849136275982715287666005231756416388704451e-7	-4.60390258721765602015085748836401327839690626370898158686725617093696907953968110198227500901146031e-8	4.62962967423461668489967669111479503768070546890017917272352700584110880126719781585015537810459563e-9	1.31548666151988968265490317004011353230897511670569210265013439949190058745082502284670367710824795e-9	-1.01393035697972525547567236951188991235040817522128540851606842630396158127493850092232614342990296e-10	-3.94281224023685293557267350806417578346023722391010981931984870608355871518942183356319262565708127e-11	2.030304534821585952981484664980681489302656986765119497233122506194888065163580076942920627569392e-12	1.20931324429801910012091047148092936475563007827565501688456204780132966506352599781678911528837011e-12	-3.09747877386932501975466485210572397122199553643976343425029537520261862080064435165973114157371886e-14	-3.7443422672040144937505965874376656879380410492249735390380393436731007011186627698112856850694043e-14	-1.4704060200162244471182937360492907111756042270206023454210591729042998277413500659258695572327017e-17	1.16051817545003325879238833705892360334094567790994028068253740054813606312199653541228794058561102e-15	3.13476090734042750002479685310528122727191871497802250119119875045172976494642094760851700434560373e-17	-3.57832268115518567919994447467006620300686374454058234160602313679521972303125098900452242760184223e-17	-1.9718719980833197735893945985871104784956644717642829434757773628758673739485440838537221383702455e-18	1.09165407235771471414046537003090789558362653359404010986110715644014922371069756651169796368311369e-18	9.38158766934685430918270311372802881434582664018363335374637190964587877317576747935291311577102989e-20	-3.27606267763013419991180715044273359407827976316695382282376714315468066616357531224456317834799333e-20	-3.97777448016761599062735728261816409905456977764745953576785185396213376111118725160701825661036097e-21	9.60135266303807061661097380626018714638793178808302751765368298340123730938257894315757163725123469e-22	1.58114233280474030594760935386301518302306714458164987238788386513053873261117487036178986734578943e-22	-2.71939218002030974239521109093531417949375792295242682626497854743696731036947776608650229618516351e-23	-6.0220077557159634136613321689481184908067030121421044680287450966153516570180453916326551602259785e-24	7.31471561240541210721175500364848824763507403026476765149147620899546703634811229824506378717940085e-25	2.22159371180367965225009343090911915554132096880935886335225650661558655486924745380865187262334182e-25	-1.8096262505633016635965151303997445570411590413256355585399211153762956150817672494492461881783881e-26	-8.02689357954956464929259703041480998828784224061888844797900451569167053784402189597768505290023475e-27	3.12784064475031145927322736374318097762917116968379005729753730117184676637545112207036897548639972e-28	1.98866976839361289690413760316784387762939419840195697380296576576125958976100567750987092646681647e-28	-2.77269015656437100898637469420104112881537985521704275490415258015152784045030055678241906535244322e-29	-9.98591910421167698045535401970198870336889689094706832639755775817882292868423646054593330371127024e-31	3.45408053234201152912164401416174416418944526000811459394137060754462709296814994031854766098396975e-31
-11.871990861803257028444480912391894960141619070888530149516212772255003641105440492973770937751404	44.821701834305858417459728658442051179490240892033579106376656562553016851578743583969596111820844	2032.96465447081984447625528270368639212741096685928270359030964352884408366987018243283327086541101	1746.72914835386138910149163230771300999207328226194278927542886973265541213125874678444045833314084	1183.53787988406436827949731170410179168654830639773193892554275907907123396062480716577653587158692	390.867321181233109006657521072344268073582637003371186089634799016515514041553932727841314310124957	64.7423527320195102348762725683711060451948991109276475020679759560706491813489374583914238099801894	3.3389821484082443349404508037794071235307959429828548312916884766555958735182314365427750552486886	-0.482920060960922767118746049600931275943447035938578901385021369199407384770508869949162388706069154	-0.0488594620767951185272233662735868205442192181125289844723313272134098391017865644351259917638368	0.0078939523380261227578026939668904376567452786395500245828159146547770520235663284805145305127706312	0.000947411928046071228721254386971565541414211975087290435343765105692643555077601525533106497328582958	-0.000169665998646934544414519359409026581551744403928981478178851210470103792806116848906182778045865993	-0.0000244807614094856290013290000946394186575910327540765039556800846863617799560781663049157501235813134	3.87645419028322228119061858988725740429253846311001513177828432878919169155914439703345334112418636e-6	7.14533316134335688813607966583176850899336515036388508101667632862281384562769778499561187188353546e-7	-9.02995526916312177061335110747448566531165871078223640403111785991191969725789023052863993147974756e-8	-2.199245334400245681045925722437871226629357677881790679628322938886172574993520032069907048678456e-8	2.06217314633461087521108179856707059258425857034947196186774766418932138329413853612372726913667674e-9	6.9248643952732088857407672776700842524958246330897311789307817948026929216282498885890763073700859e-10	-4.36617541130154730794714226958048382653365508813655998005265907856241677848402094690167965633974414e-11	-2.19888876216783288616703382360435845213768335572412996395125403545317438273081670125186525539712526e-11	7.50911814336316774162252514315698898610916309318872885133876821641591353640514475798896648229985395e-13	6.98552743270144260274192480088499018474794269390349448034968063759404753101280598684423264891715351e-13	-4.40603281657919776008072273151099375005489880251739077821363156500797768559265031268459790418657915e-15	-2.20847458146110424701259306510057291578553512030891435826293062675561094354773045317596268555832087e-14	-4.73241911213751439853417936731932312053903251260557993902508032557979434559969813544962091217524023e-16	6.91839378206539936977764437176425156320391053358340079561987554171205173460186957423182516434824782e-16	3.47034177498933861753356299291509002379659175460114002085986403242829033517210116918993474726842036e-17	-2.13840160119452460378883733623863673431245870627246377675486693144375795126764009927774118789618163e-17	-1.73788246264862171212242364131853405873865447469552868640658852130852689347376392140242264350486268e-18	6.48927972261343790333603578038567553513662258685528489315813791974180386247050681822894395972948799e-19	7.5725616845715094784282337083456833043510886821940607533141815823754321058933408522235169811449089e-20	-1.92073086193984252633207097099946939964500011275995530623166888240150232489964720755310194999029471e-20	-3.06354413962209519343025447193617066307495153950207617737355461634400383742452612061704661236991415e-21	5.49050600416298535850022839852399547878291887940806008067849765154438447775047133746406120499969062e-22	1.17953351129284991163462231405695809202847175573063794621003693630532213343992388244763628435153277e-22	-1.53029813735199263609711089663736561351861172542907380069616621014898039976761152660790738601381036e-23	-4.8695176418774140869958688651614851773243064871547748548059170039166214756528876145423674262996938e-24	6.67062574654753988762317907785765980256764065018656651194146214083530774129724777918615845702601367e-28
-27.962007332617921515152720355652935797069119787777034917436181903271762074601276786641486087537205	412.2363967960202386435405928001515304117934893722853849143497900000000000000000024519929089664056937	938.3926407648065238997285291601537936796255889674301632654089999999999999999999958387002296618189727	792.2683636926144942607843863862536223874490304812391399104254999999999999999999995762866701818563664	358.6806418076515666634155042877958939863528127796176162875479999999999999999999989062603258496388465	82.98174216045335566202531144113475491880345589956514822082199999999999999999999856710777688672355115	8.608246932471833962687305273216839149751089127618934196731999999999999999999999860550728931948606416	-0.1176375376362564257397146049314875084672200252934336517500000000000000000000017820939277862374234326	-0.09385800647976524024827437485241323792383557806842046217500000000000000000000334368044424860666462552	0.001916577195693903437634404400199172990156163287624173545999999999999999999998999691742338777379642036	0.001683483931398728216877866945724630661164305023660276295999999999999999999997605504434479782747793608	-0.00004368775658249819934738655405919876473644737115301872100000000000000000000029891599441737974414429104	-0.00003910390993227856474066920737991738117999598473734039999999999999999999999982235020384049288298488679	6.375108237126195451866866883600604467680988482630800000000000000000000031297992412506744586921691949e-7	1.016720426933832809107651010418435445032138992504499999999999999999999997051821415621709281593062551e-6	1.290547511555177368012743445311175335456446930469999999999999999999999676476996460291768150889574086e-9	-2.804101729363515985510746460284929261157172494004999999999999999999999836160611423780560918727366701e-8	-6.464119325194762263737722059482271498206589574000000000000000000000035590313543637143389636119629648e-10	7.966009473237635226331069564652056438619749773999999999999999999999993499856570155305169484335811048e-10	3.81105926349241218616308261469641761103519013499999999999999999999987908253171159555853357312236264e-11	-2.290269651552964304848215451042050497108219889999999999999999999999706959856574275373164217004605107e-11	-1.736887809480832234482401190511617653326680500000000000000000000003991491277932527082736186389372948e-12	6.582502760290638106420855160498790828272245999999999999999999999997660534653479113043244142388840118e-13	7.123195927334261369311061328976800238898230000000000000000000000103874779519149352709872649122674807e-14	-1.871347236900242854405378519470955537154420000000000000000000000121838608944371841800847645821869021e-14	-2.756330210252500744796971059734813231273999999999999999999999997446043811078431945278121599741093996e-15	5.201889103748650793214921916835405743849000000000000000000000019346224484554594504366766181462954341e-16	1.026889144013124232507773329686612678763999999999999999999999967781059276762304967839337060605492178e-16	-1.391662013592263498748135952454777459380000000000000000000000311688276863727685646211486250103111285e-17	-3.720473083255298436326347762681245483000000000000000000000000457559323848945244595550178127184209041e-18	3.487781460336968043199074720784282799999999999999999999999990671694305890001643386676626474469672749e-19	1.31779397420211422959496575530269125000000000000000000000001487874000886468843783863282481954688522e-19	-7.720504154776063712035410413437427000000000000000000000000682678310253191374636232741308703995857856e-21	-4.575628359354707135853191232184554999999999999999999999999539657206614528838378483166910547221676682e-21	1.245370859447261911135675915980220000000000000000000000032791117909047864350453325362410798165008569e-22	1.558662028437030846515964705107660000000000000000000000015098407713643783576484704067250786632315359e-22	2.14670474961311996749516032261000000000000000000000001816824126824697480350059916786683979948544579e-25	-5.418522770517047526551133823317000000000000000000000003612768696273436856155854352607269905288753153e-24	-3.710769490262183257573523377900000000000000000000000010511258678324135572552948952151831390611888152e-25	4.348072871787166308167039598999999999999999999999999813998245452104729378203824562024332821122950989e-26
4.6221134972070771313975559472695356848217294418991838340442785037415189438031474922530853123917274	0	0	-2.75575878282915041201315368225718344628443444638290727136926817099733886100496497602415434976254505	-3.01346481748412421337493591306181623922695245980887747531690336538043397053404694959767178276020998	0.165602254217110926184122798616772232603197711883639405189501568926308212111348770531617331298263736	-1.86932173493700594885213894461316427004570821789140450305509738650586529005077202070462767323264049	0.380381235671273956778838975309496051259283826824871838278479825704546469182048537794894482038168142	-0.475845971822517307986137212194742755767268696433314451522990289868033083977614923197121102912596696	0.0964727893375217370617173532250443654779742444527458424077221402686178478887731114296348935926986144	-0.0473620047299618898600697181016352668355363924117955705055163113758317342951636991139950525668809086	0.00764740275889278310416370428245706675444090735732943045444063809429895980246191334100155576446124398	0.00174802981255007488679566797111071656234468062132227311330219605591863794496448507990599268691265488	-0.000587925545359160142966497616089613787110919387888467175395070544826072908947492682153223094056929412	0.000633329276424205404051760107835966638247974299779196455597865080533734461544096286539990362425591853	-0.000103323578096642361270979307228115813915825739771241200701443115289804830219680870726366317577080484	-0.0000281019022228938378166975794215345719510761553290741224317697848484222584368982536871362281076367967	0.0000108982376488412025892688747769950645744062326428606026781837133023744067969117724067714015322108298	-0.0000133456764245060557907596802441913613066476448957430699481821621776592398601952674206584796123877623	2.27607027438239715724275035991474155821272713488872332876923880425504556427546086132520052065545182e-6	4.29077087922657900225619032241858916268752366731547845268747680306368574824705920307140209546111837e-7	-2.20501728099474125376949724256338714109081652325428637871310872808089102890157189584115983424231753e-7	3.30311473740243606362402122529972371861184176015241672990913731938453644621834412920774420730578757e-7	-5.99630173524919421555144196800015263574885507143546174149817982673624538973377458102655326120252028e-8	-3.64062084946125744028355945680787996695365134091209511539749503449038595498855708664065597350356252e-9	4.4624345742596812301611934583634779929119777014050085333014627500954877233059367787351734137256604e-9	-8.85366923326999401492402673004154800671428886887244576423146593453665623155963996693788817589507191e-9	1.7144898206777771037452421390191653843049392028235466022608266069892418310399474525218632933556435e-9	-1.23392284199244905482546937581396195891527214893774489812160200511346482963602141928594667522340173e-10	-8.27462250568008000389060656007705578896724385811271342085639283189855413066966756670652022120802235e-11	2.46696573673533824010489265921519127868369024238355572166035303945435783092707867688842465239892578e-10	-5.09120836503675580734728157414969057088689885226176944548508832377765586826400856758628674833804055e-11	1.01641777610033737746108306990442446242017163888221979731824613183151737711766267977435284361213329e-11	1.098836385240561311774330098264155254442016965794341388456388643558578418058767993358402544909576e-12	-6.98465005592598637788697304281744179903962692830813189944285802242906323498381597901081067236421303e-12	1.53721847987798430795107106533280654485629735500349388647333522082404746195275135760924369682637296e-12	-4.96993980231171429022394942655695387441564667457974028572268761094547147367442196522862148144199307e-13	8.06490688579262830142313632711297791101257133215867083913752186438519509709791583218210806240898728e-15	1.98020207379704986001693199180071359637082834319663861200807130564333276602502697568387859550565618e-13	-4.66403909720494683978933531013408087418652498864684456585087916721318398228559537058963449492311664e-14	2.08434160091553374344119232982191708983293343359134189959813599879596309996505140875307210759297778e-14	-1.52911766868131610376380711547743774510084907685666095197056267558378671099186481942063091988736322e-15	-5.55490898536002747405820466860234731630164396632680174269906271815632548782066767420762323896820596e-15	1.41067707916714129315679362255878836678177683431706851779118924158316859288172691345086122853533351e-15	-8.11946050100813235116855155961936035051408270403620140446440229979574440496571901662053661399012522e-16	8.75176698803716605245265370745405106721021425499195528300008134973661169171182792149588349912485739e-17	1.5223419336975162398298994808730373348825865749881371633603306946915354965530131187087210881483435e-16	-4.22487938453428533521180682111427519990831208281354959492509102809909734224411610315475107468456398e-17	3.02544457296587143967325322838404055474793311698639262915287501273603264796661136219563071220298376e-17	-3.99191378465403479680946673977525860929709844483618764607911800360269832081005141473821001579959895e-18	-4.0048219025652260155560268907929550831781612623160985023528559187049134168982901199851693590360016e-18	1.24423948876930674076878766730366499430148969494101004351456673247987492520154696532872658845159062e-18	-1.09288020842803777975137093650859780685539451664720766163388724327081966122270148657849927112756966e-18	1.64729579631220109067695950607018486009577096867378546700850002830575303084652450299582858748125916e-19	9.8075299708926559537870232223322634684116487806824408641006614475994162062979743740207987451945339e-20	-3.57212888082027039546906290593074456252979498433102247565460916079665498485180355586998635581104624e-20	3.85294486824343865842915307880924476586715669015539134308193596945617003516449781446382043320989674e-20	-6.41565463384138431315503090118157654952547125097007141026534161825834782168029884857832721846535757e-21	-2.08425783961450048469988390055072972263111413394646216661936906920035413743368795616646258645642859e-21	9.87029968311865362760782150771827854950570815873117231484002514146065400217667230926227490310379561e-22	-1.33018081956747658796953241829195553522422779985544798573829215775536659346982853061247054412583806e-21	2.40286399488605425901120562488229295833158357382508647607033911490197868120662045845247492759850504e-22	2.96895283689300446826454324207266165729472529816186157257354218962284025342519058790616917227712917e-23	-2.5674695028388366234030547599881396706114035309768370215415206712578311608753554723946500065819528e-23	4.50318058411030226284923167967209797919828343368388905683848480968255747902739964767871719243660691e-23	-8.7364714724644335955441848315450388118119586256016984272100695041034101696263840320676096725092803e-24	3.43774003266350515016717418096506697519689316221545577252133930188256365383742819523248115920032096e-25	6.00326936624562012594608850873453821304044950914253383956977097123282789450790435664048861362517356e-25	-1.49396111025805932246763640502513812327185028276396867680458414559294288089229759690942920756145883e-24	3.09424527137785699840228485339572811681484807425738498467408251913454067630826616190212366465292879e-25	-5.32742719863605928469466354840552261479533005648922598008863038494200373266791919936519181504343014e-26	-1.20085115785407366674961464796151809820622993974332502896666632424478312120941515817456151317319202e-26	5.13629380188209430351514311922152877899022795296348082219379633622887378917942382587488201340678346e-26	-1.10767590851952375038806413410812702037243489081000160888742888436081308307447274675092524918551471e-26	4.7098585598526566719309606605254827203154034792089179129659626842055755937005670836486209390075103e-27	1.4927564515981818333524024549458765364613957488036961379569339761062005287458761250053490247037844e-28	-6.3177162967059702699355058113596236457074122248857300510211096507410213962768776964073995877842107e-28	-1.29124074960120691563683650391117476873843797352193544122315413495262507199441609362256020982375656e-28	-8.01242846953374595083584998102900281317354216464214823068639659917895155224872668181891204594210934e-30
4.6221134972070771313975559472695356848217294418991838340442785037415189438031474922530853123917274	0	0	-2.75575878282915041201315368225718300419170285049147731372994722280049892367125337374075837553459443	3.01346481748412421337493591306181604889710125786657472692720053043559688924927178162336321294220212	0.165602254217110926184122798616771812411557358000898379312012659156124548847343441902517137527596525	1.86932173493700594885213894461316469229006998551539844534943236969668283328574308799189228301498451	0.380381235671273956778838975309496630541957161086840794918276469640280469979243359878371312247649849	0.47584597182251730798613721219474531881477871703715709018025355685225882806730335657086014089307735	0.0964727893375217370617173532250459568770503764808142251003547190205676678304369717410057869561245825	0.047362004729961889860069718101637709725058136781068730109970281332462277824875718646653913298314979	0.00764740275889278310416370428245870382342843353441939763094631552362075641067931147775175103179197583	-0.00174802981255007488679566797110882138619378623973285626899754758435536925582218638265700858438531912	-0.00058792554535916014296649761608871587778489897264610226652954943589092860672101779519738417428179663	-0.000633329276424205404051760107837048694707490286059230005482241259792992795267020979423728206485236681	-0.000103323578096642361270979307229381295379135207349110092707573284423721406248594339810457078392080606	0.0000281019022228938378166975794172509589882177504365788866451877838547281889652965636282183543207920388	0.0000108982376488412025892688747735941964625648688816764485425883888171750075516429265877165971414189062	0.0000133456764245060557907596802386812805404418893226532786873157009309173637813563010866337376657011505	2.27607027438239715724275035643641545544467876608338528828710335827017707526966965290089094790602632e-6	-4.29077087922657900225619034322852324984843569455999659620421901516152141561870936290583484793711531e-7	-2.20501728099474125376949724411893713511995934790478914326685866038067949602034302647681875227607998e-7	-3.30311473740243606362402117149535054019975160030238106735829240664843681486166997753938960406336713e-7	-5.9963017352491942155514414383624926882362817644242952134478313587996373543887034371754319818366265e-8	3.64062084946125744028357134318839216798067599364718240884212022651699715957932361290292339283950588e-9	4.46243457425968123016120210159729215871922770864091944999772183433661493649477041484033701142809106e-9	8.8536692332699940149240370098894851898243929776103362856696834339990457813918572859920065284349989e-9	1.71448982067777710374524734456685154119469604679909680947081987797070723385432033047588601651942384e-9	1.23392284199244905482544212977191998911783094811700129861557137862032995126120973185928015091473181e-10	-8.27462250568008000389116699935992156658701129803140883152933351691068122515450897134973801494909929e-11	-2.46696573673533824010510008014142608584666318935954376947849586725465201751345837805141420186928286e-10	-5.0912083650367558073489991260778717519702452259201411235253659972777496045940270623971538337860515e-11	-1.01641777610033737746392301117671867208162509781051921577452468213266075830663080522719397050014897e-11	1.09883638524056131175620193105239904341666044013601234397799992032768248757094539387549539924771392e-12	6.9846500559259863778753797614990307618342691536586711772362469050288876015679963005627403167178675e-12	1.53721847987798430794998661737664989525962296554108273258899821058992503432874369014889032854928077e-12	4.96993980231171429049539776852138219497864320561221427653793856626096141229961999319124595919162385e-13	8.0649068857926283287278527590211982886470124679511563303921515099101009927139842615186429567137893e-15	-1.98020207379704985940250767340003404716384025068227352522107817232461161908863254276363523504774152e-13	-4.6640390972049468353080772855510750691432409290738872286442274256170520378662140316196635045544081e-14	-2.08434160091553373811545292395975851276064796401297553130816624672608940893114829346503798323217565e-14	-1.52911766868131607689979284459986847244409312179262801261115520283143045740505726557125243441422702e-15	5.55490898536002745993074129583581086110482220450372613874931308758853415304546298346593318961563387e-15	1.41067707916714126384828616305309777243182397487740878918245450236616109853915594099054526756705101e-15	8.11946050100813126923222645453175766059648285173370604056022501285532614307843081561135370393074219e-16	8.7517669880371571072948431829515915260259411314521513071166588496718612444437564196768054222970239e-17	-1.52234193369751770620742860793280343997205372509814079159617494616996881136417315795392202983793215e-16	-4.22487938453429469263167125211095590556336389092119617008825898976996565591764537999652311184439925e-17	-3.02544457296587748219578864437782583527069738694518317242625472191634936302365425355975905196465342e-17	-3.99191378465403996320397713749563728049434614261436574366578448826763083410570853388480943389330816e-18	4.00482190256537086874509319259773726117675197612356215771305330863243511140827658453272815564273838e-18	1.24423948876945028531806767352091478285472287515739019856653397798868007533944041467511861933975664e-18	1.09288020842835202531173870494848737882690960080670511946554659363570204487198023832814584212993601e-18	1.64729579631450444777253456393969784301885286730181249931737330569007762005466120739948466668066498e-19	-9.80752997086425456312868929193570404056613516396404932541180929121686284881341918637840761061818295e-20	-3.57212888080615851585550798576907311153867311749015061284172048520651312741224387817363626295595617e-20	-3.85294486825309519181291319660463962395439832933771089269061079962490346464742739464395522180440399e-20	-6.4156546340009811000205884478359714072982275482477252160673683451377717084928377671662164372094438e-21	2.08425783909533647868253978005389860470161014384849028375356159160514772696463971029020065114878042e-21	9.87029967866550454425022622983161187554096206043838194998306823987976711013089148619386368336001893e-22	1.33018081874446145267834602823321362485888608981410756261315460920982534558101601355182001988976669e-21	2.40286398972208869040168183493899423675083773781116796131158895736904646663975923757744867048635015e-22	-2.96895285804543922207832460211736213284434571368399722509593888299737531115785235836730759469163837e-23	-2.56746950011596147633750882296313232887233045219210529572283151847478551982752695024746496857075499e-23	-4.50318052365698029091916382459145108998843692226708431015039660392745520166855856655991249425669159e-23	-8.73647051049438729260904589269958678796397265163016109160508093073382182153859249436687082411405407e-24	-3.43770982877499938864764019159520651333536444049851483531940539041047067198598003741094113678461351e-25	6.00329474157514742211442179515914884436654370140283879455300843809015402669196585779408382117164696e-25	1.49396532924668754487154347398950567373033585494157672150538336045086444981712002996049709081648215e-24	3.09427218965510598063146331414329261760039881082857055899089917918208118744299732601534717894701683e-25	5.32794220529693901623547840924756510704371272201854842511955883795147555246285064538568719413877892e-26	-1.20067608810273032176563834282884494008440508267704699494017510178885478393328537127406996898160259e-26	-5.1358095151387793468146946806243052374488138465315122290302153598920628877815539321273114086588378e-26	-1.10759567003371625351353462671157604273507972168620087034085601256797889204717845104980370892647553e-26	-4.7132855130926855803867296087839100000535991508393264027166094021243567082529894463109440774854e-27	1.48455812210840034894702783649111978928639236281806096803344753518554504868766137466406136707746456e-28	6.35510344142023581706538949041251706903465214465919834831918953266502888794057898612051776433911945e-28	-1.25289401778845119830080977056995494549841453210891562883501181568228558739556861591265051581518301e-28	1.00303856903631854027926148505985612701458557146313926356113411057427416622907293751430811948443818e-29

==> anc/L2S1data/c_ai_h=0.900.dat <==
5.0305823636258824299472978475569453764874044471593230339486577361134113214501118784641564797922092
1.	1.1040761781395105978104882878553471298912114355595323999453459290814732159699946079167464889700261	0.474051724364499563509581792212440093053553109660611321752203984538258625963595660826894317139880943	0.105456583528361998532429507341864841814479669774387260774663125613998306867793824554702073250088028	0.00974507923735262498185227699567552220913405829907029738282707629624418588850527462223475763474234607	-0.00053591048730489783857653032127415337032172014516877274570501319677245365703635395919586092556130026	-0.00015408229156957119859044992330336863122271638401991703249519142941950844586041082621648966338608557	0.0000116018135434951205858897423596864872452225454009303761689145966766685418064923653570580250441000998	4.24734598952530209073081728424327134580240204295587095628831762202797375301628750353609969751576191e-6	-2.1571864440697980457116152428720798612918205739407458025863850067931607694943853804467692933478942e-7	-1.3465285979255779053785465107158412078225000133480810327865909401792260847379457914328952237375938e-7	1.41741922299889097557841475842518748275721747429002594386864694653673185283624307186179940732816988e-9	4.44093431246622355037131503509088398943030473339598474902730463482437701072459482068245151345306465e-9	1.62542474531436086733767503831324047174838013524635255552759312919275435292576128542496061045033666e-10	-1.4478326211840355807195874812090505055517342750943481378529514387884087719451776330655725405580414e-10	-1.32130389045795696957288442852012599011591135655461929810319537060275457164916974748332682792593835e-11	4.4867243764609327935014868997339723816465006755848060576004636876675610405630907523627310873712089e-12	7.26151585059997437727069320449747045334116406490868842489099311120328569847548916950633854463230282e-13	-1.2538705672060792612770011661108586544163109359275341726374185766784032663449475365689916846763273e-13	-3.42369766143130754511785417249351508754596822048138370604068941816581176648652263224718687361091576e-14	2.7808629647845568488294790280733191831543511037168281477935653852082974935712371571630540412798376e-15	1.4676869808686073890971556801445153656319774853772145981419671998403836030735664053279571049559257e-15	-2.1294011685032983121828916043624065669191531145724148101014512593131844391209814069591092933114787e-17	-5.81990400065522217176656540472152626068658745502486734883593505902092428016519262571550153350674153e-17	-2.6231203036264145019435430279588960348319043852934878982028419917729957235901751424732444837612085e-18	2.13187570416048834460786749689776085615556107880473358190216975012201089339422338637455151852477975e-18	2.31892692609833588083678936702147202409627487725815381616054232864461213904283397157166752881481657e-19	-7.07713531610536525770440675367259918285526776056938792445584106297387648902578236047098126600016103e-20	-1.35635133451544310255063322357739174375122215497028706467298862780629581520543163682985185416554905e-20	2.0144748809190007941716036365651118123230603165672496955277777496541423889000559355016349943733169e-21	6.69718488729129532102005884105574474808643594809004685270248602948532527820835069126761077493722417e-22	-4.09766698743487950315520685485045520186954386051044339241284998466108913930003634357907882984109056e-23	-3.0432167722205012012825307787423102512642759171103294813215443532981990004192954213291254514173988e-23	-1.14327353257382353100388317869588001359132153007419693815022405772036757440985380235641401577660942e-24	3.99158571822121123523882213469498122253048910391651529009266615326054287263724400542523268210038084e-25	-1.738673248260504332250690192356248923486527891116633364484323368417255638170273711569973940817667e-26	-1.41261978502031156025918887279672815750497117782954474832937618138362797528342203623238342974090383e-27
0.81	0.464721742286073224529506378209187153360730699623913007754760936276009272542389779195178285426136824	0.132456330872332519291062526200880393178670679857000011863418576560585065022613058735974600926091869	0.0167645057749401191893998339222595842396750981133401126590401216660660920621435870923701195387004731	-0.000240524374008369785644054793198878613811151928720899660615553869239230456451213268125517656879558563	-0.000273596866389030749607993395503988429992791390532283519523949806539357752716845491730316010378103534	2.08702585097221714364810724024656797387507498776752107877615635168525271078611744674116708804936309e-6	7.21566809181075553656591463936253026000313129966603582638970407916238139718911756716642531902068853e-6	1.51259810700159688987994586060376954311826657959658176748732608364728345703681367027036046356788627e-7	-2.10454576010612512832851658003248965104627148002721545123050838192992863502586818900873005667974215e-7	-1.33527340335389406996764649649958126673546160343808500280453144350170309081245709713199862113974145e-8	6.22916777877936349353360103131227113222084798976787323445421956837380585363728825805964183636241204e-9	7.47652841002320942301879196810896909119502949264212364164306647948017212702355689484075283031643425e-10	-1.76385511481458141567225004852666240961729338931682917122144755833656669795355258899264309683264194e-10	-3.55424990564815048595028909348983958889107555688316290554975321770168912786136393373275149781466731e-11	4.40519488890943955096303613390791081698143641680249941256069620392797389249387709414392138972762979e-12	1.5371257102020804704275304703968053975930468212307566501667277066541338922172195346744032525763192e-12	-7.65457637391438048475274456893455056146623712446601948312647677872315517025056019855241785342351919e-14	-6.18294344850023484165816912935979193261974572582813852940335414273553563416885841560446283535359055e-14	-6.66993596805189874737910317592505574978255232479680872030715752987280608948949449942133771819115067e-16	2.32093752063274373510596463757147728379471489248530030456057480439776251635165469782198479966098602e-15	1.61973681941651617533862864363960189023476075237426129630884063614167910084834138978753645834258024e-16	-8.04600050353020271509714698661811954705398078960156540178064304623533438633355958224481144199359486e-17	-1.11245694265322655168638536120421429940932524965819877888648426131366615273573514468150121121782745e-17	2.49687468722291919473816413050480569970282483331374552100139648123471345906808856621985993563824281e-18	5.9060974086430875080487257207232291590303112551412772217402606123757298034833152370381496374816909e-19	-6.3509651740954935928709523958947334231240320181576397729725256922838522650889105778807145384378527e-20	-2.74705899176960665637113268792316324638038914996767448625671509814011075617871694174141270758797916e-20	8.7116186040235505124006555916981249234105393774811234083293203801674640943690432148995097904315342e-22	1.1608743993792448105646349331813037663521466733105565002604955845829857888966871323154630590511133e-21	3.59267018597259739511748906595689445685492520635251348284323179413205817407446912029410606618364389e-23	-4.51920385502294732312446335585100375647908761715996465413351850128532290035013083453047141645408376e-23	-4.65127208262076290033848825489166699263772775934853828859880751060606676114927292378744863399727369e-24	1.02018329892447616708373453971201859269378521163912817226579131533696881233420774454424762280436293e-24	2.47615509731512802960073636895170398395417378031164987738526468121365969398975633614394616051379156e-26	-9.6851841420085417827941191864119537024201537671768686048690586555159601260997369251190291422145609e-27	7.0244022564678335526482945822911915493355459620658436997960352747901514601633140342751064576316684e-29
-12.243679915924573003372272706035171660928783804492499519239105055061717839854750638585875957247868	41.6710043723177067371818988645371313305011420289907477286760205961345913969917437419394959779799472	2031.93225390525026123723859538933600486768087090417911194117984760692992440893647522500085255573122	1858.76941812317801648240695647622440727464432809921423869918874235748055319585843132059802910068151	1383.13901858200748932316966872401305381166639995510472487097211311746543534201193390607640645133306	532.868243007782812749344266447933665450036493873040444414508841429626445494710272666022560566103186	112.147953239641857022668605669053090224862630389995138428474814051599481510839499563274402724886615	10.1767129568028835208814917358932034580016008630950585865648245527318131572312282488336716003168345	-0.52993868674895077067690356909008307495809862691244250381898018698126782229175617840025409365262626	-0.168751026833230537408508804724331908193607256643947860434037918317014134432071190071043184947417084	0.00711082366600883692520050270017454780877160930991251637591759391919540662408892288823306508131961593	0.00407935487435847856180704760650104490722042747792198053459618290903500717017075566766613156444236329	-0.0000799955428731659212333469468402647360599009791974422546466823080925836039684300295341396082782994857	-0.000119578142637908898106344352716077791821993772221329344143581395368155672652715898275815965028833695	-2.46058087736543647832489085803432115722789531022632588145662825744629511353830860613697228562534923e-6	3.67610075717521613990642899092686582895773539930455732461139982343276740471064566059038417774297809e-6	2.59629726034679724332023514018572474425002339034907658528073886965207969790530731841828244638984125e-7	-1.1119552333010595797367173120737083310247931361101574284611908444039184632304858864234435168879239e-7	-1.49025783417792867708676548490233677062173406905365371881499955381506283884577810920738925502925374e-8	3.13007996766528017523382860170916020807701408298182341177306739251867292075173411660051442759590891e-9	7.11787066223173652901873799133823281523659864912771442126853387253782793810863931920429391510894681e-10	-7.43981550382906103811226388178802762833628316720082899504158744606333451708927428653529158561007307e-11	-3.06974465884665546609777416906452136129010737329589402722286194244125150530749675352222840508573681e-11	1.01157432506373323691063748238580136799429194162728205987762576960595889300011688552810493203820449e-12	1.22450663627183044298356175805517200176315628059691577551647862301052394062552809235103196722894452e-12	3.37278697543888690131656889253803903147730334818347896880244523007583385960691064151557340915231783e-14	-4.52887746433971702531629729767708857942836898808037313083946556717183359418378186484501475440991753e-14	-4.03136736574579130046794139787689437663039924872681992117029826551449719887716295501710898756185176e-15	1.53120147543811450843786454431072214576362323031830458716930146315579796226457605030368566209701189e-15	2.51876255975995207118390762722274546977481569375562142718418677098294216675757857110621087114537245e-16	-4.53590010662424309412673423230560601155864285877135685383686578198100198703886060945458244124638323e-17	-1.28161255529220779511380656999890385623003279328540654293050837874738044881843027258891279287070338e-17	1.02880272391335692875839970859939747688344666606073970693209374882438105025658606617199141361125877e-18	5.777300551194092571169811729087046377075117381040417038398976569201374358301823494110885547497789e-19	-7.80415063420792682866819067248701561601512735717372870552090677797977154751375848249534999286038291e-21	-2.61142835301691999448951088573103937442119296676325416404122832887624210141259384140762471892701298e-20	-3.0886725006662391972734600791320794346340577355736991962889251536509377525155919150081227178800092e-21
-34.482777287197360511719939910013772188162441704843964840381061667813357267723172504142185411649005	494.6665627059697825800182331459664482939458985946490672494015701930000000000000006768192426534905905	1172.179326932094728181793597892326254094963652106505330526511244719999999999999999559888320715254776	1067.356950575113823810799420047382049467193923978230183547177075130000000000000002724629271427938119	548.108592126110919449234200509424818195301375443629804550946300100000000000000000121683168168278221	153.7028614447412480605168138355005529764397759403525355704498457999999999999999980279805918819879723	22.08163232600702223951408970850219884947640989611517150300037420000000000000000393523859179435930973	0.6475198332408871576903472483437921680460600220877492817675651000000000000000022825088287807329422078	-0.2417672737909250134073336054593724863472937989033993523453880000000000000000021349417092320573942765	-0.01473206090486304180647660781491710776691386664616935881057999999999999999999655530939468973650461967	0.005050158651053178352714126502340822213819727634787536229421999999999999999996979208329306412453595687	0.0004645230746080099676899274017383388992264733414320444434750000000000000000033346878047527263140587181	-0.0001277134442295182440559511219663093424764798792346374692209999999999999999967833116360184599161215985	-0.00001828265487958337888820356193529982076304426162284168856600000000000000000307624888501108997696510359	3.230929856262073333099065730974033981716527261818072929999999999999999996770247275431406537042832146e-6	7.384920834774788784027370015799682913295966828037102900000000000000000034221717872859721382511842427e-7	-7.254436167255785087443205070350886489370168496197435999999999999999999593578886373809377648342634731e-8	-2.907385447371634193264008293973996817487590017553047000000000000000000352360495643845991413826656202e-8	1.025996936504720497529733533372893672882176664616219999999999999999998846113590620142919300439647835e-9	1.097485956193590040191986639827350781366785535163999999999999999999999574456033192328956138104428117e-9	2.312549055248328355429258961788523002633002165640000000000000000000351301805719351794584075784202906e-11	-3.924840686328231683634187594193636646834429012449999999999999999999846382158444620246384398515000486e-11	-3.100292776034266502002407838690974644518385185699999999999999999997397233247310677121767606935912922e-12	1.305155171225471297972756078295515468545211586999999999999999999997483929835218286275207532172403661e-12	1.944243578840465225925164529012451156524042184000000000000000000023027777667730296046152547026591519e-13	-3.882242230345599993576861034671004455390804600000000000000000000178500283513131980292604529307508563e-14	-9.846971300662807617944605295567030044245028000000000000000000000090354854028924536178221765553248716e-15	9.294472237736050918511050240389569245637450000000000000000000009802808613478412390633438427127694423e-16	4.431613224388043914093032554853995226828749999999999999999999978883242455145863745384347274281008373e-16	-1.0009859982389997433258245028988811629353999999999999999999996135186060223854313933782320508356966e-17	-1.823623193723145295634502321091093896130000000000000000000000211427117363416465522813814634643774009e-17	-7.114838957756937811277724480614655535000000000000000000000008569273758681677998622148024737978125834e-19	6.88344834605457854452450796413364718659999999999999999999996079153261788140605512006745477911633146e-19	7.004383649729672890263366997198431702999999999999999999999675537761893710351872081326766785904027782e-20	-2.47555547849323594369505365605262705900000000000000000000009895340423652108232549944093982886396064e-20	-5.578584701492233982765688941980522739999999999999999999995945309694267784944782956459953962663403077e-21	-1.276721212745477213621635244246066099999999999999999999962193706288512229427278687046880191558479032e-22
5.0562235468082754043579909677548906120399110737187948221892642349877921681959631551064754931882552	0	0	-3.79467798930018655802727954321675197949115506029763203336647379160759132349764624914963374932043826	-3.23722207127966047762789832513356794149921432387943561945952805115408590705206477456454342138109865	-0.31300132606914980884268922311123673431414906506208535360889994343654255742120829274829768754602185	-2.38053819712060477229381712157107017474697457500747395488490869129532169963450794743764069483430846	0.405543510865132947185751347473072908424671961560563724618304838441190271199163931752156542505234017	-0.776483134311281089716448227932070114093534861653180520811267783127003173053779760205512305441821324	0.160356881760211127784781933147306504680396988407743405974747860031466524844891278158277992915532457	-0.116575885468281780895192118212670441437975166812561021235969444672372542216087704029962770951003871	0.0222357248710438911195306705684726445852090191519914771327425902238444164075290034131674248143706831	-0.00230421728113646492585947187648843786226233202356925673473041663001717031250308316076020263635589821	-0.000108550905249733714454875763188418405311382115609751739456161549211926695693946333562449808413517983	0.00161699550457888318276515200442054518354988305605357054875060270539501531161373586011476208828614409	-0.00034917492298741458361272028972757877384966315339169051723503933686641240437280870250170614237968917	0.000089944147666962258651438888449519986616427211328742656410361233242156805318598799934175848027207795	-5.3575100959547233411892237121574446009982081221577687279395616050124457475528365586317100579624006e-6	-0.0000365716659702015861131847043011167567565427001649536271823608004187273763953109054833825251841279906	8.6971905365725690296311501008556857984017342517833193024314758729857581522241344247250370620170439e-6	-3.87414663171258193542238352407943897604496305870350558603248644767628170271722384720481573938352796e-6	4.89312885302002185973115856471377181923508916044842617060933997147711058500822765200058844852307556e-7	8.8384171490795366606769594965570632449851479312419557629329258158974516630179633320414617790629264e-7	-2.36814323615437381009878269286674149982538241619750761597682241589877021407045170508197380708617336e-7	1.62337916648944151363065213339609251722933629078166974013190644869435810999229800236449486661663617e-7	-2.69152778925769180598641724118654247882239889895915611720035405840422507224278636652268574606945085e-8	-1.97872783301866183496430267072304124002592877405992508198327519950959593016005326447243205052509663e-8	6.34130651457895509354988187676128987620006170517284315766901774382587761214187591255538847401218558e-9	-6.47599524700250048362581191202869260425294982476277257952502077001584410969401677568671355521622085e-9	1.25019895698791750511065939417130006655742366013879757643787691006528765869974426545852182579221297e-9	3.13079643710687306917530436013947107362277690960460601911646631932426830809364490964056089109720391e-10	-1.50771049184164308200334743469366788877229795751815344475252278206769745129670859334663137241029667e-10	2.45053699098805571970522896007965131743004824415609063057309396752925811234374183331760609601800777e-10	-5.28450464166800467295122902326742869459142474524338448809432304518882407366177431632599766836357317e-11	3.06334916207310605947469576554690944767265736478956698507144281134945886223912830176395023860687411e-12	2.41484722655810571890006579016432772365024785349982106225010040673824916521403346395732216478293647e-12	-8.73969700228565704600041621880188048801726927366770027903892223104253134303612855322934638888598325e-12	2.07939371555536832480456912222680624611985819999471779666773805907209513513514600819619235430627234e-12	-6.32912454086587098072662462890546140880336074036125227689999954552070207775641530287984930394783532e-13	3.2262184711941278301678269944385073720171890263004874675797756823771761832693425284626771086325704e-14	2.8901276753939661305188979512461041860783099290020572794133565606530553612201750933173688349456951e-13	-7.6351337303734220610250119438887466698259295258927906473319669028599528186788009577985342780002007e-14	4.13853737227647874708724808163605374682839945329990690547837144478308435555152767244867440915231518e-14	-5.7840713524367675428970464493918563214639893874917682555604194907857187857582228532643542510923824e-15	-8.52928690225459890262317513581693088135619491099139489337735388099270072544032849706391725216615382e-15	2.58320278846552993443426677134032437865423742461689474590151654625247648004863257043877908442183735e-15	-2.11542621581580630724180427205443399666504356321689219962231478352702120069771651535103817094955774e-15	3.79955579870527794352506839765972938701347819398049239915383144807771001763483964100482288386411199e-16	2.01700982534288231660308224105912109241846893314029579241687322803427316505876388712935098045036196e-16	-7.76503367866719060308047096382854933262442696744032937948076501858016737545725118902233032937703668e-17	9.51724517596102172408865185357939865632172159557326364965357240549798928607023091808792457496679304e-17	-1.9652840812225239654312127939552791432762699895480680554985950599108045987137247289907238969536341e-17	-2.0670626581910200327028577329389475678107590406902838935192326793928287329003620347810286305346747e-18	1.86322961444108611426906198643150038738537759781816772879996902314890260213031827044420942686104287e-18	-3.89774369051833114293265471266942400253876758238534032129423326555134731109596906500086485551172073e-18	8.95142854498586728660914967472417988284705473052799645670753487416721229202758868567684133700620527e-19	-1.5974537152283414751261833193460422936759407689070413914833799343037405918844696080348088033980894e-19	-1.91764373729480803124117040494670588283887668168271847722495620995746720317818998209495553001270665e-20	1.46039252871629661731850860571078461775027530386385736503365994793985513437429854144197131296475501e-19	-3.70909673442572633984003375036202671230245857064385022111114257999670506466686065921323482047424921e-20	1.55355751346724482602401041869623247669923910131393885279794026084795143173669183002591733644662735e-20	-1.52788506413090775117593647973491947980224988627439196862120530493981245548154570616789803381941625e-21	-4.91705368295983214235408396537823911103327511279467239500251991203752207608814145301300348613391091e-21	1.4020735536400588997486206653787102952999693827814195365007763228252091682675475512253117157773502e-21	-9.2347045968708835681111581461984574907616601556496195363870714039969726118188427849261562795812996e-22	1.44795542584452835480505422730839496632063173546451298709178361240228398426770498872824587383122398e-22	1.55348823109941399330095948491070331518054086516340670767730004497853519918120859812715604757357974e-22	-4.89484332381891772120182989638536543903727558059739296259226736896124934589085644258922832834017123e-23	5.29849917009758007163114365340800509622733101815276323218522445955961887120946868930540150589169682e-23	-6.9280143703713136116444332199235743432340478355945687328425940449260931339057469661626165805909969e-24	5.87881842230962640536742260483242824434260842951476403811523905652105125587848450875342635449125774e-25	-6.48650903311102430728329736881444288857189861390396134066086972261697297380752893035238895461606989e-25	-8.60717371630510077516544574815973305786623944151906643903145572644292513083996401830750658297990605e-26
5.0562235468082754043579909677548906120399110737187948221892642349877921681959631551064754931882552	0	0	-3.7946779893001865580272795432134674001973292507091414424157290387965322474463682173451687933284673	3.23722207127966047762789832513485714275884146054675576276498512796101559978922219935722980028966286	-0.313001326069149808842689223109694527141865982964941456002577656531321441786563042902466947803338282	2.380538197120604772293817121565201212262693446549697297835296005445907993395210426298584101280982	0.405543510865132947185751347471840523705407625145811200850184311693808089824488567400273277525806254	0.776483134311281089716448227920971509206946524828321735902723452999751070621952340202894757565957395	0.160356881760211127784781933134237366805972957989497088547183638531228887867715871575384195851632103	0.11657588546828178089519211819674869870664925139205944370698461825226856286108199697272109695182378	0.0222357248710438911195306705541596297442265718954577048301985052009925648559218464939416454129279321	0.00230421728113646492585947186755194779894706170361172772467991234101163546099861822967456515380834548	-0.000108550905249733714454875763359329989353101709468573624756599455065743654464603008116418252283962174	-0.00161699550457888318276515198048399511585654151541840913851924091474156994482752622769233527718410519	-0.000349174922987414583612720266350061261183377996969885629567677181901895692997946340163952182747918126	-0.0000899441476669622586514388385265283754463066719596682222543287586144158458350441220988751882114478298	-5.35751009595472334118918526268208512978513298655198208033290282057820934596670627161217889009102473e-6	0.0000365716659702015861131847494557826711527106222237028298245088220990795212445100697412851309114064694	8.69719053657256902963117630804840393262470195603857146088866253188095840169850951433745690680283598e-6	3.87414663171258193542238074955533710374285849718276008117311221683021232718026560382919252100529969e-6	4.89312885302002185973098739371823654501565857411857608929980781139830722877823012183437494569699212e-7	-8.8384171490795366606777068728640438606953777003733815170150618276215941210267796013166608982393993e-7	-2.36814323615437381009946664869365183301508053162309687184226497481572842582725771329280206911136624e-7	-1.62337916648944151363181590573428945572802746261179163236035343590945519970237439070704694353349985e-7	-2.69152778925769180599477589822524388753737140554521158855663605684556225213750040487759582182311217e-8	1.97872783301866183495714658896646595246970900536364533617996914702007800566512843253819257221416851e-8	6.34130651457895509352188110965701349935773386381307458211918299226433203718693891421335121573746686e-9	6.4759952470025004836919522404675177897876098646139590562195965419364461605230548418997362432827421e-9	1.25019895698791750519605760443873531101094699625224915869107690666175349391101192051815343114295328e-9	-3.13079643710687306699323823264103457889150514618412489745070061161034968379779577410715230417223322e-10	-1.5077104918416430801913455510325097089722156651715642739399294763084046767294534567636687921669997e-10	-2.45053699098805571722350522183685626801007951679658402331158046805177212623525621687091440287355628e-10	-5.28450464166800465712789494848365896687771279601997033709404279035968661183544605973296391811124928e-11	-3.063349162073106001008088658907036493134531273840359993365254417858935350619487287179394351142226e-12	2.4148472265581056903237436674022652472361884953402549606992541232423831221883793377101034940360342e-12	8.73969700228565675251453586021984709145147777245222443140931980114672290185162848015745110886835252e-12	2.07939371555536803159944439794713779285164061990747872959282934543432893719680867994686622103964982e-12	6.32912454086586533977688842256750735630468389728350257049153379407692532235919653145270690346047683e-13	3.22621847119408511406934309493761189686212468597825437459527441559073062633093465416067540214992858e-14	-2.89012767539397060890638782393341163297396015488572592644174233017998592353568344362045991236604059e-13	-7.63513373037344492292865685664761690086051494092737647898195742980705732132908379784897517368842994e-14	-4.13853737227646282246902763700427005194510483588529559126205106735029074674207600196229000374960096e-14	-5.78407135243646867357259141250568366220125874082305531183880348130459795805581799624824420305102281e-15	8.52928690225555757977087949482736703640141186724250534944694666744798697388890742951130742217125862e-15	2.58320278846636809407726867114187797567694227920020622634736265819187411273692302377108404115324095e-15	2.11542621581709092378213546264332221397640216222419338402810117190416591930228339605636589162120314e-15	3.79955579871407713089895537085618398967843861134952094072410264563736794116691163356033217787551284e-16	-2.017009825337016913268166254311286313240796150166919163546749579134130350325345958043782879459103e-16	-7.76503367865541730589000308741303654418604958199717430467576171410648141848911605823350948209825461e-17	-9.51724517606819498018891291143098402514569110287753112327729890217390067679071997115646619750639866e-17	-1.9652840813412700205716796680500124256416600077392705566785475617369830920941740537390858350685586e-17	2.0670626555927316890041691697308615887305206064359491963818514034905716254687080705727609982318677e-18	1.86322961232613333532378680120641339845385564387032567585593387191328187181514444981548782008560376e-18	3.89774368781551773931063857359689235078277612885615173525065201218118808619508772045767192932148751e-18	8.95142852884080420916242607995495677262676526902196393292124550311176390659237788171831847339553258e-19	1.59745371446375479857539960010574761505923833102311087579747121869121388675957375120864280321486138e-19	-1.91764362858682712793938098796301768854500905884426264175865484681766441431991127420579040442429705e-20	-1.46039247915241932433977002637980526191021219841326884839832825544491221294488999104590413469250587e-19	-3.70909619493241117721144152597303667661906009468057908445341779946818708346485581122417144799416314e-20	-1.5535563999938383745993685458350830453812964292723500454330151787187917575349865401138679074894618e-20	-1.52787616672857698811404278900527480960857909549312810641408148608412317713610214953161422357596793e-21	4.91706827816221474170789688375512090286826078000471930933117689145922720522456267066073045324999735e-21	1.40208168061920580010551736781685795509730709823574542237450952302009924178326370129713708077454701e-21	9.23483402524947954345260909532151845320114754887609974263025259787759029004197287360737904458555851e-22	1.44799132393625929326781352484660864487799767414743163075882051418260255184846578177608933338980302e-22	-1.5533322635164829902597726120843977843067840682006011362653958280726503974544454799608085824075566e-22	-4.89461444662334071254672605723590308796056507220499087425649744140864236942118267319516295869422451e-23	-5.29965531331008694370393674147739234701071733652961968798755977174503257562444170084218776075040644e-23	-6.9308567325334170133490927767791835170690432708822128918766254825694495499077266459759620367182815e-24	-5.7782792382064513550336241848974968665728010088166848696238751700125912732576782665765649775382246e-25	-6.4113373915936278265053772483999603048859833970968339562260350366740942827162205420863342182727534e-25	8.04593853739889436976240599081218800787849489985498557125557216888205227074125104942934114695676412e-26

==> anc/L2S1data/c_ai_h=1.00.dat <==
5.2600948734625733621280386639365351085484442780841050203595646264733310423066330357136781581773797
1.	1.19428295673726184235971151590502390022692680658892094253382464180545666064162854890527411446798959	0.585677012290052885279841272875497151128607142582847792656171645856840638907882186295852015973605836	0.158359756401910489203920309847631553843762284187955990865242392285990502199842525402936890907463947	0.0209201518150211028261412840955662246362411025407359524760632613581043242586663829645621681359900519	-0.0000315264802541484100382604007442570488465189747616479430202280422510791558379142080170503359441997721	-0.000356245017947222210867367451304317088853383029156067118999646999858372013429905761944407862596538824	-6.91982326652310926499847382391894473890661925019587796176448563929198540177807494329147151035726667e-6	0.0000106490194586892871293247677926943360847332986183278801715923116344664286825442793276652674023196242	7.54290155849981540383198369201990360736941865330044366342885645145462909746916439445326479861829868e-7	-3.30954466954114387396064528469144979461162264758254248954331529789769374568614507415263038167636138e-7	-4.94465257420183061707056328245595843812287233834829434533533748597456199864929338481694925181260787e-8	9.1383413142251539347903985242822426464809222197703631565782344653314220694972672865326899549614036e-9	2.64100520109404579724313236333335060830431884678920848852313524816462669479048031287974179362619529e-9	-1.62386602883238113352362615733160943575895380818141115053222315830600398313304802136242620611985081e-10	-1.22754697804041219352505705735490675436900148998060614857668662230620413569170838474060398644909545e-10	-3.38243611476998937230912767514968589835438979208300654278728589550049308178744507182171445913216224e-12	4.98901275435282952529494038749418060562801346291012863600424448893395250346969658544517959533853617e-12	5.79473311719578620257873905031976902950521058508740705598090147095773919673641154649515606223572314e-13	-1.694473932041938210904877719115951861874106896007510814622469425215418543066639497938031467127292e-13	-4.09180194774865367964575292122347610823885193395571712152806042393047914621088874247537501979097413e-14	3.97120696864990124342221217847941639142972950144147124641668574971668439328907690114195292955481932e-15	2.22045236202809307574237245958949085604525453403818139354286617932172383964651620077843111489144636e-15	2.02491375337427868699716756618583705604728894583809551276961037228112613249229744597212960345075233e-17	-1.00683949707551720954367997100635953467030927549134378115317060747176254362530300185611982088840635e-16	-1.023030721556358719774258824222528486338831318432404640880127585345084007561162477035932226827814e-17	3.7593003348541549253105812919865555134372096065190849120574448054653544920226114844775002557393428e-18	8.31275481383811630471756518939474396813990529006346226636112197634983217218725111738530311418060925e-19	-9.98634651800093319777225578529076100546121741465120070471498018567731267302205166019855724653170829e-20	-4.88439616158307237456290752736553011303713063753157810358330052046446743216352822085994655878949419e-20	1.58483281063609625111280013099584246282652325871050433831186765457516948808064224833533561912877608e-22	2.35368395892841874261167488489601279450074874394414893729243054391126082442303953352945390424667766e-21	2.1598638881742454400862601556901195191753660573879005117381564351872567837254426958179732921933557e-22	-9.22717405251039531046399386431163642878653520851456405191701714034818754196623324385662964560737645e-23	-1.82246826053602916100394915676821847375231573936951295137410263829104842477685692856882470215279615e-23	2.24633356757305798047612137925989998253949437369619536491889847488738713179795044505516817082077354e-24	3.07788347310092045171492449813629953922121569913793807428294695676692920721966777748338283728017334e-26	-1.29586113199717383708006761650493248762858443684111174683714753200006098755429909985557027972775089e-25
1.	0.644201413660495597342098668673433106993636533271058410986102123467000420409037120061086544220246495	0.219612231468110599971739842728682969468857502673367349432522500160300156060988293247686429350479436	0.0376366718461060797339762515384713571964895998584660850575619284261294743472726158210290501174358951	0.00130997338179554705007338946937471501866094449817695485651064017726298032540079619188939677407289204	-0.000599430019434945289001458475652619051786265676414812523587683969600944159390440819231711304762790116	-0.0000528267872482937525047918220856328158105791806870797748470496807051420670726684687748728078992269632	0.0000160271355790957951330235961623800890365269003264929323834662791014928471363960525445168966323661091	2.58583906965950170375883669721751395028472361678611380249524460050519894702444154940929750364813495e-6	-4.07209681469291287547665747502357745893756059455420749299445929320460555399630745856233385571740352e-7	-1.22146381350050418782172635911135167705821670822192308329792172491820571559380571913684224889401801e-7	6.71257826162481358602329444284456686641175839774636045037271018821883532798427688019703579358857295e-9	5.32307531972042966516531269993425300908053488038312812821687281193664333258718984314299364225997426e-9	1.52138798482207067259607385665826830426308845618139308720094230190000316910119126998443015648526986e-10	-2.07995602342304094724248322394932214586726032787432808341194169667211616562663666031686661790344126e-10	-2.39253876304084751547151914233808595369907274500614121501763263831537205248341684541314112471392543e-11	6.88383815928055212227559845008202357360373330713076713589198528758216058072827690516021106157657296e-12	1.64224771627732114859948461242575389618879400883039139014687041141990332144918778667130892851063211e-12	-1.58993328132892152416480012841306373271366153945597822127250047756055963145658452796438855676307681e-13	-8.74796784838528898505997416286218105793602868190771793692462069116164523185016122760013710044361282e-14	-7.07802347598087231417221969901642547384040544145756938730082991265659440216867309277358112946794166e-16	3.91421979853021596706529253649130876324679350447459495444116548880808479170432392405005138599688825e-15	3.90227433025722558259492923703683777896596889943205451476453980734072612403872625819130037757113444e-16	-1.4484131293331397417877356584373251069812979534231355732948339066465863535761443335833890024362417e-16	-3.15340187522622391178316806747278591639301359782944444699510447826161855577940138924985245711780397e-17	3.84096905889739223544442130236846383239515779929460937716410494158213361387462673331672725034401328e-18	1.8411827794954391708353693729311742272826103407251160538977053986029372919209418366545952423600121e-18	-8.87913152863035704961506773286146937306041469337991538614285245458595107625689325998221029175879151e-21	-8.82408611652385838036055153853716832516980105786436760888182792998427162237523416109572879091698829e-20	-7.906993086395874030385373330916097798972021827033264688704666507107351046653479632070710419486326e-21	3.47554878429228657895833286128566469201523561266287800678833752082403984953527050846550536215322472e-21	7.1005546610160552544172031670124140132478965712028413361639911695921673100833430497088149687681012e-22	-9.97717949430143465208362948361429327918331073884287364286345309865331189762928639191608837734974134e-23	-4.30263371491452880759016854321276497695877720036869981845267379595564529768064960255316453515381116e-23	1.15063401131236933428953630465575562727344620596465750556717855936359242631388455430503247996626984e-24	1.3540634878837988570916242580571687915272675740797459987983148690973574208764087078968866359370576e-24	-3.13097998732205025231045886092028340121224274733170446704380952209054919352182866627166761516408351e-25	-1.30873043615680063849885116779160583458950685461240060141324962440271666993121568271430948365891739e-26
-12.524052141269045992781287037420697495933805571042870203469699302680250321874345883590991278052746	39.0411142295351106127086688062484359531779371451121678925577340923357453341964217328695870848538995	2026.0240556157289557961030564829693600969883221237556676806695878572923992444037315813691367298852	1947.9826926874524254854111236636286342915709092577908739644178403100779506994495214575973989584735	1565.8616893781009299672116337816836425956865415308335456141091958436063698649513606978980335090252	682.541221235623550654439437744234717740740781385691129973688559896260443824631858818269286177286746	173.062375851888808544217378752335978349027704107131264346100376417192969412628987811243109186096725	22.2667277361159592054343815683900291837680340668622781146101580166215985761107102476077766480933324	0.0485142945359071807960861158213301469778111214870953924374047290857447044719575258701649584344165753	-0.367340681592565704033862735153860129496318789330587753591033350510906031223246391012546845198970716	-0.0149694956242674544438550878641524065965390204208421163167597847214034806423536931521227712982832528	0.00936156607605837161947266318280457939647374645777295667760704150605928723829644315004261398336681507	0.000907139759122891045596649740886054467047304298911419138670572826057312441651100350787027774017267097	-0.000260814106239192456766042251215547423136166419716253798123620900712171358068198877844371134370144295	-0.0000492235282667659506125350585226892711609452028220765110560268047789403078352656832661354027568376862	6.156674702050230753853361776731585834682184284520247937481469778199345064974701127768977229793643e-6	2.36520325685060593067405215066541365486723579541111867033161756077460642700529469044124620700867785e-6	-5.67177113444199760387066140296450410407523861338347569597529069909954679373808003638933641308675474e-8	-1.0119077094006388767082916818706134472243281466633734696292542773644681434004432918277389883441869e-7	-6.15920734191216409985511039630257892631079205098937038782306563601076485769232747275078897868118322e-9	3.77081611510289124810343957822093421375567405654704787877805767389027610019442783623862667178030676e-9	5.9512213848675901761475266535496595017696731720341559432483541592140431658998450648101582253056975e-10	-1.12419771213994439450058421605965356272666848363048834720747555641608836954081688029821047013498309e-10	-3.6423859976713761003842334724739909336034864057685985837549383597688219739481752927820728554984983e-11	1.74540473284804622573508491662663956938729200757041057902337324265966758764009422477582124803830259e-12	1.80571232954391495765904136801285159537222300864086239605178746182234005062066263223618902559309997e-12	8.59787663917568801111867340328915377790796579466927944465149064834814129014263283590464704996463848e-14	-7.50462032172117492131338775481053318096136752487078951064365806509835095334180198510199963980166731e-14	-1.09412725806867351993662921525566924599450335010254016868102795480835698104628898265304680625468237e-14	2.47495597829321895731631922561335567664909029273652496035171161541442903596611525298457030711759381e-15	7.4428882756693588462432804293170662321765770810137589530755639605425727878224812290850494964764438e-16	-4.6585212279832289842489764022028526304879102927863704732268111735500887454051497757254901763349869e-17	-3.96191345516008260098455517650031706765377088148595057137707760446374902137922528996567362378525142e-17	-1.53336992785844135511465031876313728939815888138962602658767505260305230943836308109583582766941175e-18	1.7481001733656947213057139152122456554173084768659690640995367273949849880230864195304954158113381e-18	2.4159280956998649663271954624995135424006810313399967655955879461763712372574316670028807446307394e-19	-6.0109209131383655293990271570632182127459144284279475622263906437678510633595177896253741355986786e-20	-1.77239676762955755702327434412337223236457751518338559253415717447818772753095769163879579410464052e-20
-41.643463793500262999944970769558394039236763042688512846046191311388371852079805550008381636009961	584.0120004427377766572891846134442390165950476254815954745250942429999999999999997822534356680191661	1428.315561390834640179347874187410853469455990484549460296287846379999999999999998222422152676745632	1384.297525621714141717701667292004545486927037418608390705193052999999999999999999974378430448083831	787.1935657096543082298753301724425567123491903738770184658099713000000000000000041904325535218322248	257.2925511102136263155931136549463393710628287699352785264369369999999999999999986246284094092878395	47.02890275761838000023965120198506917319724694473089656296374500000000000000000347216895389620065692	3.186751807421726593900052390000585698417647471888085860634724999999999999999996584763933988423916839	-0.4254016769912868940650815513139141391452564017185175052108899999999999999999985154259078891053946134	-0.07547607788844257040416403276320415424948893157105915493714399999999999999999622902675027296904820115	0.008327772803002193188016734175466996387485022148700048972552000000000000000002145841951391128486498182	0.002541168756337525917310624360969116143668466007788305372610000000000000000003399748369551425615254167	-0.0001453501458753706630760348690033010208219949892251658056899999999999999999980080758697417549413268192	-0.00009694805190141176326442893732296101201077594991942617192999999999999999999852720475745302920313441496	-1.127634823085066813830195127294131691500812739091245609999999999999999996864461040073264967550561321e-6	3.609279212615471109061428422827005315744958178347774580000000000000000003175806670830719944751496861e-6	3.196186938508535837410824549206938303112441442503409000000000000000000016169422061479812388649510395e-7	-1.20661731178346809403088279866706021038369902081965500000000000000000004293643707930305831048907098e-7	-2.313467543907183340712030143065369286666958437582540000000000000000000231914029733492826512929251856e-8	3.153161546311531320834264498256265370098237422293099999999999999999997771589305878351250078630290825e-9	1.263827833244716930584009191154762162830040571867999999999999999999998936113717299978845293867353062e-9	-2.743449276374474999100314485935665309033472293900000000000000000000327470921348715711550407639682138e-11	-5.819729862272102289652892709066697852988487985100000000000000000000008963891550024102943200860117188e-11	-3.964976212128499764006943534073862333674504973999999999999999999997057754849754986577788478879213861e-12	2.266171280722399926214078561844185896837199838999999999999999999998636059016594987092887703463039828e-12	3.860155489172936739573910958727505884477886000000000000000000000010384245394040216760986565233335609e-13	-6.858297112110911055187660296231859001940277999999999999999999999790252030928329197491950392053364048e-14	-2.413344099387418903247521127603693524810730999999999999999999999709131378228370082538652451919242584e-14	9.54139956197180348093072114375249611498400000000000000000000001851203493626900621533151893983352671e-16	1.21708196770863280532371064969975144165684999999999999999999999978086836864532601819974444002575631e-15	6.884718526003074207185035775708223457250000000000000000000000019216406748926824760831370725076142794e-17	-5.104911358116005754504268137836765015429999999999999999999999890235381744035402063824856039648302929e-17	-8.073370023998870471052600776117048440000000000000000000000003307477255247782192442116266160469992168e-18	1.672610979671590603192485377836847675800000000000000000000002623869287150951634498511635969163808629e-18	5.461754837543902624417448203896452313999999999999999999999981763824625934954761515038193206778342599e-19	-2.746337325658846427240734679963254699999999999999999999999966250452953164815883963357756963938587154e-20	-2.859255585871651901920352086547734300000000000000000000000063200279266193403051672233686436181971816e-20	-2.013134740501172295798705499367366999999999999999999999996378381470314913358386643367321056266958741e-21
5.4881154918816365053956916451206082244619001692806849627464559601192695426208424373095504201304273	0	0	-4.82657108041027696520950611177428225612190922254665373439916299708018479390574857931274457092562515	-3.43355415102604820711527048629846600852968575275824206493521905976798595184836784880452145376662439	-0.933433041339640858135093414599346327518915981840255880719561060439589538330238367633236710819771714	-2.86415259445593153642128957081510921129794315539058503529243444774166480757834267875335716949026793	0.34458486396951283516541350228767693101734127197822283086733028308000061825892629145601190598911023	-1.13439149819654375526559228381998466468864447020591294391171482839335835822765615177942336173103772	0.225867362591091711737472603978564845053590906792240328891602325602289599121348966905273395372168378	-0.22849041694781221568920493988710572724143342770000904079754680069489767099021773504322091887866754	0.0471055540111579963547338902556891340716395028582383549856332025730575231469997552259161556751356664	-0.0156635207152672822109568110945202986019247633721403636354186623090119688503241866040830810910194601	0.00248215251939994621633963610373731436998225036198316066444409602370889931489626815411795588380407936	0.00261073123043801704236904760260851557568128610156241474405657816596940979420114768646100396575689783	-0.0006802824387670271247805975501947887227002388992049597626783036614860390737907208322172109892251615	0.000486377818851352754601645226271472171277356616017464640361175353541938271347506800817833690803286229	-0.0000919643638220108182054092941761860726779468290782902445189814069696763930548816748751558053220860793	-0.000046436800086618939475868126616837674745247588929659002694361218537210920305814628438323606333540854	0.0000149640433270648769990763556249267901502990116799310061478303343267571229996320063025963507104136099	-0.000018138087531452548201175251006823989355480966558677324522227112185012296165926110369706600849352445	3.95101343702392506831327223775008963095958543823705020774439359186669829910605485334219195262824922e-6	2.81508668841645866594445616526419001689379356616497419371261904655595762729419111729364383249066071e-7	-2.38483582617249611727532500493088913401121197469092258517031615743413195396572675948258448083459947e-7	6.68954928707463161956689986862266901260195432273693973121322863915492013154818846654287492880403855e-7	-1.63633422256399563374991010372273703516583706964491157251710571500193905223847374124377190578342301e-7	4.35450961874924717531695278859632874319046065143440468413233781132295034560920510649903128686784132e-8	-4.08217609035997826176709034437137959629169104861681793411026644848512527285794287697425548406939042e-9	-2.23758157081064522214478605664453595509072350789968814464474590682805153501006183513362222438115575e-8	6.16297299553184588230381834827457604991264483033320894949916002227589133789799679670655557212405099e-9	-3.68134956774617815195257283570141164072646188230403306188782328174966100864501979960125337848489257e-9	6.95822131400380599097242574759254527891338092382986450535744832087353223806340667490050190106548253e-10	5.98374020549978351039791820951981781070183718031981494601604930202448421725424832518974411769544955e-10	-1.97036924328454935614924011706623210716299450110031551609125911489873508033211396442608065700818216e-10	2.08524635659701160030931875110164017178389906592779182960643245069679361346278746669929241381575613e-10	-4.71429591488365977965860212948861654940236053839854471914489225854430696614599549655981950809001172e-11	-6.8175230031752694523744651428639418383300306951710624496948637185385952854398073599854021002223396e-12	4.31285699555560416487938460918464005103340156943675437716321055973838775740940347529738333913771931e-12	-9.70328231165495248712373715265021097806088879619921197624937230995317777489634724185692347152211597e-12	2.4624067974007946964056750839021848374230787141358925281527672327945926085832172739568062738373548e-12	-5.91230288250080341024162055156965182691081292785850044360686612878259272038185105895413728692379611e-13	3.28956640417331121371863082392705442229290160232518934280068187776836002458215990610288900989316422e-14	3.78488726939413149860268196529886666551177098811878185000792088507110713230505114111804487704898504e-13	-1.07682737107096649022097298629810194613737974332575249864425217762425022986869068783958180923873903e-13	6.1897885650606443232497926446782813207399373211201203718451025661998605597176485011260358134472632e-14	-1.14506337859088773889254540121343217570531985666137335369869531954553232941372607121350025520306972e-14	-1.14364282384203315491323827575092005754147584589608030449036797138355555932405796862188500988134362e-14	3.86369829611760895028461358853812614580652497413329494859930732052243843843550881657334802780930707e-15	-3.9148997423671316808220957515517662227944523111921954505761360423454172179251933258864008910094263e-15	8.88931155680145045668883532191633332855175381702865993936400527100191721938587445202131258477400597e-16	1.59345319290623568743059136858035043530752006581523131399059767157574724845576326748031500118762468e-16	-9.60031207076869243309819824640817932861306198520359910451300395705869242519032356546181371977791731e-17	1.97250448268502860011423289611299796036998454583497900507985511616068069590288730489963647458074432e-16	-5.05689379937451477602195419626227727928362933273053932529694607416158708394216409542451950825260644e-17	1.12707450518012398067516079243174064624791585628491952452999175658515413088296327394256317420488342e-17	-2.6733228614680764064392093283806357237311865535962765072204954888746500750708079092319509978993895e-19	-8.2117302103368189523548774489095138063676755227937959390496692788032398826298847497869751896951071e-18	2.36293260425610763883163820482802676048049264898986367173775058918622453633518144411553874471781264e-18	-1.31721340127251643718713896147425698685460907242657142936196385573109384050884383039332861253128716e-18	2.37268873575044103594426316550655406645553554079361491948995276987914849719161879540724997164179407e-19	2.6426263714781635700707898517820675046098069423921192039573232988029702428700925917379168404421771e-19	-9.00156874129235554161577924842183934889515344523421225316792559792152892218380497065024467997588003e-20	8.82085329126519810948590574539722863063005147080299354440294801521520765628368120112745629194880211e-20	-1.99461608265527953262614130735972457647641761863075082737354900417656218384729854463994272965665743e-20	-4.21033020318245786102994867473155994425591115641359105376108444337490487948859550790953895956637774e-21	2.42245319675483181178635007477243047286639048686398127418144078592948429207124371661826536212363992e-21	-4.66308403342924518678257476264450779231343406994652678413187551795696293045553935373154467722226656e-21	1.19417463924581460674583915290697612771154375262430637112861306090722415231440090165291213366186196e-21	-2.38572383400134523126625948690165086760902668900665889839991704523723591058817372340321397613599745e-22	-1.66096626863246572701791602018690122922041557501384422505275747386267005113194331565402394114289762e-23	2.15365421089523809154645945846357980822005800299100231327475229711919920738479272993192085852146726e-22	-5.79167240807885722784314775741759962331191169471050938897028815839268599780325085478793051229998355e-23	2.72927701462752044354735395299253051447189993513693591352809148982508422090271158082864476712132734e-23	4.17412036945043759798859326121921286144634375014772921035351614589158185978910249581788904736580807e-24	-6.49499018433357106420134699888214250744218103372649483980267124264879012540572564438258108365466299e-24
5.4881154918816365053956916451206082244619001692806849627464559601192695426208424373095504201304273	0	0	-4.82657108041027696520950611177508868642055902903377632571090863835471614399463568258444557777559813	3.43355415102604820711527048630124720896634100379963361975366448552880323464949600211896871333662036	-0.933433041339640858135093414590683126697900291084226344423344238625705783759417721283768662321550482	2.86415259445593153642128957083955890843719261408240791383128515545729021162951960070976435561866137	0.344584863969512835165413502305060409316748624193714966739337004590995609812047525457968178276215845	1.13439149819654375526559228383044994117322342850055430067756448082041062405320362992928858736371894	0.225867362591091711737472603995298723877187520219762947105232756662171433553045873389813063321914679	0.228490416947812215689204939887164378160513233749523597891953176706628657297017397837246081417456317	0.0471055540111579963547338902499069010497223845756998598996996616994500502455060999053981899000698937	0.0156635207152672822109568110601861307405229931735118682270877615242203951701083627284496257886336857	0.00248215251939994621633963606933305509591762035396535880910623721989066371609689810659338864591596158	-0.00261073123043801704236904766311991761077177593968690312887921980202709919482654017287174383721577492	-0.000680282438767027124780597596929365957547197751856507516186324287401950185968556606977170335907623062	-0.000486377818851352754601645272298031298738826803851257500343118958402373969064980311668713102460396863	-0.0000919643638220108182054093212021615843356244320588101524666337319800608528513804487181863636193343966	0.0000464368000866189394758681364629877740093389795821361295179090746955283985628454276528911197749249239	0.0000149640433270648769990763812699253366735604980920383097657879651396450812085768193230517740063245394	0.0000181380875314525482011753399433804285444147188459651414060371884479694575540164877998591747155702212	3.95101343702392506831335683065304609830321898836935876087877988338763953059227246917524078751597834e-6	-2.8150866884164586659431071835997162556496856334086741943746475655961702379823326606401761648903097e-7	-2.38483582617249611727431483532736120937271026018090368536613304082539335517471892858031760311594838e-7	-6.68954928707463161956602465812736986111077515399414020719022556436193060370390339109258216188995418e-7	-1.6363342225639956337495422707720077968901819686737174087614088391933226834161169544971953599541584e-7	-4.35450961874924717532329076800265531278644320208959762320251591783458340121949811359716595984084924e-8	-4.08217609035997826186203339847588304455645842038328908276525383341129415102243510936153629052151733e-9	2.23758157081064522212079899616223497810342186720297209293394000387676251727937768373539499614750376e-8	6.16297299553184588209072672627242562145065383896565372526780658170366514661551083275984157194322029e-9	3.68134956774617815165404360494304391646683092122145220175730076015201995387766293332752403224419161e-9	6.95822131400380598892584016122533443784303550208142481503988773172085048073541455393644044819640259e-10	-5.98374020549978351161213833257986243767431473818757157810058899934754302581227071210643044912773158e-10	-1.97036924328454935623224722777204919405139089134216988831247284649587497691429603510019345871909215e-10	-2.08524635659701159771992564141143433302130584555965140157354128026951978816809188828387719788646726e-10	-4.71429591488365974953565454199072319988237019790352343594061732732517427188820121984730124809813442e-11	6.81752300317527006794721282112151853228990597313440149528295664186702004060217464898984711823534045e-12	4.31285699555560467339447387940290033329011778482170369310568830284916991427428100564705164676619315e-12	9.70328231165495309537885114407085124305554817006911795853337837708396958415160234684274347472918986e-12	2.46240679740079506704345306767212236424955713575782975167919015465159476665565810088915860325227934e-12	5.9123028825008040220803249209992065631438235340516325229602518614060842045356058884104718603962368e-13	3.2895664041732940991100031944192743923657008752255491104229464019450818263131770202254432995841325e-14	-3.7848872693941400258588970449306268056235269603353364063401943909129018635743833048180139377240753e-13	-1.0768273710709750398705759946017343875698995502882072624160823822196933391870481776779359542892834e-13	-6.18978856506079019924591470013900028426333966065989781171238807979820614951631518338983578274081444e-14	-1.14506337859100103573859962413968758200520593329563866800676787048080730145128054523746607695087693e-14	1.14364282384191781258710762140512540662780560822433128133104742518244155670737387347831342857498808e-14	3.86369829611703992624772425241198321696305243000987561884328784739863816178171647571251660467671512e-15	3.91489974236759035517633178362737026695933909710315389656050874720168664421855911635166775835161385e-15	8.88931155680973547523218744497948113885521203538164594771530626606929522249968743600965344474889889e-16	-1.59345319288349505386574081050279350667946722792936911323027665685295879584858518206940077048917722e-16	-9.60031207054904587009141279221895524377984636783307042678785604505718976084761802644725688254638131e-17	-1.97250448264927859513154256542563698634330781823811081836125250242509440820947168703171921674413917e-16	-5.05689379912147630638968415702764017078772595033070596126731779956533902021419743314077638678688673e-17	-1.1270745050166645744591576430173586160816272673252864199517113559189128685668744694559857986787587e-17	-2.67332285590723719558874342990169283908406925426660693822682836559029176213798216123418365582747764e-19	8.21173020896115251754460264322320920909984138132857395491871642828172079524654692362310969301064259e-18	2.36293260123932091711182997649780887434056669245432237754692583363089327179748062377922926874115517e-18	1.31721339210604878624284235203716929381146391894806526668142801881401927101824944373250762806211096e-18	2.37268866116956506954145212389354089815074324136018581103007985438530969774706503300075088513301957e-19	-2.6426264508550221528196076382011324036788828991585432313939945486661873962139169622344406305505456e-19	-9.00156938940273368034125277974101680249528423862876909169574950169107704092425646441244787919910382e-20	-8.82085444320037184235893395265603620900309749953582387333159264136834556770478899707156921731887498e-20	-1.99461635189558013735742978881063397036006194908734128922183166808370980313815611114092935891462435e-20	4.21033801741946989027611527315760903215653862327788916852513365915872333500568188076107181652984071e-21	2.42245905894199649385072019836451355529793532076948769269574059189187063355608989514010256888889728e-21	4.66306588976998605453912130375020249768428328752285349904651102822863438966849058225089627636854924e-21	1.19417247472451701778953561157653678366322745336417975601467600034733955679504311112162792893818006e-21	2.38586656628062311784477978525448792571122688265819957894980774100360206670566004446284458635722228e-22	-1.66058972676800626020483758366194050165293462841827908109745044056614852640891473887005229492889649e-23	-2.15351511381198577124637199656929958647322572411479964866277528531133988688319070499168068822903299e-22	-5.7917992049069754662137540969343069803232496955510671667974861678031981396321904108719624061940113e-23	-2.73108638846292399957548212777559907552828735440106179447558041625918437151106120663619691362241829e-23	4.16076369274163850253719248906927234239242103809587023623460427301672723425768446474837942385840132e-24	6.47786908505760973763936226103691245181060446659200992581209684525443173817870087022393336300868429e-24

==> anc/L2S1data/c_ai_h=1.10.dat <==
5.4798823124178824448320980577394409276897049531461607567856720984687269493027514470935788891217071
1.	1.27197360245405587389144710532485403382075675205180051598480422521218970753764436528051943592612858	0.694816548106795237042208286672810239929738236958193954928554090588513948906208292370755324227963544	0.219892032169602520421612721386981820440395259470526149024087854259273526893325467364920083752917623	0.0376574654659483936440726504279163408610070947347489482480185123266155328899424634712030438288825908	0.00160492961771685634923893177413021284344604732997770732322973385108117139427888801668089970367833801	-0.000597331010410112796860470464258859792417101388918038403839312539789376173009238050928794236033613182	-0.000069059454972630324536810724248295473785270162874298760806832513797415716484247543592142968929996538	0.000016811041674149899960153879649491095146579871437156575475814854119467936929793073904190629772922918	3.82913110193035053678984768547927007962396015305644077665305398449372969264530010804345712130142624e-6	-3.6474725500185048054407536395039793867782975447537310039864638336368726137765493001870682982814102e-7	-1.94921461613856014619136080657683579295746257644494702337575940453418765532106096876033526148170037e-7	-3.01231373765791483805376842223896641189191356493513348573942427459736034498531837218596443105273283e-9	8.52649666890198073814107977882971104961116032690403735737067091426402502611046528279179966889243365e-9	1.05501538938566946780230408325516212340957502378236634634333455776038505444700744820724869912080941e-9	-2.90082392648091176820641905057018531125629023099992674853221009916431902654691514730990375651934149e-10	-8.4195853701570042063953710081330356027572552134925232017383424737975850756340166812504285355711316e-11	4.6444521969372415995127409847739991443150243743888728504667943699026263083305887320910299345591928e-12	4.77420465935644551423523789993873576704017872957338899429490601567214314601804681280361628845486345e-12	3.30288957271741216877514931199515027874375369593630134476759298792915057485859679001024138702752497e-13	-2.06086080812613997288710539634493688773394531151651943148901984564154327574967196762238690044707406e-13	-4.21276247173841498702308010006055012549926615593696940665452197412414275832054377540055615761962528e-14	5.6669948734492478123920056752137609825371727659023799721887152958145570416589737080870587428987135e-15	2.92443830547554218684892765431266209296710452054395748052837299743236056805270788346058623794243589e-15	5.99489165674978071850270012193304373535821958522364248036929723690117405967157729593548600371602973e-17	-1.49355446868815141389375768615759500988612152796337840507284780060696655604259615538173940427808288e-16	-2.1907456803554155184955864193132085327444613187233236593043907041947844859807148006930473340218623e-17	5.35107414208108068061722471338509832575786488717687232175499151364616494189272400409411653561763501e-18	1.8692528917336581768521351490209606290892184755196756086455282332180417646360400454843891037851016e-18	-5.6598973119607825991823774056034151475513551510991504811299377674443062060299193923451992696340271e-20	-1.10040047722450176789720161973707272914307417738557434375364645414925783408010354930872851048618665e-19	-1.08875633568029069323642321767002606082167073745162935006100271326547293417245420527671195077419207e-20	4.71157065946496603477351265298944661583636907166930819723321588932038371860825388853951213146233014e-21	1.20849630323902714580471559018767298125702969777182746116465886771387981449830176369642806039726889e-21	-1.08776441052496881924929302874465600130758171474259783680807990656670910810556432702735101448082991e-22	-8.25503536270716380822346039247797312781856971122469788515602935103107757071430926633160021662843477e-23	-5.6636763659002753616623155065186982367341074041912530507744760603451889762612793843787171818793351e-24	2.42539432563761431793489631792264513131346976189039587324345220995873415357081461666215480390101528e-24	-9.8768746186853331731726206879973196557141260429419133958705791746724800186779583015344625704438665e-26	4.7734187554325228578294893265554739469491509234523317879343827008434989336712937528863480551314615e-27	2.38868655114664397803776721333396367680104053766413323758775210673760328120180335878593895078386894e-26
1.21	0.855041484890761242517896315288323847037382073351564958364650368086213856245695819204278688576534997	0.33650605663260157952879164901702249810460829656335218194428022391941373019161510960644279801952383	0.0723997066473266441973339248599234772659581849698365070461403275313069869561961104278339000733127272	0.00569550346972390285586329620129118643050740229133817158925323643846233499352913042610224427188193464	-0.000937663546069129926740589939920163021976864824983657058856873510021171539944950407445643438842723574	-0.000208626817439616297973258764893035298512498330478208715744043689729968629449728288183052442107203279	0.0000191733694363254703967652016474003379985963640142331200931147996054144115146677326677164295717787444	9.34115560971105731642655211581625257357916314823368761603032556349717849536055639792786326566390681e-6	1.30983321729596420620046448152840069403772040645698830337532393339733311191513106656268402024886553e-8	-3.92169337663052492222097084320449328930852984144014978127505218212353961879019267506664480419166177e-7	-3.92529862654973051537378685178672482094232546216228144153402355912247101454642730496475726327727331e-8	1.36484710266565209227156485778448503575296792424373372401620353870830835562275078851677072321280361e-8	3.29999582401095846546206671759431972704584269892926338840887244814048694338664442771466765198122072e-9	-2.82551412708285026298239666512878814754430153925414884871030040501864706241076449639885281388584565e-10	-1.9255744212693534326669946902319847804430537444495564652365869016689736770197541275313053865437348e-10	-8.35990392891485585220899512765654272943540963840489910124519597684204413296265670100008001759930784e-12	8.6818489036675277383290595837658347338090810389316089341844307681499391769250319267985725286431007e-12	1.45953833619157899175072119124640611022761621321836758866247141959277933371790961513830753726899337e-12	-2.70871602032378823559254935731560703564574702023621364857956987360064486199831165467369814559028003e-13	-1.08742977023843276577785610754161631905691799652144174772784885135231440128211745913555277736777899e-13	8.91300686902559151685082141422136638560305783787821126788154608748517902056441334315299682881699504e-16	5.85826756706472784319054480055085787004065248516505238142128867293855509804666677260528338573679667e-15	6.78921657327847158406820064770280468266935608632750016385564163469353657640480849965398961399441297e-16	-2.29425083894407241532809179592309161259723914276424850419205620631858454829662739502824846472440737e-16	-6.53558186001200734668490475521282705843414990547386950293262742800399805164746227058279705844260272e-17	4.2223846910099333046190959347483725111363521295883801575634437161221911400420142923915418833554049e-18	4.09631825612192313035517185857437941823676358193099583048446508654766501783484389797473970819216658e-18	2.87841838366834166355976658919397527457061972768659060753314008073776749370709532947226368247293403e-19	-1.88774388807413858094044629858141061023770205512834593627033956605690631298772706922843373913980337e-19	-3.9972480993342739742031955242958567781356675822015993395486928905312396555737184569877071678419474e-20	5.35673640478908806074939856120500117454340088689473625084782488409008060229931714274994420782460563e-21	2.9104945323562851040770429474196075933919147874277866459296256531857941534354946533658560905854226e-21	7.42776874279769890874719597184097889760768525306560633036347398160344949275989109920931456616271683e-23	-1.53928349990009118071970032513514192273675848672763296802466987790141551012274804988064553011217491e-22	-2.46113940365857732584472548730003456850624896205888477826555853279750703440036550136663455093934306e-23	4.37136363603183219241286875799855709733589807853512843157332793669353598766298725797124109740958366e-24	8.51779619644472381932067171560281692727331807173790379971621983164652085906828990667285732007130341e-25	-2.48384643511832098544130394837835201728024865575167072758256238734719608537421649321793669387870066e-25	7.76823309222986893959765354638098192168803750498109055624312215044298603868895363742459804388054288e-26	2.1710131276403572370210566232238514157709122007432215069106467127469048031392642062100058852432235e-27
-12.740618582076034857867532245855947271961112011754053754035256661675321593768286965350135176595164	36.8289060240928500433927055250673762120020436214776622543439448477252828516213587147235882029759082	2017.3676318511577608993336030956935518654504686036158546483893231095001606076750822794655135457585	2019.76122896446694671479482429625388540533834689435260692471119372377967234974048929700850557217081	1732.1913615649238339937351944959531253412375886994815592273455654790612929573736390817475675307669	835.646762967323600712373497662520419047810852813588006535530173977349303680498775301121969019376729	246.133401162402300488408783598740805752571144550927820558995100172129843745720450105050821989160946	40.6876512413199520483559381281653165755795430056670694618907230483881042109320807828274766865633042	1.83900917621952652805516245948698212841910920273986117647467102393572051586343645337760055105967981	-0.59362735116602880589506742066324258061959081326551253026870528705015374132639604627092980951288989	-0.0791084370827339315643060129175497170428365804512330467107126629582214920953857530641087775771494386	0.0135587372967777982754463676223594614150306692773767784540885710824332491047090575370595201446295321	0.0036971455084878263531347681821014992865741772546200022248801237082433973663982107774436838106842029	-0.000223241460170153938004045886418524264343475700174822287215699651439280097026374357627755067224907024	-0.00016977060106875887186217640379591148221241846420200724244086858167968703148235225936297101766237941	-6.9654932793292052226297463199713918887197342397326911349334519912992324138496556518893253854507447e-6	6.77983623492370724801727784280838282804657207564787610632192452861162726261201900818939325575079538e-6	1.04466467687580884342000089210699867640141252105447812829840925537252797378878859408919802437659771e-6	-2.01989314609985842430399421938048870998056056177115649618239794301557346179875641436664397710745523e-7	-7.2989521866961076498605802273615615516337494607074728095295653188788688092043099288162468009860038e-8	1.42623601286239416965313714376212789346821438663719062473686851421333276189044321655561877815584852e-9	3.7930375319217719419839584428553679995339609515923215197590451843520936786540013026427880296104861e-9	3.79593389280753383632298075412582842432486656843658377701876146126617182250727662982757407348511205e-10	-1.47826042389342263291046859642627801520036009775607552287378920402669177258585193170574097892421e-10	-3.75326837212131719634347474881011469192174374676098468541794949180818688909511062852744900360000957e-11	3.10440731096588078216614396366408273039957852626154415299128597624723296274411972348627684137580609e-12	2.35492174065123656998468822357006409402131521377120212260804828224927385709138161934225140575965323e-12	1.2774017877584614322066968910000040879768200610654736188516242630797929072151876530377623854287603e-13	-1.09683416125910909564000600821475992323797030613177670955016832810573838514038551270471219776887467e-13	-2.06075595128945981949500549343603380869453614933549695823578314684444633616192742510725055108655038e-14	3.32976494348682714287854986651359988930242172859236917563194809269486456970605032949082881658344591e-15	1.54002961714467258175218402528142517777596090586728594155159246048063674407983892636896541931054339e-15	1.36030871495093160960325206118618884809619275978074099747191050710639359768889324056755611029162522e-17	-8.27174403971225101335247743137035374262428231275051146068424473450591840633022802285559834115122351e-17	-1.13065008236779795585963228505051614652796500847004939059333830882959076689203433567971865854321323e-17	3.12596340461217389107989242481904216736225802807593670986244155045819867896084856829671576416888085e-18	1.02672633693648501753643408188225501570764404541510478846681442816736743659909359786745621914415911e-18	-4.46827446787129890901608447098995162040322340565849214434308808790379522134644433467225219096346811e-20	-6.6045177602424305216165972243180314141245617913426308774518209501645454868280666817525113266163707e-20	-8.75133106016627388728672059536791909557084447907530624549237258814944478486072591013739553458817505e-21	7.50164831627257408989371087648425754381231185876453488818810072463526160215984578629114661336404032e-22
-49.440830324886125412978448393517879694536669404721402969002051397526113986397868105977070285739937	680.2271570949458240876418221955508046509947167104495498509966031869999999999999995341400561005405494	1706.525367857416635539290271442016645026591253286746652885287334989999999999999996659905525893708625	1742.60796360129747814721336907148159436067215845767284678153271009999999999999999739623720425486237	1078.27601990567718159557686431903699855911734789202548989711058400000000000000000033355886432904979	399.4535381994178651381211427036503253871309270926808945491784198000000000000000006301776761835688793	88.14817438464050014877159799583991346054826203378771886285748000000000000000000045016046082538756118	9.15499241056481967793625899733359585493780079139255340425131099999999999999999804970202007896224195	-0.4594968443426876515507267788244933276984376245724034686845799999999999999999957015003627498406195538	-0.2159726293331470656637877321991064212535753006457127738229940000000000000000013001431206313836915038	0.00238427472523562161337482052560485375201335268142409010507000000000000000000176192175058956494398314	0.007372091619685885308130867206841468066008360142229759234399999999999999999996749192450885015977641756	0.0004334820217535806526324887672780046885590980924843498549399999999999999999999513596834963991921183805	-0.0002580588382745445883459674771523663281420157646007958445300000000000000000042876113331889299457809076	-0.00004171347699594848518758928087358536151694920400388724609999999999999999999968104412456752365885344973	7.170911887386244542234105643913097822859115187985619200000000000000000002962745609364512899557415114e-6	2.627742372891696298106192826994545681987710605024284399999999999999999998619209404929859218184278425e-6	-5.021611793254554562342125985089824886238094884782989999999999999999999656052492683188364424677476909e-8	-1.30713792738271152191480769854796089703230362344806000000000000000000002960354385351316171976931505e-7	-1.240959629985580454219365487807546781952382925683399999999999999999999894906820680393461787336411346e-8	5.026829407557817950793297082466138460898293094168000000000000000000000222505338445798163445117614542e-9	1.213278766359674867974760378402330390099648644412000000000000000000003756505863367443284220665132642e-9	-1.112223545689546691705238885553670511818748737400000000000000000000000632185302054007313566957302202e-10	-7.57621361137961304472739805761976235369031566900000000000000000000016664900883617729256143660058663e-11	-3.416147243448561035188230711709959296221213229999999999999999999996176913846403158391386367647244932e-12	3.553401450949043054456915532888832483665258960000000000000000000000084656141039408938417207960044198e-12	6.18219830537705089155161645778862581939368299999999999999999999997411282102882289042462120202320459e-13	-1.125535974253159275117240241589989117389860000000000000000000000004018606514260303859847565684511778e-13	-4.715882642860973004058421199282906662655829999999999999999999999938348008037982537043689439699393175e-14	1.639549484516991814653450568195098804668000000000000000000000028247561930999728334868736875098500907e-16	2.57784847743663704251765091322448864102000000000000000000000000273549645752502179068222058553221143e-15	3.165635523052506899907509897084408676060000000000000000000000015111030641234059699594247210065365879e-16	-1.010607692513014713242015708184847950259999999999999999999999962512788763967829743651765338536119986e-16	-3.026100719530043863685647723772856112099999999999999999999999727569260732628041294229598713560815378e-17	1.722790857878236144499252837086570168999999999999999999999999918452788374288329699348643659712681324e-18	1.896914465875497562908466094626743220000000000000000000000004177460947569592006710975163445684023397e-18	1.45489063435992236451550830985229390000000000000000000000001444330705714017549607608832958373159056e-19	-8.939738152358339349034106172178069999999999999999999999999787099980525638289016493560951322825523141e-20	-2.200785058781038636509066802868262000000000000000000000000246889941464423434126665688814185262637469e-20	1.69264851802165563148368360164799999999999999999999999996008092041536328967188147685140647745231852e-22	2.432390943321982787941203407125000000000000000000000000031400348339554684676412822314589702381495816e-22
5.9181654117280401708113639513916877488741806509069972078803550453716836491212356142704424224865342	0	0	-5.84524609941191195627843921259119965085939717711749360697776616256976520285302669995485565298447265	-3.6214366147593702066993946285516960436644434458961241807080915675061958744636770455595421557109032	-1.66666781343220499923357421715648001936966785056570923663218765541491569098674738367883697199201716	-3.31598586206214278859705142460867838459999844011454035286830681038525312395520494627161412425425806	0.183675207335479489319493061636758672733309260723946916745460163686796227578174146947043176950908984	-1.53278040063014946165276416435566438842182347772150922847158246680750901375455014454103751736158312	0.277805531305222895068943233554498750817003875790854597414928866222410192919698074326901067796147383	-0.386689216757740262531713824365959995173144966905046269727020998097723039737149248521546178391882388	0.0818909940323071024902917149094104569558663271993263225717181038013595452408740301119665432505043031	-0.0441504029358605072564410191999666641010002326988991073066249425665849158195276520431031099923315356	0.00886073594687139954539757622259436527997092067235395238728217894513006408300225338062572750712952959	0.00235390481035804714773580857892657453308829267692771153066544287709178738920875285538377646575924607	-0.00078352242710954622634001525097587030998517775650593451650492569258961720062281370556933985169881167	0.00126677117679409020293874294219362829290262043744314426316300773489339004773926571376889215268261991	-0.00029537664000905922184758903315008836088514559477689472180097810437032050809135635810355649292169082	0.0000235057349073660881631059752363599816514492015536140427995018060114670461977480567340149057270454335	2.92930170454217375421568404229204065881099903770780273464190121519176202522488907294752862872486441e-6	-0.0000427161378167260246325785297217327037619009585538905619496425206794532817051838160839622402475865142	0.000011202965368839519548611907408030005630619316913837993557105005696999331574159171758946336467500179	-4.96544186853688469300870130827786936811548047341488764374509822705653555974612673022989166306754217e-6	9.77046120083934087327385623907899285385737520505504828017977710671780414707302705045646340886776971e-7	1.22585152320454361068980807034533517234248824639257876693867437847724559905481604951687785894701751e-6	-3.69767886819372666252621466491579480155178762718801672169314626541869135008974130483383811550943159e-7	3.44702599296226556439443797605440481256057060857160397839384257527902238262503463509804201640900943e-7	-8.34729382030255388472981344331198673699764189850953833870311293382561936538062988746965919988517502e-8	-1.5695494683155848098860411105543834603870752231441485403684997242237827505456649672850210822528411e-8	7.4444660529487339252743122096493812002990646627667020749564730833618286135537457460394001208747285e-9	-1.76726366672146888088147226096068708921951887616471043296673149486266611573417677864284048459622372e-8	4.7875479935594913815836013722132166862135384644478025912226003440723992002955157923378307735204863e-9	-1.34633100009338982336143579489174866779647460477417875160306380072978336024763617933791590371527503e-9	2.05880253595948674661504077065409321766179153843593672922747061113115019937043491905545215535473082e-10	6.93362869026730681695902809164064602454579786851288444700875872341849670018341446931452079835868522e-10	-2.10617669865279175946808685034462614635759662261527016398898359848966242488201529365377697898156907e-10	1.50542244045646268350124723126458994081418571438006238957925063931000867695824488182584627398780227e-10	-3.5741046583521744339065969113768958912632604197721401338463091412342491869958035050318975224883021e-11	-1.62908528592555882684528917012225958397330841905752204004211433557126439802245552899899435481953442e-11	6.31385246478137266180653400766611404046504328979796692332346789508180199761339935705162769671506948e-12	-9.65974026609661314886069816347254160690015726531963354468821250295847226666962288382649241525632467e-12	2.60990958057201944651246202344734317481140372602175176064382102954796408203744733265911282170283718e-12	-3.63607933704373664669768120354421934963078039926817340612210641165998626771187521972822697440584965e-13	-4.43681900069775450609938907168046342907941682532429799936486719716255303245221038670636895819276003e-15	4.564560436660076715471878797900464242313666690282176901826333354808627397768794891574273197929502e-13	-1.3721177662305060003651676812975675223054328863066742167920097370697003153750626719394240139485053e-13	7.6453241331188171316228401334240943994158399969367648781546571869042538441202656674102280137285144e-14	-1.69375070668656207725571172035221346792074127114631468319134076117392574260370024376626218600539096e-14	-1.44892249835975834264630266520641615493041817018992827655455575045959581017339738520788767016928808e-14	5.172397012027807457245017971616190830953470563920142620557986851939201662431960299849909114462691e-15	-5.91128115076571705676433274221512608935114743202018607387001757459077379438720926629923330444092498e-15	1.56060611100213734315398016117606383506471370936894872271050367318521287024888396764290257097414434e-15	2.53978748861584064326939837323889137311412151936421089178361852155409389495346867098993715946036e-17	-8.115920226902150048335197344725652966081227480973272697521591668180683338765156642765959460907875e-17	3.22394775459406959016513111676942438698450849209944762187244556363306573376863328075430210559304673e-16	-9.49550994196491867407877709119894474961151608371411475792586881172450716274502490724785788263249308e-17	3.98865121226828516361829654721128313459690948281915908260516000244864449668776370334138434170205346e-17	-7.68490100466042260420248940533903901356142438016216019836663140461885329809871678245941838659730973e-18	-1.24770330877004063428574382312244610753440976486505585631721270944878626295221440303545299231072973e-17	4.21904654557116563232836631418368702597848034163467544609659648406938852854915277684930326050287371e-18	-3.79237375938459887189292480788178276484385318394277558842914844145002927517166069560219157111524901e-18	9.63803502696530715328659394180291297170191841432350511874299489346169802820873863576794476729872912e-19	1.98312029088575928109834458425604308494452551000805759115047279602928461951932488964318866432749008e-19	-1.0925284792786860525881386055085395021102880938844549852032554389883391906047672476699512320533868e-19	2.35348646216584625770739953087406645699935892394987559292979793238267105876461218372010675554127436e-19	-6.75242524540381697647194189834532218489203312865606656395703391728621865854813433427638781195753833e-20	1.94492716521489160827201175061377842200028159478805703595823000539956293606667085972601599468315035e-20	-2.63089125130562018997376017827387467056514234395004944550046045456865473708012383232114289662189093e-21	-1.05792299527835668090029815950171488426571522053355197137014384930940268048766571926086701428948429e-20	3.42679081772255044555931777500787651787346869738898220878279743765261790366645467992293301827352474e-21	-2.43936717732435281355492206439274330509986055643018905575075694244669982978742388213622614084710257e-21	5.83975549075675965020453017842473098922262313599745990264597038533988638596549913072071256039240602e-22	2.99178619528170407199423193708670884427285282679841432594385709869959341435633450605806216792195343e-22	-1.20681467293106925660116453509650265540826798520995957030005744174701713529320605979509597583322225e-22	1.86408722958385717844835405694512979611845899274820198880282712099514492579111574148126760576159614e-22	-4.14188367993713775293710305811400706550327636817482105902911799909139953189030429941519775243213085e-23	7.26703900274267919762091575756896711514902828277324614957689468816638457994960065039306560196347911e-24	4.45441741930103004989264500534235483664661831347044383680289974885168909797014565475550135218259628e-24	-4.60099879594632070665357717943881081651902847813585721002607938214182303963113171929172248871575034e-24	-1.8004139987120542442847581423596105414514087025020695358694504229554194705742002106181650365089709e-24	1.66616401829929281706177079547646250720406694898355061576274223009396982645763473714535229463702752e-24
5.9181654117280401708113639513916877488741806509069972078803550453716836491212356142704424224865342	0	0	-5.84524609941191195627843921258837726458591175110319654575893545937879096580595436983080715467948495	3.62143661475937020669939462855407339627249138432666086287175899123534627066422725965170138896796338	-1.66666781343220499923357421715203383372641463023653762088619056530423747011783366571495708504263003	3.31598586206214278859705142461619481879109575268907758972879949377401971114539633309257192484325347	0.183675207335479489319493061640837806597504943317876049502075798113459602271819591405253283955188287	1.53278040063014946165276416435342766478240630000609551436950402131341727536461615329847175594921008	0.277805531305222895068943233551734486302452391058607056876896315593118541511584152794397447962724251	0.38668921675774026253171382434843726129952779098337911010367464692601298778253799364040255199609519	0.0818909940323071024902917148965509797055708905524108705723810415779813521700106119197259152233256732	0.0441504029358605072564410191808707780567312746183701105412826824347564086235977521710441362929049508	0.00886073594687139954539757620610367765043407211261510361511657935810480975805187136696973587799268593	-0.00235390481035804714773580859717103018644082655221516316932415157950847863957023985852413646283446625	-0.0007835224271095462263400152607430900039240290545435947114544399553140791187043859448719454911960676	-0.00126677117679409020293874293948571790937220660305706192423641668894742760921739186275384604062565451	-0.00029537664000905922184758902486163460109943194191999484019712456678126271544350118534491089252287906	-0.000023505734907366088163105946071018146173311222836398558877482844950252029771675435602680101228948661	2.9293017045421737542157119646402013806828831759654381549772803066300316650971610583859503539887807e-6	0.0000427161378167260246325785747531952403106139770565726857696727469369888405706142227669376281388273699	0.0000112029653688395195486119417280667457011943746559108111519487111604235043775528088155644291756634915	4.9654418685368846930087341979053118630539692579354332565999813413096972123831302670103423718749099e-6	9.77046120083934087327401151622572203495863074690406622773504482124914547534489201173657431756536554e-7	-1.22585152320454361068982067871627247494567172107365387270525258718893891543135640836878268908800339e-6	-3.6976788681937266625264743680546144850366848997538733778071836908112992864892753568370534524222666e-7	-3.44702599296226556439514913231180444026007540327138752442479793707942092542324308069672929177971267e-7	-8.34729382030255388473653420772200175366729429562656274357546967454716883726713331422035242581864105e-8	1.56954946831558480987598335383841625608729437993243573533889202805753094058386931208324800739819116e-8	7.4444660529487339252010239117365031375131777579244214571596151538573726605798028397043424011868966e-9	1.76726366672146888087539252920703766581064403251046434875364460917255840039149905863798601952830413e-8	4.78754799355949138156306914566197706605812825784074566835262222178639479026556740883451936217458253e-9	1.34633100009338982341275134440445704407142363620787508153936111715665156162560739940559323091373278e-9	2.058802535959486747389672300336391295933849185491720439131657925688882494535473748067790237310815e-10	-6.93362869026730681516790955111019465357501009604202817572713514836706534744653906343698972730364179e-10	-2.10617669865279175785306815634750011683894069669221734059069164209674845919503739574751357570888024e-10	-1.5054224404564626812741933576062794375622859240526487559215366338173259315741439645942548559420633e-10	-3.57410465835217441861635280125929886663804639365076458729581383168060173042115159338540884739297503e-11	1.6290852859255588368664354352089934731794708678987573372736157545163744319918085706967889427691395e-11	6.31385246478137267169294163658651883181266932112709547792671582238522989564871546168808652952828252e-12	9.65974026609661297709723145325775467850776714618832815677412431888616335226717400524928339390482377e-12	2.6099095805720192294061065477324909345544971686411301476042512037288764462629003005050492841662011e-12	3.63607933704373222238240157109359682336319896132817337480899905823413312707952158091931443038927148e-13	-4.4368190006981345059164717109640585517415672803503443946338492015130409151121252643819990960564497e-15	-4.56456043666008151033820987839072047159986640849751082370831761164474384800288231004372245237003221e-13	-1.3721177662305090648373830306176948251116746418804395099807899977240425736134554603215289734187825e-13	-7.64532413311883035391915971571307938756876065029963127662843690284598722450076516452482780452433859e-14	-1.69375070668655556539080863308905048038905887344813061377012520250543444050433523369048626312268008e-14	1.44892249835980980144573981506273778565467792624375976950033601533205705649810447687172823284368594e-14	5.17239701202838660017791467707621345062908485182310841300984503921558468517588172214129724969217502e-15	5.91128115076677697647826893573779672130315005124996996952996181954016865332724762199650433693882738e-15	1.56060611100301282828340382186583543386645373470800048438000975320447901704469047064701692899296514e-15	-2.53978748851389638744176166774824337611576986155228990144357755144240049315891327443291302273984226e-17	-8.11592022684265641272080192759914761585049769276783635755871846557909626674964834750320964649611602e-17	-3.22394775459337793446960217527059535467603865433639101033536112862690340690881527893719739967763137e-16	-9.49550994199995672954825179397784020796631627135823560559760237428429138091218192714616740008253958e-17	-3.98865121240940941324554021705396754863521086024099644630395794424883529917381222389290084380514933e-17	-7.6849010061823501919722080280753664480838768071769227325127281728615651300369165502235217931779451e-18	1.24770330850371266371486302416480147045595638632188571014859766064159753347318160681836729707027851e-17	4.21904654349673162285538688190671395142319443536871611019913215577407266276952644427805502796623112e-18	3.79237375728835076613832339208187819472877739438025416738174423393683638891340862993849674636618072e-18	9.63803501681903973942744693100712498404606300676669741422221171447134060082841171281040134685008305e-19	-1.98312028592991219264837816697234026640088383215014674067492458339568693165476347505594257158090871e-19	-1.09252846235441673543817377653721306277213699340462114845719631741922550697050232374631880230225456e-19	-2.35348640936675629403776647783953726931037872513108962059336434171171071256192994369053472960201197e-19	-6.75242476782169793823646791639367986986045973437639700960529196664470936990311615337395070869670419e-20	-1.94492648055477452660973948267301372144451739464495500489002108152981373625254730546785376346014855e-20	-2.63088608440634017783198031342909925428413605603403743842003446139440765874878216258987090013103636e-21	1.05792368281008145807695720072816328287050108135435059361119862511660784761541030073515326349300831e-20	3.426793718795461724628859979814573089988865644466688827685700305326223114156531203806073965299773e-21	2.43936849836333584685008656479685598720175265222703968421925152177804469156401341332080609882723245e-21	5.83975432263144464031498737151568807574452359795943511134216156719591649057478123064443435769646603e-22	-2.99169439763459600260293792044353337036723462960854023474450670291257330192958064437944252120469143e-22	-1.20679742801694052249127722505575716658306839618010978798744289281225686199181034744679232290512e-22	-1.86407019632983603905837547899363623094017816711284491174373108463534698347291345741047761693953897e-22	-4.14187738921760227053294663854845082966691429502848015982114710838240531705353248386493038932621103e-23	-7.2745743708945165107653991141633828559320894858652101886858200713609949520049244434605633703288288e-24	4.45314733391579392142451487345592442080125477074886261485892714821218306808165231952423136724757343e-24	4.60704391494613965464537111996799521958312043882056281600228181945680375793990997226285438214627469e-24	-1.79779172513529266217956539124251004801054360938546198926081805525005357496271853039387993963037988e-24	-1.67155131399505897350698701935867281447212182593172380563285433204310087780444994226698432608645476e-24

==> anc/L2S1data/c_ai_h=1.20.dat <==
5.6911538632013501827892693621148440315552775668714063580434718442366459214110030185548244938266679
1.	1.33942456802585463930789387216586675429558298204787690070996228839345935685973528992542871535476297	0.799845153791502960567043930593289735232350037681712114518325187531063629180407846080178734398903838	0.288161656436680087793858086908786250885634990060921618401780069271424831394414370638654039313813109	0.060343965081696871267693869109741537439884009837661846124198418249181835068600616256697991193666709	0.00497207728916900310171970606923212241721958601351533985011186624204672474098499004466699921009202409	-0.000756005796139073581565052862060633596216651358226353977426144161342894904627294323289376073751438134	-0.000193706164921796026323515433843826645308485473468278014977882141033564000962087480395792646984468755	0.0000144114763500684601491892382942209313829463277049911529804368901084416005948596423682759619800659045	9.62396708555012645265382748176264029058597626186182739744217061396042227185719195279273741399089725e-6	3.56060552795809173665954694915016491047623587965453960272407093009808130247862245534457517612340898e-7	-4.17387186810766748908081265026600708589202230579791102695756019826676131569438402800316200783809284e-7	-6.90406987649793246301531684999966189376239163813780828414577685318447600641543785331280215468849058e-8	1.2375720471816206736479415944482247621627733904693560879147946375594958362887967045845637884261295e-8	5.29805674872654385542468319793847242099152390678350618612601768905236391278647992021279744860374333e-9	6.98831456531968394925383972991447681540580380512392264427752712277707984020652079650086221616518769e-11	-2.81230415071800648101629864690783318345107387245609825416887726283125895246110741470567353998763392e-10	-4.46421306006550981273236377249165478730535751225892095265947612131074606266156243381465456533564697e-11	9.40687089362580887836890835732407130377955578696135891824784383432670660661895112111799599593566105e-12	3.96888450223260255024345552200565702806765616898516029299443544419833956712809686940624925680894218e-12	4.94568482431112621455220625799434334810266064062816648198294498256235320607079095564948808280062595e-14	-2.25889794267299213045275072656831846763105948424445654032012130346119756970206132633928593430139504e-13	-3.74920188818555542117002657440842070351775808342972969570145189554191803936580237219763398368322577e-14	7.741147662403376288391940781314765594873822931009714254892503010400938354902842528169825474925809e-15	3.45978462591021955653288871374634925968951821021628794550248723462826845325552535198616669775624496e-15	6.92826200040560878802949768898566951883436900857287099532800260290882414809486420142133883180841616e-17	-2.0042253054742041288720180827654454264190495977428050275170590856030724351370973574400156248679444e-16	-3.57718358718601751032503637007039964294858350793712597379195970390905701290587233966899977944709656e-17	6.7243710056616125292009916234507381754517475554318960493042035794302604137247919775325267665131749e-18	3.28375988802063345390178406399823290181488578574730065093182179803510594133590819623333161579610374e-18	1.02488505753220159174637683448476079626691861449794360245666737529153464131525270839344000887455653e-19	-1.89612570127929942771138166715399164008831651363144996262010552136343769142949672977906488219838117e-19	-3.73317039038192771045166965119666563374198230346824224509122335679286728570199439875188377080529301e-20	5.18367167404613402555600437693711801793691414222890722949735420099936160023114140429475688583585431e-21	2.19865115111621648351248757088393996809977807772877846745411519875086057138534560639486989988417602e-21	-1.92134694301591676759654857413536066874820084759374599708349988169189514124385570341905076846143019e-22	9.87326539456466042628436650730283623402709607185833841764890162324195480317104518143493426330887076e-25	1.69858479839923680992088628482467077134300188058918280221338125450760011079217577247302082080370185e-23
1.44	1.0973213653780446522692425370103432014074499049841459220467692992330239961276141735731802550147063	0.485758148117836594100612423131033366507126242360765172394669374051637072492751010463993942643113374	0.12501921887654058118857011429010601950652235664344190559676045249042547821376741885143575644515356	0.0149425808983965981253338334281230333513438795987739532700593218105995243826406457440699376964137065	-0.000942866152465324193600438637929179413721833120804154237520517036384741244114070745240780032364097707	-0.000514685403557526537328541833894720653153259999245563374909165815299472000739252395603845313681070237	-6.84752072920680083375061633355103839021734285853747780463204350130554770467825858388132207049964787e-6	0.0000212374911333762700566457542802889737853824676293519319881534430748174573211931706792608203634465154	2.58670697054515440799246300753016276206998766415960209941644202687432378865388952310101498271688039e-6	-7.06123150335308815465858627095018392132424691983904328066893186714045408685862421739511102060572122e-7	-2.15145608889858562636385961435643796169623849749805618185643074400089652647219063700876499574907034e-7	7.87579317582228290093178688081218522612888893764191114811644786058034832598989832827064103431591303e-9	1.23430123765052104553596441071522287044022251123612454189724599356877646616006412705694772129666739e-8	1.3006327615103024581575930039247308689684756364599638710492735016824754257242383314079923184103727e-9	-4.91287516630706714465418888053564811962119405706912660952651389906285630062937643867197671230582629e-10	-1.44081741539533791629440383940950576857712542312683527475175821507362701793691942721181148500266973e-10	6.60876861872148640912095214933222654091817964494238789410735493663710573266021283284717931107130396e-12	9.26931742147557689903767331314757306905424063185052094365420220299710539901471099666313765145508316e-12	1.01378877638573564265116173657115339155787955158191317387298039033185668140955980056113698442348803e-12	-3.90487484407865570996001104875529908593285746556720017391182908111079296121893075363866694258447668e-13	-1.20001587728355598958627461811999983315491652212143135402308921065918986296102791574482777306796659e-13	4.83263189165687036469049562577084914394551416691232224893545667098218142940665747726743076039369266e-15	7.98131820391550614911348772121830125761907819680430878614675457718242451917128045463682586689134802e-15	9.52487139189382146734185447473528484340675935595706882909133012955398093092110532103346610227523369e-16	-3.37869871588485329848709462335725435790202893449210667338443119098967768431937176913452961807478547e-16	-1.1168188722035058733539246610126012125917459135883297743920527463522358444107039632350979465480709e-16	3.19726942692920949330836148761268335813005170318029573499260670844357095056063445767482399159286164e-18	7.43250830422992447758251559890212474581695657353941962367408480897661274746274273326618026375091139e-18	9.83091921792901126461866173498470837195916605171611298824812934687513646182279070489157326540834967e-19	-3.08411960054420660103622503370199989443450573082669988204828423512158195714589397191658443623223339e-19	-1.11437196528048278022446783873119112754315319258869130511353056258126790237189096019802850312236762e-19	1.05635976674417144731181381823772675061820098327171530575555076715149666064908896695074781042186078e-21	6.23007738607634225828068006600783997790921535511993053717412551398618789049239511433286315781295122e-21	2.23003769557345032867488908020933656141564475979836501614011923275031119668915556107720375897933181e-22	-2.26076773914648752607227782152715011505446080587128479128054977590614724761338239885255747901194211e-22	6.37960921002067866486214747137900045329407566366295416602502423735744529260868840303277436058139027e-23	1.88600319648952727404320264681635734463737182294480053412270412255867712409548757514871586547551383e-24
-12.911556467417983157647989719316514242202380836979852106561349984867209034172444814980161012273424	34.9516104839085892566966244812028513827403163727467573223514923750890914539489218823526123800884332	2007.35193061567141479905963406541970730503636605622103909081158791748517529526985395525051984755078	2078.25710645214788512966132025959765667732189255946809352164888785136474203608628830443413019788072	1883.3540390212643516206042226675249144458139001369871741491087430172186569242903249596643696823069	989.167975792365589919596653632670433615268534152555356973580582489985951177180278982996991999031437	329.670832508865849801036079915047203284397951366293247493556961863270877298295959716926951521434929	66.118799499348793994888517418765975110358300051070788651878392398727211791905852474958337447638636	5.49589651028238502928602471982568565317556387417677481824478292459868153689505128626582087954015434	-0.723563864061202501039691581148558686896604274353442453221200681698027887152536020668852457485115484	-0.20193906669729119352856774153948449460433605314869402291743036813230018372308400598502043763119664	0.00898498248315191364846565328283873911110426659621356624552387033124394686066047201752860785590530461	0.00870347183366600708024003161112046432980177801637153805984196103949891913265960046865118461296699952	0.000493470339705543554462416147434969684654532599322514583874473118867392775130394068567211422131277646	-0.0003411188758232206989378248657296695697220937241988580440676265622069231374241093521787917978741416	-0.0000649189194755007866992958367399586925506995072483127427624095801655765213897972572191101509635248437	8.61315209056809121363056427895229640686532641766217091127865183335718502084772646297968452064709343e-6	4.48718850565505786630899711769083154539672670729145428966701372055632622085237461926400909936785321e-6	1.65919106381078409130609048992327184824742008024069577094691748635768711485762201170361061053557623e-7	-2.19028366450190726729618473376996534648161826310287887089196210714909082720819288164454703643002383e-7	-4.08106697419327515013691754009246434570829495583090088853113146930251572984502317930171475366100392e-8	6.29177563866926756104640529265541717020080268933914048549603516949059886807107426595737960732199064e-9	3.25856690704660048923723783906265526160406726084679514966993096536868871300873617231997211541711196e-9	1.2731724628861363328862881061867607488981928162371727002267406826291204810445955308899305093293227e-10	-1.70648129915627119687919000322397104708801218006846572666446179363693528444900683535396181064571093e-10	-3.36090947871099846978769515400100829941080930917476418199368627854131494452222264405752945031063253e-11	4.96025097554479604435654075137542399814460987931302477754316278678867639222103725136256726956827446e-12	2.7822574630470249042589003963406478409623176836972711808483038908973420922854270138204279577690518e-12	1.344992596350246013106953342620878702456732335224382715733584006107067343317055575485878059618434e-13	-1.47921862259487996044642518689120349620184866875233258463806462676624723448057937229099366663740382e-13	-3.14974917593636201005188730452671160845029750609863866531508832625764431750019968043660699410524e-14	4.113428966833829776389090113148056683987054879187983106943568263716680950410891367299818925383502e-15	2.59687729807206974553982479503971933306082679695781188900009276015538780809320976496380558991729717e-15	1.56351614500103873911102802696965975727571263017281213473122516773853734153268477514620494234868877e-16	-1.38698988786200486870732148769006320062349953178540863021571899262683371836031573003467109413953335e-16	-3.37723936538262940265175955632140688798517356158956032561590235985101464168877951441799649569839027e-17	1.71703230514601508438675820973955844785490321344954704865595841687511627506108042717995502849470172e-18	1.5034722674068472522091039076890373953644124818589393092543909748580711674220684054865939626120581e-18
-57.873636033350766777291298764845004712361985331629724401774186990864654199987836800609424239706535	783.3077774653262416340697889965763262735316820299689150511735033960000000000000011784256120419459762	2006.717748171988326144388945387070018219617897999286773766438166877149999999999995848426954601593712	2141.957413960746782007712160656357323500466740095218497822132698678499999999999998576368305222393557	1423.160573164503392553266417675434259239801041263780920871832119987299999999999996352777104994847949	585.3002668867776553658184289449948159948708712461133151991187221159999999999999989706063275560585055	150.4640997048003571525374796788889206734391678591550688295785917960000000000000041043239080100633155	20.80645075941451869127329156731663147942210890332776887765793772199999999999999791642289239128300234	0.07092461902857369679057715613212006019530434240129347649522255899999999999999914578542206508156180934	-0.45908054093670958774674584286210853375821767382369144725664855000000000000000115263048655120714799	-0.0327424314097159259529464830676211023575035050032602257757988000000000000000004699202143990133283055	0.01463813247962233977289875656875247599356152837841282404046097000000000000000319829938301422353068357	0.002708874117193924697370196192101668704438960181578686467500730000000000000000132764159842774167147361	-0.0003730967784711824657663128672741515161645178725069775492170999999999999999988329779810007089503794571	-0.0001708264688118947764478709148176485041980425352316256456761000000000000000041406552988030483283666094	-2.745649194848140170887530170235385597532007519649970066100000000000000002969420412207125212290483947e-6	8.34153580524848608399191264232512064115764803146067229900000000000000000349394580781171198796261803e-6	1.271332018400443437270859363153057567048557146739827095999999999999999996214579526573132613229169739e-6	-2.713154820289660034365824494357492776548005029942382950000000000000000003866004413358660847976891158e-7	-1.083831062305470609528059305597243694364146263493704299999999999999999982748758791536866753755444134e-7	-5.592706786266498094789220653579077187278490603048700000000000000000032717945529953017357267199355926e-10	6.064242172265730172814491283283961978979994011182510000000000000000002402293499021254557746990877146e-9	9.354925806673756728459091189802275566542403229206500000000000000000018240124096388938857566747619333e-10	-2.117692379351528993907398050656055574268317480285900000000000000000012033310959771642263521954186865e-10	-8.712397841863843830505758628505160636751737251909999999999999999999919563157144707549485360996141638e-11	-7.819759641868448681218700392823514559944538392000000000000000000024188893291356945429238316844938087e-13	5.088133266104491035936031556339961637301991218000000000000000000000595856684089871028830860866981935e-12	8.36195454878153324540352856748504239529413275000000000000000000004153740436121753455614030467032543e-13	-1.781916905965465188968890972271529266621974809999999999999999999992899853420511014123353458681712339e-13	-7.894586820654558448782465847871170611320695500000000000000000000274614826610591159669874795521954987e-14	-1.486618559273156742568286596765492178572340000000000000000000003326044910299608446813541552697402307e-15	4.635073628789258049552854372002358665299010000000000000000000003634864973121681224597896962532825837e-15	8.258297999177098500722044886115789657557299999999999999999999964511315040969683503928966738915150091e-16	-1.588089601643618340120408693275660564348599999999999999999999988860629458138513858759435947026541701e-16	-7.861247108029201111994093589210057335032999999999999999999999836902461718732982273381089151943524056e-17	-4.292813370464159387449936017741113822000000000000000000000003763086202171939774700762690695426513304e-18	2.960333655850567156033927388074401274000000000000000000000000357467637124636626935332368091062822456e-18	2.579009123230781440411978784434320600000000000000000000000001337939316398723631624048842463371922603e-19
6.3467310263055004488372706914198328558754238066050011921718043466316323097563718666912341866468804	0	0	-6.84930925029421611579560866745466176286432675441613662376613758338465848433810454298196434558698569	-3.81230860250848306832372846718191379842130174280856493057913159661192567327170290503483485483973063	-2.48826082601186387436480063179557875582367994559953802054001980530906434632487442031908935726620992	-3.73887134479327646795949052937191847582835184510508176563946489385745696966119579865782890355758637	-0.082054243414425165038543248750921842283306583397296209775049495775060119737334569491612227270198438	-1.95717489219450223312655134898868813547211846104735843823152504602191105144861087819224962434856418	0.300872051210946752646954365593440518017614278112240065696455580044864655341070081580793399685045961	-0.590660964406540134746791103780162518723310907969021154745308904661477325367978934121023331845191128	0.123552748657027501574164361073011186703952998922674007398252339444983380436367091170425174658997594	-0.0932460379466117536003957661443963352492634366909442720874499232385352905255436498639991896226407521	0.0205019335293785322564508036737429900860958347731301104531055090482293451919866588536012931371345	-0.00122898673043597593128525059863890768014126108914455034652090119215953410281756524443148320143866475	-0.0000562396958639028836417974871506576866939235083792658464143443533155132628576292132154567853469691348	0.00234276531855215280386324803960477204127307912791877526470374189433800017482108226793813877990320968	-0.00060871886928440540497979653717737885734954853961412700332423686364677033625338712729229764507394973	0.000271601627841482647429681098783155318197423689364024362669173636043873827241490970195186600749440038	-0.000059620984736819514875863603587282895430538267705483825987460836313760544627034803648050486930233588	-0.0000623370870891752383050296871593881317825435412354718237104735604571041135611325111966007051717383461	0.0000185067619784535754695015755475613550630666267031617876687664257403965616817151171726747984063342882	-0.0000189683045280661287517803097074836553029906329413208006624208245040260853642023109092679554732065733	4.93639423829382353307956847504649941881053946699238211156359512999016931020440944289542256834005134e-6	4.11875645832858653319900236948693347179749224655710972919548948502187446524447636941209853408739673e-7	-2.30532080111842532319747905662006247371544811644584488711065533903104212319125039555181077636151868e-7	9.61266334094633983218945630822021048795064343475029136508846027483015688075689353516924064151203595e-7	-2.76176547165885948351824247823816884563331635650010981260156402413331668545483123150703038201989326e-7	1.14100749659227040163991628116479852134696676458466056754908140060689418516808477741889742897684657e-7	-2.7220541914998527438224464675740527513371863574373874066466736024770191493834396035037245742299256e-8	-3.3191898257100226941582332179155300523192513427739322940374817178420796554188451713729882630452035e-8	1.07053423904657647751447897909419144758773573336688076295868993675342410576642214000394664372114544e-8	-1.09591951983754489705333762908655278743749113583837456125916305464897423388442058995388204137446585e-8	3.06053130497494555398514320304318503557765791433190115520562830223007988890035804193638377544425097e-9	1.67803637152226469507868678038493555068435995059217203475304290171163527853623632450737961267914779e-10	-1.36505371042136721182557098158831474938193512321428081974325355386830507850254245523606802839859648e-10	6.34678645154889257926701964867961561184042341689758565549202404345130015800335172162313794660054118e-10	-1.93544613882804737821156844385547644855462607881161757745700921600112350779410481118127725750317622e-10	8.76506979260926317062392834191837128230251380318904644431525676951443804931232624512788098963691906e-11	-2.17209460778804531396126311856142511004399896252678860294865601190084852431005599218660134456119646e-11	-2.28831624616041977644635295366267415763946947050127766193188096352672911942856605312857481749099456e-11	7.89410887018969894475360887479935760959194663360790973816524466042350834861972569675093041296624824e-12	-8.64649324742782415569351966028373040282135029479175932342668457883420172320082554717390976977926649e-12	2.49746559758929349600887000373348818968670677601483321071376423036916989586677277176347005391769318e-12	-7.52016063698156160667342679284626633471356774047933170198948409179546762218994162413011501585745304e-15	-7.882848309478104070966989277656214128111515258845703217130111239737404239134740128827287766893946e-14	5.11535439090604838628885374597349219451810718155797689335071366045632146953617758322245790477222427e-13	-1.61651013091170723209367938485418027555176579591583712626387675524622831815272127199967936835015662e-13	8.11794939516629650945309910967349482438461270958731042604992959594198287847855110838170129040509225e-14	-2.06779930198895413247176031871194947947698421877428865203930527425503410084383468625418174604336261e-14	-1.7970720833794932347558429712068232620357513640011797681420292598202525482113437788871264336693697e-14	6.5419674164634420651457456645187842232479381297382022108519497374746165468484493797971418314161098e-15	-7.78561681753751273821751754944246292774521143726863666255195265154912289824045835024399249812691735e-15	2.29968578427648032390065139419843827795041241537259511843277586287119126074775196400870442442730823e-15	-1.44392843900052420198715411836942382888510196058070322564146899259746591621424138898687951013955696e-16	-3.59929328877028374944573129593097053388284561188701413042433509326631734251581444728173033630631582e-17	4.55258711506803988427819766361663853580122813677616823691091111050384689367287104491700505848050806e-16	-1.477255668491531647267649025755367723566832014567539647672818135569332939662866492352331166098151e-16	8.19593630506489215397912417608338951286653984482066227706542984378612126483265414862987924826678097e-17	-2.13977330725937915546902157080466921145130263736916813729307923994204136301946962802736937875303522e-17	-1.50737403508246015353301025549722472339321893417682763931307769213369905165952482423115505148644821e-17	5.7746285998282646342202476702857992172450344617986077320183310973861498232371277206372986164818436e-18	-7.5288258500619837545917908246946061501708772221339442309872221243005533710544071785742022892514782e-18	2.26308618363365326719396464800454930439703613082511812362943661606927768883945437427936198554344907e-18	-2.56237762894986548801678278456941050625674276806545602234264900403620687347225621553611005121804521e-19	-2.56425288618304059460340231876455202608315890592900426609346207114507031455836169883019286288868271e-21	4.45526248679481970711254890375770868533592227175402967198098954871323144946466644298913229910357446e-19	-1.43780051151413462746521438328147831584050002564533840734845508920015761422974914558098647180096499e-19	9.03667208071431002019264851195140221915984696625286282294179844813640746200291583196026713060901071e-20	-1.50099428655692240641496570390085623298987318079144828467566130271843730238073528035805491350776978e-20	-1.51829778435354938191030443978080358450445974280640679257326783303891783189649799080984762648244327e-20	6.14025885588102042412589793385422778664254069350068237546801023037865536762150394535761249669518924e-21	-3.87451318713413883387283216842294642844515807188289817656100245142148859140422364698961453552774712e-21	-1.01436004049851816397558012203012049033803158454224000999782374062759468073569827363000611161587633e-21	1.2269049179647921428829964238572612750191775361973416833568885319214248991217571353749811451235877e-21
6.3467310263055004488372706914198328558754238066050011921718043466316323097563718666912341866468804	0	0	-6.84930925029421611579560866987887507739502712559671693234096642720479107756760111141484868448840599	3.81230860250848306832372846442594386644611402666259367944452164388619186502301623029185443778737498	-2.488260826011863874364800637193264711365871485817700010436906872314024455390508793749280712210949	3.73887134479327646795949052166343805622017044820687445688315496540252855213813245557982372023115255	-0.0820542434144251650385432540098514379048631320250426078170683654821562785393132600730541448782067404	1.95717489219450223312655134392623491703103140925027138119935100726719169302129139750254205972743282	0.300872051210946752646954372008215218920725059090523661544931491153869596628097760249553487826188404	0.590660964406540134746791133180757139312534341598338330558292017827460846973205702182999126794244208	0.123552748657027501574164377577992293746575070606780819122247758685600174752543165116900561469560421	0.093246037946611753600395783451356512067705190268289097083173850447502979199571176509237284200987458	0.02050193352937853225645081804516198615459512736894835603770130001931547113345563393388966889376427	0.0012289867304359759312852640830223080519590278280683114991754514355520850090243782943889724081916383	-0.0000562396958639028836417925844222240911340043874801682476067976348994052281550137977869545867181928541	-0.00234276531855215280386325691260678453327464995397078429573891183256997678415186029189210516229992678	-0.000608718869284405404979810462700899179939874379300122260630020523721863237193637532435787302382370967	-0.000271601627841482647429715183660743170364032900500268677739201544134605035711558388844285715304786086	-0.0000596209847368195148758944147078880613516752078154770377144498002466003682845271804865054238090395227	0.000062337087089175238304984990658277963592724829442649679509643116006246396069854482138699421544466312	0.000018506761978453575469470155535968976189422860060565791348395900483945038796959754666057910766032843	0.0000189683045280661287517547720232705007421900026919443381477181504475701512399050048031611106808041073	4.93639423829382353307255726877143383819021380011505379968366133108615793826840790915882493175478184e-6	-4.11875645832858653296078157410537462185215510464295657817709318981537261101652489418733743474391479e-7	-2.30532080111842532283936068404249879418783666662957185662914056332335702570697047094218748732008494e-7	-9.61266334094633983139177194906420896714577490131565528124940558902008335369262365732595960609364303e-7	-2.76176547165885948279678055065447920664757220413167294704139360759862526788481450019721580890584737e-7	-1.14100749659227040063264389610641176695752417652785307374440110431420962105354774646404092664062384e-7	-2.72205419149985273690543713495010270330283574327962510967961816914957506231680794798482547180200972e-8	3.31918982571002269930081324852849328264882774044702067909807352539581998911455201391207228891283146e-8	1.07053423904657647836687583854509010162224428228440903051815650695949148098760590801386016840752929e-8	1.09591951983754489048383923284478397782355472135584339654707920866651992397815636394670200858975947e-8	3.06053130497494546273971467731467744030675086427100831878196658603086108017606668144740850408096457e-9	-1.67803637152226660947808163824045968674424199429749384135084713332938870670038434170279644705836396e-10	-1.36505371042136891178286868948217790862357543473164093347475339005405622186356074500213695418971553e-10	-6.34678645154889487331464998011847223795942245146642854254328183152667671624424241245070752887879807e-10	-1.93544613882804890727529157482447254166616846976456935447810976829723897494951950462035730298519625e-10	-8.76506979260927326220481104968839111536883408789768498756186817717963173849534420053888544895083438e-11	-2.17209460778804557459244989391447450705878886014517043052709917167439159641461008920479191404565598e-11	2.28831624616043737891681147983595610784617369430200909805027894672517087090890232787468004556976967e-11	7.89410887018992900886565151601016067611538313505501383637452241057114948960956364024283496951198893e-12	8.6464932474282864544954057180498060346863761210093820630026414961543374687688105293660412629299503e-12	2.49746559758969570069349129131171088299461041094822584268405708100905693065916117180661790645394785e-12	7.5201606375049982334732766500801480255215996357049973408620032018787002160212178868636380347775914e-15	-7.88284830944407730699817586836707174358789418679478681248472475363238716007612731261858035016776912e-14	-5.11535439090400289876912969476434072963787845153031512111506272187511796176442676853972294252998884e-13	-1.6165101309120391636192651661597206752212840620415059728022606660509850271823135104769382860741039e-13	-8.11794939521482022409561648922877583939669013520898264232437612685446878949368384774835616113615417e-14	-2.06779930204860985412688619291765638005799998168685615668641977283306416217424988774302631932484677e-14	1.7970720832657244090243768346663189182117404306864969943157224174771795266363270644555158715658573e-14	6.54196741548419947341051751356092165444625987254729413622111794207805699438317766778687053649297831e-15	7.7856168162559892326771899846742836632893731172810752792989748869068145894386063305529596923850016e-15	2.29968578353321913826565067426980911705152501357931063653927404138065463152791312296211718630275004e-15	1.44392843701553990979641967997334664266713961266060895999702345899198027620465661519567367517974081e-16	-3.59929325403352901006372615702722469284538380484429747477336154721382596034010971547249587690490287e-17	-4.55258709974076172296025816555339872665114236889496673210849825688693201625388025314539279385887098e-16	-1.47725565103564721234865774608802581685164304352847368676843112285500474405997712754689435920069196e-16	-8.1959359707713507941981109638892792909452975489593646133626315170853784133369899685975346215575893e-17	-2.13977306682810895167946938642717333410777266165150852176710278643575573336620599973227570285651827e-17	1.50737426067924450510216953620953928331191543827648323061837538662512031487065034081725196512187096e-17	5.77462991633345862475465316854482041036496127733716280962209784627123279655228403650434370414892663e-18	7.52882724297906304507660179739799603787363202181792438576992533808661873063302012632374531253193113e-18	2.26308609418228610407075299626373846904807547946178124143955870575023292892744733371278439871049811e-18	2.56236897171808091880873662323753774344943935082995006314784613638173065271289593383539863274138504e-19	-2.56472240295284755637451360628069063657933484374676714623496234059364768024307557730231039967076056e-21	-4.45520734682540724812049055622826081891798775518749121421724809574587301809039630323414069570335141e-19	-1.43778742315977140300425418382335574022980479114517537661506553387351973758218079366965653712702351e-19	-9.03688252657942237524603554304010577309486281566850089239517702033110765213800951146286668138525763e-20	-1.50104865800383658378199123639108344211899053389393150879845044644110943403346876480849550170749799e-20	1.51804552305175590561336566491803797006874805784649091247868388917466843503662684906721804459057496e-20	6.13972304306466523241216225781500171862359096113434827259990378762939049974103707976763747170220607e-21	3.87734378362628765121005968180636544993149986894984234530683355452833594817552726726562786400243434e-21	-1.01336227245553205660871760269957966245258231103570279815899802342364362297104887074348625562141466e-21	-1.22929982230917951921502041948456035953419465334989450622319527232952584868030479551322280760141476e-21

==> anc/L2S1data/c_ai_h=1.30.dat <==
5.894885590873341151881740863945772091818370528283810763541464714813001116486356343184526626710434
1.	1.39844796565874851718259299092981139457318124037829105992966620418059838044372407275093032547318853	0.8999057324175415582723243734248387347178729489252124331027401615750382421026636774394776471519217	0.361382895794420127422961730753564224513880279129041368997551541364541454232483299481860677648025744	0.0889942354742551344579779954314066609421995305501591358267630565088785384790546379024790681329432518	0.0106329104774994248419980603566897507943834672926022286996598206447622005904130908640840193450580764	-0.000639209122924863193648666523638568725882030596686182650693044357030691627720496186591451321493904715	-0.000383650456163484649752690099152543910082992020218859739855025998131031825392891719104129213253266115	-9.31411741613295067348220642197793161427835627113653004249162783622819064768562077044799235462142773e-6	0.0000170935005158431697107086429985182712826699024388791515406729161709644476889933138299764118628481412	2.64692925559423055622242978695119267011322390951878824137803509568008114913374530413839900171823249e-6	-5.37395893058181997290026216341093199552147489224154031633680501286586797500362503171577466225768055e-7	-2.24862076369643192604028162293023298306043831800493998777813903785959205925534398259719483311534435e-7	-4.42849361841011562581040790515963450428435347450063633302434695078575702418641031668883407600892655e-9	1.2416609025285557190947217422796072719217083500835169934783550356708366272169892255757175955615834e-8	2.32958604956949221370791788167887208395640343095365273799907371740886540039449399418027758462045834e-9	-3.62569874410810705446601971436574625660723045648492937243131201149961207055500922906016777921397287e-10	-2.07822744483079188543501036045761814093037921192851332283184163160354834847774485130392488171967086e-10	-1.36307530396261874294775552701276724284796593233183734528225857443731939791950837149829818124591411e-11	1.08895731091211276671246705507597048198419023041944567129273819118496428606625064522334866681695524e-11	2.84285713482688488498188763586471752225369353523148853637341847398872222633088306211161811265320995e-12	-1.97466575539221142308140476630798284860986997282871783323368006834819043181914200639523117322649566e-13	-2.24122618310360069284568109933658190149897033734683559935406685258718719077954908719024051706687373e-13	-2.81068647863232422734846651871464016344045781710281105774041476919743551178968970860908959170838315e-14	9.85163655631862987122464522942222413646335692668629004513184568147003253800407162767727515957417177e-15	3.7364992484946731298981503594036502354604579420807569884387486088832013176267298464122008118373217e-15	2.86407199787161667204449477569559506196730910920120698342659968930852509328834071459480476932722997e-17	-2.50442505853386983667658222032444488733207339244842848151672036555388386703169989775996259763839601e-16	-4.92281028311659632627425287898958952308218694725574570811442783286778227777432183572000900559861091e-17	7.99865318589477173554911100674085512537223040373396068983582875453397071712476625738286499546078683e-18	4.93829510726564443193486735733127390441327682893132660401811417009575161036640841964473861759494232e-18	3.81292930362401200257739995432245192269957229734936002078984552673415153278761543054661993043731891e-19	-2.74554715490229178505528516932892027109402956944523479441485774805205008464135483849264553637750714e-19	-8.11284980851759025129303804176476946915132142372088296125714440835471588113749307022193825681185158e-20	1.52336864729886885791779256039874416547709792704665248516578612246670211953184687545231370357978566e-21	3.29679587809310220729291353006656047687684937976470352998098069046378203067017720446683456439292248e-21	-1.2485979800577544103866652004875799038527417917837367449502969328526990947124276477416610815301324e-22	3.32213205701570899284957773158985973713885643815259169625308125618381767369183703178303782041155164e-24	2.1303550534173421815326604650300622093693957413618438507829665260070811585794092658366537974560208e-23
1.69	1.37108125462902212568078167476238608373284841587275922019758327333616035709555496778838534701041347	0.669432980299124439449630438466650968694892274483930009793397033351363943073625494629215743584628523	0.199301767958813807364563344474745382498954067421443026546583422644711833708240935992480311339529835	0.0315174189395560732208690919321251682148121212436180839288058512522037305911527814725879162724464471	0.0000239601063185348846847462715878918156898673658165255877399660819073404273013753163742302108235914524	-0.000979285266720670319410762476026938277300451893492231811913716092148120045341742360551753022808433783	-0.000101447377447655397495243234583078910852904938488693776052564373184101462617156866418188227158190991	0.0000340791879524556568644814804266118669689691231589605711933826180831248057653271835805647850856560791	9.51216123441742069588661472025155331701892168648245497592989602217253021388527883915311594661172398e-6	-4.63566562519809335630262840103956407685573973626334592668679622918269669271122296257203758504589966e-7	-5.89236598525573754951563342702098474971921426533822052231064485081877464102285474593128839578363407e-7	-6.57594128652660632735440453031073032545908448215916165080153375965341603603340211330324219563908163e-8	2.3631011795989276610296429915172680491023465718736003015474125440231553551548737259163881941599184e-8	7.86815285289314447134340353801153433031602963472623744513236360715593464059481763607762752581522536e-9	-9.7619995466110951637701801696270551183442964181059138922489059708670712737589546961963605692111614e-11	-5.05773016367959608558313318076867277680529680411781235581953190861342463939361491514167470383404321e-10	-8.30471011265381896904334633528201980913701441030110914822259797506507389097187003905058305452526053e-11	1.7544663009891004396703908169030526885442904461004844344214763200991414908535092166016426740941642e-11	8.54288302478804997804256489883500171738175951763177676438836075121763579034490821369240171729203117e-12	4.05261413650389859849771714539956459263278832794603060594607876769651143580425744261408691006655323e-13	-4.90286676619443693295236444352479945176685241974934425554316135571442835318657539935053402515147439e-13	-1.1745307120597460669343482364842441116561747388058253525787773423979427684668696445840603727705512e-13	1.11315940667447082811281427219208291288315639135499980959997650572195639185996548023317950916464799e-14	1.00186353943666119974065532058500075863304605818853091583027946596882926298781047300802247987177877e-14	1.11994548705034475287638130786631857115507430782989817162365461325955606105994013632077397811395344e-15	-4.74942852414855377656123219199601829753384129500790010366102918207013470424541093692517117986809072e-16	-1.6677473083018878573750791672080569625677537253233373297354213947057707289959416283536556724411631e-16	1.22564997781152727661174584439715961459387785617497999704087546624386203485211319076678942543529014e-18	1.18152141616515420616510986000455527775975830483851381243378806284879183713016634790061744724853129e-17	2.16603696784124042263560908622001925988797432425880984002829706420817199480128245851065721329907701e-18	-4.14570988652982929307563737180241514052937387042233310361134304421439538714094528438925804895738761e-19	-2.32994698940932819991138252861730854302032754363561040544373373393053519314073153159079046460769274e-19	-1.73315182668906871217240077487697947765134173741736023927579935026394718743852138917892686750110956e-20	9.95424900646730132974844658270160773931617770731606183992084269470940814460680940598064914904244835e-21	9.27174801311946549857034061456241015845330290398956871957009629826376691956495749693459479764629897e-22	-3.10451148050117807624762467625357762176494112808868352866165275636433646458609664208108473582345232e-22	9.88789365991405538726775661211654617658072563610567235070203311438546910812012799138018205018905563e-23	2.28775528127193642586477777015266044964185628262292176690385169229301813203399478200613414997206008e-24
-13.049024148239850538675906429801216846353957778197544824182553506228306098659759226472492345310841	33.3439429095464218063518203778472431489177631031012678655763147733003491916769177884684783583919484	1996.8017836791979811884218811966633510058427665760935422315715518427122562016577014198288520958484	2126.52512321907140211058722922887849132616757620421163374287519418121474741178147103589709799578442	2020.76937247901007794549082595775956018433749304571495753572170266500933860778696457799347135562422	1140.98156471859466169661819896671105586483696747043833478669408503262058728530309002731133415015081	421.898826850275802150801453925978085468995602833300849565541133353468568750641306462192952221171595	98.8645231596316233998933477845671461886453070130597032155408726345700034566252667578016838187825943	11.666207666055447546694740072343206565892487033501762355540980613225964995409908182372920753410583	-0.559685302365218092631735112257981200371060358633582451306565494728268544334079084214968286565834879	-0.385157147691466180045067309674555262586317128381877764532009453738290056796399528753109038545560527	-0.015958856015595692435615899385934888928725560799187527237755208206693595775431427610153527801508144	0.014914006328936550636801559878222394255729521082470879541369230529573906006988097607597665959939517	0.00256768993426024713527486822607120999841639534667095380392763598192927918511312058755493442899140179	-0.00040895382938613388505814516841874549624738307697630970265582480340520355836094770588190459890655428	-0.000195110608621484783172593016038314425459132928194332487972990927054768622249213476693865177275372718	-7.28973665563860794269877547012975011431569193130653372608535527448125033030626467060436218590581229e-6	9.955444195078082615821123305562828252124257667485440840955800973475705813609188571054871737082151e-6	2.06835474958042307827272995938271327194383684003825931755604238849591543433572161622193390086143005e-6	-2.48371439493678551931710362769884653710809189699701444153838929107486912575228383725484515723648828e-7	-1.69626383082355278628439174371293601674329095933192375412247755884220720280927813833630955696626226e-7	-1.42151829389431607654356975351947396918014562588787683025279900026261275593735243456637564795615685e-8	8.22110464046942093172200658391444989160991013714589860736590017461527285205667379364845192822412626e-9	2.38732587384527647252596298118651124389489154702746268218051711708818437595649165091845052588451855e-9	-1.01300049722092023174008181241485877007204146045472934549783534523106650084105325218527012482233028e-10	-1.7506886469280319564786037846081971736201096797702480471321902138413291225280697786800106204944522e-10	-2.54909116845184108255604704889406723604812682054144096987183468434352510133573031302241400788649932e-11	6.96555954374365798768183246148786837065865619882734779943220659077850452813618177333281864423771338e-12	3.0100057756635626683396368037603343950170083251783201839617154505544839572695933170815495611452432e-12	9.14348182721895010922753442777857007624456151702284793852035577499491413914241480309232164529527407e-14	-1.87824906783000650191520720061814700212464607735908658359367126987276734739489034327344855311093755e-13	-4.16865940305859060936857976123425757780148857462087216604855382484675579361490215903226355194464691e-14	5.04010420723761104178661665697327516841973342914954909768047699577578742405134598974695541287574871e-15	3.83835431467840397715760158349034270050617739283026825213321320158128750261475470215389449743434481e-15	3.76632272797621460573485492689708048329767472548681495400634116507579725335375242248451138638766688e-16	-2.00844734992235507363425303850905499039163594093510361990802798203624760636702642554860867444743121e-16	-6.98326190889090188104969018289583171981639559848399903606597835307019763949289328110969819996179294e-17	-3.72818373545855459735611500403527879402885713643252318676037117475403426296240147983791137411303721e-18	1.57480476245074111577712438885499332388690787922316290513369963078842306169463873236456448861849931e-18
-66.941195183861772471019042618065158531545247516027244761516718820275727313043278756121899596773103	893.2565635129340700322384210290110254311166067460330356434812596461629999999999957776852340305892352	2328.851793412333105400379931499081105357912072143106572858182753938010000000000002687028249819218598	2582.081241786951972739151089720388457828043466738048835420883966183000000000000002844222591662325241	1823.216778892066471530481047644499426147440873332649336537570634537800000000000002786325843448451371	819.345156139950787528567999703488266430334820615036521189080225547000000000000001731399005860141801	239.1247257915168710572233480663274032054218482210495033763696025430000000000000034317930639777897317	40.94904294520607265298520736512664295726821420231201879585258792100000000000000391708604461435439067	1.883452314276100298274054019464715397157969609742891641762160480000000000000000853795491309446748962	-0.7810596401642220053141199929237075883911337524300919564554065299999999999999977200515808393443356754	-0.1281310982037474150072452651565108637119255622462633972678243200000000000000042065074581915290322544	0.01982855892457039666229262027661142778265199194460553999013937000000000000000078621089167311614761431	0.00814026420502872333304498620795378356418224997620536497428970000000000000000132231954473803126718062	0.0000399696528546801557714798679261643230878174897307049321653999999999999999988820942966252788136802497	-0.0004211380608533004764539338404678807115047658898289803223049999999999999999997958902382007959162136455	-0.0000644096051483006133509904133897084415925085988797531742432999999999999999987386561607270459583620632	0.00001380719992395498330848438606285921439165395674540049804799999999999999999621408808635522846274756295	5.981802709014823361755230785148748929455505841997393862999999999999999998542544376216372153922538268e-6	1.698951769626101150131292798926534517161436831976547690000000000000000027423310351677381567115706919e-7	-3.36161008011180677552620875985881994676267179148067949999999999999999997057328151434591949042890371e-7	-6.879631146156883684680693998226945635664736931467912000000000000000000246319966092068601369649147168e-8	9.1270574260152648215522662063641967223900718384202999999999999999999962774495763124059262010191056e-9	6.027244067279670988473009284166366365972105670602049999999999999999996593062056819997220871857527519e-9	4.929640660841145850930773745906960630638881905981000000000000000000017699475058642702021143662776464e-10	-3.050006325240123102751112766712427510795747507585000000000000000000031496817642806469598543309410815e-10	-8.834985930741733144787477277347442897032002042250000000000000000000108546775970350382502210313926969e-11	4.05023705177833581167306848660500199808516613800000000000000000000169720333946056304071684642956982e-12	6.681375461148799257645475177527985679009894899999999999999999999996966101252162573209900556347250696e-12	9.707107437387780921766397923486860528220491259999999999999999999981863989040968262359618397157501398e-13	-2.728110998989616539249471546071958198630616499999999999999999999996469181416199785265266881269826026e-13	-1.176927061303762538230477490103425058731311199999999999999999999977934911596913209710782195227892064e-13	-3.445528453378276003035706217914243422742180000000000000000000001062125537004304628963262881420374559e-15	7.479919125516812034604559493744576246364590000000000000000000003263612050373341731631261454301282527e-15	1.656350523989661867770079417949091946391600000000000000000000002577962768266941694148196893992335965e-15	-2.109214173543397341502943548863970980930999999999999999999999993285546028396174282755760259716227139e-16	-1.615390059402893370981643981132191722927000000000000000000000006642584555945316213398105169797217783e-16	-2.157622016751394204620549943974465299100000000000000000000000057924110368250324274718424769899042794e-17	2.987319068250393992825571054347029837000000000000000000000002953706181890091073146500784838424660836e-18	3.404910100269116185573409478810665370000000000000000000000002642492445966599976168349326179852196899e-19
6.7740936200599135992346361395820104910947743548103601891875197042808644576298480991534158179095429	0	0	-7.83920593464944051169005497768762108001826007741507120199172212484593622085713992439334552277310158	-4.01263416181210393669217686742060188289652955192331317345896194518089282539375037573973849927251785	-3.37870489380852775562662560334558420894531925552893936144299995633065710872043655075214752066101376	-4.13852488230603048327721205024470412894214325207544844207190456640782519940746782923488322634978834	-0.451377393924572157319927969723153555522947420632608913363199177126907297148557880111493681952811695	-2.39663971964604163276441416206101197033303403812259245373968857767496359007595198472093240978580555	0.28156863962950905309832704550034243257592786485231060592582384136179450463440598572851728498940037	-0.837080949516151087747070627463066404075284577757550756534096064505819126324454037170015734363152251	0.16680770149940544969391685263388121422665123356916432130105999005772537543173099668890653611024288	-0.167339118935600486839715680071745236844145857760669447209918142721928438708611624679587820771706934	0.038203572473553513545547332770981197524924452912422695298314564120148617597378151388826711918917611	-0.0108220192791003023766269255884472982120140147586997404612289822879600822702366928268601921853606885	0.00232407818811494362156921386133831750150299707968095413863314004347725277934913231187014797559638392	0.00331221523517615652741997509773233390634288220371805668408121437152231156043517737654620381555387328	-0.00091839013315920726171240832354526103183220455673482249642892885154315513217415805340759795896613596	0.00079076420500010589185417600383889776988269601957825905246966322352267650039899266983589945108369187	-0.000207307399921852184358958049651242183381073146159466411531215569527541636498136902143013011317703826	-0.0000392178450182753936405360033278190964415295384116692002352962863276178886261829358855781486666354205	0.0000137922813827343500802676692201243673505600324602897352192171078131551637223359459646310108811125702	-0.0000425420633620530997386428232096804779926546037381713716627820390035728146562639118886988404476489563	0.0000122741087076025329502559103978550584077224444171803735749246653881477655450048500611163153136857803	-4.4620920150044143314245733816105882876864923136656369924006344153429739238223196737681172137982599e-6	1.19133542140606476262811811365365578756992003549092342218072569650690118736631106161100508073622525e-6	1.5282610815476098865398194049942597169485741491345710153115931072101584418248443541181037323457715e-6	-4.79790897994534789373410390931915095778900339815221164905441921486731364072970029189209086089433458e-7	4.9939694827007701282387689699876699950893645043952744636298567430755267374518948802378831236913153e-7	-1.49000369938469296667437926306236261826660142044453278219903619801082773577157430603938119331797135e-7	-1.69321215551640618803156572832542905116339692341238319102931530435700926683345031568783026095923424e-9	2.49781154352444956972827725128393195185472124067824459924208176479475120851519903949691299137720274e-9	-2.97101805830288994840258095473050036461761463852495996440672178370096325090741010290603411991818002e-8	9.45257939762412664077173753248755221152331543837272176805774889347785884634733783202951102666689705e-9	-5.19556949833232748634833328532478564847215143373755854533617148348979437467055014396764404300133165e-9	1.53486261432739892772193857739476951801077500705782176160809325129265219282161290244968644776055325e-9	8.95193553050860606737506350588611617805784058915728724283600373026217891836547573502670852092953391e-10	-3.17260292280707003007128483602412153335683878075058128319618406814887871403115985065621852532115118e-10	4.89824795098197644438319252346662700818241656683481312368408374896386997859279113695965639281515984e-10	-1.5586981064200259504296966620568197493389954664671449836782777284302184463408830125931313280742637e-10	3.3053406159483689389704954999918841974521874233344759852915313304101676054426689738991493980978893e-11	-8.12135523132138815520982486371045325824803364870885511748951998824892439173371144534195960821291931e-12	-2.55271695199288596750821253370444651746429125333671163526022835364603038493691572960505084067094791e-11	8.69443890397409672976048167757890095283640547071832366393958702315584851411376696513592678050990475e-12	-6.92121363454867330992409062536054969715201935548965850016311440551379303153244180044642946783499386e-12	2.154426699011584380679693934410246082434830987465658104969438813600968060051421108299770158821058e-12	3.87610060739704736176708921808778417493938167104039534381937409590075754820018398564953289024226316e-13	-1.76541941476150009983090368655450515374203331511448836027229180222715972970564497201867386806259927e-13	5.34033963383717581988974072219490216766856618867707588926538085915752258483887872381826036141810635e-13	-1.77903952136832200209783305996037072883657895573261163162000529082880971334017357796110957790970134e-13	7.498849388745726882974743806565198588923395378547781475242431598252109818133755565131830275346118e-14	-2.16208269120821090157053290397207822115158399139171917938054122118640605958193060858137967452874793e-14	-2.1878666652857175814126990711477971705478568526890798923585276065816290475052662575431494224158134e-14	8.01985619077652364567772288985993393680190158872581237197053617590529175759628875619324421032447599e-15	-9.27202243034799159256932147825884396134870483999894947210839383106401534017396818500467472429856516e-15	3.00468864236984743975232758164671114030821033140622067463416854035781711390561680133781494353119224e-15	-2.7336967751640722782938891219087727303193478723313100185784017673202721858055478928812787083210964e-16	2.03794868344343892320088039069371197063741218746717079339363202856721518003346222573988133615908336e-17	5.8596402919224145444845879788927930188903648970898763128116267099492719366845624980288306784934186e-16	-2.04025691795808800448630716087577399086030256267421831525978103540100198351439881419364581047881549e-16	1.31444872738823517699840261603688489292546407988150606285084797396355555769555763346661129503125002e-16	-4.050054090758657295162217074366536793697731553304286711286905671277860109142658774120408651628326e-17	-1.54165346226485373326202099094601341119702295161253054123144277456132404890073549741904280780819445e-17	6.46399241992570310827976907172715864480633138843834692812089266739395642070429927730048999934222828e-18	-1.21150569993610867587388790575732188215032018292087596008787721382001407788292517297150663351656957e-17	4.07037706386910440573218982696263552351679458716394826556182858341089639669167981498210528444327685e-18	-1.21577352568336429986212695282180352488672257688160846717689794367852387187676204874866157725589884e-18	3.19902309221965876320124302655499384549220055990153130814772853752881646873023530531407070542463432e-19	6.54211234968190978596847191383016834800147795713204530623046069430533261037813257897212532087841799e-19	-2.25477308731576984660411608247921703742743687977745819617579976604617873667619634359705128862092163e-19	2.18384263498998479496960834347368597228319238934198251274132747919983705264218551721548861138964888e-19	-4.32130400913242783118483728140609803234160159222860024456981144236717588617437882604395563570896586e-20	-6.1922073366200864578384201017730271063441904185040465335356686207140884968436974083024822588580914e-21	5.34739127524092431976393045308333392402407340806676356996323963306537793501245063771835550290430724e-21	-4.78971765839016765158961470038936758542655016085470326731239942756893664366243912849765686034143258e-21	-1.8069519289575613256293063233833933898755044630684403658366926551241872779013195737505227394440202e-21	1.87250983815591608911878302437636625779603827278031406205167207827911461985307231519583885489254202e-21
6.7740936200599135992346361395820104910947743548103601891875197042808644576298480991534158179095429	0	0	-7.8392059346494405116900549805226491619158649684746447502316642485389781349485527240266489572236781	4.0126341618121039366921768648554506181636705431952301415373492249156939134518796234605818787082689	-3.37870489380852775562662561017530150091081658162367418106201609627406930121445146992925002408907117	4.13852488230603048327721203993899416898188498736757380704131190034746336607401767600382311267155118	-0.451377393924572157319927978103193456326931838337745672593783716158503670193630709576002060019112087	2.39663971964604163276441414939714577131799644644376983605689755825748579891144967181152254299349728	0.281568639629509053098327051506002832077373004147713491921824685236232019147532770567862717499572694	0.837080949516151087747070665057815807862610583118121758363947926316273292000441345363104225585588114	0.166807701499405449693916873449784704531969294305033521188642038220332077678718766961992140436284677	0.167339118935600486839715704960946136547073792428913252785729706553804224561467893917221883915391094	0.0382035724735535135455473537662681517748134462431920470331487738389170836509665198780070409266517216	0.0108220192791003023766269486328555628206226949980614312852388073375616525818807679630192998834598282	0.00232407818811494362156922482831530978526340006435851641223450193469493441234309488824060967977764816	-0.0033122152351761565274199793454050727944107008469487649989082859856886189099082178971997394756294897	-0.000918390133159207261712422969537119653182924804699394907424872565505166914365537755114244888061339847	-0.000790764205000105891854219349606299833584120093169797687325422485358373412168530805865522601550184494	-0.000207307399921852184359000380838934437136763635465889293935883267487417118824366279925000102435137833	0.0000392178450182753936404674390200024799208773825283244651419864014181742689375648690354216907821937203	0.0000137922813827343500802164640698543248292277528897811864381901174515375288344421382458530504575268541	0.0000425420633620530997385890225427330571603162610830691560565537431097201795260842004140905801601429089	0.0000122741087076025329502313964759341047498419983450960698163646038776312156884377163056675836004260312	4.46209201500441433143499921428212198896964134702843815898160040532295141761255400592063809909629982e-6	1.1913354214060647626640279595209928483918617611602293455215048291305042213825380866682358074017054e-6	-1.5282610815476098864386141475220840516813932563496039611950706261076506635408681558246898398112427e-6	-4.7979089799453478927235986639924076732899421974737862473984871485209656037751944588125416965014181e-7	-4.99396948270077012661684030869956831991301141887037259119096739232270509670857546724553249206877225e-7	-1.49000369938469296545032291592872138571232809036789973564233666782833915728605470413925142722349927e-7	1.6932121555164063174512304643379750783843648928444611071919734581927358607189875370769900384789404e-9	2.497811543524449629038978159737525943106974817335829246186370080530355638078214586322157489787661e-9	2.97101805830288994614808562084958969757117483047764455260529929942875014388655812738146730685987436e-8	9.4525793976241265558471084487550788160462633681658474384394369925454271693777583321550977489213951e-9	5.1955694983323272461068547422831620012199095175683668823730129531340228173995081861384091110057245e-9	1.53486261432739868605852037325383587088571931897369313106217259130406554379511599082120921430795638e-9	-8.95193553050860995316160707721899977531514736932187261193646369775103145026095198171892595951985246e-10	-3.17260292280707297740778644842468651583582049631772250484330593627940102690394033629417145710048116e-10	-4.89824795098197958735816298065178735046244452156605661191644519435767180051584553767712616653242884e-10	-1.558698106420027406029603167158539248955077206817013174845431496392787011736380704263697413692628e-10	-3.305340615948364034375092521847413521419321721676918762109156945842075738225678030900549603820115e-11	-8.12135523132118740428489993718143396871703388611728958511872799363852273344343951677881809159094106e-12	2.55271695199294324333058245429715950514332544381413323717489758490468162725341742334430721002942261e-11	8.69443890397467782464256881728099939146663693011370428010122863666890970468214877418354623610857442e-12	6.92121363454961565922222251603232927147700676503623238461810248539839777603773681388052676546985135e-12	2.15442669901230002459131034133476126239169556147345923524463793269022715464525824127034852252063474e-12	-3.87610060738938397702936420056358801292975114245929581256846213059157476414350531244987293546683698e-13	-1.76541941475794223573966213525656398176432516423231329882134692383816243696013187052248544805987203e-13	-5.34033963383824973967493092125478863855495976222244957397920922732694876849567091065100395892003922e-13	-1.77903952137327459871151806881271557704487850661483910629031224569617396211635436850392295577434104e-13	-7.4988493888896462527148769689281330001291530001628770203769828931790208360589435308778681249793764e-14	-2.16208269135238173565612678492051780955896767763027557581317936568318204997134583541242475355549043e-14	2.1878666650536117379836173067858293350791968537433393265177264979172572739885082813759171660542929e-14	8.01985618904399256493485749692496667256347801035559117434359206623722043063623675610063773250729844e-15	9.27202242850275107063239808872775770436930314236785175086872577780809767601550333160719922561214507e-15	3.0046886416537642905281900279794053038531793602492894920758760382541634386992923939742320910937003e-15	2.7336967828761338026942176005028307058501030251140456935112276968640470646235695304994694638978491e-16	2.03794883782722813723420275286931374892919227876000474288730030862666009425429524841242214841284517e-17	-5.85964025324435852124892678720818718622673873314156086508606571441259561573186493819977981817924291e-16	-2.0402568817743052882288183428418289665877075872388279309595466844961129703050325775871434960237203e-16	-1.31444866998315059311643682214619043604756134630022354664354476748230823963451624651589944556686322e-16	-4.05005372047229286703409950732189301949747598758112880038297850209753360742526786575520418008584907e-17	1.54165373357318460376418705625735460674051225412288534166842597121222821034683156471941336366986624e-17	6.46399360794741710184793446367135778740044634549395067853282364021428892296607957885661528792252427e-18	1.21150577875961563729099816088397801651390770970540573770845683114628385648516197176217727624490612e-17	4.07037614989899988780182492350783653200670286219113873642565229908798351913063636500310943109746259e-18	1.21577243361406119525107693267572699070557066206856496921617752833636914593204316325413695775464912e-18	3.19901790611375402495007400809374436476031422057432080284030438113125550686736925106300237734413801e-19	-6.54202694372794017484823774513256872722185063919563273679726136335724372405165060344911392278350702e-19	-2.2547525421725750956154409071935937771165408743730969227134081452198419059407733532189909569283655e-19	-2.183881360886216728056163731997330550342802461601027277143957194210649436651911898271058879286892e-19	-4.32138620974909221193907879218621135944501259149494588864920854817647666353279894048319638275643355e-20	6.18926115596494591624929910512562654741095665984607214969251199656759947933567101765215368476571033e-21	5.3469057787075131493604329622594541687238184070648620423563636788531359395928559495902104236277911e-21	4.79425667318284421953159216601968337784688905802874766557253042207644621321181856353882561826716759e-21	-1.80556597606255355954575759662975704504303311086415407787525968761109699506326626588720874868533713e-21	-1.87660446866333846041350127129849227609174202499312000209998261499482762706030995753806447658484807e-21

==> anc/L2S1data/c_ai_h=1.40.dat <==
6.0918746995284471529946306276510150746445391401326288138313665850843437695172413413767719986043717
1.	1.45047872227598900993560357205129196691979872579166960507660935198722370004412894821189300811035155	0.994630429864300011360931308495996523702461095706446319879351943725289047199456273412978663726742778	0.437990020183277924886594892683264081522957781275634753888645540198286383003812989762342338578872219	0.123342172188561520503018385046189252463553791538617067305849643850657186699310596627057027867153263	0.0190586209910546366290115971415617223300651958387924059315199258124143541324286557985643316911735667	7.93990993467909150360310345112882097534684685545627094247595225726421233201407733965099146935033591e-7	-0.000615766260876411400128881614808610850729973538214103182657194053145342245300318538427341947072411394	-0.0000686299894188064893756637252076724192972987455245902407279986011149304562440873736240492499958396618	0.0000226495486488647261084316821552422475897890077588384161369563258062054999298677186752064218836691836	7.16652839330954070220528753355115408774624806379576215967931521163913663047434148276440657293732948e-6	-1.60588148653987049257505774422759016201751387396783761236684964186485686377228922842855023063427656e-7	-4.59686001820161504765107424953119144396993078616186894006093082940302458982246768854234677101976645e-7	-7.26809576712951515463215635667873840813697195649834409282417586185540359323362318791629826891686891e-8	1.58867293866260780978339615350674248784881851589057418621766972165486179526203520770038461270295688e-8	7.83360625278752996939546971118312735541192691776115214662441479961902809197463482535549205114406401e-9	4.76242163491940037326959888497895724186685768245239342590147523762485053254172792046057762920796293e-10	-4.40311624448529388753111330195482087931179429678516365285745054951314935151618329287872497060269072e-10	-1.22770620213743742614130725712608512470214675658314924522721501901391679344114022148200192007872371e-10	5.72171446999400980861154265952892508647628747416049022908203447478433560756252891038594068504288404e-12	9.9498686372335432666401723927437678730060264261251067136946408414746961421592579405959678050480128e-12	1.6785123259238254955961608987946088041178007686363822397034831041651015937597481231974177625388224e-12	-3.68746572238992457422211089306805550078544497386089183423653541034578109318603102986321646641012119e-13	-2.01836847428453103834956061414457819966097803725589407414180695548597734912663182012879988371200732e-13	-1.60145880642004536623230086310470141377603112120647240166829581045514097978883776406351251252941199e-14	1.15810923900282799892653437334613158039641181422759054987648563966117584984670945367690194743553208e-14	3.70958998545431389338216272264188853902086605764565993547259573326116990845754784403851457631802673e-15	-6.60079910653343041623138893422891215663139657797622811554123410684442741355276831414662203311254018e-17	-2.95597708167404852065188174889078262261464345908650890642767276886252764914236511166012715292297598e-16	-5.97678016099671692302410310400375672765462088136630371967518995330828146254182029206402153233034573e-17	9.472645684153569891887746227981299952150317060503864910901650527881525963336521446852614308983437e-18	6.67769035722240207566045085843609212141621042573427209860782800823472730767472493711808777171393278e-18	7.413334457992192625073016888717440406024187497785287367168075970964200028344577766919014245673439e-19	-3.57357791563956250384507315393066012834198545761657488880474211586519537093306314813829444701790732e-19	-1.42406977031837446728141455213081980992029782640915909831072105446985475221688642186009703942740257e-19	-1.0403515102213254314173294251615013132284750292397043820497362722013769142928205628522988042292869e-20	2.96092654174119624961141091778088205325154508436235909521041846473404537214336440647985081926387969e-21	1.45875319022995284916680822678308801107060130172098667510651356496772439014410050284850609063643595e-22	-7.34139290725928567563428046086097163010387752434894427579910415085280250423579940293308472027535305e-23
1.96	1.67633994825329966169208603652599112368891580272782460936783896415677492519728671539492182116614916	0.889159751121220304112056687114663611654948371629490846028229417815370095463723982727517400438428658	0.298788451348660730645497293866313498529945444241685621354791267170065326787015940452238725788520751	0.058207073494000625296786968580914193847863802362422395364944426984612773348012360850839816612592264	0.00293210033099964604083116112263478466145734338548462090086625918630813990286909536341509098619164256	-0.00152380978649418012667662159735778707554555373822945958560286976506742856280831840366483956241376046	-0.000314082512139651589050660954363332513076052857960778480842522987441710624143730715892648779686099683	0.0000346945230133420447553628462267234548563501151204751556586712783906029271773040786978192165632242816	0.0000225276331211388097713781867974480031188920238284191719579924094671015050062167150045677651674912346	1.6551730383922055418304920039133027231455452792050989891712340795348778616499224809806467214363073e-6	-1.06696172924233339466148266938248689273397222852480546075182786642209203316331384223242463907494688e-6	-2.9522043992468463074808119460090328066699814118053185720389117683057465612374374692100801818613772e-7	1.28026676273748070902126633589143605347521558846366997305863589389481140065163783137595255887996979e-8	2.18054754319399755102780082414645165032186148926922985366381260688090666706856090674673794256792549e-8	3.44916265926295489481461447380697464423689397328156097793419035137274415853585881278914442028012161e-9	-7.94510219183321371535401690670059455559767315561350260379852473510222612193424084026483367633739483e-10	-4.01490050716629020569676268607652976157102949907390874540643220355478549697564062341352946310476973e-10	-2.70350374954866539993975964009696537090189696120685432079587266351721224079626791611812223569676902e-11	2.2963652242360687529417790875752518088107355063783819155010333555569456249623544402249499740756753e-11	6.78165059632481122072047393645036035036730052445922999746638159512078751420775575338624957881139347e-12	-2.31534449608239668896241635088146629207004534586855287215881257665474625675964425348773178877104048e-13	-5.46887491445830364606234622463019964366979717941633852135793218073288299914617126612384626574056523e-13	-1.00336805099715101953429948556197078423067940423684196843273678203980525549416724185982716037936219e-13	1.90515685910080105784165950458002412308285350618208179200899165025674123535969741949401907463556181e-14	1.1649646229360435042354787792095059535593942339054613688269507104111642991715507494717377984054191e-14	1.1016067647558430461422298989726019270057152148344218569488885719173716444049702395259991356320003e-15	-6.41816184477228702311441011970598934552680570635524893023047188528922092036003048162347017052468751e-16	-2.24689142214298908154666314717325355464194415261086881116536362252734729944571508461652336568394617e-16	-3.5862826151367379656903991883814033451617681234568538652271925277989964306320789750563002284018442e-19	1.71762902718084012602422063121479461432903996716702689239388627361138823750767958434655468106968903e-17	3.82348500852350116028604085395802669201555076199767796900542630839702648120081847828247248381926539e-18	-4.86131861659278658782209198762289794677952532723208381777961860988331018952472822045915265071920473e-19	-4.10086595971797200787657321049905000733775636140246437710831215257422241595343622726111293694051975e-19	-6.05522525626488878002240511666643324968987285891647427293751916397339515822387221836017721750517936e-20	9.5246205360473392722652451778862219684501803285486412052323625475082044997634506007655156885538554e-21	1.95661805700711132628012714530017322743066688068868935315505245616312103171815228128148558087661538e-21	-2.3506311296270813593842800709219010470171856505595577701784868178649561011654066712351083350429563e-22	-1.95980796978273698948348240511480291434821897922280452613909806784133849144209027449762878427691822e-23
-13.161364539916371471975321722484367240252214108787396520896031106430231202900114099841596452567941	31.9549346465236517406696124298573214550424771835459141103876386453264166172346823454974003143887073	1986.1947199598419902666610772277930341194135828530087925422383588779653251689328249936164596153016	2166.81182084293099908830582286313444197295162073699464219289002831023506801822195610753959839472277	2145.84931263417590405194851665586979890937848499825211882731827382810095626913433402630743855130557	1289.62459174727694049331227696685924196384580539848939700315499152541504099268215135930170015052885	521.10435827227534207081539688594276740096022228911395763863038385561288578094703992510424469345076	138.91719854806113984166548748655930366130086189093436743887034127451492141257191233601492679950386	20.9326559678553055935031709136999747689748307467252831205233212929060685358889242895359011190511278	0.156445541930109870368121128052792215195855965698242174906271887313708210745225523460622061032742213	-0.606116725569970497949908828259316569711760339949960966256014158578832546917742357001939742417389514	-0.0743786483399800029446950724925239505576523210414982944303714237260879023734323067434589968562630536	0.0191190944087199815623637434654382634724336315087013160928079563983143841422744915889355934829434988	0.0065573416413756751624940786011570959881888699805353004628852321566240521732193049532071474584283108	-0.0000418603954121083177324405267059289463704642759677634530834072373801705086008107349613777893114956851	-0.000387953550969167118480057927593177637033765816015172302925563293797334740054387967699610956213760466	-0.000065852224625391435641198398572193998499922322413626620259919601271803682300707359976192153375718038	0.0000121343942576085126917282123241555220154453338328970517385682206067382543378261847330173292575112332	6.54461147735135686996401781111611190390024842904254139701204748291080587289984950998929368229488068e-6	4.76814460473663346205286061856482741772735540611151681267794027668678829085755905675006247606650466e-7	-3.4582980310715954751259292832532810736324049956951309191203254178382319605068212234260173757229528e-7	-1.02682596046979550976481633758000159237338135218308587865186856958322677679800531343339908625872791e-7	3.02391915696818679565791534645856426926157025182553064804383773884117649534091600546372863363647233e-9	7.87433280744881363217248664779260513550457108442803999265421559994148194556106105381439934016066805e-9	1.43269279564723470893062117787764444657602622874547129799221886972638324655690700694458836979069376e-9	-2.65785642133008830073200619312718471953826705798108570595781833205578536400328975621297322543217258e-10	-1.60861345231998654086207120641423702300443805101155868558390107704087195755368764587088393149641377e-10	-1.48984383454232260789382086972886428649623527948059479560495355622165727980384286330739525315572431e-11	8.69844114801755017318574455183438306864217458592836416272792555580032906227472446612977888030469975e-12	2.99122580268751146850879758973655295946875817437170565819707445374295441990557998716618908990925285e-12	-2.41789758410234854162931709042005010228010876382244774675618682641277001819359359542307704433087667e-15	-2.2610025927286345182821167710425131977315808100886400824679333431598586428532118128765112122558597e-13	-4.93155658147795386935988237546261268552239524526475884847024425644097267518396728645265134747375942e-14	6.38700098477608115683493404056574866720958012546757290143604737644475249115811900728489577869387433e-15	5.17139178873680099544411013296995941045134559188092472376584877641966643752087662569077752330366291e-15	6.39049503187316306843259370561346991250918912295810616566793237798123912946832003452136101686446197e-16	-2.71142267678715459416805700957445568081080495688889717295967337814410469640699562707667934762972619e-16	-1.22928031390956606180651556468273746854836332488218354587667363442110809261897811483741178504161951e-16	-1.70687655033945517894848463738985351049697145302351217816636592914674773115242716035502632243533227e-17
-76.64302364817282590963468471017334087669799460494361025695254050389453485472069445501183941534683	1010.076426029573199352434184567916717128332987265809166943821109058019999999999996372859919678364695	2672.902978123463854163114904764982853186689931022551402065107593644000000000000003399331574606430634	3062.758419002619025012129915645918567032758454811171266077854742350099999999999997962670258214919674	2279.480045669687488989291951562521857091600682084727390698392847442999999999999996435256774566213477	1105.526644797294876497056672600103998540816212761066429920231657950999999999999996217029612002738955	359.2433261982411578918350744437786904333503472199800711178147119299999999999999967791699188975164834	72.86365374216646928275564776402501593767816486268847073306788361000000000000000181502674284659405634	6.049149402499518151703084301347109629298476446856607966256120190000000000000004236537708574059089056	-1.068898412819245179035855389486563059183052429478175710595369929999999999999999136091905813321743658	-0.3204714075344213501124491594888567153110425322731636210121814999999999999999998081752500114612289176	0.01125083728497246081084314679775639369036697372796023002815869999999999999999937163767597585444920369	0.01768205768510022698232538379976068011980089895345494480096840000000000000000158532775658631492511738	0.001982318749580011895910720631553267775242795798840716851257999999999999999996055797913719789185142415	-0.000699943131707356461437447454480796169748254207414154674448999999999999999997411366423581186538266402	-0.0002385319715955936511919467295838515389860822783131235749000000000000000000008166454716985262039870395	5.8876922335003953666608480488770783281852430324948932999999999999999999658285348155450035260665165e-7	0.0000153657428434126237777374543004207202589395532609769420700000000000000000016825732534771071379682663	2.916172128725464401490460898032173705508549748576951099999999999999999997558388439836901910924455448e-6	-4.56574034657830228300679496011615106356963607279647300000000000000000001060679147296793682273907215e-7	-2.907537332114207338613408654374496081125864865009716999999999999999999975711679105201551912407629146e-7	-2.744908965469750382502180010129439163631549747192059999999999999999999596071488898010976070562963344e-8	1.481528458623499685600231751502231662207010554385999999999999999999999735666452786891667567630626929e-8	5.039238271642874483371374594619089051211288597401000000000000000000003335567648052261206098948843975e-9	-8.883081946839769003098364744668356030678643756999999999999999999999412398571497652872042272400002573e-12	-3.683003915177979983999445220501998100123966396660000000000000000000027554884623539299451047680579071e-10	-7.782508730312214266610009707984202782700080970000000000000000000000301279365535759422657156863221129e-11	1.05360476073034285854160472521930272429251353800000000000000000000039326543829897923168123764290003e-11	8.062838331220490290604089033613973741918117980000000000000000000000068435135621139451821872789295533e-12	9.569697154707811568614447027354239014888026999999999999999999999969524489630339000028439650327412539e-13	-3.99297759080465747283529986850846345785701799999999999999999999999393790223222950326161456517923557e-13	-1.596731534287937445715772558992324170981509999999999999999999999974734849673328679338585473540806664e-13	-4.599395251189319805488170877576138254460999999999999999999999998545042181236783636132369277198544997e-15	1.118903804729336368609669047890750406619000000000000000000000000294602954368016963109768757493757834e-14	2.806149200593887904248915315599896602719000000000000000000000001498246262417853937504915981977826736e-15	-2.586042971537596883309991371200325185700000000000000000000000027324995034745575631712921953617636616e-16	-2.913284046517487450805723466163577839000000000000000000000000019380128231317904079091204103531798122e-16	-6.06381583087671562902668897446433633199999999999999999999999987899372514789512562031561309148664905e-17	-1.99293206391259516982871972860887310000000000000000000000000194900586549801635376177186299464594814e-18
7.2004686757138759060745053046724271157285767950637305332670144415124050833103970915701330198407364	0	0	-8.81605317085238854792082718380692287092586127885325528998800259743961074930114088568389916010248995	-4.22579045362788285472742550302754272452183946670279287597188715867312659857132333498764668169501626	-4.32280200657125627843003323193217074000110096819938815014723467485236591113671919958986195051326503	-4.521314354631770245159584893259303978593861783102592595127416088540475586133091753304935710977756	-0.919375088372142477987000699092658042516479434119504091020055114989646339324743168811368282884306619	-2.84372138681680881526926973290240062252753588992532753364707142025268156222038120587563389860593843	0.209098170125568522123519236493635439838728849543609426635124276224680117041847162115182057484944815	-1.12112916252935060627877309392753312217531928489373055490579289493858432988714788226808902781235892	0.204880774150458370044987504052060991493415808303459949866163187975413839852712853199724217110865433	-0.269387713345734137819709768991212224392063551074535437991892120334322901901152863354968611604505492	0.0617799950937004722787954043357130678787527517388147816768368841340821210438014028665237384815608135	-0.0294012341657783582106860452420579198292863539295615045727271554530645678421026891796975519349809157	0.00724672730408699696574072190025207056883019345826672300458297268280385407536132785435697709525396913	0.00340196786819983214422754290881402811730905352760749997622421676346804143880918143467085647259257488	-0.00097279854095796176892959482443431121033174689822400261676700927615319829085101796439824783772577635	0.00161405333618513111633367173869381712946484243248573668519491344715631496104078910824558640963766688	-0.000455488872343956218329721478400887139430747116103848658509203960798056563718082474011646158279064843	0.0000850620273044280238207765090860384326315573200469865115611862265460644091698920121205214635935218661	-0.000023669067090221828059352016792263447409197329367081216664358223117410032980383822722002821614969724	-0.0000682258677386443480412231742374591519537838312590116509990585898963079909039406283940030516521711718	0.0000205928506314190466569875611735249749813523373471095595362577719520946350807435355126392745904871794	-0.0000164382067202473220497780137368168390745288980034106665494426201511311602201838664935040490875420297	5.06477810546375171190447314159774780477256360648500253763040834605660734519403971489034287692804362e-6	9.06518551634759328601353043358134491773557243885997002795291742958532603419542279248185342168092303e-7	-2.8515660189252392590704159829762768645303828982234743445176933701288676163003019718818765473502909e-7	1.15906451503847926029646848266240754785848253942942481928368291754087180103182088181323259673591114e-6	-3.72498667747092746298606853278392679424532600011199487589272770670547939603847606510548994994540899e-7	1.71913789002804230372772738760122835702332782773040422729738794765712054543165575860271944769506509e-7	-5.60021374075237909607576510527682143282552861436727026915185733345393244613552196141703611411441725e-8	-3.99281908016141322017258152317242194393522316209238545712607460221635736288208448908850865203429155e-8	1.33356452249893982094871979386959492762447142103541028382507972285613803096676509531211610984481271e-8	-1.95860581983595495187008474329807472937032922568694653063062413763790699273206950387742927083027485e-8	6.5590419597149437746178242789788244365901617285190414773079702955351799446565934622148122931277559e-9	-1.38249912220983546061797562602777907131810666876495757214281903093382722301951169491744727642469574e-9	4.48453717044792057568927191243251638863065327153061472521545130004933141292111809215040027278358e-10	1.0589325698235213782271280034106328551108162513491640751262753605411340370190503161908151861096893e-9	-3.66206293097193458783380437341990661421754075243690306347508521185032323276433717561953096545469386e-10	3.22038703586550132533045623346927133415220728367997585864476328334712842442666024825691585096883157e-10	-1.09786668106638547427341793898345056219925401016035198210673766145275123098427137732214063698420844e-10	-6.1959224538555113047765622339110024949267589638691885775400369556520081622436334325146951332933061e-12	2.8728705739341034173418733826671883715529762992589106587819880084342018005422119642788771594041151e-12	-2.44725405066532817545414622126527366799522920377550176708638329543539925966296384970598907501562972e-11	8.6044951509060500005830658976541409682618372323793457032965095182929653190238895730146945400242214e-12	-4.85499114284633099642629484347189371080118824809538001376807306684085221928240149915864508895329841e-12	1.6512474014522305115453802692584937040172487792482053972935668057005168324122391100630980682124784e-12	7.35444023840260714518689290681671847823965885319137528093764040261514506118307722139465311855932344e-13	-2.77569283615997851026348832030464777429389258734716105274944196415484625795098724505755787264442851e-13	5.19481016937963823327072291074181407999612555577368322101983693486480371452019273007740569783480956e-13	-1.8363533366966779172535652438990811075505211870842543608238643943139681752207158585025418955648226e-13	5.9334091733644212233408916254300349553121751751994038239516462699102397253304415112567785300182939e-14	-1.94201885897864892739060333817809891634776321402988965937662462658225490364663616161441476820166367e-14	-2.58428836992577765243727590550444062558406793777218815821488753872577366227382154401859574802292685e-14	9.58479792043479020097577326574318034186044991015100299850720649654506084033390129350080567990948783e-15	-1.01829950308292464049002942752108815910031736308591020987446996470263726055949151219909648950790604e-14	3.58686652576426024094203089873806908582074329728969586873695352689982682705996762330281179457951691e-15	-2.98118712781964000294280362574299985871126572597861731985796874537264966778153149586786349384629338e-16	6.25661507042044046581208998566310315440633160239704111462932606387235832976844044272902899142082348e-17	7.09411918758260658376432764358439406109568865712168185516744652616891451942619960449201392930652254e-16	-2.60796625209118041525103867590426409409400279690756663730201065936067317590039414433446188571516435e-16	1.80794875576377818513380700312338245328655727626802114594182990369420893009752785087629595579276171e-16	-6.27571087193658354725469727847685281262203953015204242875619030963697509222983850386624526050378294e-17	-1.4124328093378537769690107840753816389225618360515393096731142802910265697501710245244893969252667e-17	6.14829082841508066513001999078852610968610692849529034151099122045111410386718212499967724583730882e-18	-1.70018294393937679273807269174591874242029929442343742059124206383217899697130618022798945814326053e-17	6.20518198829777646758503709937551237638881907001610177261769905372438663038393297548734567181265313e-18	-2.59412055730715912245193860828365243493726069499987988100092318585023191936684259919175727556201578e-18	8.9235397807366410734378562231145039043220575694638003538150710031307910715506639673259955764929736e-19	8.19270979968912461692197605598477900574513314250991458875967383370536324663272007423541100573299981e-19	-2.64955089654460582435009544871980212233205407961518391127487361966694890473219751418237389594666765e-19	3.97948527862112060777243173034261481747542714595367131234412533343560965273585222377096171979187989e-19	-8.34505344767225998727723553871987502872731420387288321607201715309262784092350480654003265132580678e-20	3.05079058011396738252220082013589746274076632551078810330428923817364864149533351638521865001868181e-20	-4.6032611439368255334440843951086923084611583634448093093060904444482036801518272974952028763201329e-21	-2.93416384777360944682900487071449312099128156167933744656758883080818004030591409634311338219396093e-21
7.2004686757138759060745053046724271157285767950637305332670144415124050833103970915701330198407364	0	0	-8.8160531708523885479208271866930006547230020199316816539696989381259646313706673882072645113051669	4.22579045362788285472742550541323890795554992656549557680884129718793216058364482175997744312080605	-4.32280200657125627843003323135946851758764619113653825446193972369063051744048970258234262983570121	4.52131435463177024515958489599415985254396664568312479122642454380767134856432472486123978108252502	-0.919375088372142477987000696661771965443545884160820174884896987178958591998157781283586009143546899	2.8437213868168088152692697422715364581842294390294492063245004466344700442752335507622373603268071	0.209098170125568522123519237570899213722978848738198291225421757869246370434569141985595805140851348	1.12112916252935060627877310083732599688206811187574634937078547431145286997995275291473077896684852	0.2048807741504583700449875152854154778986543449404718855432341504610721381925164146191300355497036	0.269387713345734137819709794604355316101349507539096537812740186566015190799011624277244064897644522	0.0617799950937004722787954275329798703364351454207772254777307155817461269228511796746712438745882545	0.029401234165778358210686073241540413363329366093147958476610185887575645445003643601727981917098187	0.00724672730408699696574073489270048346524745515826379765375391684507335539937954787035442026907524709	-0.0034019678681998321442275460815678232505502622716916779354753698492595230845677849643434919463547159	-0.000972798540957961768929613837742731321921942782579289525453009541896227739553857329243444643439799063	-0.0016140533361851311163337272814167966590018809255334456808824880658479747699122465731466148181168631	-0.00045548887234395621832977594018767155551879665167206687602457480452200474091080672373195656502303017	-0.0000850620273044280238208668381708429170913987441630578019523417330686940787441422853773432442884757146	-0.0000236690670902218280594184440513865578309519842961714696731301195533974138596581164212414712831070714	0.0000682258677386443480411494363602888026523284037076091960915353418970352072480725734073850569844852664	0.0000205928506314190466569540240923809317275993346587842511305740816407047971347738901316783508223922823	0.0000164382067202473220497857132031687795681798061329518575608646229883818120466559710776293275827155169	5.06477810546375171194835251045862126237914095048369422432534067289272960879088344093301918554410406e-6	-9.06518551634759328472055411891743277508816259525772857088017140522948281087912763285322174585947693e-7	-2.8515660189252392577519860399214582432953229196800081689360959728556349122736209675893711832761283e-7	-1.15906451503847926007533752797829094303261418696811918006259386544406499660239541986395329914083952e-6	-3.7249866774709274612987027537861750162476774087577917119256624282627686599334070919570156921387599e-7	-1.71913789002804230177060722218468774738579420558179473646598426550810282441450680309042795075616603e-7	-5.6002137407523790863874271074683299419963545368200647456558386104249270350316212741047360746596701e-8	3.99281908016141322070079917321300922811135996265260791485297956079401008373463648438139287286022797e-8	1.33356452249893981187037955606727960092566678358352200645708402240131624169400113115436756346229853e-8	1.958605819835954922039677306119597977284791871506512283107828741738475554615395004000719055496471e-8	6.55904195971494345836145929671391607563675599868329550311810559064536187421002584194183803987869851e-9	1.38249912220983491400100848130187740483070286118777003774363877265774209751755963090235288341255124e-9	4.4845371704479162990123607267384291421841397703514892309300977072625501094763587720660344399047889e-10	-1.0589325698235218948032653847635099527748402323451227229237267977806106053224513905007305441226025e-9	-3.6620629309719373237535383395288398871605370028244393839051885238169522776965503252268968466411397e-10	-3.22038703586550204048160812559887028836127875025309319457375037635374690999639782053062934767664736e-10	-1.09786668106638367352823215533509478130927248536882710182352435719453607281177053386923689566016479e-10	6.19592245385619702025745666197593706096420859713663240837945762976036842344481634592581813333320551e-12	2.87287057393485957878402423452732877738232796815006672936279454817234063386701325880414926286263668e-12	2.4472540506654631491606206457309855953298992402184057792582103232843289646662921508358499640288969e-11	8.60449515090712939173701963833699389778987687644399768277514487017587833386905738103871869984954312e-12	4.85499114284768464431628734317264453302322266081476247564048854422929991373387076991924177388628695e-12	1.65124740145298088058917526717482580409255659100181337098761116068087732099938952987261353056786666e-12	-7.35444023839962417424560318803909853683685455471695479685301949608824806671666529316607662476549806e-13	-2.77569283616356339666372393666478550920175261896996530523291325480670499927328140089700422434476867e-13	-5.19481016939574440124503388533580221556037377439738280215859112216640247960790880913732790202295139e-13	-1.83635333671497015904127867861596884345880381139156403244436923553747390699384377805421175669197031e-13	-5.9334091737014981492743282155033620285134897781308287814974802312464290655033322899610612043519466e-14	-1.94201885924732893247780888129919811641014007907625550931853752842364667136698777173823043444640242e-14	2.58428836958701169949351910491851036161611510302531297300671387358755204424838638832672211266285524e-14	9.58479791859054208018527495218718625582289330711660601580273997144863737241780937659827958698040813e-15	1.01829950302204521132545538086785044365308658456044092053167645820471940688373075867069531330432234e-14	3.58686652674407208014202702735977783249166581764670504200898176307949882871862664489206197768949772e-15	2.98118717077932195949121329161964402279786058516248293725689048448187556692201184414840205139992914e-16	6.25661551712996082587392527136940478809572357893038184156534220696754505404793747007349199032653262e-17	-7.09411910828034969628282905369119563895428988973214737300848004659106719430766681819489229540995359e-16	-2.60796619205651775651947229333051389448623488223669603526974807516046894408419518608993968451366226e-16	-1.80794868390900988218381048981724343797538658005071785225646589776603890221678162775061859121807452e-16	-6.27571047748993920105249594503749131266075752831437087859440911545298530823137234443080237998496655e-17	1.41243300609682910332174375834183574836485511526987824555641317153668811388856852329132421104967511e-17	6.14829076034040623387040764021497943850631435845057734648833748167697472923195417198588302301890177e-18	1.70018289998590684664091488010712793460880157900350067057132155551182694695771811127715561736768632e-17	6.20518032096165487549687253303691086628211640667248442312430322422335863843948874744356919849801333e-18	2.59412278698790452860424288093534232135605513721580089059435569751178361014022154140706406947397375e-18	8.9235438566377070983936226062501302733843255556192497044483729757203334841206085394701968398406181e-19	-8.1926339534542120194869737901560461220770693898913049828889792662928653223504912576856483925185019e-19	-2.64953049756138184354974250087799989793345221690482615567508944291334257859857194848449132687000714e-19	-3.97953288246933425970897400016013479982706132826811230115377193527621876669444798892186812815989805e-19	-8.34513736381107377575455293355771163387393985483936957357611907626670878527718840966761809456445716e-20	-3.0508667014300192778419301918555053371926731269109911890427021377482354741660307059979107557120905e-20	-4.6040914489343663176515742037224905971848963666886032572899090318491795064064907949523255049434498e-21	2.93190560517792673723784655148538703946073762595467509376848808364571804833923034527932771540480165e-21

==> anc/L2S1data/c_ai_h=1.50.dat <==
6.282782331164355604207496112789866488194934994406013445783332056418286095199479337375710658054264
1.	1.49665770850309039164811429757910361449116478226171191846891897930808318147250872606895796162772986	1.0839546953273243420955928464137434505457277854123356726921424745873949090810144189417793186765255	0.516672536043208611779976113676307653882650201046566022925885459522241261334255776884298964228954294	0.162934894784641850309400686835716784875796526219486279820283022925910566535098756206688866406710456	0.030599846979796172520514759460856905871409312282450898456128943939687325308907591769485249365552679	0.00144236835396597080572372535148332780614310241863752077405187131395971567165867338247306619180959219	-0.000835863649523830711575936788924889457564551450275925007947228799020719818307945769316298185597631453	-0.000174953353566916255149675402015038341928722874337290877897820501072320641185497208471630220679742539	0.0000199694629381722402034753805375539648494289451020458451591966173455789617411740300639565085719535747	0.0000138864853882723444096546362941561917688823599950096868745241958718631902038836329892093801029271005	1.27617491635452263319117512277426698895939966658236232651939384040567060784792487224332939488537708e-6	-6.6285168188642717881418527509811605465387306359136710198431914353955388412008549978684330955872466e-7	-2.21144101553886167307579989266097460398410962325428729600696545651792737007949489949076166996955738e-7	-5.00893246171543427506686177532208351657047428944730524357613302484034344557266976819886257080642086e-10	1.56879749184537122581942119201675064236480821564587752888413764653811281884695934950376777374637427e-8	3.52898267691036812273813212359869793417574313867899241014156772293288474110402094755940392369592527e-9	-3.67008728135592286485687761032344359639693956971997167441271089638647570567116930486238502562039436e-10	-3.51475013771929653309947823126211445193106302971522546289218302126093485588442091269322741927313128e-10	-5.37839670067949569380251240631479398869047675496682291545265700319888694840903352988289323127512047e-11	1.46345767900476519272716113801854569702836323679287809280014606571170116721585659615983900302581032e-11	7.70243705990486794796407612227890939427235773300680359395946272240402198391381753370007393830494482e-12	6.84353980477840700163333339477903120219965439081377130264042714871633251869715811794116437222326229e-13	-4.5106538912894022964147903359484458887898062921043497004318742521402938153550557724849799337520166e-13	-1.64582825811978342900603846827270024108462285392515602353785146291024357336905429215462437067637448e-13	-3.5187595670905124899074029717932284563649779174183522419535781868251138776374966893822994243955878e-15	1.25844602084528263902861123475340029099697720505648798513229433268285879625565887390357208325153468e-14	3.38592983249466742434089341463826657376521312898169185143006260866305334070566634017683956264380563e-15	-2.03285647342906310732960211980261267365385209949492943771702180171495425410185511469100776794931821e-16	-3.31386293673740679377030397784602655786001877991476999651992296618003809910014263004599490857430475e-16	-6.52545810988943027944849752234025716037998711706088175554788969321236272177177140385161256104251149e-17	1.16847538794602519656855530501259161582643724599685419159954366165802185964139591788567726900544098e-17	8.63178082618621287166755867307278987620010249986212763241228412296031081037145759724742435546542863e-18	1.44708908985397369688537194049181129662791553537013346474441641072478531601653711240502113171047369e-18	-7.07101162669662443719396192048101732432763346487781651903721507853790657839046296419890980788815672e-20	-3.61856438795651566414441170376342318645951350675735727253536450681139659046246123347911153577488749e-20	-1.45344743722047937975669104725455702956183911638733201979927020944066344841075563183794601618397867e-21	3.09508463277859797914129181401872896307349896789446663932407929192396257558248056707416411809637257e-22
2.25	2.0131046461149567134335173748456457112920434007336247655446486904785831296822885615765103298603851	1.14623100863469343032113573595257088012800980929356134418856155959275049163156554650537330374034231	0.426706094931407484265077115615141248523664474197098067964635539181702626980766411105931529648429973	0.0980000358080923591397757324681714534881425701401362491522560070412560871682778971692355276765216617	0.00908544789508097965448264467391251751912299508354055488099482113566490191784458231795217143042864053	-0.00193707720811970903337359533933306330235285947256469706625912692703906647731211358016007584367739814	-0.000690380692031734583374244946579026678173496997398531978768327727141975645069743778503085313548780248	-1.74540411682105742743128693823047048578404930025077674430691471129790026071874063907661269018256815e-6	0.0000408898522790746181860921767779411409974560029552127303820342581455387533116526633045874589849134049	7.63527730781347115302559979561520611280411599930648294951982050251761343274727160459777684723579783e-6	-1.18053363917811795247214522297485764540089457658961169995453229049972151884487557117134348166266005e-6	-7.55011420591011260840149568720895197726846192371374918931649160489583640588036887336339448515805781e-7	-7.77948056097507203659746454687081581685022265602175865358212166996104335572807006199630423867104391e-8	3.67783791284747256429077631607961592918399668547941851065012378994371376694850157546229953966776519e-8	1.3865468485336039697143477252234757742620002476134213036630434417352615066024415922824852225317485e-8	4.212646049390121432280286852908195032727393915468871236550698542716840146993577834750171401533995e-10	-9.49486917136626395516060478590649922605430284498434436727271192397700447509810732448488159074076383e-10	-2.5402272634973773926289149215375928501328614224760705948485792725563969664818607172022044247872467e-10	1.37177237465152054745633150984670013180869791624426836642117490667838578131454061643760320675324922e-11	2.31914294698043052226822835660743779176955898403748262498807765032412476289263149704377433863546785e-11	4.4754285599554140235757334848959511522241810031288130508308961287195515012599281447128114933386942e-12	-7.72851317204851106186808443674373544556240404411906153337168120303347733225859536426090941139579018e-13	-5.48165261609805675326693822519847603639267175081470184614617669017747027979364647022330833054963347e-13	-7.11174431639274192870367804722876906165052366572235558120825483195884987235694594123893422814235047e-14	2.73167918078780077767534375470115769529806584363503144733175146454127677246471204545749634074780029e-14	1.25692844761308895544738583872531863345538748510468114160316518093527894484215187532464345981491164e-14	8.51613956419138566002777560995449567065174601303213229312516491627726706174418865579672542483062266e-16	-8.31780807937062814889345663650035325996668587859594555690983295073352201584266988641000685285093018e-16	-2.77752353596335063910989936966824415979453281198385012737038165686928814244376813479080215648338677e-16	5.7830609151707935121357363528184181949850677286795676823862584049100396510872543572453052756502043e-19	2.37371872276315095990843280122382577063451722193586220277366513536109801547303170254768029373321556e-17	6.21341148303382902050715634351811309843346311125241342572392873185746090553536138068852921848400422e-18	7.0784932153103161938207505024420103079060539547011425005045670473698428756308715689206466681295443e-21	-1.97286718315902817348525089811073237935396395932216710624557455224809969589010879596349750128964902e-19	-1.5217523137083692843660698716749915251144584096111452804548586547152328280901841219324675072260374e-20	-3.46046486228382154997455982748220160476904973352627456864407072904290522027770491151042022877140044e-22	1.87591440598721541434451984598400613520196331684659304407623455336004573503080856847603304894402871e-22
-13.2544547636649928345333700263068233897516262684482575019733861113931575615252088688933920206854767	30.7448217024670847298541254252888643101427597088901488582681757772674632915045603023564999002758494	1975.80254033546303927462165757848098414115820813483958402344138202511323960354369226721325200558848	2200.78784093136880779818279468321573183001037283988622795953398511178468551195777247376680594366282	2259.91698526225101633868127687064600032554929633383170450565697134591579186131061564491287956880002	1434.12213483603357894442644063595227677468865043879240364984467126203077694082904123151336596093461	625.716327430116028815000006860802751814950754225704772918786199804685935781970192272051801211372334	186.03103364646352404263062578821761433987809048031781098265081687840421621009927226364459579368542	33.7782602799562783249943280641124357594962665103807284266497164717048551352174712343677953147799487	1.72449622905284422257924523927319666785792520022550587805795992028987900794167706685932905575798964	-0.811941309788373247944717037159550502410183484405166704424563682646353605794533825417271540462126832	-0.177156417795932503487411030970816056426099832275321342493622086071897418776876830212934331770348312	0.0156498842719047620962352724018625537006500855855641445581032748698629386577586603429831036120872224	0.0124638029868394369811054953061427078529510804565214284195377943246994210869314941961366545801083172	0.001242056027751784641024418129461364565081420622140849170840939601707969276352414930773456124968956	-0.000553415813907444177887824028000672906019385661176455075794333058183796087254288614608516052587126261	-0.000191465096018018327845862315182222048003097338677953707396621006822103616205897709210890538548220108	-2.10456018452300753458851801318907066848192918116963730119041486736104777119579477196747287684342616e-6	0.0000129359418838669257865987372968736204640886664159235802996071909715663777582417436204956008861346161	2.99780134313825751737034621397399483390611251834141727355158227577900540182124130142732112817924596e-6	-2.73975829335494945376976697067591300441849389611870476668200642158834480168735857254303961874690648e-7	-2.86262417380493137606143523561941767046350196137150056430122221664189811751290620793467764815871066e-7	-4.5528178808821323789220412332473178330258788049797139166691879741320776418095694178074704679737313e-8	1.13346110550613338122513242316947118046925211764098851172911240682484041693890809599510530736227093e-8	6.2216701868684448635390480871277565555275420231315144004564999485779640593975614357800295759888715e-9	5.92773741869969617620803975240339378420620860845611899138272002212460590149076837563228530068547339e-10	-3.5129651614694676343885060355231756690874465824265007455404902761368536256152720295521616886399641e-10	-1.32365116244509942993243760747890580460015023869185249617771037749834900523473021508144928861511125e-10	-3.85403926521052152586201358557680496784849331114865938170940727120776868547686817552670312501927268e-12	9.80643165366483638088330497632858355682122355624798865661982552486858346662016010597049197516263602e-12	2.72229184943970274021993211905341695192815067778105560437372687248878481549807084978850404920243996e-12	-1.34814481939589911510272939902727818043941849456666996895741229940903230648556445492603151885243755e-13	-2.57930128893864904980360927535886114441336008043149334887892833880287390637509020294677821758570844e-13	-5.23210790964575784885534251373235922192893509168193979990027541260314014250413424250448867236354674e-14	9.05871325960033651003234101123791294930918870085950353170024376245072638274097828323848086756921682e-15	7.21691995772820049582559858520741609925335365902705757055352091016047108979013854317362515795768338e-15	1.55848238043110645348327077230349362621668802915653677925877267695887814859239816001145729683186576e-15	1.08613804815569146884224436283955601336267974655566805672128875760200650174818764822742446648003934e-16
-86.978745317031711293558126032077788499561991097928085352305702720640236251167113265181121349217576	1133.769576248147303658533109312410918213610812820661747294503819375600999999999997912002933569110541	3038.854287602002914670914808137469943990377777441739225177258238304879000000000000046621035786502852	3583.803387362461857514506036973610747648880893284810512516992434865039999999999998638320837969285356	2792.735327719005536473044228919527649199220357124680441264105321600540000000000003109538942728938214	1447.259295740619101134912980026352235354121912607387555917264482209000000000000004273395727356536836	515.7840755797684904194579323588416374589204433938992967826802607747000000000000025641731629333665432	120.2065212434314132714214637325560052873511351010285262581458278502000000000000022828917646993722013	14.01787724948253082756586575312542503364329038152748431852869938399999999999999942192090459245779523	-1.074827335443613824207550724176398664824451495378819334739018316999999999999998903957629122967341747	-0.639753138695264566285072825050570983952965534157337673633040229999999999999995924487539449008379181	-0.03207179172726472784471181558920095829316033298176073356440099999999999999999573879704301990515974256	0.0302184860884886489567802042941795407335763121624799896348830299999999999999998233278364008623131532	0.006940258049990888977415498435388391879725777528425936850520270000000000000003478396081476795218550524	-0.0006327926817584746624081988770630025456019983203194683926149999999999999999969358311274715166797008677	-0.0005747440744531447841305242379597428074836097205160139647841000000000000000019982446635102468039000304	-0.00007390077812015620224378735636178063323034043866796228156490000000000000000105561839920996864600512051	0.00002438596775727023752230746367664316921744439620495659679100000000000000000073539044268756705561960837	0.00001056855974752875227383084165832032582739751784179851133599999999999999999593796377353803988336651978	5.705146824909196060590762504761564605572357189286266440000000000000000016932238056773015295210516909e-7	-6.566080201458430963830894522473694232894629287466963000000000000000000016164718397355089267201117838e-7	-1.940941422034491626755537712073770211774132958643607000000000000000000028865922727236953759589886027e-7	5.150042287646508754065712640092373726746745035171370000000000000000000474837745939044842985652097959e-9	1.627645873763701141981742631669262169466213676582230000000000000000000232244903014094433700178636126e-8	3.459766384617009176105403728264019326613681080949200000000000000000003694846762592383140066235050466e-9	-4.618014963972404431197801480090471623687666999459000000000000000000013547279594491555518913419296775e-10	-3.877370837603456690290811320176955362919877671909999999999999999999964444634653956901950349133566655e-10	-5.677499462267499017434395029301411166827903417799999999999999999999589929461326862850962171678447856e-11	1.761712359226608549633155110993918093100240884899999999999999999999709153420030162951217088922947248e-11	8.948456544877785105514904021727923027853611170000000000000000000001821683430949413783514301709238725e-12	7.538789226561651674739822048999845500831813099999999999999999999984363163909071746234038812162907041e-13	-5.523272324127431684472344867809824331967443600000000000000000000030497658991962644052160202582717117e-13	-1.987541334193945155028375002901042890037871000000000000000000000023487109553884774565591139787016225e-13	-2.590506273510056480748480333222405581811500000000000000000000002427812534768513875956360268080043785e-15	1.679362750973315822484032290337214696030430000000000000000000000190867753831132478672518115084270751e-14	5.224917264509377604255115712717075813674699999999999999999999996951247218898921295136529347770819736e-15	5.407920421248126251702273470024736908600000000000000000000000034986585097599724420017908011766307532e-16	6.52819798262849480087255329507462971699999999999999999999999720005107472617129192483158052719438845e-18
7.62602269199256168957764675796649836298146103796959391618847851057079203198191445546944141483245	0	0	-9.78115710442988952861686021854955841447463665832341353012646688913535390525073244382096108372990827	-4.45328846250000772457419608701895479568159021133915897478201128867985885284099150354456462034993948	-5.30882805630907241370918231511345720354329175114504059433081181608193920841770948537216846712521606	-4.89319030725241693708832088112725246236430704834412847599640472898995496821886673689019799996749129	-1.47917003386267436414701762210185135984056620979600939387258233858445222586133336478766482149316295	-3.29384375299343781599215865523081751910200625429896357423633319072331043809180809024772634505727171	0.075553582652014855139241991111392905892583364588675084325770650442575252314484611562339294388996705	-1.4375224266261674028616484569434491720877913205504782438432165474349523755791526702990606775568144	0.230295526361972045366049290762784680466733751083554600763655049662814484924747445501044915434327516	-0.400921261713653293283092712770222880757692228010784685011434324407452591784652138359957655286189467	0.089960204183874455793343872404804176938963719094648568522810397261778963353133514490927195747809848	-0.059915611478083752702966941322291129967736927088615265215483042936386422442030134850682893395325747	0.0154818152498489213595171470750885132456717064030612109671411762242761558052858568809194469679234826	0.00148225706001000396021982503422354632683833235583512429422202598335397288999762228340562324787073632	-0.000386337585563154222575726073199512156569395093292000348950356704444305627815415561222105644023958534	0.00265950073066676312067274945913255084294216256976418171099889644851240293305259681870012580040817313	-0.000775399142252786264682525793677595367076048386215225455606155070696187730032382434118439196091307949	0.000377327614748884824950129659522330800702846645940245730665501411552911656859662183872979548606744619	-0.000118719073961204609220684568467329459007149256337113816300638394501688286854727265055448744337062839	-0.0000764591301934593532366937156936381564097469335608094065361689372211435744614215512215156707582908751	0.0000225559326626053885425275836194357308256422501515887484345530408588901016634184187637732010705364099	-0.0000369489291951873077208444690843579743850996642444882434875775058421237847754764441079387996072267057	0.0000119591100687892138624494019012753673470273849377887765201764020201721102574719752340274653640932751	-2.84222170354655594373105632624616916539682443337554963222001664065368051700515470609564687918799768e-6	1.06566899531295175235561441420306961188982179265606061420914015554114845402796299202266901851369899e-6	1.78470822288089044817556087430017704780320566549934573274936106002775932897210730191356043837417541e-6	-5.78032677720028218514386591993686905986265661419294516301147353637879939875409526269127001237791898e-7	5.86570706143484371228785999496928367680913802954519004123588479531199011037694578562812781000259893e-7	-2.0511418897881509000169195178860122517871239296069949652116871658164255703576263005027783354244907e-7	8.88190463900092111038979832568191130523285020778024404600253031670021229932222308480327414639270453e-9	-5.43056033241162018772647830347961974717156902260837205674695079172254353862939395749050535986692526e-9	-3.99939207782706335350198741959328170762471761098148071577240326388654681201779962938832605933244916e-8	1.3883481146647007733410067582757563214895767854207356131333047659307537600205451588371979608026209e-8	-1.00555603906324929246528114320260631272450466895887258317961581116407930432230498425293416855218224e-8	3.68765626505377337356580678364489479744259558830866988734198564278110852135228047881165756854660293e-9	6.02517659883743123375783400293716146103738952347053043569791985468306909613262641328964850204435464e-10	-1.82897519089182281106702041557339177639612796190371830995912221732624953407423659860214555845682058e-10	9.10109604031630810180141090339583686951165729363732648790576059623383629970702084061151471065338456e-10	-3.29921349013829938299507656106804653554904208127095737224149997321641987850850916587180756265581981e-10	1.73647159819565292235833248885205260630522913601457024588592658302067963566926044324251855720404296e-10	-6.54713877107026196736096639030452956604786092448757067899163513074281824994374631157964337694395317e-11	-2.88527918336272113359382959967274445021978531003372364630440920236454883685610645115969944819141537e-11	1.02186146497612105154529591821271961050165494669075627936248898994839464298878526297984917428235683e-11	-2.07832077252438146588486307474239110585400879362678875266472725082737670529036249205834063950562804e-11	7.73691014847140233162779690795957809711738075753672993009773694093911689645344588440599767042717155e-12	-2.813099153501455453493941923589776945692549492453060900549240338389353511569946107489395993393548e-12	1.07752259811675617152579849441762040922400926759565332931692301015412281992983696725361591288183641e-12	9.7629614913436164976485964299253131617177356246364870838384683625788795243166304025185127919217519e-13	-3.62517480972107522600904050918694503474382820541155728576474743630079595034943544687899536589862314e-13	4.7020562965699066880889039851752354268540695114436380760180739341913083791779827414950712237818209e-13	-1.77906434968761783818352726637962210808736072496357901329974933927722116483943426680905311747364615e-13	3.74101358012379243522560200976787491175868323943639690899969858246486394238165964724306759221831746e-14	-1.44033800523599686507150691766301616964350417774391192581222138673518528131154733601572332432217699e-14	-2.9261885189954594076280874057611620958211786311324707965441649606985661907933988320027324511637931e-14	1.11215253437045233707506014715407008233494471249468653770373760436952505765400638134625356596397146e-14	-1.0418300685689841805464246706828725107906950485165295859460769805133235929177936142970550771901624e-14	3.977188625681689782408059921501079619406328449813739751031143481767336040364999207737785039256474e-15	-1.89327175905638198672864676051176594016541838614004289524444298879577111452070360454448495890227401e-16	6.8365470837595393833416635007875406558126911346773305980685874962873387900458479225413215262123269e-17	8.16949253336416932313263696914869984215625443836399192984466785333347711557809219906314255926775117e-16	-3.15194474399974115129620091574307466756280312947200627729311027442695417967944913597820201664398907e-16	2.1669440803450600871014762317111806179861249214444332808194144179458943737071702774415420166638944e-16	-8.42674524946420374657085014299385414653259796837509334532741135165683936061705060085661856560285561e-17	-1.8171866143152073869600900514488404354500338389727600887444176763442082665914858827565715411717993e-17	5.05174223215138544931669111875673090061068757246192075203958010220430836908027278708807373056026737e-18	-2.39355445739096498260590132305287607120963517994820415245809639988041956680077019906169835671449461e-17	5.9519938192710902660800022957627641429927831775413079726619485305815687304124470896250775490892182e-18	-4.5970292335060134430867757176483878044249473237632197918800576568886934649639720347849274405132074e-18	9.83184335582574444288084546295201973635001563706174389685212783079851587208438476760761535507930689e-19	-2.58302357502418620072218879810261297756473284945543776730907725645850945514767378752511679460981697e-19	1.2915569167960858677218764286907788550372135435114620292402135194488514249128160248511871556512737e-19	-2.77245385787572618882690004862739114588426362441057870721145222391692837484217523894420950814776099e-20
7.62602269199256168957764675796649836298146103796959391618847851057079203198191445546944141483245	0	0	-9.78115710442988952861686026054725286098102408253658405566739339771226755491440986578191823977958744	4.45328846250000772457419598668212752019563623763896103886012157361684815282112435842778591219528543	-5.3088280563090724137091825061453283083155878870044207312677225302406366708465573300071217898809373	4.8931903072524169370883205440479936650647436384004290117199162621280406647493583241964819803058152	-1.47917003386267436414701797169541997197127131480805404958765321205118780137086611591722587913249101	3.29384375299343781599215799067007820475840395380034145527981505168313275850348670482400384538495802	0.0755535826520148551392416194144865011388169338985724527449734331231394486499976417313234492456516832	1.4375224266261674028616482498236213343353653444787975701470929482394966640307297706204895566833723	0.23029552636197204536604923956124232501200789679092464390419660651362721464477390907290441913789517	0.400921261713653293283093188302765380481628929493500619613941623151250392279260022793450908972564676	0.0899602041838744557933444565746293542742237143163246480725022462287822712015186311882264760305291763	0.0599156114780837527029682411936528921094208181297441661655081958758543389784085839381360057264173229	0.0154818152498489213595183572251197167011893927688761718991507650853720727992371319186499383801191923	-0.00148225706001000396021793145801868306280252889897965154510444595035506968555188216099926797271905542	-0.000386337585563154222574433992780240738434797464235988262009422282205015947879711146485565046459434873	-0.00265950073066676312067147076739701487908450607262800527653038233969378531013138666777850474539659874	-0.00077539914225278626468212342471925759062592874070596402231016582160516405113687270748115618296494543	-0.000377327614748884824950801061323809503499021922528094347010367883516420889220478492338192420084006284	-0.000118719073961204609222012433895882035471989553289440268197715155400273952674449793750254950175388967	0.0000764591301934593532334235745022969554918456408577143614758215005507064706042667721746473048368558691	0.0000225559326626053885394538993598100010944584434351529819713921921077857527424260252653182776831012743	0.0000369489291951873077159069791216054517230599807072076653784832512960749194876462520205970964908916692	0.00001195911006878921385893528069529757068340397672318481915701258968584181244550619528609579081175344	2.84222170354655593988402739218630847499412357658667815170538225742877144157170812410016273545376063e-6	1.06566899531295175081840068970952233616286574223397241858635594911325799512924925596819363518674276e-6	-1.78470822288089044735309757807714176715038615018207061379805228458368562444400655876992312111559533e-6	-5.78032677720028215724332531796503271074552887046140232788326911852838778691868062251767391699902756e-7	-5.8657070614348436357771340035147399803218240130428259671736052345862557907889856371422227003985359e-7	-2.05114188978815082429471258726550030410208888843492130728468792631215207637701345172435990023098591e-7	-8.88190463900090837566363018320697090647004813438696453939496939741547888974511827957047052159998998e-9	-5.43056033241161074725894242121975261747318325463187570733012686073973552051449944293319317509837636e-9	3.9993920778270644686547536895207269692112687388308298137693167669054933025233109561649434799767861e-8	1.3883481146647012969767202881172653518144829714531316954198639751239396780305720822738004346869546e-8	1.00555603906324930793284753631117544744860567295171602004464706148815282874609903047172838657681894e-8	3.68765626505376791786501722254413879529353863283721385039103319022651928954211617845489909841681233e-9	-6.0251765988376066411529295728375743483296539562245401621211544413678302581637162898601544474444349e-10	-1.82897519089200643545025022634984677057091416085512974057362080511567757223555851832625773902137021e-10	-9.10109604031663185827669752273609231466976358853859452436813608304262766502454762618289308048636832e-10	-3.29921349013854889150521133775028043259227190246003030374959659151156197273317895640108981177278431e-10	-1.73647159819596734069369254888458134941308639990566508545749552675052641727696134404459081951621541e-10	-6.54713877107190100848582785005296406057751971304281528543010607631041690975437259628250755612273813e-11	2.8852791833621588237166503365419499114794303420803341300562360356954045204864810876908323165814355e-11	1.02186146497710978547985469975457074704143809172729744528377613515994746444639392148602890945835894e-11	2.07832077252836147382789685932359122584047300763137223802356600598615702741087822331022481825246983e-11	7.73691014851551653877190469299271492135933325933466659935291475634905754912230392009605541744780989e-12	2.81309915358345746906549506106033555127740849449961766721133276017413014778482723345398013215760855e-12	1.07752259818082758605857356524288819411850872700102395791440987912495952393624151258310496828532251e-12	-9.76296149051469489581363676576590308155519532973407486288852292568821257358747323447603412717504574e-13	-3.62517480927230996548408231197506743052423459385631637082173532977902835447684838985854649700813926e-13	-4.7020562963789360369279235640991588354415479228699188785271050875573349342245681088334032299159628e-13	-1.77906434989131266641255563426833497632926987261653018164169548345619302741400779238859121314972827e-13	-3.74101359001551397227132819093138564864730399196423765788047455173179493541274359731208776420570521e-14	-1.44033801554545600134560428373807209977431495576377014708796916999759215527902221842643674446056889e-14	2.92618850022879690924262537046552208615753174315208669848659257416936561824026768305239173283643811e-14	1.11215252000561134849441560295635702294321848662731865683047266331212265322529264786763322819613477e-14	1.04183005033301653566036611694959172326606129707214376680553033905191854029435107439361137424420068e-14	3.97718852448036054667460454968231706619606472164521731482287365091723069360575100352201536873459485e-15	1.89327128425669273851820509656151408618174486745611248905500305259059781661301406308680560901267722e-16	6.83654667500599012570779059482674107048084330260446190669290490793803624272576130033567555631491794e-17	-8.16949235781266310034928388787044004519433690278441925912670460758301121685194076446230747691468585e-16	-3.15194427810425855053911253133182734837322118899773571080648730434174619293550099420178296581738794e-16	-2.166944040847763661649130482898051738044059502239979056316079065529727950001023093674510053467689e-16	-8.42674448283939279864855710517619185013035821598840565722114125002611307718082101301414757903552058e-17	1.8171647804282397178887205712206734190352473028861008647254290261244978813524660999036621622953593e-17	5.05169050969207002855826833855855975898891994317444299143463113114087966780107354723305114630698842e-18	2.39356333711436939287800472994647378063761941637492361734491635493403547809502141733991211379922501e-17	5.95200315208520572023357618926846335907027892511362762507614596646506965711068204986176922751334786e-18	4.597091618316858514486933082374542930799847847250945749091224959324102755814226812723190937303177e-18	9.83182361626645641024452683471195013260679031765805415680101566306155364918935556288351300011146827e-19	2.58180779090517093994156948760266593910882783554050916047410895770224942979235480170434309865644766e-19	1.29123256028578874049490586407889990088614129469586779471676674322909818256708947721129955768438417e-19	2.78177436820823933632287822219241337092302281686276754841363124218126453655239192263149721191915251e-20

==> anc/L2S1data/c_ai_h=1.60.dat <==
6.4681645663323403799262417312089843808518583254790852510543840000533524982175532090646106969020828
1.	1.53789859767843414945239350247391850726829225549440863360239178180041878628632503824475687130494214	1.1679959453040007598556533501512068926792577405774717010853173305766026632167306007224158137409224	0.59636811014719656836115728555757926346924443304637255533154635753333729759303431275616940078665331	0.207212498545417951934066289433805756997925678057225228188801555810803151697388365644860912845554046	0.0454801703182928018584504874475260931400387594027458471889451995845067450286582859412943026682158124	0.00397001105196282314566868788719597682735352352854005766278254796377002347149544186701731525491112047	-0.000958655556925693972744416613308049480215088425180678432594787308879774679417166727310968371907339738	-0.00033227310962464565274484246206610536104331300346156516118430895882805587051544672448304451375214805	6.51393609876767975461470749073895713781343613869343889898076659350350370487064852666383174518774563e-7	0.0000215899826913383793169672678552601796487189629498179231543774381377769304077410145818839874206015703	4.34468892961879518162462180904780780656012324752103537778268337011962642711651734348850954970724618e-6	-5.90215493986011953057891387878221204035780100046401619814290771947208005862798975403708102551445189e-7	-4.50260028884760918246385794779589545958624693713131794682200203584358219864644360144350428047006737e-7	-6.11177882330910504035821658646657147338489467735086262159826221240364203145458349821873431792391053e-8	1.99240582740228619753650424850859266470473089092353026439491994681604805535913935523849949249540079e-8	9.7346415680991959924052960849931160228326596082593528354830797590287142630903901885987011806950137e-9	8.5229529483574543379206199994602760324133524288080334024478475732098937710989826857896012530553131e-10	-5.76657612459228778181947175768315095552303078981849835782013953273018029631730783364308914572334178e-10	-2.19937542943168310419561840882790611130082025384241746028010089529514995124775283070099814858419446e-10	-9.19111183756873544443793286517310443073427661489049339607409346600802634295398968735355925244546154e-12	1.62279843342293693046733439689134038698429035393471678543409324131124429253341221678267246465981208e-11	5.10586038605380618046933631773637319778267511977733264657434605629308638602701026197190101640375067e-12	-3.4330132360731203162291984307567855605459394766253501235929211062029149469789787300391051698792898e-14	-4.53955097901853726444456523508439477885866123861144579356488333652375602496493486054322513980558876e-13	-1.1999234696407504815274259777632484428648767045639148498920958505915689480732382280148137715183382e-13	7.41203362766972421871849905835928257776519292418707892093217894696834487497233950548625562808435631e-15	1.26839475640524165134084363994076786498026070818695246732151834810304712563350623309988903181231358e-14	2.81967874705259680156938393837059934511096036900726509283072328744112135070835704798479870731447932e-15	-3.6157041204913932761016909152968240654314942959071693644812586060905578957835315590110219115312191e-16	-3.53934574185852584532674933633216587405404232896346187703806262016325912431064384082506754697318798e-16	-6.5087225046032082211992702881447295390239648657284000634179842389967282169036360339562665873737356e-17	1.43529118355689549994846150147340037020106300899105048826497377739843647914245827989632592403787994e-17	1.0230256813105049302121651838061139366572208379451749839377110470506736589029787814880827344140436e-17	1.88935526259838350698704016725103628909502804662381159330920732221436794433605342699541244963184528e-18	-4.72586582711677035574331065800286380067082176127696139026282256511575322154674713537123388819946631e-20	-5.3344385629350055181196583818835366279336170715979583075278361553319157589722360173996076417544008e-20	-2.25161604446034554469406846434506184598562011836030002270839298086922708125796686228128099914379482e-21	8.77955343569278365355320396910127983648207045806650330350988927265324866170754235965252512194004774e-22
2.56	2.38137632308917596343748523423872293231904985444821506797343801388011884135381848676166559469904746	1.44167957737060999621756279836961804626580706881374088723953743234448616673724646878687024413370783	0.585955849822043965144918345159761436586350304117103348625806100262766470576773135663212576179864137	0.15398099950511524227968681818623172662301126240010218452311861701368315051465792882503025607241848	0.0201008095965875449345501839381340437905962927475387199402265753565860822390545897138651129310640211	-0.00183683739652224424529263746304563218272164749868249262035050040649593629942078839991027099152015314	-0.00125165751977795266281495199331288513930007936464961475073925581955783911787644995163145122410639027	-0.000111625704805964630821361385496456055602065844643903660260597271948146965980065439042275044739359746	0.0000588450075350046177503570495664849139036176199394469625477736965554266215674520843784483973708663168	0.0000195973293125382101000880374055883792941041567445759120480982544067009407772168217655593032725529895	9.83246041635708698707149599969069084187824916733163061729837400853900034531339665998662747402280291e-8	-1.4008772095762806182499083158363278946821076275044761091862499246032369381409545301573159785250792e-6	-3.35774533371665089512739090049569492451688246831317235402477857051411720628810252421347905324544642e-7	2.63078713652901204718040017079263842253528432989550043637190228952545908987157809860040645655205642e-8	3.2848695356661652506732635460445904094337900604644411802728335664549548593985525782504013272002522e-8	6.17871199638532396962047015201187275803777576318607401903177197417513304409326905777870413104333571e-9	-1.09241953664168644360105030667693207428476730054337936980258374914511922865852169065580267126981579e-9	-7.94041339603209844857339303610398962647098483121647479291996580603713034461271540242718928193421414e-10	-1.16609060667190008499519447660621944003133068429863686045253655916317124822445564721669356287530698e-10	3.6425791609805695761888500907077185547414725332650095962321976126188193818194950868410580836476858e-11	1.96810434330352691018329816651429320850092980003211867235752702759121662500460896341836849153251105e-11	2.13397739261812890772425756881453151433486653501167681778856165011055245256231473886355319617387255e-12	-1.13690800316256629011432551923381688344976299409271077825491004671178911702257324365206253438990942e-12	-4.9536841365273689309959441249883103456080852285004316303952711996009504329028773877854856333464937e-13	-3.46652069749892107224027593370482542984499391480238420012420569168294696621427818818064881057232794e-14	3.44841068181084584531528365695147796681261740474367892633447530231623557248641306256391973687760106e-14	1.25658989718951856215621527436765036542838803476047134180477958016536636834405603959858011700525119e-14	3.70327841630533585060518767938774390012135853655021741063698136454093490185166258265375272180115793e-16	-1.02980060981941950865509384138619654590691502494170040895538537130514908515444810132683775707227528e-15	-3.18703992763807106820342263608358989417579379643514529750249731992933715399027311624266275025496713e-16	5.33918735789616943481990177391986869936291155552349581064285980732366213417331424659622751248848087e-18	3.09280814480972115003872126239523616303447467436252205736758549596863135484956943929389908459710848e-17	8.61767270421947215733125629647463030375609251113658552762059849066412769419617953664345764369972161e-18	2.13671071909977866917077774937228501457770178747363440049678826539618279127944674468394398092607125e-19	-2.79754628866663722699427682851059361398635205975247541184481797788953186794584046912292330549069254e-19	-3.44629832360321654210932233879168830985227473344985234978114661329743724033531305695039361776505074e-20	2.42746849586806925304653106476166185933147636930459561685083897306737970975414485967509269152493369e-21	3.63516665206305528479442020339976516735563938047808576718086920040129808489112986278964598222961994e-22
-13.3325345291777172469659403917378071484038372262648678965562669390811079946757280165852336154461461	29.6824291254783367789691015168906120169521291294971377182945838218674225126833870110976932695629707	1965.77496742996433134730565181621814965177625028551788943103369325654552801011903485423726960243737	2229.71238217372477350546647446701085482732929995923904900445188473148158926034547898435155505167212	2364.17538502666047655663234369484330331739110274789139088902266426502667354324980417483861159163784	1573.85757858676923211778951420939119097175843581249707748657937237251086401790762153233371175189258	734.340718375355442623572665723930990346534091932353729741824709769269695480107171186596379413040878	239.791845164694208562643899539402696159237825043468021519066896503028433992841375473509547577080516	50.5699939806967439555917789031839104040977437105636333215569355375726720283294278644134135504776171	4.46350134146620641277570936913081869913025717498375016759511740714778287741685881792055122316056027	-0.917841163246827494801983730476225519395294062182188958335727567270395162383434049826796288563217712	-0.328753744163593465316758347275732921076786819991003696208675471585504517308726810974618837083277555	-0.00319774254686491755545220590578888493015779922635995593091847767371154203257153590457950479656539	0.0192836875975535585694635971936502534153910764053099183593218270782351238364763573928387589706515961	0.0039568869063308165627603221115312158038051354680873346697168158202414621206833409394118050508378487	-0.000488470349102537050658621380893220798023042020276244726132005398120155696549625078723488851439985397	-0.000387561521427703181370866905315999315250258302740536609045039284083620696899273614861500971800963895	-0.0000531944573538438276747291563760142903477168723735122424071220355470568483446177979404483185512340665	0.0000165800361744530291063999712352764257114805818892740604089171599015804323274806002213290687906316	8.15566773408859706014889454147241808311858891030673012872443037035695787204595150184289890197992774e-6	7.21909250800981122188305576835432545205643235826784545654014976116137701282589730870573573443308868e-7	-4.73636852285161232756418378948619317306424318128634328956286563854411880887678034999710217840414007e-7	-1.80780718378726768497000071144913403530814329194861464535584183638150000723913814730896789087613763e-7	-7.69701594607900834302411298928971672499541594799604681706725265956128073591139277679794529223038054e-9	1.31641937492404572716113285788309501571983817201345764276150666616418184480733079831609297661249357e-8	4.13866566184372064262337127764925774987267890992554776803132373210340400277148160647649281536576251e-9	-2.47152197088247932853156351172382833948559113643499265537176890123618678204061470792445220613217981e-11	-3.64471274037158506978952076625812323762707978134060776320566009543985680502589388885674199893967045e-10	-9.6242164310924285034021963781918715542462337730530340797373141046683782963913141491104717628898485e-11	5.86591447476385358173713753936186600156335989957445339306755869382061113404425748600231035274498248e-12	1.00984093502974544317645197950794396522807121594432760671952067560661209126743301090621188938768096e-11	2.24333201467306210548999882011619474025855386033112991227180384668862890949422075329302208687016078e-12	-2.85214582077262088370824052866896269095800957979298657659166567133621698778197896366118392864497381e-13	-2.79473741169672701021872165665240757731285005470704947735451455249627180864255195180796124736897696e-13	-5.0909781538358737242242298670927465065306051707825825331641616989484001774514490809376036757428976e-14	1.1910514908028082702090194523313555087905021307960192914765259729610085240305228553440411789105477e-14	8.65870893882123745583038662687729139747476775067898823125565482421415500957090907385187419582554665e-15	1.96616438187648022722838178524125880333532808661900170330051131085348875254887965206681401901761836e-15	1.62866434186321361432014120793723726430657918941207165595741675829988764369301926063560591141714354e-16
-97.948057599808437979832057045435469827230042371794991078592520591823545776702691344483656014606084	1264.337605060224551245686043637319817245023693694944326843267648706836999999999996841773225107776522	3426.693161341400736140268528495928803170479584565698043233555024181800000000000002300245063198666474	4145.060494733976138231389874772322517804933514637415952591870748180629999999999998622050755212596719	3363.581089830757477933103103881750857969283114616369783355737306803999999999999998440570325541616343	1847.492408088772620492566293030559993597513531840520389571651279020199999999999997263437436651588397	713.4853713970709267599255186752352063888622862764521416573132654693999999999999980690500575763697985	186.9084734728650985848055116730439918923279441219170822039180659169999999999999991720324430101038162	27.619586544571794922294977036505500539753915483472465354353771058000000000000000901359922855520001	-0.3737634074253132832373055556989803712131948018102109879523220479999999999999992837291149341142106015	-1.090632305636743634658474978096267047037772107428200772857404860000000000000000017335270232282892378	-0.1403775288558116535363306115319300420699664467776366762785055000000000000000022739290646367600815872	0.04052458518313740537883284909654691190205564161894208597462297999999999999999578962388831069337010677	0.01649615519681927818071336686972843717161922571087394127300140000000000000000231639144562945452665274	0.0005885004562024978615636474923344718240949506095432094374821000000000000000033992686803887634978086484	-0.001034127062140034747598242580974350378535348274057211954629499999999999999997394316893761496879967537	-0.0002755432376769115768201429199697167437885270823091023797160000000000000000038946764129770383946824198	0.00001312392126545404887208910031988982452840283901757608667300000000000000000333176245018176528229590597	0.00002436359812894816614551742022113023348899871817443417942000000000000000000060854558497965920694496783	4.977747561410573249229239028205667200785330281888729800000000000000000003237055029181355847523463916e-6	-7.033358736804975673075212780973872542029753549488521100000000000000000037815883706376893435124371153e-7	-5.857007690140928082872284226085709877983249076170201000000000000000000034483605014882353916777147293e-7	-9.321242669768036919417909506510221971612433140536070000000000000000000266162643501110937447816455011e-8	2.474143577781580086182230905296963072775336536328019999999999999999999983256311911193345367749979702e-8	1.442467314916941499830040822011005507253746646934799999999999999999999653950324117252667307603998976e-8	1.715649860511426866959876710898367750298704768448999999999999999999995984389072053830801078317718144e-9	-7.864983984307071806641693043644775856116277823310000000000000000000012361189639392323467246799115899e-10	-3.61061913695955720920693824797683538262233185609999999999999999999997623600628503773267206503362128e-10	-2.878686931235100180585301220536525170542025563000000000000000000000073554953230988617635781781861821e-11	2.402768426844435969126785708794225505778107070000000000000000000000126127635157964713515705196837816e-11	9.119035380354278027155115402432912016606228099999999999999999999999830912724833690071952529474073669e-12	3.568938519630168220513581579259645698915312000000000000000000000000516912278135106971331194589560088e-13	-7.190453711738683865951323049642062342742861999999999999999999999970509045111464005746901976676255343e-13	-2.297583556822649595540387643357122647405769999999999999999999999989291751839821290800803091063235849e-13	2.547556343832849761183359295503440189608000000000000000000000001892343117365518494778253429786883864e-15	2.272650671049770830085920164141579722727399999999999999999999999842553251853748164793263432025330004e-14	7.236582583306136707264368122647068909769999999999999999999999996222475319393665018867433546154167756e-15	8.461469990938222892829469391665660650999999999999999999999999992027988272906593978815073850059073878e-16	1.390504362200172326911213013067414182000000000000000000000000194386538930509483859027146430305863179e-17
8.0508862372482622124360801296752335508079799828364506648094743409054545757901659896509034632120941	0	0	-10.7358087127277500745639553268606829573753077694832034697277243131668648598400784482808468521524345	-4.6955321468489576063405429872284957511224837937790761110116304771073623020615716251582702114611465	-6.32776062597570195783693553101373423005560794531415776887192070601407097933998053234083204614986555	-5.25925997957653060495303162225987232726538291958589801052007456604325371484204835677584178974028902	-2.12307227524608336032748417861712882691107214582113545582105353842419502945467492341233649368499812	-3.74457948060278467790738336008624137301245973265550209750272727664588101657677214094521358002894033	-0.124301616697239301931528682442072605868899907130457134406344829804727899534013855964774891838544775	-1.78119003558953627594259716693238164397862207378290524624238961009497568448574984820350480864084396	0.23554144418886264699805208199960131803279232207547942049538607018778020057190757137866451339291681	-0.562249259454155036244595357370842030527746595234359446204167441676969971665263657886629497351959002	0.120457942168662699045872734534496333967142857115696254563584261099672844214084032232247191434379593	-0.105034717093430213730021120548571800937800621764148780214038605001803126051944057065126568360512973	0.0275090661372927029591865807675147482690316612358738368936035832506174696289648816149843756641386293	-0.00386216100525652137813757160691705364176511985949624086697938279174334518973824106189077423602148147	0.0013217429580161048460635950597917626251017336980278859814437618541553143774501549511634800971480271	0.00368834256791724687572555104910363528995975210635948833295857957001655108716937307984732379114464451	-0.0010740805856504977179879261263543142145144861154031959164895491446034943339461638608226874329429413	0.000892404216747058047426230063474050235656507380288635830725714266143553924867424173976110233625503206	-0.000291227860780122166155743315305574118737041750763230890258382352138891321989964981171797422942129492	-0.000034825449955662091500085985504187335927062815833886333483466882590105779953190528697463310796347502	5.32012019673577640403958026511812615160016601067850366122629424961074970439330761307123568648360356e-6	-0.0000633319479896065890332808477502763730174851067039251551393201978817390073932484797898873458895594773	0.0000206652804043799087028801047318132316239581414091376173349723802062031438629710111783137136885634514	-0.000011991291919997285205096612020098797132871289316812286093726983117303024896217580640798454283207653	4.47971589557810439182535042383358844365739118001029370521494041897869491549170826152888071619316693e-6	1.56417780698256182717804920797881653764723722956839551992987877370821766487090776381737004350816809e-6	-4.20887244591907121520935321236052779390407139658035680550807678447271307868213502014097153792482374e-7	1.24777726733618710890782610875672467058634113749225184020426863268783789354247169082166190888366617e-6	-4.43743410873100445601839062743196473720738414880219752107207026373104033843477627413533386696955939e-7	1.96252341941994455214685036131170666144207752407239966456899779830266344096595000557099531753888627e-7	-8.03740236808670005615830131514424396646496805055840929672185168149009353712004018622133881478704471e-8	-4.57779543590089910697452499400379927282838432372545572236016576314629896973091646672413479414176486e-8	1.45308025775580589422081767937772235607331449908427545412909599096975031242987135263640183974113494e-8	-2.7411950551643166385487066313759099205151970013927695239922470596409694038578507166202593298172735e-8	1.0337948486395717174803193484192535388335110047469663894228197308552018347859620913793748935258652e-8	-3.53782832929340137410234472048501697412390352430291297426537020409049537205625907102378339017466074e-9	1.5365327256664590533560211434112552021164765887456917515291476812402148042665971497163622185045086e-9	1.30606839299031153433939167757868053092022991782408434229556856299024830676103042916182494210268469e-9	-4.55713918466647489181065717554387908129869319759253283038631651347983099503690702798701722719153163e-10	6.44982993718294251646043438012856314815706363114657756808370597917106204231954284075193538812748951e-10	-2.52675520110249108632525525107887212063472791401351502385439897647154408935714005781820875334162237e-10	6.41777823367044261155457132256947655982606335053315749858540489562610227190753218528673015894096765e-11	-2.92689776532165964742351293753628999871959629841353020782379579827532813796786435058793669789356191e-11	-3.75336930327049275522214515497471501587331375359225010646734917054084222555372840562288640054841135e-11	1.38869493375070741779511653013213789718509905313279637220848189316190093327955055806423356097325966e-11	-1.57763821761518247001108090502716420812915406622419774427750696028639211621802271952605695161974843e-11	6.3416838211161447077048010004830107333791477436783276758543527092514990081284484516638984054125683e-12	-1.07000017912376477729849163028060216857181117336484463195440228816160048108375138767885080887920429e-12	5.19367407983562112514110179460269134719424638552956751776398401949886675144557956101959137579384187e-13	1.08568206877947070673951973457392676578722397726658037684736685755579407285478286669989610959238555e-12	-4.1753152207253414644535806770470386425974149852698539999309461165939365259871121767670293042717305e-13	3.94444396618734366701050335666646402880675381563114899139479767599443664684113401675936909203392628e-13	-1.61466138100862183995810552405262714350611547641587477700073381199494006036448922807664931970778661e-13	1.3126326448439829505130606239517132647443914517308956440819375052083876322087900698680338692230714e-14	-7.39469299685439974629065501572244304769534498882047324295524482658971675615690859315614094606616383e-15	-3.15306060476192831020307531598961214345720962311798129249034324667905519986456340698527122608768222e-14	1.24536146387022009259099533360586710545858390952730588581942318082380778462775651602114066676370674e-14	-9.97152304521657971542152507181214682263093236064757853275466866981110948516183999037178047316736238e-15	4.13480627624186008765048234773376527021477159468591603497444104233459286360238773950995653257009302e-15	5.04085071618220704398532344247882759987788893473353190987502621380761540165755162642876377273152854e-17	2.53031368278792114620395898451706964636125403690402647717307350910107546261610445192218257545893211e-17	9.10899395923887651490603092573428378495200793710347138957380730876793334609041384070107507868665136e-16	-3.6791204481104936443107521227448460544371931829831442654285145033237725796539669821576983963598768e-16	2.444897694243420989011754418844538307458908356782111740879548973137956157090511559585875236998035e-16	-1.04628369810897626453200707588415783520324503094926292387704095593210438988356972475582075942642817e-16	-1.94955143309282243968027737980935721580788398019418766550539135358109602797010802143550093225506077e-17	3.62358912692458102865735331266409799337278694150562538208776876756686251673954387447546750633193236e-18	-2.91688640810914531403060833058902700455152957616819738024761236107428348769666388115921174773411961e-17	7.51144159770274625125523879327216274123565929388887949960595774493290014078444814174224564023117082e-18	-6.59896858618365519501055647681451613002845486009939279117726228432204420243318800865637216146044391e-18	1.56153855923438656471674377774182840983494532483683416345869812175830145041879105853404784330383468e-18	-5.21680160514486943402037924077304922447131057837455733301102353749162130213943330328387014675470949e-19	1.52935959256961666009210204417574080469221250419129891533190039053739161395670951906910322198817142e-19	7.28559779639298493189814942003754009103578953844275345744684311845009857984094669737297629889540512e-21
8.0508862372482622124360801296752335508079799828364506648094743409054545757901659896509034632120941	0	0	-10.7358087127277500745639553431519435483396566834788466200738161970312152647563925748812887289857235	4.69553214684895760634054294636725109560661796113354034273968864843772059294072827720312223787225452	-6.32776062597570195783693561282192497656900455587861229804038227253133566509889320186225993057766542	5.25925997957653060495303147098932582693196601848711420968874547519664230292338718869092309643964285	-2.12307227524608336032748435047565555058586413033876044623552796311643022195500866441525714381633471	3.74457948060278467790738302740661754756156598237535821569606677960989664626087908169214954813792383	-0.1243016166972393019315289270700409163955662651950499956500051399507334994338990521542906643689228	1.78119003558953627594259687490159631125898592405944980799304469967259703704656157117689024422394505	0.235541444188862646998051903302596667298602845057129327613015087319930749739723077576056344795660288	0.562249259454155036244595284606344138576930686603836008946101773394421445790748976383165850317261828	0.120457942168662699045872880451189085907723166633727973149342237448007812408129320061499041823937793	0.105034717093430213730021695875429445758957470226486976789304084528899661156257582656561930734887948	0.027509066137292702959187162603385483970802974372615969125996090414619298061857686711333426657123053	0.00386216100525652137813862529854418433472630512888834973332822612673682189459705039733651393251070743	0.00132174295801610484606439529736350103496489162084570571500810041638490831994764275301969459250750182	-0.00368834256791724687572450306866039568177559705956748831456572702305800329920879933944554186564507499	-0.00107408058565049771798737981632947715385577152616537894201445701492640523164551135615701964557658298	-0.000892404216747058047425993901073631246992056349742019154252316861707133285886428000126805131421644	-0.000291227860780122166156019526634996194504287523320372400375543671837383072807140280938447963390106868	0.0000348254499556620914988511592945925655853789628925327534782573088698241784343773042024224239735095763	5.32012019673577640264851104566626700331266365584689097934879726228020411405854120550649360864186619e-6	0.0000633319479896065890305998664076358161469010726659803087082223880990488399741082659814516111727105257	0.000020665280404379908700741596112726842295770296062568766246781044113754760853956609299009953650062416	0.0000119912919199972852021050446176793520047362674532164901114031331998452065767116830709707183398777861	4.47971589557810439009528814690013275369059212153154790018662468885317481080776343535858846978178113e-6	-1.56417780698256182842002263137096775866933945677848150855826667851052448920841272582395368540215484e-6	-4.20887244591907121290531638446147412573872546918771893939164623526835561098691667750122579719230093e-7	-1.2477772673361871063973124587555236887018551494423955651072663425772669088272105313431660226000277e-6	-4.43743410873100442390222419372392691475636839184531164299124846481367910792243433462580978427978844e-7	-1.96252341941994448557258304719821973175319538199782882256336822439641198711309774369198345799300719e-7	-8.03740236808669949708135214762800654244724437729856612607627085610496316854302299814692737364982179e-8	4.57779543590089993929182884612003229418383008715195204193221055091667525537027716459399352316554334e-8	1.45308025775580641554321880179279077545033920935912730056727144659799775675093302177968579134624056e-8	2.74119505516431711272455643730924199670830806185693691860023241446365035386238893327954475436467659e-8	1.03379484863957178630640412794234003166413454824367020170300995020569168549746656885776585656843345e-8	3.53782832929339680552030946697899933733541941888867219747021270137867742810644852828531127519629415e-9	1.53653272566645195109910217517349008222669095620710382943218914667791716581983901719907340404519899e-9	-1.30606839299032765351894696733739640140019469117892110143723082783741773340049878489320756052351792e-9	-4.55713918466661779423506090537318033200230564192530918303188135735167173049308477676736530906598388e-10	-6.44982993718316805498804001000638818029753252624326611258424198086210099796653376525036119051929776e-10	-2.52675520110264206385372080984778267520932123581699510270382904634608413988602755499800965147804627e-10	-6.41777823367203997044699994910005904701213316319408003387398435591021296678909408856245824759656498e-11	-2.92689776532216162799884751435575064155087831241498051942403491669531717073908304467735882002341499e-11	3.75336930327117433372183044557178229490024273708082306527826020053649938131035558112929330715661776e-11	1.38869493375220453959996021033461099123393584320739103285808982073737030889450563163080517881225417e-11	1.5776382176189993138059202323126925543865168795250739960050077875739996812096955463118347601868401e-11	6.34168382115174759743689457914915819645672463040828417057963837629817844410302715070402380561436225e-12	1.0700001791832400715852131756277793119712111914619192668206918956212911489497350205733860351501893e-12	5.19367408024809464212162832852361049933802442877805074317215512366188658891165931922409004158654521e-13	-1.08568206873298089632339535781914340831454311376946899652603003724787074150984561401215920695644391e-12	-4.17531522054069192328242509580214603456947399312661913388937004124515537171080664020069889531728846e-13	-3.94444396628017706150703430172580079975510596307991736787922871905875244396385193873074645772233417e-13	-1.6146613813149907509197532435744035795436956659368872056212181864290323362871866341433415797842514e-13	-1.31263265373568845869426138218156311573939741689294009098855518857704772275255969933451334207708484e-14	-7.39469307778982517449275336830286173206371706741884326817503492889181828501907460328034627376869672e-15	3.15306059141301034537789424002256706371061526948946029445766847171337594080810950262501745381212925e-14	1.24536145439614350369519195846835048863808408059969000777913628995023271089718994711525886930441735e-14	9.97152293619693848650876420175535357909604231024933016062384436765497953247752046105518850071211665e-15	4.1348062204582283001973319867539935975711238070570296055561885897464300480920452331133335793821626e-15	-5.04085243798529721942472693598229796739154954166633262326980940374557706883475998035021916233828231e-17	2.53031428859121584571412138894663499464931566212730048172628684313825996172455157816060511388995347e-17	-9.10899381409137804926505565436685790204005252406719821534900008534815628629065170455287098809994885e-16	-3.67912014928468100533722849573242475247903685710960532713660757921984293184546161617987603156061042e-16	-2.44489779026930292579019803316915010991755795017518418764720192896040302187831698673391401149980544e-16	-1.04628369269984727164609847578438785062494602035131879368485412577990071164074325774914597517307599e-16	1.9495385928183222434064865257443870485851637188261033719408289450572351481823144286685024403015096e-17	3.62355983093360319027670001365542237429377763967929425966785766691164521944995190923747683445609005e-18	2.91689213561031607465239959356931598635846262505049263835369754462748974604186220950020675696451923e-17	7.51144844802378128268633124928237580636164159586008649496185612763373728762817661143835828619695745e-18	6.59900714258547473523463732609722461320263237056575295898588449596126516016003664468758489291340301e-18	1.5615368423583087168413311381939767321081285374609993187895597862576384102564552087085913415075041e-18	5.2160897263752349904502609103899580920635604511065622814249547866648529052792952044378857647834447e-19	1.52917816764348175681001168433814298828631447005561225562179246222046594236564182468756196181137909e-19	-7.23835242794908773205489796505907369910566776654728023148459576694706408597730877068898842252798615e-21

==> anc/L2S1data/c_ai_h=1.70.dat <==
6.64849489226212763031127725884742666222736538971771358182366484154366674275337097690806285023327
1.	1.57493921765034279860120683699412787700674157203898734298974459612473668045656656789636493756934936	1.2469755850919415445412781471352019452447750860026838890348536489350849483397931933613837193395259	0.67623608623693576779674533784828420553011470557426331169821725869872716724869664684896295577849217	0.255568769115974937621128951977495071189422845719781096706993477241544714691836970112710060890924642	0.0638044501598479187230971098410350512278487059820176607057232833084301299280026460650242353199819316	0.00785356453291740671696957378718428659219422894701289610202903558949525513927529141810691024069644148	-0.000871909939326592560703399213764764150137494397138765796103344851420121016682781593735107780905755806	-0.000533340672020160341285393516724310303877199464610801144565507508296132197556193135960269903467240161	-0.0000444017338321883668811341808347142956957680510315490568448243774699484471170682302030853136464502157	0.0000275682314037438321848410102723831079593941773944136327942062693725475062173199966314189038187706251	9.38135380351704575057147087671895084392696435581228323210235729574957502559685921340344311721744095e-6	1.26873446939463758747175265420611331299520946172757499144880230422320044328766625122708291334110075e-7	-7.0182067272100082840848420030768209126462030746045527473482983516466629883255135830031691405051965e-7	-1.8998029900680409630898443184099667206790867520528238261556995190520250464901992094942143916146352e-7	7.69654721762001428005435422967759383615211844453602307921088726623427509143612323331898711539298805e-9	1.80930312491794160714042878658618680237923454366603058735778541131661242429478916656278773411194408e-8	4.32679626660783571976681600607835415342171552752228824482649377502187131116599596692063093832673194e-9	-3.70328847273095840198388875166478299690745205969142829451172952462573245738167146542040469659522417e-10	-4.89095208744463785824048389434875754828798849708929943587841106235662900420257662144613297115189176e-10	-1.06943598044414782246244443309403453193925907367547761145827467868346185383269424524027543175013068e-10	1.35366497205651728949796723257805523173123113538545476240348351257472259104800303962125533571164725e-11	1.3771101597892378515418989107598363616877373323117797421072011264516142820885737159233037891418409e-11	2.78844918512956525752323975932406286780324863282258761547419916819298006177889561625067619083530044e-12	-4.630097943780045473138495653310762648216369778072412606815277713042788519537453266769174174738455e-13	-3.99888627772037257543996934013886117873229840459997738793928089912150992006268162191519394566936002e-13	-7.5449837027839573520064494359360434955651297872083638514971076911817901464867189355158061229936049e-14	1.54996703274326697034223767896478017676220544444517486436179852976042166506445830598006264264382078e-14	1.18921504063672122481396717616331129574359049027591195962076903214876792970996464151423745051201613e-14	2.0972658377369675696947412249433710468550387929871686636547790507329570150503503243532508198799536e-15	-5.15336649805851397288326009144760301853239288690500798461227502169290168468449271650330946523034796e-16	-3.60052554011472093596656268789501856714522471534364020744839028042526725453776544443225796174506366e-16	-5.90492728803057680355769760487182829586025077472789566200256656288114734677316421638580659556461756e-17	1.75616334638488201319203644194510594166231369794131809784325741887022732610547314598077126735991582e-17	1.15466218117263557123452660638886539581330575729837336743987424183407474095251460063139418299247061e-17	2.2367696961361445022596572273930256091503447505469722589993563680129233480101063445007908429739167e-18	-2.87567917761430387413634900604885169790239741877406505764724355078656519111164354384622977213564597e-20	-6.85579668564083218993149327183533658875660585880080262802710775955675926636746597317163430618535e-20	-3.19262685603629202922179714382177225103353633532529179051366806926104847720659251703889433338464001e-21	1.36751744153889093394176002574483081896843998776636902239061889092216004403608140775292090094112006e-21
2.89	2.78115268204140421312255110534425168196043184409329556863637054215176092188490627427396154224561387	1.77633733344296145884388828906618570590811177492987310014543648827453049006401954560881309564112025	0.77912383237587249972363339727045965281310792074136431397845569252004315932378787902760319287890156	0.22924579395704192289893491234846035844516350070865082950465356078031567683504547209498799896853216	0.037868824665057677209337756896995618063681122345981799114980762811433622786613777794360943481508814	-0.000642572340167860802899600290267607469899183607526389611484805913582257468263489581065196285541737624	-0.00197050422351253726728485866978524034950617266038834873420900169265640594670552208842188490408992874	-0.000339100395353728023040109946402968360645739059805684311197522547264023435572222836500044541476782196	0.0000632485302869201136011002702316513968354761333121233063881057476223006225813604147880150790176501492	0.0000387338541729582409095941195069853830943755661916637365979471730861967714100103476410448402273313272	4.40627610067176886720437439915169734764278067079861965492716106667763436610041578232645429787413809e-6	-1.92183299807063912876604799920400946810634922403315972223606688368410439872162293137385547507789096e-6	-8.44979786464995527207693206951313421355493993060964732113404285385671636225144215354797017078447603e-7	-6.54790499811826643098338428157778434054975237923767628404439380603879405874290217314911218444167812e-8	5.3217344127848627430975419367855842194796253829456740378010488173509752476818679205999417509143616e-8	2.02950895942407491699027667337017163058227458647495431254466539917487158659332814947310960989501059e-8	1.04911432105676306034444468981976851259872254780334959875828144169167984259581411481051047804941573e-9	-1.49929205030996981427358357783951979742959352364159133246121597209460714809011404234961214836207512e-9	-5.24507456081105393805623762535533762853895307424701212203389315191626585211941839848127665487887429e-10	-1.57791602808601268153302046679448574466736427862492428426087093469003554906168482062608652042348513e-11	4.35103276321323173490428760110284260291516109041312937856642122450691304537210041785124754230879184e-11	1.42459230973671495232808331918419165230422621246615777410095751704976128956718815642792102598431241e-11	1.50040552710145830475799840299827954969766266313187747732837135442338721606453389240879641686592695e-13	-1.29481816251943391505246216265362833997271769515637482485669600245783181443973727454014048293991371e-12	-4.00779041757103601915525502542486408272169550001440294434734100460951723585618660715905614111465607e-13	3.1360230435723834046195003491207433367087428582898249931440003855598909854503382749770579252393402e-15	3.93224651149784374503034761107299471283239550743624667896598083043931990050848478296704578695783577e-14	1.15753176973203658907290710811079604058721650378923498287703684055905414003874522658910275795619343e-14	-2.95150441163720806075021863143810986399804611070160824626889694727268201789899482846584400894130958e-16	-1.213584789389206747490722122139706476511557631574786848997175442258835355164636558577440757855989e-15	-3.40459912476232950577271179573931954514811032771734992954060591196456284182888970806674956729270108e-16	1.5319774463750425160014043094186539549479208311538745848246432175045976564344821309772567171483652e-17	3.86694904656195269246184739969913532739371843675424183127599211631082425191431604445659006991707967e-17	1.10232405363007332461775216534794192015617552211797344289574047498504527052984826286360657911904425e-17	4.2468419065310763184624792090608239912234858229998839459211356711732927203982143536468289717485209e-19	-3.679041501842391041738514737580969958595777169525955136632106213528879149748610636026720305142975e-19	-5.64193635080190941947751148612097959280954636552792591875436941928567790457186796118749671491903746e-20	5.33609302971110736811846423637658686561676991217477316627527147416768967651472000742540835102617777e-21	5.55030504562701613723390047880258891218546152027761041740346676188717857897252530497953383051481141e-22
-13.398727120846449969477159432461328882130496763789786889840533163548456463374564375517649543726525	28.7431285724931056864816734121713701390352978340531498899927181955909879124337189441414928198114478	1956.18868907985834749842495952103283748569528588563151895270293338537857313483412825845492334577481	2254.54728510256091505324631908121384729680081349027207494155407705543052924686875416041730746987156	2459.69981697846318537950811670081421278509185629130175314402235171988231190965645916378431315201956	1708.47500595837004354362511224708984903738192697228536234008861874212045692613427450325988012809596	845.769288368930688067566420679601061714649590751007526242168719504102411770928166929867531391928893	299.676449445835452618353891854977506422756365218593220282293746076751566439181420414531960338206502	71.55666797905979886140016127718381938526223730553446701974026703598689575071067305293958085330308	8.6915523374135148455649641698231158552889327911103350407568042978240023289842640222445462071783986	-0.809236347170067995884373580836685713186720403144818910868274913770510279052662377610350862475332791	-0.523380009971419319386320971440637904396801252559256538599483342096561342270995280239722892982649327	-0.0460792404095200239948193109181261644857387027710211755532203316995544690835068707224232760441446453	0.0246853744750952707457889575265762905048322196953553161437150020332248272586623047787823762094269969	0.00845141402130043196327066544132735357185222257967239898311130794205436638699762854896464184229040526	0.000125263142040453654190981859862564514518133591607288357559847214124439661437982556953149920670270281	-0.000610785672926901262712764981537183476390898064050140696765772698863489068342459376538432097943366655	-0.000162963292957297895767791588326593443303519971680295795278185624062096103504932704111703195622757834	7.00829819429068002989630620979764226561567184216494279433189261586993740475484443544890723637597562e-6	0.0000153568221839535594644232669005067802138139693328456618902931744955396985169353391302278782009460895	3.591249223414412124860880324394670106840212066607080132609347792690792513472822447382973513819466e-6	-3.28783569021064211616486115788433718236722482101568329546397649754224500467595849816520434218474955e-7	-4.07391295128861882640522001934472075960237010138379692214852481651484313549728418429837224633560147e-7	-8.67011476683669008072651219909103803121112221728559433516711744384195343209295097170021123660041414e-8	1.17700139111896788055389696626103795818783194825504389818362917076789905635377126201282211189627287e-8	1.13073960929443793565321883985885311118676564573497736114257470442412500460616878755271367230554751e-8	2.22044006985510318597875642435469935697146680576023773913564241776740029691839815614080744082050166e-9	-3.95984409816357653325265469602736838401966543723488323709968024236463506405482553276756839573966708e-10	-3.24662007631302945427319843140855572407402771526097189561361456583493580773189152832257402665079028e-10	-5.92202596838090110060365751035887249099864473127727677869549243302474611580445454715671998529026903e-11	1.30798750437311626048201219042830985097703015470280421437049617260375479602754445336330436355127426e-11	9.56716545980869522723091365015413790006533439678570337269661630012535980069921417032429698753498247e-12	1.62642504822299823019893263072517788379295959775084187046483907337385999001886373488773061767847937e-12	-4.29836036749281404020830985737954421100792422884349804860923552458489629505098319679463221509577189e-13	-2.86961934949005221999561807487979295215036229175236171060468827964890271105623628484181231259112209e-13	-4.46057649243710974006222715595492972619233859717729477508836166638964950057158082968719132708392119e-14	1.5285623172626177853138789423750474361235079860056980444372579503117562599832198197649086257841479e-14	9.90034755140257836713258759830178680475229574774238610922773590756837661161208454986613386894251717e-15	2.28745121495714651195053974220953610101509278468893512926584645867836073146663197820680713447656e-15	2.05266546069489017390788296495403732561507107041974200506453908979201808776527663242405498964543348e-16
-109.55071271565290478489181451173268517851350528606400785365758213569331549451210988532396733398256	1401.781652255346440414378905374666314604463803843070918831835930778179999999999997181930422024087359	3836.410017451766366125666153069331003001327147680549472601658835676299999999999997071646699221816408	4746.399107441641705088055436258392040194423178909172186639613810291599999999999996431094060889003745	3992.476735021864315270300931880126367714184646332924663665291447907000000000000003418396369531517997	2308.769221350690257170631148479565487785449498907917900213876554525999999999999996523554093963581413	956.8131806938062178688450056553274804011508434687233163864999879000000000000000034289991677447312864	277.0799902870100725185941658706397761703626911511418209464649433499999999999999972819756807643148563	49.04589802888259528559003550622296021616200341578880751346910649999999999999999601408888420357607691	1.67201205364767135504907931607605788429390257049469199196556889999999999999999578138943626712160652	-1.629105402498312815868222049089229121396398756716003381001852800000000000000000911296155185321505663	-0.350087247985196354202026762368980763438649944374177759608879499999999999999997456210732025598854333	0.03721820070600377548379427277779103036629603158492350198194600000000000000000420447743899824456237502	0.031503499166262231612913872043753127570686586670014617807272000000000000000000963788659162129817547	0.004267185482446985127525906305392312366338515874649313283109000000000000000003778275263201950337090147	-0.001372840703456992640637318072699927427191810567376175648000000000000000000003370699093631752865957976	-0.0006706781491304103726694789403969248224656327711781907979999999999999999999987243804157997306474578026	-0.00006125325951182458536949070275928051226453864014274418322999999999999999999996289307515204124677317439	0.00003912290125491455537119186707727731296759845504716396919999999999999999999821456199978213765473490872	0.00001572568481723117688126659261947154965860746398357203990000000000000000000360249971033426385485449846	9.652345616115124443226640184690165860125695758280860000000000000000000006276605753402615425389841531e-7	-1.105236547226938989558755487724783743394331649239836999999999999999999995972517116069442832829243829e-6	-3.986556037262236894895330945327053885390812740929280000000000000000000028455519767659384786828127707e-7	-1.476753735162815737292495814487148108823656719381999999999999999999999813668479577224410416382915775e-8	3.197438383460235643874556380912911348278359175739000000000000000000000373531710639245867949223919214e-8	1.066581371663411925234975437815681455828918448891999999999999999999999687676011599315629653321182189e-8	1.650988048057334569200168941992510375486622454000000000000000000000029507045726946337953942388635559e-10	-9.472509538966479640181323978602937656135952692000000000000000000000037934226004284847271875217445309e-10	-2.964687456124589892838245164913881962009251126999999999999999999999993318019218655860560064240945296e-10	1.324323266197383837091521371014223988123015999999999999999999999996472870200461566672450025335532182e-12	2.863381513253541377919372257475616219993260299999999999999999999999598022032320635452832613137158991e-11	8.478537062482624468703353950519908790240245000000000000000000000000965868146288260637820052468838538e-12	-1.985527426432338577702792848115880798256999999999999999999999999999922028837251516254803671597906342e-13	-8.790569646606362466488008112099436394928899999999999999999999999992188999429219434266337184242402644e-13	-2.461651622548367036025872389209577287041999999999999999999999999998109922651635927356777274335419375e-13	1.232473759112707072673614586680993873640000000000000000000000000430044421557915462325342975725395052e-14	2.940836521392986410058334190333377327799999999999999999999999999963586769450232252984186833274561659e-14	9.311886509940271625205996289942372906999999999999999999999999996960407252384589036845569839999015462e-15	1.154794556171439095384240590961440840000000000000000000000000001200668642695995445691925615253576292e-15	1.956413833597766200783378745618636699999999999999999999999999576142427873840823640533036317711572318e-17
8.47516320411628795278886176738429804081998335984030620082317174657315911380633501117348372530028	0	0	-11.681201055475441952266467048554754926863626402286937870410735779119228290846629439232435660423791	-4.9522846944652658241404060310908920867698500927498007657689216805921794864224257559020305662304386	-7.37264451165839442553080560231670744552171504274808885588825417890750478644540297868100352276882406	-5.62369053719988560754046746588179301923882872296179615881074441467892989531003682214263184380537772	-2.84328520901384967703544111956340458252588333623569001807742243733438735997750516196739096070146461	-4.194991873722910042113198962992204277216827990493160384076143918211441843473325022228108419814191	-0.39343745838559529298618521635466385418095101964694740656158456507691614900709822552213491741136379	-2.14764420386573536050081627156446226916019400213744758729138307050567315581251145827379511373553576	0.21355854024066985977110020700759749488204126430801256422611829430552650840364253187482835147745683	-0.752756337592683082534496538134762614194979667236185189993715672202773749252510131868538080906517896	0.150153218428694530541422688795734328497406415971156790581312082189700968890199733795303882497081948	-0.166989222407006438822731987713070878076332529077358023378672066855625150858636730777470096676645147	0.0433921806733894552682012471553170804586046833487796171907803754047995586431245646696914580356062687	-0.0142293174910864664467932748847693142202106094852380970082430049662642336869290369329287698177770864	0.00466355812431479495799389434719659345236199613077340324319784060447779105801046158594828997347022707	0.00428451331938403073709173728661582996163528660145187539579658226462551725304693436529961443310320898	-0.00118514982628645243522253871330994996666156126920790670286350402493814766068508411021450729935602706	0.00164896417071981601266889546319877607695894086430991948589723186412666042907479231237393964037442169	-0.000544443319722970894858040769099909450199332885292963478596882923286851385223945307839532646897682089	0.0000987102933887550175045404249503050156127647540102601610735197804197667932358912802617671690806501566	-0.0000479698024919037362719547190004894261981671997055479903981215759824527993099766716590986284709304692	-0.0000866078266213799641645151511230366859924899631001173238544196344722837311713529229434195843253965144	0.000027081038574054628559122343402768459341364169830599892577064267620234506913028379873589559165562705	-0.000028201540218133788714161443690187178301007563736371715016242019703664159937353054716407116778426071	0.0000105413280157933410075736315764510339529150447498899722715567934424173701046316318967644860860367144	-8.41858079933836086323660169024317242439032937042309610634622908742292164342370208012551167667699412e-7	6.83629468608426888101070927650993482488709197150902048773600209230760797978294764312757753074363566e-7	1.94294675468656214474267812111052353485408949187483355218343638227587954283029985242187052726127489e-6	-6.6536306577748168321298375661191121552595597088400350638738524814046601488559148522622486335193294e-7	5.98287085820215363222086938253537051003562285168402319880359418816405950934703697419072612508066507e-7	-2.4229420578329151344846622011945399809009716443143805833540438356860947575531767302523956266712612e-7	7.77624568648582095981050336706663252252376004349877276819781147324712077189051446567954125229143385e-9	-1.19131059593053054707517690652795400549018976914363903121149127500963417113967636981027859918542519e-8	-4.81906837346641581357092478789842458411799378416023460807908943879511463451959069349337314702576812e-8	1.76625577092519851201474816275085109199138232539478475231577800267002559898916194218955231970795059e-8	-1.45567611182131640619593518695068196317451499433023485438285846075514190971572164429072231463945419e-8	6.17363528064983443266759605017008252558362645739890581662836803655868279739287902811833322737433247e-9	-1.28753447316336355893882265245033754953206063084443367469434087254616099640042905233846830220490301e-11	2.18609878807887132282374659105962182116048997218277571698844349878896215032844435595173172398861075e-10	1.29264042179574410744861565723652441611316619969198578892285033771732188784864678400831079636119672e-9	-4.96760747269162445993921991472173984349481632129092272191386363427266193196633486353239171267146277e-10	3.83432545160725627816524268081582429393067444785926672432304673079984776817462119430459552339194036e-10	-1.67169411976434134742744923480453685624571289734522572009890207861659299454990065914467487228783396e-10	-3.9304464122508628918751196184152065791785991644542703357922082742748916082558379202473855166825493e-12	-3.70024883262671407522965537281179698581507346766992323998030967153233946776450809644559893769956685e-12	-3.65336344141075445126378540126061771975842439177559443409112427650402182459514504636221556061257603e-11	1.45229647510821328664241642085328156960270326215937773035522685688475852683168706761243327534386119e-11	-1.06108370751341006885554858423586122188379401329951715561194126907749763662418143151611366442001116e-11	4.71038260749980313857768727156296263599524806866643143171531077232385581858703392029019562797290788e-12	2.25339915977319999416170440867856985792441207451925537575288690615436021950975133694324002218134871e-13	4.2905442614312903580656131675443730100618896890000166176531747735175607349589848705220496946867948e-14	1.0706101155075682685887490832495020339455338289865969694086835856566883737123790226009912434090625e-12	-4.364455223970254133642266247158752597883339058213452912414249653602036685287564691056800209535786e-13	3.03824625288601803288899867009761949949432807905879281233076352410769144264074827326749567397391973e-13	-1.3657150405523231258134962086673001271974984133563826624927883470904361734016600471462922180413325e-13	-9.82627130722761165983856937073069878273198596921036794104252177222906011039997519735477100859911021e-15	5.21846377671637787799305578181536516182595245971241061591595822821496985366558786022962174330577424e-16	-3.2220675190222036984346146783293442057346669850244199842746699672578987444472361573750590035038845e-14	1.33901576560316073621739702401024834803254612758703247132182192831130637956578935438940039439567979e-14	-8.9201808827852527469125161306682517199894986141790273984890927777721428905903322349521161482199597e-15	4.04410082464527532446170628996551862871157667396720054707430537876455445733431425379608424887776916e-15	3.85862939470608240096550311514297484826166223632579081766648127729778541209310340563390555767214654e-16	-6.81331255334919054378150747996854396350028620155712253039921302945793783657723924735668797257940366e-17	9.81012303603151771552808641983622329497696139621409819698655204234920186111545999165498286296349963e-16	-4.1596582215523796282251904054652388108679454448644264633225361514005300094705477726290616694061254e-16	2.56500310921612857801647875059473474415571504382796582417974349254753692140590463147447294865329283e-16	-1.20698959785331657659457926418833269265239383993023920310757833667263142933293825019445494627933851e-16	-2.31329077417783177381847128621997201244159596222555982004517865411918704260993942814563530754126637e-17	2.57336002126523418836785369718202453785446114886280578202623111021419856305771114804369391738325807e-18	-3.39294037204893286861141731476401101796805442611207394812173390675480979612103005680473747895174175e-17	8.95624424079757648909870770371875375809389783820081337745575393661608170153966021173185389276662651e-18	-8.47270837301149923414088585180290673882941851429417954039272429677019221401546257198312334067200696e-18	2.1244862575124248821720779252954393401084835102485688174609819853972349641841462441427338330268006e-18	-7.93629923127263046878263535179295853076518352290514674770209773240361745594458292546619362778356817e-19	1.82767433933872911738464740243972372530676886123481990393009145647167380585404700031641314141801504e-19	4.07713868620938899195255557420481637042132075263553262208551115456965787934343348899349264236273626e-20
8.47516320411628795278886176738429804081998335984030620082317174657315911380633501117348372530028	0	0	-11.6812010554754419522664670557870671710570841350059600394952011113584975698797054664686344107989145	4.9522846944652658241404060214712038609217363292849893328404653235166944831583181485188805462442632	-7.3726445116583944255308056297418538353962719871344126422260399685762216255855056826633332130252627	5.62369053719988560754046741329334680710916706644357889240775665022165428346265060111419139119288577	-2.84328520901384967703544118608891076449355669362197114347773620643081396546692597853412815608181824	4.19499187372291004211319883397881853771942130969404477533449083864658580750737455219664961545975736	-0.393437458385595292986185339228280499169297363492336328619724243128541320020915329996050049289823081	2.14764420386573536050081609192286010958985774287435662712885759720875592505469734434601405848160527	0.21355854024066985977110004229291210193654709423124070683153747709989538029096887136526403952369363	0.752756337592683082534496277621364802131548167468686030292239076542131918037479890340506573293864648	0.150153218428694530541422654689922647806807245459362346631666622124929868049997907121036154604973818	0.166989222407006438822732181430069169588322317820053215709577605588333178700244590615852164422346927	0.0433921806733894552682014834984906764806965835293368520233549434828052110529574934722096740367851562	0.0142293174910864664467937846957781381364768778635346324216546469509191106838466892157393764918180636	0.00466355812431479495799432082397753392938455531409387438908880895099036026479532662281623775558585007	-0.00428451331938403073709106608537159683632610325501020024498833391917156798981153680861044513467210929	-0.0011851498262864524352221174068905994584248945302922298289321743073359075466902644207446011352992874	-0.00164896417071981601266846834432543703855581394262335384924044925570907825635323135922057214286489467	-0.000544443319722970894857935617107294279977905947306446083967842002549279466725450149834141007132989016	-0.000098710293388755017504802235659408415893760236735140568923801129743148826697276286600506327664058902	-0.0000479698024919037362724338797437305181231089522174498054145604315271554868817480952659450956453262808	0.000086607826621379964163332489589561768531466302540972128870172746839931353367074634806428272850546369	0.0000270810385740546285580542556744080508154720882131789111946388979581912203845000345377800269706841232	0.0000282015402181337887123686955975583584014793645424367602383513466878482939160753655766251878411569679	0.000010541328015793341006345832424386385535315482809634579206171130923573876305549603540369862717720081	8.41858079933836084871135977337959480718125692748768946042886723554682290272842280893216386834777941e-7	6.83629468608426887523977547117751997647419489421535935994382066367476361067268915180911261089299612e-7	-1.94294675468656214457221594929463010542572406946396149378254473548370998426655182349556145536161407e-6	-6.6536306577748168231479130256210725299830234078334188090221771706976490830574278553064073727347857e-7	-5.98287085820215360563559825720145131462197336471959481513975197794462418643460025663462323000041852e-7	-2.4229420578329151083840620649210282285539127250073643351847052403788872722603669703424839074355192e-7	-7.77624568648581626082865822550691523819766417160632722863120983078667047161867716554177712673290758e-9	-1.19131059593053020332888756712528381539340502967000289181152656568144129513533300425037140422593613e-8	4.81906837346641626492481391607119371597862302446306561649665961962865269243475346684109243732025576e-8	1.7662557709251987350454931812777281869787696837133117839089069280431273162586072258961086424896794e-8	1.45567611182131649428866035787257431930082659472683837289096053962812482087323599624160299135187402e-8	6.17363528064983307215312499383345269389737418751816970155346463539247512577521153245752407838017491e-9	1.287534473162802195122741490162375901662102478553693331101590074767706935127470290129210287044222e-11	2.186098788078809926727389485734663644748218350521999182277952284745273136796235825291581053736302e-10	-1.29264042179575604972929594021075872026097239902356917847293767616862735017921835375595732079709687e-9	-4.96760747269171752365693736715026312893054790088033834777336102030163178178745680741361205775430914e-10	-3.83432545160738939557758058872037494752837709231670084976823069144151777097392068267684804230908545e-10	-1.67169411976441662774755684886721635598027394888672757277222949963302771987920245178689396127495815e-10	3.93044641224518028832521464190725980165101652991885861775758887054614989212977722579258113301394007e-12	-3.70024883262579196550921987466221784687838389797873926173583477556634264226761072846513185877360913e-12	3.65336344141184826492344480120000356043256900114882532893670103988364886741837523578467896010249676e-11	1.4522964751095984420893703519278668349207156606457470353745706878837420194812528110977946609386898e-11	1.06108370751635878777197739939321053845897332983695569042885521506202452857686318214943951676847481e-11	4.7103826075240540831624209018435048063231765244469844157467018134563767419481141786724031228786254e-12	-2.25339915940177678901072779471270692023871408783820799604673594609502907216726149435531187472329448e-13	4.29054426369654911623165961591749409598157415545520818801696373238961241512453209996711362800154983e-14	-1.07061011548688292428657257251753087973282675262403624041943342181709996436657033026903027487915878e-12	-4.36445522393790229374696179644358419537474537925105335312970643168665392678460606062943780593363976e-13	-3.0382462530866858519362765970806150464472028614153299711312405911640993282306668973624653834334169e-13	-1.36571504084006936236440405907316693573341671198820235511959625549572532616301251626940696359913364e-13	9.82627124010243772212880847159253808202801070269678166544734167396639128976211402710545641409334966e-15	5.21846322238847715918973436011313418021180101178473100017052957418390154292090741198000918421552633e-16	3.2220675105810202593248754385232955702463777728792886248893095993738135761596562859945962760090738e-14	1.33901575998533419144734640758547958823259526754993115039872425124232298602612420767928252598537365e-14	8.92018082400533077469260162129101220476994000649349660195666725620587781030934785556379000516319312e-15	4.04410079694748232512909358991056059441872284702851526736586873764668813537090843492692049529367758e-15	-3.85862943716569594871172679266377784932603265288792391317902459993626887222880030842063731919226705e-16	-6.81331183907431285825772832345199949489064136269936579448046246409747397308428387462319709707315364e-17	-9.81012296719447535548266063481419664167720428173672105209844399024250836873362582005256623628582644e-16	-4.159658058803805740622040777920247227951293428988507003357252905853221650266114850337634189739285e-16	-2.56500324086650712988022204331603575538643602784747418952791140579950402511243439835267404650689063e-16	-1.20698961649485657874055392588146736698468763435343767225775750984940375276700264516343328596390116e-16	2.31328386574225453500301638607394320064896084354657892752469912453619593944107662817082462242045607e-17	2.5733459785236958568836423732687274584981178209070368039927358059812891935563992424517672933403213e-18	3.39294408244443986994364374949854137364476057370010258797990011691290444798522188730621724751668921e-17	8.9562512286342183298877892859202236659356319717158307875861454988184786266072513635702435594094656e-18	8.47273448556947887230744147442776942236388890170578400727553110511302171657681255730916746401863182e-18	2.12448749262987167170017440027933112449156917357057392199048205188558461996498328155721820161182028e-18	7.9359318770954374449266169495389556463621480412662493750800975088362984988178467139263851402738565e-19	1.82758878492236597444936917014660448257044594060215317229783035602293615430819075801977952798532922e-19	-4.07508211278961601493854651513132400040905919525235201899508719169554965086967033963116702411762745e-20

==> anc/L2S1data/c_ai_h=1.80.dat <==
6.824180781680903764058973475172403889423285360494699769640706723324465531493744569410245088455371
1.	1.60838049427610186205717825837780598532096064148234258896219484714616112591094019373004184688909314	1.32116952144467196733800756790872970885074162443375657715519569029245317898051722184835369681475587	0.755624528985333547010865795689487087913760387806595505539189647398587313195900527411639625039529562	0.307393827865121937498944583338944654624138010143723233250842625401475206956273307174821677564208857	0.0855752919751762012763552176538756431816471673989466702162603784228631570901249720860179281496051119	0.0133329831280885757689515086668125302807786408025136492960621623932571193163639360731649053295669234	-0.000443268364178848051276812822000950125580652254677855230382135936631839318702450603810832717740489778	-0.000757241402382386476000377075186400807365171465650286191229372125288910860742308717422919537581928061	-0.000123159250200644975312155100316302507736608218072331220796676402449620738565093207702972849982244447	0.0000276191195205013550472665137213674861245496871896998171737246752639838490790832247026643773577342001	0.0000162183150185515871980903064328484298675297133517233377630268783227038884983767584466814414280166311	1.92037216546345114061500825006364695315849207763901998268006251707914610738608074712422210697761979e-6	-8.36031718041073519209245693947342415004543582743931177827094998628228156465919676254168550728441553e-7	-3.95954680658458092476277800936819272451967492521561858165745668462533906953352338362711839983869166e-7	-3.97547892183385116633645798555872050966596731576495435262594267398976205558645106088967813355198912e-8	2.38769396241046532184501401118014789538068032291345530962250287196165438450020344781360359426080579e-8	1.07631749273411955502849922956083542815976365104326104226351172463659437439988264393916553845811298e-8	1.0414823086020642768483976823650808994294535906863182574506878921854087471435726000754743187550954e-9	-6.97344311689347452994887407632424223336672529046129836960713418227993974689675659153235149577347652e-10	-3.16397582429839740235775744431118903608395070907616418760497633378485766538671661048766893982394617e-10	-3.162190748896785890354815505562116494633396456617377127249060589242556226776787181860216041482881e-11	2.09830274608255012198542408963404493316362110262228458199565533773589873736680510987140173680382965e-11	9.80023759024235545997680074268595682359347867346331702421882770746160044600064141084966593854057149e-12	1.04712621414520847899676312410027414823589500896458031942831362127238573145045406842190253284097841e-12	-6.46288060268420527557179515203761601570793745142860728921280931841518614811970738272115207121263215e-13	-3.14745759876085022218544733011817914738977291477024274701473530582171449258170361868126868638477183e-13	-3.65448862880420982693306172809910290406976572852860321689221492044015442227149954015992799630162783e-14	2.02465941373003543901216044778275176571533784123798675640941044525368964234523474793796571141123711e-14	1.03780432232155619293052547745923956236118387265162759842503856466598185838748218439962213229306173e-14	1.3173934441361624247686979555256385339610493840971874865809856552504145097386897189236280049754804e-15	-6.41825049228379806310269739507185466095628835709049677408110759371485819567820509785662545714653436e-16	-3.48831503377204230300172521125591853186446645099120006871150771580610953981628330294212681414642701e-16	-4.82193337401000640238384729069111220042871853100975524265957397759023841997637699049001874848778167e-17	2.07627427167283658307535355284036367845827982906946306682204917598689215591732859784989595430236071e-17	1.21807555757565664485542201896302823043567577454984216693171958659660932123927581714332880060922055e-17	2.11411962784862573776180389225595976134707063096431198271931484547674033463794775659122214096393511e-18	-3.41992552771465124612170656188589498858775131903834243783697597595689721773061673808089586990466414e-19	-1.60075063401994381316308569357121158667581081340823340542025653343590987992991764743277739162557742e-19	-7.37063326419407432635679309625748389866991451936639327486132300340148726518883361733515118628241406e-21	3.3418834857728434195316377415028743994297803028212381654356671053395326490799458415418998214391101e-22	-1.1242731448482049089413503334221759988640747284012178622835937887327324329069673839831225314582649e-22
3.24	3.21242979327382983358745853377873794309508071210081542966145701656034548508783457623746557828447969	2.1508797963031869357389175216005407253191929821133044739692485380205485423785904135720297868718129	1.00850339328048794746800572156244473555980975943971551770354419672725709399122854500413873749375212	0.326837064915090711336180170840295290822427684673787373155947311502008970387823620322817366973624374	0.0645056514417038427852311456397371585797426544021916312327236401647648366538401140591024636517170794	0.00243905871098383112923177026462956641750397874014870000732085579352287202083767360619742710187673411	-0.00274548270526577022005339128167495770857280175692885862988111308093038058108945477779620125560476565	-0.000728471884678822896163605716913507861987125921319102122525830666238529698616821345291740701387492191	0.0000320597802616621637890931440139984758881469298793047406652994172819342563111842837703107460922071735	0.0000638164408812381635811615096489912485824638535441080194934191705310468409253088806347708900334984463	0.0000137906629330609933896439640696863979234484737075667919937014810816807967572090835483756748486550191	-1.59168729849242533147558862939196614978917606154630955493876702711136704222908272123414866498539836e-6	-1.61461099761757533700079526828882996181522043759751132970201503562102890721653003163524540942173148e-6	-3.221612062943836551235466550678067567622246287941175391697053338368425127517981833029593204605873e-7	4.98984242941494722080942078985747989190717124246754315202465834097767235598129031221742457915824569e-8	4.42638992555787162052626211734122670698561849926699387400380052408854794683665334269395365652451e-8	8.80196483569816487063617390204866752628791470187339750688814087610425797330080148065840356278910502e-9	-1.46654979685058994723289418023076050097158794998024048845068704733292707743187624847327091675988058e-9	-1.2972840353230775652635440434969795043372636061877077181264345526888170709215507667341705756313399e-9	-2.65185691169096663399926890595549963622957181900771553967788397231252745341645750759701956981178223e-10	4.29510443679674474598689089069784508560993690387471236056928687868112657123548248865887146628538305e-11	3.98398963826496032027240075451051088450244401447754281382161697988167931702684309315752769457746291e-11	8.48797097740007559444058427155155077650086089763861678670175346226372448274818982692860447985764521e-12	-1.25994234657444344805677872753266042035809019931181891059090347367003568853642977300787922706597461e-12	-1.26417720872890531569600683305439157054043494605171707849160816353296209538840586776075554837289623e-12	-2.8285043139324726759025040389620190641549838691814155860350123428466385458107128043433088082514417e-13	3.68183160572567760547144936127776838721507477327612411929867308673407584520277646904037304587249127e-14	4.10844433525562180912514378714124702372009632164085854949088207942762957510683326064844856726126051e-14	9.6952341203440013738595854195489552174470022493386062726171992588370117024322472660922016746852142e-15	-1.0624800076031283645314965855930447312877406474066164566231322305296101881046972361209169014564861e-15	-1.3591043799024579914787529345619844045717727677308383088830722894724926489622172973524878242217573e-15	-3.38702465794807641613225659260104009086154412034548031131662069193084198540859038775491189615334919e-16	3.03559759823614346260793990125120378904181263105013690047102176316264828984733955411427267421991617e-17	4.60379016541620708493148947962466507263728011783941366277028378292346893422335660525605030648721445e-17	1.25659435399384644732364781108406008770003116794448508503340444229988178543663529415667936638034477e-17	-1.70482725486173319592542392031168545630246772362414304031978249108961596075381447757857569510840703e-19	-9.0481834294394631140918047008737489502839972027364325734268545098036162813597954760614684828736313e-19	-9.58197311819784745770885917804812455421761933478525761588449577978032687754371118012137186916115143e-20	2.87857053661365787520649397830861850092370403305536427304978196020126399946382444429598702848572589e-21	-1.33162053075562872780727137592942094326061837190357486793530895914576714034586696894045054020992761e-21	3.22627808312460227288614433421707066089901949317096771787304067132682581154026875912061865421857588e-24
-13.4553762877329809006127696368420775601609264206188772232100893247910692826775406197973317479844871	27.9072922776235605707327479011193294683431257122815905770310010901872176268187791458377943105209049	1947.07650170993314726708509631740027090144266223911557104660105245817453127906941368254311646141435	2276.03660075603943238946323286314727335305788040980514240921427925134946290264709730349699608100889	2547.44204723506844972071721341673255985280926106507024276941583818118768201815983377434629596889971	1837.80616603802805352195083450144719153667094464309390774865678407426612754423177831916051756939141	958.973194006405814000541199778130505277159261483272263077738067216266690529740475336549979490187998	365.100013285561526237373289506419320728291987942500907332719793347757097155387987793459750064397959	96.8762113546318206817820245657898858811813492689719351598665643995199639501211894543433672755930152	14.7090924258726858073448126946727860664263317133481755842975414311276542427222546797076435724460184	-0.346696662811864047521025184827255069950126122198994603645710276311767701276809506660872505359719207	-0.742123011773141455558306017656823776278066466253360936531275010515754633346547648655923475841346803	-0.121036766538392166967507129777680596392542528529955758292445085048583289244728673352904761658064527	0.0249147330579860859827958850945383998083547954051308071784765213798451692445756091755955933691657087	0.0146711146746459089730711057643677917087084263491997458240683214136187660972747726658063916681311674	0.00168165248649557742538256800058571929078118259946857508095831074022035899195856635586644999088434977	-0.00074802396989713581775755625604681945355474665929599145728699570705628664155505551343193013480954375	-0.000343063337493485860193627376288788788359060358745890751770148753752460288108187192569045146424739307	-0.0000319506312179764110606833009007680977992029139662733577847583297979080810341564272862214810397546505	0.0000210144798532267197879413137178271457040002565607438676626497493415287532999122673568846302564160558	9.07219560756275555114049433847319673365070239838242673215574257754725646584671109942513935666919109e-6	7.92172437413961892495348744389460193537677890458856622580507894437668106328390275723718597105974336e-7	-6.06196920296332501284831327989326237564538389331686863982588410142644622282872224120871314550912242e-7	-2.61907050367808044641462983759058597623776583929931788780942853977974779447109003858872365733962593e-7	-2.33526539827386399530850699911986246903282970076494810901553541682358702985769605288547532683571355e-8	1.80880466534526815793162902834934492754444628136813853332633056338829070874588001111629139380126559e-8	8.01243822141936361998526157063533466277824251252378835708927877291222685679240406591041269652475536e-9	7.63232321316412201455607441339533626345990648805654450139046601069369329188297465384386774532749383e-10	-5.5414583955747932412895274614431822449157156776497339260747028952860420884089167423457723624992425e-10	-2.55084569306264378017419535035119021349743374005034860496574278325342390750267931668489295512575637e-10	-2.65369155192598947752582610701072301762541716899587049764999457604916284669485549799371328557191075e-11	1.73085323431866864748027916649605347995354531972509981361478929845536684258528143524414194734990748e-11	8.35810551167419770183852599638579206382354061010217680652991558374710671004740877129584153531298745e-12	9.57627745570805240090429553902746700402592740197205587377799706198801881748589750732161761748972819e-13	-5.48032932859954690870944941992686545083713534298625044100657163467215543295893489143545072488670348e-13	-2.79401259568532733618255182554576658430739497872528885016338251228205975516070736103970523428960587e-13	-3.47714310021304297613566737778315104365760892127329570846733281008602546501468388674853684933060917e-14	1.81766317015850126334245924410862839282747504651932759472328825169918992234873894180935331963160773e-14	1.01815068654401013545535666451395847733709635524340826865698059695471340118195293887025102531080934e-14	1.93726422235262217098650418633427347473897555927054914031610098979960591644154972982401555312648342e-15	-8.05801193063284857306957257566393353345686342286551422660191334474179258265289979674076126147141514e-17	-7.34523867792010125161752485240658694096156828420436303431362246965669995923507463896669921891768979e-17
-121.78650519894537800863019769798008575127961871014906152255374904532485844650749091831087047086352	1546.10253822196156829313329409590656837429422996830700976494050917320999999999999828145067673061004	4267.997374353400413919568795992138735610547849890394836667295009128999999999999995969336060900923103	5387.70932685233755268359348236083540121354128967568126690078898274870000000000000214644054949781745	4679.777458228633654017510302218164359327166495705834796519568469719000000000000001386516395113025996	2833.282513073873111198434779336556102935129489231124037790973988852999999999999997777326784544076829	1249.937078313787252191350868386223143333049396171432763102327510320000000000000002956351802440174096	394.9271357739561494298434473083793043874986113818706050347269880500000000000000003653587348839129999	80.81733620974905345657488305837933952274530642405153346852336561999999999999999676600011898615362562	5.938443519695274702807509015728282630116369312190986700471058699999999999999998251094424880206783723	-2.136720731652320351319530190414341790848662989163889013224282400000000000000002921834299263298961335	-0.6972451965686167958796760807411387119216484539722067530488829999999999999999962768389545343081035802	0.001290264571213702086401672593450580119415849871734532596166000000000000000002605777937827411258399766	0.05086120397844173002467949886810476143731313181835157143960199999999999999999977584585193360742421768	0.01207987902513420197441759463446535125921838248682298265857999999999999999999728681367394154248070894	-0.001013461355923688498735937635848157390070450667110406895489999999999999999997232495124917545278531342	-0.001273138800091058667807248054447036503067723836145511393489999999999999999998931016816757418602652793	-0.0002655386873946141876983917025698239552000177773452058070000000000000000000005304227613427849910038511	0.00003596653406873817682955585045591985567586993790966313799999999999999999999689087240646239724150992982	0.00003433892088302756316102254284756089794722967951262860800000000000000000000352734381501764592139263347	6.940551144293055534288438522692005697339717022177690999999999999999999996978356479332318779749606382e-6	-1.096838732038400578521984439785608680340934205889545999999999999999999997987888815535966290952774339e-6	-9.927117541608592504829058565224449087249665967329999999999999999999999985100080793659234845334688755e-7	-2.028034847343695964166342426274025192211143601285399999999999999999999957300403085939161118726743269e-7	3.271116048085065633098651666976435294645007505130000000000000000000000056371188231875119731866695935e-8	3.01717713124242394112326166843175725225048240618999999999999999999999986164065544814649884707127407e-8	6.355284303987757126025868884806497779759556565999999999999999999999997263382672532412283467247316774e-9	-9.72537970880071157104167449754560519121526659100000000000000000000001506614539766552990489155516145e-10	-9.500064036847489730852942180244673397430333179999999999999999999999970179047011133428276203764520935e-10	-2.08653572967516401377003314065791550314024888000000000000000000000003858964192359386434125102346471e-10	2.880904041964020100992511709168974773245281999999999999999999999999834829710534287475295995012807304e-11	3.06962419897385950893249682987592609020820599999999999999999999999983575113639587767559607965786018e-11	7.076607819143122261020769571099838152023070000000000000000000000003981281173319748856800276653261052e-12	-8.452908686041429486918584176143325473868000000000000000000000000020900306134272155809530113340990284e-13	-1.01070000231673078014384451840804649007410000000000000000000000000189301502540177765179035970112259e-12	-2.446629769378717931738267544736679281543000000000000000000000000019398447054197545188569194081175105e-13	2.556291168636675732402957324391698845999999999999999999999999999832210849030131213903367638670264738e-14	3.511250447893827931948577386375105156600000000000000000000000000236570389624917532403420632252554722e-14	9.96659393258343714708211557295503420999999999999999999999999999974307428362401034983989547899102512e-15	4.883668373507682228825954250841270199999999999999999999999999983569800707974670257142196279949574426e-16	-3.561090389575600685683440297762925899999999999999999999999999961415485017195336182569846246898671108e-16	-2.230499288914810181261855854804199999999999999999999999999999586081251687341869332413675521761411402e-17
8.8989373537906490810543690151337801125688217012791488551173992891993211252627399333294406760188698	0	0	-12.6184018139604552002276387762019928060149538520719235489126112072646311973887989014393675630669515	-5.22295349764092245290008690835501524286579765405461766746678661724089299255436174899258519736399335	-8.43809670044102315864050519529812674307007074683183215831109165573162203844108982199513855793394567	-5.98976522234181031497226754334298122432807249201391703184460251299374720115063842958516262140557311	-3.63231161316074418541578515156250874764642971631978235605289215139210627336836278414097107376176897	-4.64511149941280435074070822174217145607202115927081378419475847873616828140701085471874698516085364	-0.733008454941184346654760572284104386219344308428367232556873367463025586989410664455540167779069654	-2.53313220097633615084062004101028005664143360619174331475362133158306716380109336701920858402709242	0.158042376343682624230303915654661088274081527231245354467586356245660757712229956894790425474968245	-0.97120196344724114360715496659982485393441541382208714391082219318993373289562206328000653882039246	0.175325645284056995170229575521039203137723833922636149604365854179670719737098856284126285859953461	-0.247500122949777608215555218007777751443783676221081128195816312645622124285733132320970634908342074	0.0627106292146241055125225929365805411173324383705639154374374807206222763986768897125546681740109149	-0.0312902498676085185278245897543606182783075107596294114221961192335234584431913907026061057342211137	0.0101077840958475237454939909622353737220030568321852051142766109423190231383294427508523330441941638	0.00385656829918947100249572806480799162083691509803305337049562528953515838024108871786920543627986491	-0.000873014221208965609664549736425237921064017922569963651040853188813967462057122532711198294003945273	0.00260644568382486359018352568886545094671303322400594851254809602535101538810727426163106308832257046	-0.0008535110884997462326826574949237537559528542950273706080567723402237751615242251266409785110893178	0.000368766330051807076079624363200737250457201035836030327546624327243134272232772618578450214986338659	-0.000154530464651809208777208642082934113829164054347403540178984592521800640566593894666593423215876826	-0.0000902675480417759167859658267595285608430085856994962622939345750892246012922012007583442336119178301	0.000023621184883663616153321019195822049241644084963980492566112071401998964736639463972687134919767165	-0.0000512704560511845637908823928118205125975950443339767631327286550681696823911109802038372341593930922	0.0000188530475712158514899281967447519271554774039115301444035769965751947834326446032143569741846977098	-7.0958410697477114036764496543928436560633962443053178293051154149540278453799482175241856933878349e-6	3.44526218000185712239395634980705746885941878594616385337213140257779973587272549624219660237145119e-6	2.13788884713769250224538361566428393076914659550219710072825222812338843422542463611719716797301329e-6	-6.0349521858090143325706504370391703200422538335636494698761412319371402852766025598888915832594045e-7	1.22766956879620407819966490731920569612878892690145924317722979902304403232375414357871338706416011e-6	-4.86527487777048857762565799030629427586099777906016604582091922199943883167484558950972216726260828e-7	1.84274649491232538262602424638258207913118807368330723120999890879409143079074685452486753914403469e-7	-9.43682383342692284454438602023616410360201000686908951922469958752098098906720380921855352824774651e-8	-5.3091501885942321895288380966408200833580962055159478116044905438811160912156663213159368828257706e-8	1.57464566451809313964212638453731662610406066767610836209759064639408968871100928935400445466665377e-8	-3.33782823331035402151936613258824437951662933837160038210574748134111978234119526551502193257969423e-8	1.38351863404082506790629202972771574309064347305283886985534155454848292957652050379991766859178499e-8	-5.56530364807649600215955163910328302809814632842381006019176592930632844749435398546277537609859679e-9	2.8734999623396041724043900476691495546335294464525259400478174262550219690127544794373270627456923e-9	1.39230147646105404221215238793770295656687213914890411216291314873946468780378964385362696553276901e-9	-4.23856593704794492313740015678031609039197491070570051567428435823657857288962014076208394214586548e-10	9.80003051188364879299547736884795356174358449019180575078087936976398186919011628460872280258179114e-10	-4.1732458553413842003240974137632507391710879915545675359425450545148773752495386500807825256696921e-10	1.80383231895652799313588787245544390704955085708942012538570846259872309176529879698316910673314452e-10	-9.26960497329886013787992057323008869186009228966685922637126968077021135789013357318827780001500787e-11	-3.77993686522030316971378606084445623127143768408298006576213912434567099094197936249537593589119537e-11	1.15629869477199587380360392202780286211223215367592343156373176785222477874199120060292073976177012e-11	-3.01728453231238783965287176920339129610171474740134161420792677878583973907811352356194710229678433e-11	1.30735933821120266915959732740718333434443023117571117309199804469620181610025903530957727517737049e-11	-6.08287510747469533982710637368825285603916335907935124213965085004062910650914941473882869410784045e-12	3.10177109336199134419553422681801762804328463067706393991693383894074601605654367568081503683256984e-12	1.04159300587370827266316373268236964621400418936225678671178848742015944802036147922660384487239452e-12	-3.1339767310990782595163885090898138951997425269097816815560346634857436467845848417235410621899511e-13	9.59101254305416532826765774771979402556893295910433561321262650610643218276363911414032901379095975e-13	-4.20467952414951569488892226425805161562016809343360941810431512922396007361169300877619632968061086e-13	2.10438483044263157001438050468859592137633777406861783546836400838571310353126976679956451761060291e-13	-1.0645072737630046958560857328957541989925973424577940514805728621418941393174649931133577312225358e-13	-2.8647451435200482861368328948781005300114659602852028714144086439529145019694447692694371186523451e-14	8.2485080101979822477420727416879917775975243601141667372195935236273602005730732867013375764308283e-15	-3.11871805427814291100001263643976338016300449137338861730670280206068026944283705504902332339982527e-14	1.37831700608524310970050247605532757942013179222972047636276594768736034864336710061865974122745937e-14	-7.40914066095288925452411186985965980321701155176758867707407533400916312193497756738684494842946632e-15	3.71918974925109647280245992929134795049931862012581197333388189800046612931153064982011367470455578e-15	7.70277567470432375345868117922548461944849879888011093234637472571881916399379450387182861305804322e-16	-2.03618490062022259443748958347825447949703302570334089825629713999587427898642663952971942252019503e-16	1.02666035486358635535420717572057063310409092545749153142793853617821726158954603386353926295762228e-15	-4.57693719630889291802613631592249771095947518324337622519976806201328793341118726124025164905203452e-16	2.57967656699463631787046102593586770860785779578370690960763165655539724467379864017277778341883303e-16	-1.30905190538732851591488840847683688910125735900789918293846236035375058532701809747075081288182129e-16	-2.52384282594595793414639211156618348317839891849798311946063242414357031397771160086965250956028423e-17	3.77486603630056174399132671552606411869382461733091457911506998953576051015388729678573339162876855e-18	-3.76785291629276492705961883849303662337007003300999173986229764909970581301006410584991563747396329e-17	1.37486139270555035126212302177210001741212487391582266350924790515418075747543863436901335144135549e-17	-1.01030405780180469114268250635347550172594167628867990946679064082853463956441157273723573595361339e-17	2.36432419558702870324371125485640856562613902434158336524926093780141642908431666178153091771352422e-18	1.23592503225539124134208129724796439732268219407140445268703113918973285830574889225729291002560775e-19	1.34695968389869949901552725843898430281956677772910873272271316982334730157108995456516232570533507e-19	-3.68508734771378267680049992602702021617896437218781705981760597214667581271930579933779339026287194e-22	4.83584647631842653264140970406636195363374699752329337110324478820328881315502212381729642302540163e-20	-2.92886601591826880278849742079826183299563913073067939611495202473853292505605398691457822103246056e-20
8.8989373537906490810543690151337801125688217012791488551173992891993211252627399333294406760188698	0	0	-12.618401813960455200227638776336302602963337598702646615396573252914933397937893369690805523393725	5.22295349764092245290008690855723292238135771789057124313112520154364874954818981507316873341289621	-8.43809670044102315864050519698332269108003220845154231888059896195814940058018501298606109782463684	5.9897652223418103149722675389423641213997377185821374878157250577878098578433663334738236713220883	-3.63231161316074418541578515852893310977057251305299457846297290925853133142135609328551878059007648	4.64511149941280435074070820771503171652414640993105298740022392133189113842506863805031597695920127	-0.733008454941184346654760594749706671260346294683663502601658293315569424639473920898976656171561783	2.5331322009763361508406199991907328035667199476332758899673765017198529714228995149520251844890276	0.158042376343682624230303860541357053572303820287037039627917092356207754027968134164546738878822955	0.971201963447241143607154845492195160798986329712355469671648653936280423275428069779729962072717616	0.175325645284056995170229525420792174157751479321269694248274166717493570690367619950004393659762428	0.24750012294977760821555518876071647945583714113472949064290410283251212679237349112362379198355716	0.0627106292146241055125226025087114091126022631314780517897907974600955850453217886472415432013473867	0.0312902498676085185278246598234099285524566079860907969222324794954215452049038064493831828015662081	0.0101077840958475237454940648463882153132917223760134163056254491048216894150459690089784267371091867	-0.00385656829918947100249557523596280708725177809358577805458276110272078608278702031562412379366335945	-0.000873014221208965609664428146237781129954265611064133298436002033322012870541875670157635121761930634	-0.00260644568382486359018333478630461347894642673725514468453643811706926133689625466314176550297105733	-0.000853511088499746232682541540596852223697453034807162575294161144813811777485778024807061369204765505	-0.000368766330051807076079506427417139353077005619642871714330811096236184643528493879879963439877043509	-0.000154530464651809208777184332107736129841459475225827182836382047197872134152939984952279280752615899	0.0000902675480417759167858827758141547619511959831911027284365885003786400468952616276582717303152121945	0.0000236211848836636161531799982749527776288288356561857216581042356113917970691371670022403585100199812	0.0000512704560511845637905352220217186172433133058265958850754975198306610580564359201245038117870145209	0.0000188530475712158514896223507850198575849954851837848423766128386541846988339459024701329741759718784	7.09584106974771140315471166334174774139602662200966275562653377176623121895723594058712488281387069e-6	3.44526218000185712204374785918082321057990637659548387058363598772800241276344762468142793415917028e-6	-2.13788884713769250267086649679413501988200685273544649484030383014891060671237340955142668317430763e-6	-6.03495218580901433425529185881808428866835616759453988642908026694675872182394257280232065930663817e-7	-1.22766956879620407816316974796774056534865639043003228840069948477083507267463408256891368756719978e-6	-4.86527487777048857517271500705778804210819789348083086388819993464924728819009774063439803506878622e-7	-1.84274649491232537510723672654587311759260701782604608164922816554313258599413503920001561343128739e-7	-9.43682383342692277127433587050380291628787398360891551493860438184224349962379881681601174660431353e-8	5.30915018859423232528286852726768168366866088603832286739580369945769954241922146091738003615732252e-8	1.57464566451809323828118196329808876442364460410473640112653165155001682511867414915738523927223179e-8	3.33782823331035415652325928302898740506270038713849149363923089970567628053323038150650717438769617e-8	1.38351863404082513609464257780251092487423411770785312858082527522080704297211979557560007855793713e-8	5.56530364807649636727000968027400281847538940784273499215790057577071039498086464690065324160823781e-9	2.87349996233960387297582223074363071452205306299634949022901097963116537595475521577450955612724264e-9	-1.39230147646105552365620634393073536721950090299322527001205081490425141832896261353645301265453763e-9	-4.23856593704796153774104800671647499832259243672895600185295260761323002492943746741229499793980004e-10	-9.80003051188368262553516365579580614033162244493322098605485268768617264032629929358902264773965534e-10	-4.17324585534141074021088281305449270891593158528184815050444331769161308840459709656315969665219773e-10	-1.80383231895656807264693907151282513501197980909682212404592770976582261618588067160010085183319229e-10	-9.26960497329909327154672108223248633695622719270715738619052158662223396089518457825004456256632516e-11	3.77993686522009318167513745111765364572453707938623472422483287910410383102267425094982344021259289e-11	1.15629869477198467262967294693453188761855101397833734564165046856093024764267998536552591058097615e-11	3.01728453231264043304717432629137395118243029507944416782422077663009420779804325695804373314326782e-11	1.30735933821155823966124819759721152936103206256307855460424416801920411030559451065473473723251535e-11	6.08287510748287599691336431402785555531535928348317201464244633411862017875556448249033631409459339e-12	3.10177109336883378913909173367130405558750052073005987873921322976453432564232379148472975410152056e-12	-1.04159300586255570320686931817088649649033118656016289218324299342214288127026628199806253693068314e-12	-3.1339767310287960165950546903063477052919730982361652844140021164299036571040605373957236284137676e-13	-9.59101254297885553726302836590985202349313071601052952388641404142095450372431583155933293319481956e-13	-4.20467952412810444674641532609807797163298263229980418732353546701846321353161032294366615068406448e-13	-2.10438483048149739600323971420089105571552552761603483498767110203249428130821968265631752778564772e-13	-1.06450727383163654815728836348724017108110195378278214470179133746410844248126331068802831441376305e-13	2.86474514173944332809169200439148725039139303831976182474373770896500909559383629086794116968749951e-14	8.24850799499048355392832028866854728776239470081108554363201708545459852818326731163108166215172788e-15	3.11871805176738000050492315523982917055712086911556828241161782538446718642325301030296805160314421e-14	1.37831700439716034010530659598753667276229621820799600834905629272133083639715494981541664170210296e-14	7.40914064261912003368853941363707851630336460044335568917085211113773349713985029259719182470606613e-15	3.7191897392131473605221005358256671415658396998617273244014862186159562276372562809887526049193758e-15	-7.70277572812263759243983609663754388278683476942229864754808771840201827248539872849025979341821817e-16	-2.03618490378896388616763143198525436540493996133773326216219132757970841173013880129272306166867834e-16	-1.02666035196364167091431622548904284665194369673117217009796337618585866034990805403250677592309917e-15	-4.5769371565086542536045246622119035624065317011568312932775515585090448061945889637795654746025027e-16	-2.57967662752205714066575128910710457731040249759710773986191333257043495944057825521231297175460279e-16	-1.30905189871690019077738891059549510151307063552053815816238653721747682232701523313875325577629382e-16	2.52384205094468372132538192926540074174058952159324118185950890788007172649434145513147378007828465e-17	3.77486216482499208036955816417620642159107530527178521950096899353765190416550875398827883564393092e-18	3.76785147788897887217728734965272630297187554092728469295254218388429690255333064912310018761319652e-17	1.37486097606149101723552109933464529180730681632701656968734138965116030171030221000956776596244554e-17	1.0103056372067135212388150738149321925871078422213704111435781256605956375006715022357087862978069e-17	2.3643235385509599475784645859947146452457533172695070897019806755932504529421616734363526316159442e-18	-1.23600367579245771712672098557740183090972987719911825838883693012286865139417289749388982532934732e-19	1.34688104847859049786001545580864354804724185399433570865328114993440081788490632340744011830586519e-19	3.46266313852576877710350686300445426595899472378304549939364986101828050088072913948794863023877436e-22	4.83511245194495524455728509267032071528480063035553839929122209057474536698918060253759111264822343e-20	2.93008834669891960470528136459405740490614274592298966335595753263319243065539293800328952305238857e-20

==> anc/L2S1data/c_ai_h=1.90.dat <==
6.9955761677310738932855393802706143757507663240742090720338384577350524916608471282167436378447702
1.	1.63871596004400148307843751303792755558640042139483421406542911246901574901425029569128517786119956	1.39087717113967452749407619397009983935101564665708936765113775655788213139237270819598525635870352	0.834037432905779029539738352541445285072975427769867645170356578636405463735286592139556348906543133	0.362101939042342584354698757138548449220036396445903651867315355596747888754007741601746002197880422	0.11071269687315485871310391120618144250202759803088506322243978128997880573677336843124123067278509	0.0206088429697436521945244397748960836063168066833467206829896237641666734646846324493267627634263233	0.000471791781400373105141487662763190632976888940450456034448127520465583110773643101531119483634500638	-0.000968537051829723283769239987882312178576425257298153704370554306187140731381274116654217769943364984	-0.000240540950930029024199654903312618828277115404974559373008179033728474820391886498273854434120722925	0.0000163703172227910265725978424127294664177420233338896785943416755804822999755537859334674609016413535	0.0000239557761735847863120014837252534994520026026397147997853971371627907134215971830790192448225596467	5.1781887836377118891824425972686671177670495418409434332803299531602243865975384879116364553665821e-6	-6.26392393252385536958929144333938816815640396626947835794815728075376033525849735624328390795648439e-7	-6.55118122911594394187114291862859536530812461878461459655956599158703526230299722715684628104767166e-7	-1.42416965636878664290643958382475592122317720059625657963202498409466865386317152756521349401277338e-7	1.75058220362237050564134150371231982280698063467141095250604585864330107744888237944150440840708851e-8	1.93979163213575876924421413493129454063785456135601092624142848380764009012072862413773833499424439e-8	4.58691354694250362473862673731562103020632332495024600342147370937335573664311573812667299140461596e-9	-4.29355993073887923331381450075545385914928483578329558168600089473691008190725179789362792470498175e-10	-6.0875048340213552225960962307883885133017732022993005253610099816984991452668745149586413082794961e-10	-1.6084213246678508773765884317422053373520144225686611811417970907041830601368714617751076794866678e-10	8.5951608934908176312439698463163040312080791354735210399754083789610445866279958507898844514408705e-12	1.97844580557210915541553195880936343210698477024197672852247086400230597462986474810682275255402334e-11	5.8939560531548357655415846933473468294594259202488301773181790105108165938899048944735598652598494e-12	-6.78202405906786590850371870541452329591204507822775990465615535931176614280058203406437155629989339e-14	-6.5490604862236401866070059393636564685366302605317715678360305138362250671889523321114523949588801e-13	-2.21143239113472731135601031787390969163636587085932461809512182605676973212923834697612509992995809e-13	-6.46379551124225122159572223622955858476666648924900323815154755894064965855827436796124996695390911e-15	2.18211217761633309053741985645486509017180784344440614542411873997896702859788495442131636091708178e-14	8.40192487401320971400833640818061592243657059994663731834426019721832087059457817518711071365615739e-15	5.72318306392074889451669257931866543321731073397985492727998149249728216028606198332651679663763189e-16	-7.24316846272086357495542703067775306289174497499992015096409660418497690337659903101404945674178403e-16	-3.20513059868255436280737832412224199278411051743696772928313192833864370952692014285102642833824095e-16	-3.32075760879103655292364825874378829657022155361999767020789026354827539398070850466168370052341303e-17	2.4365335403411445009101879902436394098185159681796052582388388709439246419312407280142614482209825e-17	1.29704762401235604277873855455268021940610797558878359059063800625484236183169703503711690756629652e-17	2.51584624643126005598630416054945239872804275972323061214755322925211679722364068494412684284217245e-18	-2.14119941792468503941490232173385847545670375113076818013418144330924662841806072984117207102226682e-20	-8.78883214490538232738653629965512636975597157268767086391851774071886379737204816111398859750156282e-20	-4.74521378679436547726938352715707725864284643330113850199924284509151875294157714933017900672159283e-21	1.96581046095258610057204495778839913891921080084073472365920243769605975484566372984561318593966354e-21
3.61	3.67520301127024280723863338458269020183276909779499523150442030338307324508438492128429454921160985	2.56585996218226370164740673689857662150164476002350262886810664021871428981181181616297500050601266	1.27612245654667549668960812219567656262819373012181190035205147003938943097521101313172154964372519	0.449698524197453320950034703684478088263821281678358714946090793579516697081309542821814242040136086	0.102301858623633396728146893640178004109035652201136678025458609623425357013184061078316476423613455	0.00841685930872081274763277932824812308232936939788303735351609926578030340780246262206247717139650989	-0.0033776145404155380641163489291279340507590931934123277026402657686108653837448396272049287503541726	-0.00131325825593806417409587977795600639879873933986717493055011620712092712790164441386523641372327146	-0.0000656763042125632309805495155829915724970566155235406154667587678359080953708105678052612819977575561	0.00008951545816647777214409967696285464752370336568560721110727915167031621716313305181013513730917017	0.0000302056662508376015807291421462647536379028077949888754226329165658452656241112501603160177401265652	8.20629448819582583663266513006217204753911346812464206040839547612154114035456920413185001244117413e-7	-2.47731989599923926546889976189813835547633323173592965085255230621462830228699169105105141533764568e-6	-8.33910860707278721263597144895833386980209191381876888990431902404686202781292931913388866905895075e-7	-2.74690175594841977220589189415208959612684697814611578383035980784087765659641117102985805752101065e-8	7.1654879952181728987354374287530138591198058779863259497652259980833551093201133512109829341333479e-8	2.60238328763935459983698155047166657935024501157368915695711631774047119752146960207470244179849611e-8	1.43283003771323070977445826511143767807242646711163642312485496561263421502164392649915537271167397e-9	-2.15693977553014226135686588646691033393069652252703018936492372225246944710413776726665896877775791e-9	-8.73438200446184476209897463247003950970328662955480972615206531369112301990031553684669808133917922e-10	-7.31002842969091458005022819061406707761960554863422813828878712373373850866030611912691545985297083e-11	6.63634995228069725583405931530604551975080194134778376336581046749415061429821665123447860718580594e-11	3.05380040786884528399116785069189587898955729172210141033719619047099320141497726743997881603974764e-11	3.50748857549800747244415709237133438008792141047688122023830862921842090111382646252352174100906433e-12	-2.04916694708615141976332572901236492325470352145216227779496165063331059570092579523090827400660791e-12	-1.09283005876394385872147457566615168722599172953623101552458775303644835526162089958464610944207944e-12	-1.6095366958981695026615110879158696703901204519276584614553120245539199838464343734712531831341645e-13	6.23838917527303775265794939669762638280218843109288746067479966698584261843208351726757126769162181e-14	3.96132116904757847625239446437424901616988058449575035865952512344842751609479635439242483123250105e-14	7.15975401680538856087793653019041695545195646038847325401327964232402031164916462241415345516072825e-15	-1.8305384969585978386444988468057117481709530660046718011425297618195565048891059382025739507024737e-15	-1.44323344874277222774688347192198366298283506105265308963941856503355207364835770691772942372996413e-15	-3.1003952519118550265186799520869569718930848839206549819317885592888200220041346508347248910872602e-16	5.10875313305502260449421095454275102546559914131689791579556724917730910771766679397854913772659329e-17	5.39476161196813167997602848315179638397226931162086492628457591407625947540983869204563650119157802e-17	1.48542699070288438742186123226782923869023818072908441264991471927235549663730789914641310625623693e-17	6.76843766573183345619456264215919366755587811196824574691142190267296038624052256496239560118295985e-19	-5.34369318507828426837189819691450934139680965995677046975313861180352133082306391623302126425555479e-19	-9.8812580623525532679690934154397516576571963256085819273352761440767434708817984953539355929685397e-20	1.0392142344217997089503164918130324764682722606643734583717398362942457186862072767394790327188081e-20	8.96476387893057695625861431022551141441712580428889472873983975594552433870423037731510098441960103e-22
-13.5042698481197692908967859731258950451938455916645543764117577048867548159648609922535899763835852	27.1591352180730126767158419664032385464202640845725454202765024562515551378844790623606264408862102	1938.44490773155122924694482488023521580593188825094715981809115972849476587892503230616122938241836	2294.76273819743826461912940327524873288783569519955141480686446178862456879073811984211259736781176	2628.2398843623969319655032139057752979086631182640993296093752173788701909228586498780869772664872	1961.81617259399983256202112200613932632412778435462660859898082062752695068776254387465052405972929	1073.0887432899999516523003731657963820050621514218954889586860591857694102539970409498681370338588	435.452008791554856554208672369518999467939414530641947879499468298836584672349654776902663889772581	126.568356289882896344026117869218487189465890181873650433184537084590837190752436786438540982822803	22.7865841664745523118765546737643477747413401346962503862450721439069223970841542597782516468327266	0.627451778461124638692452852698887228863028379567635334427836987957515869626915488184353378072173456	-0.95134193850261651540682379435183928534604225715959650529124592548640458407358604837464403559364452	-0.233709005411848180791391720538530227112950708930208427957375546604780598475034347180472542242406915	0.01497860461376382100168880053920161671372289975008313251149007053246658723977140535283391042432668	0.021931494685216452175582454754887052477494736325184009290261564390743942594508273670352101223131935	0.00456710021610685387540871663483200186412465532151147513017576039165245536351872410303134316762768	-0.000605345884525636321878832137936194668105879338464498059242683680894362026806416651107185479643088876	-0.000579636545786962315929425158454271523425128321908253484880873996556755802481232071022661358999415079	-0.000119086582236227737154974850985470906831341973173689536069917230340122554675327180933706059730416698	0.0000172917729544174563639561818793610428434265747081188174516390593519841697773563816926792061336529652	0.0000168264584942446952044313960542444074668740838857759175015057601766234828551863166542964953946912151	3.7330969370802756523475533337447051561242975427756451668490132055571273353515287745321525553933043e-6	-4.45767677804547515341098644432170671056145368406015452919128382211999024793515866436674888632588772e-7	-5.22440263469003880357672038744492891875161032388099092476685369772093184283583460648543631108754047e-7	-1.29238175478074299947919040875507277617407034216920213887042336259085486140361635183125214464325257e-7	1.01951111267704750805493277991697468359521378069684117952991132670765421893322534847575124712484557e-8	1.68981027302915228837174380279977538258230202916890535251170473508069507187783716335331363371575512e-8	4.709807406626470273316460810555582356201999270666234174790292864135608742024494511032816916719389e-9	-1.66286978388552198701875910080222457413828557110974396108045473336782968105357220957188732899133925e-10	-5.59062874261201477414125648465580361844851322386125847052711657866700251039815249409270981655408494e-10	-1.76430133603233214814883772379167217913431145538304950489635534684016573029363409922083993712031316e-10	-1.27508489337556756709039726102809000163827784790639150878096814559812389171596912851888421019211278e-12	1.868507772912937637610779117779004918470124727236602274824112657906516191796127063714064166790703e-11	6.707456133559342241185208064442937809269593924063502345064336272057961307650610292639205025138301e-12	3.1972228778068586561618955872182348114668670685087609145672651804012490717966000646610909885258502e-13	-6.23910456999881661758265144897688275779380413580312952842758083492526333775590861602692611267192896e-13	-2.55599679396340177983640862398635562869608092648808833008240488506317486606280082682115735679591578e-13	-2.05940725324078269564464348845706841604342362723530703842009978431193481932227409694747924724572145e-14	2.22655607370240646024190964835063604585851345659210537303166516163938603824031226671736796203716132e-14	1.13988077377944340729370942923536555491792005090934310948551561689189660103371608848954788013942869e-14	2.5683416359447106395633360857625932388204078942602066491756921722774928421466909388867221056885301e-15	2.40110038040618147499889313122085473580665234151018592148116847694045676831851536261234952960405586e-16
-134.655262884481852060903368889933287740792049423036723577498336287339775163452208329080987377105373	1697.300856020580250532841424729657742492025835183479879732755213096087000000000003972144646232876435	4721.449277892994123582967754696457786484533901110086087538639803505360000000000000723445431898159178	6068.898360286856976576959826266226433698731441891684162615286056215800000000000002351876189438519552	5425.7598582862723091376216654051056178707653022411602712444582537377000000000000029024563419299526	3422.924659836872325702007959793793062620380871254123082339658803706999999999999996189237179755385837	1596.722660042146666126954894265490491442669559052348604787622224250000000000000004220809119634239562	544.6805437925077295788145421281610880815283367178841988203973279700000000000000007556656856999635141	125.7414560903499215464031996532668701796262151114502168126661588099999999999999981666834676301429698	13.55471045489780086621906914014872057606837179259031455298689275000000000000000268255364795326017967	-2.394632163622154372960162205912991524383413584381972982923500739999999999999998911538278510629535104	-1.207590857836750513130147794596657196307432491325583153158917799999999999999998986595803384504532351	-0.09421364169762815750547893345924703508354888869845483927986079999999999999999827386717433720222111599	0.07004246299955272062916097810561872716886311961914808598893999999999999999999583080922254067903940767	0.02570243248094012427458980492105087008471792487673219505137400000000000000000247885788317423120237537	0.001051213253244831329364422645316124802922935575988788043686000000000000000004220193261192343461748074	-0.001961616324084362723566883246810662554032933207938071109099999999999999999995758665709527524878065414	-0.0006770734265030068882306985080256898899948388108759160473000000000000000000025897695007159060424288006	-0.00002476581222503410499703873664927602730129499123202408839999999999999999999744108191719677214005885493	0.00005659183239009041716457096281771766196714717970115178139999999999999999999980408887973273221851515891	0.00002049514152458176219052006319397253311435089013932103049999999999999999999961850902055849506821042564	1.075363250358976083912512135932788325066468369403685000000000000000000000771844270776239779558381377e-6	-1.699525649944006228960957978688544039987390843971621999999999999999999998438758752233785466239141516e-6	-6.751257433670441276670297879101489490562682480531179999999999999999999970188869763667999483592033284e-7	-5.232809639037618855778549974780591509699806292306000000000000000000000277052821095971066722813947489e-8	5.234330083568365887095438261401503685467502844229999999999999999999999607343853614702933294697165297e-8	2.334182734713758943724962777910364848970408243749999999999999999999999577976288206925247878495821124e-8	2.486357647878431015577798152781548327146493135799999999999999999999998276052986916578555678173579013e-9	-1.624883617419866880924220506622441985302005916000000000000000000000003662796907246648625550064130837e-9	-8.29990947415202629559083327434120960677364043999999999999999999999998678781779247473090076944725322e-10	-1.141249654995664963500196854730038693878936580000000000000000000000024303822579389615885542397646236e-10	5.001163879890691210802874265358211435527941600000000000000000000000104371565645348339288826084901737e-11	2.999105999303738201762116870559679549835959999999999999999999999999919683554065732206715699240026713e-11	5.092794125947785480964159342464765564162160000000000000000000000001813885771449419703116019885930579e-12	-1.495917393495805547031471296827178931547200000000000000000000000000484260614610300619905376536304218e-12	-1.090273892684572127020658072311796948878600000000000000000000000003063210661800312533407660712862029e-12	-2.192589846797650490382880584379058354410000000000000000000000000034805720248177683240700455369312453e-13	4.565954361139834950575477374592799361400000000000000000000000000158838539081268060172666890032602125e-14	4.33319882952558050046783773287442244010000000000000000000000000016869209930188045988713226764425132e-14	1.287621793852530877987293739849847785100000000000000000000000000187249437401452052350131228663402607e-14	1.628060818943908059878777351328028819999999999999999999999999997719744937815569762878363204999846345e-15	2.330407753837331768405431980875007999999999999999999999999999635045878831831259690441599016461596223e-17
9.322277014376341998531408274406068412068346201580460218364611443132369723592541639833734264643234	0	0	-13.5483509562531847224593162009439161743070923134753775640881737322060205574742846560266963371809018	-5.50676360497797156228238816514885296143640142334161887109639661414119956402040669672724947629639022	-9.51992937963853025307472939300619944572120365450440840930567610445073441293493364830273813102714936	-6.35999932878300483231581867745772167275948995843272908140962667746865774028381969509099743512531297	-4.48316592204917728509480524549436731644853216556714225132787763705973753710546994228443249228966435	-5.09554998620636391644173600454074297919020696822688084762382960292985001634024854628827680675205989	-1.142778425319209048027004313996271786891868101639285828352222095326356068382343058624613475158903	-2.93465115706297470852849783579740449788973269959297618503627065865856087894524830425788414558466223	0.0636012119938583803532801783671964877592977335243981580826162550883329751647168244704051071384231536	-1.21598060472193971144610220282567785634354354445370588005372349860486046207468100682584452338411376	0.191894022626736029136136706573410475895193290661041893487067536806913091383668098414761751409681026	-0.347777221648697894758357999431213627340685707723241594180646594677211021769633577857990730563487849	0.0845463627195710410416021373097334361166615428597888536282708299535028584817095596818732147840755343	-0.0566900667915792465242702905251922237037501690259931596181322346801702040561523635840364953249494026	0.0180069017646948266897203006599321665645080945059300871852382453734584311072597809991560803815116837	0.00165833810138043748416373357582598261974178904131127370091947792678960621358401542960311335783549256	0.000150167971277413538690751825257640959982381182887967333302205106221223932228314486547510807421708998	0.0036468994878419652853516907027775741507024511296257296430857168582291429796616047014796361197574265	-0.00115676247425600512212823470458539284815081841752062027105210109983488870981103291988075780529309777	0.000812770207224452585543560625659136992521364331524136832085421928468268119209330278740976577117414333	-0.00032663867557347130358074710132745129041133183108608709100910835530156131196586354789645931787328966	-0.0000505695241935732199310298394219864460800883268622436771764504327342999580622692598954985238260142921	-4.94484274220356481721884758173144238770298700884926657901149767070156693011681040131211315781007789e-7	-0.0000778613878515067467282790953339970606422546110491285630574621007821763436331546633844744097732727846	0.0000273598704635266761425627397048942357168999032795075482407374980948816890037735429844971548826540655	-0.000018743454809462892260204268979371564546633148500563839267505430110720158418389658804271861589367835	8.43980860975460403882182401942199776094354735349933764538662623621214590414651482756703285051790944e-6	9.44519752712928132038249743599493809861422123855765830568789029728475414248472012840928241705804342e-7	1.79566474368745828452315114528535779639481952566696416380083796718949382491406226954057700059572906e-7	1.96020982047023998415143561078407842107456983107346072214561507285110132770846768092891570629199133e-6	-7.31423116365173380431107752644977358263654567937988765374510980570756056360602116358735395410886081e-7	5.45110757868601578169910294726342205611259394404155042680237945527475542592065933749203735421545689e-7	-2.57490437246883969372856422321269010923269850717496916315870076252615482981277019708193560281855795e-7	-5.6133499943073319155864596478710789720214085606959526623326144859175405402598649925323258520269536e-9	-1.40675844369798797522693320438214658469024377000258954929876871882581704572806733317930878941485706e-8	-5.44692103734695804003073698487541034718897304373149972878533362112400473530075179261476224743622404e-8	2.0962637424979426401247199272810332834522518038777936349115016508191779192121923588604621170507739e-8	-1.78306413624050331843561384651164996810808762999840872114054665217847173432613771312450805091267695e-8	8.54794109463228567428450413456126549285451434318689747104340382548294639526422500211791621073660401e-9	-6.21048698981625010659012467505754175074491531714013619222655042639115240591229659709616053468395528e-10	7.73757422290931609321623814994369222564162135516022627099960708126182491568605979378240721160060287e-10	1.5980430373266304394271970449740916572967198423615658339499809399297951568388927698802008627876392e-9	-6.20829179930463804433187359628376710634271251142878972081056863874704219504490222190215035578693707e-10	6.1613873560479743522065689227151671690907891902943954219007675784758804207480764038807823355359319e-10	-2.96102032346793848152101308768471996374400099132567955822340122151664242143984165488349269008293152e-10	4.79849823010638789944164483257846890235226432164560130316029638396721222705378725830891300158320991e-11	-3.74044532587435647325777987022264225325658750751919371437370704873942360926248443921727148732216828e-11	-4.79085412303597021565168321138388370840192107421455571769274924810790959538657297465070488971600632e-11	1.84713495636856260604913672560936141835911181892088950733890852253789118070750528415724046579175939e-11	-2.18821205104681128161455892777323727547295197543605895377680042488308103854376000315719424134785976e-11	1.04927246524014976937851951492050052017750446136381842805106834824144475675782539368064454146588073e-11	-2.59524785740782454244187278852760528361637955823518336239827461051292711405568003982650615749162029e-12	1.70058021061118699487297039963761517141952398244408170877899881221894541410563166866904050962676859e-12	1.43273243967938670457320388958254070700829115034393073355104596280872858598327733913148667056871785e-12	-5.38328225237784182076133649384785366657189957365707217309720562776747866911536445815678475266262064e-13	7.88220304990742863818010064777116741875123881305085091430918552402256884347169407664605437877873939e-13	-3.76265871149919325639924862333778248156975459018935145382756714052687232351567143183926124119465006e-13	1.2448579823473020901927643725456487290181955364903168196650330033100006690223654558335387441646869e-13	-7.46285767882940318522869395317796674348933460311529639339930490653831667862377264798065591876903793e-14	-4.17310620663008577424119454879935636179699031979809987087144684413952332266768372640643580916067906e-14	1.48608079388403524303618389906735891914243427913186415392359744571479526696166726120821130416475052e-14	-2.85686340349927741299775167684688386042656190291370031308369683977123729545406466638747129086911452e-14	1.35533324272956657669701720699639991292048728936670870791617975603689172125944555919768453556323409e-14	-5.63001772317010408030911387491731387345862825400223656679861567627030990951106320410344625875633416e-15	3.1964965383021639618558496149421537457028445632611675758111127066502254190459915867938651598108763e-15	1.13491567830807239027135198811937573516981301017530239829342152395086178216398736328816324868108724e-15	-3.63431786249591044200680229539865616229350099592031697457905753974476548891186340350204805300054084e-16	1.0221443328455306695150508066386007835060918937092792006820964737909632532782828388947887569759082e-15	-4.85866186545401326460522574850533247371480233181948511933768949369947949982739750144703021356048644e-16	2.30651336202425461352739322036975389221429700753880145626638523143790670009165399790273612305091146e-16	-1.34239220185657450563223610202170943113440668917287344277640520852707963208140688847301176093908126e-16	-3.8094180462058427716368626951886580357241623431147049076821157787595483315157850924764188106015907e-17	3.1796645699201820110231147027686974515139909373246180955879887903188658566147082495834882187399585e-18	-4.1178622609455297118905166258887156937962034228264670096687006851815354695286756475378434059317199e-17	1.11631915557547384893804235397838203171488452038580545388113691516898728754816967113709153724420348e-17	-1.11078379793029897199193743647697603212330525197408498107692551837496771712915984684180468875274499e-17	2.99721629303533262248659716346416522666035120900442265302433751150493233398505552918320286191695762e-18	-1.24373661891031576650481894857569346119070220426267787254093914337289623837599654192638410952902507e-18	2.43398509202633615879811719813291130490449060929704820667835325751149991796700678072423585780383675e-19	9.02324350689944906789142342504365986505852067851951283369421689772635019594886371465079423044945118e-20
9.322277014376341998531408274406068412068346201580460218364611443132369723592541639833734264643234	0	0	-13.5483509562531847224593162065089801603345661506021594055675468975446542926999189685903048912417433	5.5067636049779715622823881727535684687510080369837113311458404961345971592502110889135950260123091	-9.51992937963853025307472939038887107874088376933069214333136700961263066637724698637712942559249174	6.35999932878300483231581868507144813621325073689617439156977506969130711374257855788323524977178842	-4.48316592204917728509480523957021217325046725178369870963242967246185099653703176019325350382299116	5.09554998620636391644173601496199731632532636210583642180199046631013546738726987120300608889221259	-1.14277842531920904802700432543081266399926278813821068659579725483311089071750375983966746611938304	2.93465115706297470852849781456762046397704245370114541239996934160332091797500367332343851385772995	0.0636012119938583803532801054322903081039465155775424547793733994714736805716883272444342399425570253	1.21598060472193971144610202719476081417942055203222297434787006681765456595410152822593995687846909	0.191894022626736029136136622901834036245211327080910026795101726435089722646964513724109263521885241	0.347777221648697894758357904173605006988711544118456187242054148802192907744729514617770168596671909	0.0845463627195710410416021370815289086838511609295789525742169112839083398530012856065756379392252989	0.0566900667915792465242703912921700985155923248773219333728866480372640360277066532488673116425790554	0.0180069017646948266897203875029538209309524757098224982846693247639165680793166912328249261573738665	-0.00165833810138043748416356191055722578351788636284171246833801348256815031572383517614022149618705345	0.000150167971277413538690887326517267630613152216380873670263109978110736863677693090384477610496463042	-0.00364689948784196528535146927904985232041180708585483587600822640106796389647567064095437881454836809	-0.00115676247425600512212810235083369972348928904588106930768290743011461996217269443861816338257046045	-0.000812770207224452585543419773357019831752304553954905431672521171676239635776559171291857790150507434	-0.00032663867557347130358070980413802481707573412058066230258336069225888818420650921971113211208317999	0.0000505695241935732199309589000900473448093674533103898657053494675718668869366105845452278243787554876	-4.94484274220356481860861675925844075205301792222544243792671711731891810342498788902552904443001817e-7	0.0000778613878515067467279141973328105486276378279838094731891808289672241671747122411610143281681089263	0.0000273598704635266761422372177930608349564262737149432687772279790957883165140159314610279464102631391	0.0000187434548094628922596233528260086203991084556146631940853937402922186006598468500223874679588164831	8.43980860975460403842568427855126192849510674120864749222740822156919777391271348405409804085229315e-6	-9.44519752712928132557080885863683318076556532945908576783829629085652194051479145079279738889232385e-7	1.79566474368745828221873054999510578893061467795363384950288603431003753643187890955431611181960191e-7	-1.96020982047023998420530536778664914489601383419631996495717056622988696229484668463209477690267284e-6	-7.31423116365173380233957557817253474632198244586635290570060258337038505261083119809428297751389982e-7	-5.45110757868601577442020548037666556309340638673709976742474967707792903005507941706482131549930407e-7	-2.57490437246883968630285503983962972116642737559420854630227807402487681714273027496714815439835477e-7	5.61334999430733338151237845295261856104155544406549305488816040954537518993618217532713950046626675e-9	-1.40675844369798786597244635170038586819468763373150644623226673145984789519158589473450155591049676e-8	5.44692103734695820153432759477417553500171361069270801343197738066751717599635542403952035836221893e-8	2.09626374249794272851220621463564847291499074371044303096039539007639189626882162510905540834405261e-8	1.78306413624050339031410713338527098771323527396605649147495821485701163711685088637279827991497372e-8	8.54794109463228560244679284812245671674420942564709138494045363077062555319063017411247519531371627e-9	6.21048698981623789284944546462615343269323952674680255428325032221133632258003391933162567103332444e-10	7.73757422290930056881475031077406365271299767934081998110406723403588976618445286625112790538265786e-10	-1.59804303732663391166883178056627487654996057072814518006524043895695535070012946119194094780929023e-9	-6.20829179930466638376003533219018640212808286404579457354385821988159519319562696205874229027530988e-10	-6.16138735604802079106783798215846064898364421718634561990027786701218348251453055611638424926846303e-10	-2.96102032346796739260426155018332851128090314329149492266113490093446027237093247977235158806859836e-10	-4.79849823010671196155137754856408181043183472266195920465678691564310267747538156842599695160865571e-11	-3.74044532587444956276020074185249021883394861999976619002056137054690807032116720830695122297468059e-11	4.79085412303610370727216401736088912940760958252302439110459706390682650099140160032998136833898581e-11	1.84713495636885190153540059556179758005348740066679486130750950086284980665995548611650293560722723e-11	2.1882120510475903532852481100980025354841270988281918904996129588346531352394796888230639027384499e-11	1.0492724652408466135157760733735088396612288736315249669347218409176270717624946349741292522433012e-11	2.5952478574203490278392907663308740523357728002580540283566361800213019256993104632012841680282601e-12	1.70058021061964834943088683266088679824372975571162298962628593216572589378517752101910317555301419e-12	-1.4327324396684436453929627255431219018744522306177718222258774753792719490205710418378050675007771e-12	-5.38328225233062425799191105987934509987488025335421146708967552053742067754089150751915870178025273e-13	-7.8822030499038679703643799567733512922392835395862811681780874388553049251188645307675736612274191e-13	-3.76265871154347962380446776346110146819913951402704438594703375983410472102983375397489726509611321e-13	-1.24485798250615318111474667335633869168740706671763220696769370171140127867679126993014489928064783e-13	-7.46285768033452370881191969321464612098034819749233222171230852513738493894669577003844504570037447e-14	4.1731062037761206777363557414201560713433584277143723518736097893520646258294975643886546198548998e-14	1.48608079184279482591888999320372800396512524226921235073844800505043956657755817152721384964564067e-14	2.85686340079085122024685636728209403811332496662602026755095172675461034007417994920240171630995464e-14	1.35533324112925713108227504443990901926826716380044660163679796007269678414655234834056199714978448e-14	5.63001771025564018456592546543662840928024579337752420788844324756624981909620824876167482576849658e-15	3.19649653350364381816477033599055784463996271964827418140980060274283552708249083401859781816732602e-15	-1.13491567631062540287387791183716099768677999064819304022372104757287039988355420309913264626405152e-15	-3.63431782372741704388672767345307640376422984185301619998498324708914479522671546074599056193355623e-16	-1.02214433379946177239143662381522317686370220582803612280447258870132001482735859564646697535479241e-15	-4.85866183046963520022469683656609707494646988166612806325990266734723157005980097411822663114992296e-16	-2.30651345860996526877868039951096206512668811031843711847737683068264118233868275863901622774600371e-16	-1.34239221602049645572387057905398807414674338053072582163408684381617528349498372630045395131527937e-16	3.80941656281655811198692763166401490632793316458962956924505717389636280392838990599340196736873157e-17	3.17966378441216983463627529974371296551447597373275621526312514674102269717098312615779104349882607e-18	4.1178639853798636499196499722323851631924762199117335430901172320356057800005937907897279192178775e-17	1.11631974490032173117519965852998710425105398314256906572318332918812778215255704922941678538693587e-17	1.11078494552972512223442874126053960055991246176630066730758570754911624573825963011722101869308143e-17	2.99721926551481890107410770641493521544561498002311947874465894438927898721388975391860058134859023e-18	1.243729210354795491887156990039984927179081054494094385798304290909992539153436981532963868425974e-18	2.4339740986084740667655472345899256174980420487060595505483028433569687601137480258302416376456473e-19	-9.02303828988435959741979733721348061986351506989514811974297557671744845474236950752858072869266622e-20

==> anc/L2S1data/c_ai_h=2.00.dat <==
7.1629910008529287202308714086391772273511956316725677321361294082753645374309676916699434566520127
1.	1.66635420756444544952317064856059564970304983657817326657170122793040283213424033891674883639157214	1.45640239461920208960539065904311559296140676969448283924305421523828446803782014075966683395906857	0.911105099904500168408278826880854603433839974947393458307059367658472284068397635218903325701470786	0.419148108508135466346538811081807235915701946180266912181008871181480188365045086802957283557959674	0.139073705025012610360405111105935909013598674687070002990853111477808045325973736527346234582949518	0.0298378556935735422897786089827662530628342020094646067566222311612317351045420406269822280850268103	0.0020220646353484789175016694783987423950755844357443009605676760987911466285031658725561333378256137	-0.0011178507141506627545783774946339363665678410944012909616455605634658045064198901634191324413650584	-0.000396694721902167514531235156280103032555738367253537293887055524155966832072995354971140058092909437	-0.000012121199946317817041676240167571646387908440481883961420908730940888935616451379899391005364028391	0.0000308296655805856191810836368462154428186719695931679067201383620826738252089196609437310028024826135	0.0000101091366307352511340053509438761001079129250654515206760188985794847835006192067373074093224213785	2.21488176910905188556195574889985451539807758654581313299147388384232659865344120232455953931708884e-7	-8.95219587510777717576603408859764665549964232040682757487015078546913753554291199792886383180905011e-7	-3.13333521687527184626179815136522733859487094125662452251093126500856025515940401667320143382538526e-7	-1.50736034856746525073554515953210245921606076741990387313504266130731162350355740680392622286201003e-8	2.6845351144383747823343180918364999889237085942890908917920515498360447126494573840304743736354306e-8	1.08698876737921287957683308219085244704129171228169314635690543644267295509463926489675157954537462e-8	9.8510391638417442452661251264159067330440984029888746163455042062093812314850019382748418850697385e-10	-8.13448762177638077045614860065090780946194074675297710589062277595168754069604645580256384010008776e-10	-3.98581380269292621756692296785835229662465734729335172969747226455701036572831140366480279929209744e-10	-5.509162804210411685762548893402707607715421171429102336377620063092425842398229148909668582982689e-11	2.39920018617488364292269550450635949149062487570890738048311408938067895337824380946904531910290859e-11	1.49337774683466683417608054863825579970417946013284094369168893404569265425113814542593090677501634e-11	2.80824370540762861603249567213323601961963540499662279595867115131019757013205543814270666843426297e-12	-6.48884719890804078229448906921120339323486468030942430231724224490618020721364060171899630798277967e-13	-5.60849960480895353662490542365360302032762208668670765352705547437838837504378257263287228650991358e-13	-1.35151825204628123126474276552397388930606082269066922200494284254467562784169118066001000184707296e-13	1.38714094278400230839367231794390524863996551094469531238179789568081125311361113758627682692024514e-14	2.08365018770050147731180641827880773033582804133507342826608801407856616249526679547419487432104833e-14	6.2464976966313071714413127728596391449854313100849686592985839285658388107697939511083586415953112e-15	-6.71025363587731095899621039464191572881941676961295790122901158393554242451057757337938765780879434e-17	-7.5618504253006294970400489528733106548553814601788354382565771064043004355050155825976841614273969e-16	-2.7908971042261448256414627672647250827071790663485228406770700051797653485510126633024004356354833e-16	-1.67912298103405116999282393481941143802427636265762597139664201989621020953341472832370154832027728e-17	2.70077179599833950858209484198084699877297036130833919845782261324728485305848100306823700438814229e-17	1.2823662223347189995472264548282002064248667176926248458399171215857927249672109802313182884899356e-17	2.22514227778538882970583905996107152459038067098145224426449899382845896280778659345823647046947661e-18	-3.12575160976245344436649393489299698782584383891791631392458806171295942937096262118055277875015558e-19	-1.72876018581928425731747859861939952968449099834354445152646266634179357210093702167542212220939577e-19	-1.57881902890213332750992221574671773488481364717704232062412182253128189078843206891455280081716448e-20	-2.36802947183990873335902381766467785837701629144483577846553949507803293296284412043201249245903432e-22	1.03366998863085685235507869946901328868774865778593544763226674981486277604671753568067225931458124e-22
4.	4.16946748659345564167176129927951378634529301037737049671304250333204652079978647042029587160010489	3.0217340743160379301359272455815610632570392929836111295015675203818463457728278960810216529982758	1.58377203886374826706675481357154266311876958480427309560229404935577547386078731991205246780022643	0.600644540724623237064505637234109044539376350974638408612260285779495669696566022874735324149245406	0.153672978615731935069307276570829579931701400230829303559901044663129432749359179616269764471558498	0.0185077602544567621859311925936622385489427617255962031406360251499224436190313432911299418019934199	-0.00355062710630552892790739221942238116404577131453773048604087721356722182308765626705949351972890619	-0.00210291317568740236896197645821972851980797555284281612772829558178277971444913234670861688789273587	-0.000267980260118962807380190120430785084140397561515751322151525347063465421668601645291742990453120233	0.000104854958143296039573325145917047842362699172223221803313524277289609890946134386156960416768775296	0.0000547075885163628033832651935013183807978287186507653876021782588586906582444050313413723434249714371	7.02105359950980253352067937759138465734931790353377312246318409174509377369265638639410177530658241e-6	-2.97596809225132965257247326196472268243584028672362702659232518624009215164770006348025695394767103e-6	-1.65222700672146865061988846264914731125379203357793831306775561932896075877222461810604527840711967e-6	-2.55054287602424621049828726506323433819946069085869431360690217534641607747095399320633534885370105e-7	8.10466858015460048956070996758954563294134336291446890088732993099157157964868569225599058140381446e-8	5.44932226285113639543824756477708516457801747789653442451742597975862560514060513691343812340783859e-8	1.06192526419954050403404847811360257251737170415172277266811411253837612433923450628203802168445665e-8	-2.04305891279404069031679041909991635997772450864419340127717560733066211443818788836108261243895972e-9	-1.88134511507411130673095261828915276305512006504870140105621042722417293690554225030349221019058405e-9	-4.5746142599424755303774661910003128107346702672863333183414042494994621369552880186433483861514606e-10	4.09347398203942073628785249554047176167209002859487982814861866680569035031021662684384213207536229e-11	6.59313916880498629917526773308440584526504779368754876684060449300983212315263646102077208769750869e-11	1.9712340704967947449615816938597778569299305339797585853524751584910459343351098400240630697475348e-11	-1.45756239114572812003552255653012911503694004153315589261280738159602245955235539278183599077062618e-13	-2.29501130012661252047602518357763151911901626732430233962587492759905710345958153667967552710266418e-12	-8.40515742688570990085432967291624165591777219149911974506326948830151324919764289326352493281631358e-13	-5.12664462068406427454967604471020133020653297424544480690299997078598644301436049120558371253701379e-14	7.78029849997572963923586395180080760880333221261379770415229039847485243781001563234409592043388544e-14	3.52946387112392786957579274296164240260283862624281840429788795560779290682666744345369521543878791e-14	4.28448376647364537389710116310756177325233794778197317976656493601824281080721407628752089089732097e-15	-2.50313674353878637264968288314736910070934340889892909502577606544850893159632340592622973158769679e-15	-1.45352152278005483219060983172386243034223697211875960839052297546454331714436191292984013994199818e-15	-2.57973037603579503837522966942042803514677036779616056979972626687015163838582969231168563414603636e-16	7.41326481379028169652014753107207324628318692330416253972089463138774748290299256411381003397892389e-17	5.99714440849477463771482405556809180295986132451744948769497413059806866359659482074828258941390392e-17	1.54858548034588529866694163026978641104911524504334424636449587937160318987518043101827225547484427e-17	-6.2356449775414211823390355774709054075446641433091678742415156854606371716892986002072347681707439e-20	-1.12904598220015105533154215329429191498498194012695588057893462562692509838127092845257055052058618e-18	-1.6591816820852724777203986686266152691131917309821349661405639817426124443956535866514980729561884e-19	-8.639949295270335765738706269874873841469016607019555099991719168853266779576920367680243143997568e-21	-2.37084285293668833479833606530351606298263977448770661738873559518988311491200257303375016293900918e-22	1.1182428401063144629589881158371105752513464178900290873686465118303673233261425392078513210350955e-22
-13.5467916278854578614761488152386532771035080204987343884721164075407231225409843042527935782771	26.4858486529434858369618809932557031114725309811090915807921266429867512947906114120160847463661776	1930.28488636931442777074573686045277986062187419300671265574038211246250010514298088226433132864415	2311.18660470230125684074930103923838293122651284570743184168132365974111225876580736268378976944116	2702.82881455590445174357516307800639977473101385752853967693647489902117645026298342872665880364216	2080.56336109951664424409119735601561914655482766314197817525985287555857039077698655462202200412171	1187.3996863632094154197559962174225247476303494850182424491328829567217869993485455942136577573356	510.122364719883735569392998008895428074719602501352536973451687981100139725889205725654006394909175	160.589782906792952044502673731934065266398826267986361099390596539663067081295625753410101387978966	33.1564737626369844841823439465860844378060496030965433603501591537187165840007839009772542437594783	2.28189409951437228244281449425564070017679849178536821758061100688879666784430015753791919799317088	-1.10235821932075759500784345534359770542308161381667988162299221818794682452125115573439900524028668	-0.385573550811939890756508518498519348346179616325252677924374720636297252302129367862872647878846947	-0.010903477610398385522277500268546788389642036699771980173476901364290413797628453800204176343814034	0.0287531101164152824179240730339525650545212363776806265393021779341848500489868194610505046908204551	0.00904468566084805432547867101589261421108027949485132605710372868858969553436388595978032765931219015	0.0000841014693563743054440396416376846538611282759720369555285962138663158681041118587803496748940164261	-0.000817797605503890246912090288793513777711256074409105933504047315460571093194738280232666798076961334	-0.000269461151272642562410028259353217979331769370558975426339775008009311402581508214706028486012235854	-8.11400699307857098203697239175865571294237175172657884514316625966631153152019538511233551953401502e-6	0.0000243788249901361785742865263459798566518464452257520303267538935281015118852445914671587564747098937	9.18579285728643112238561970661915292530441797603105735248802160063150134557140005941115065869983246e-6	6.51098181483585289857732771778299973431450015491166176493363075382176337701521313567746879383669455e-7	-7.44046276812840764128179565973012520101324241415889883125901398783041647558183832725681444677199465e-7	-3.34859270664121823359619915840451363591723550396981092931954965621819892331681097453452787786695993e-7	-3.94939108690676019475630506019362949341741001758349182079747605990241079440675129593195198207083302e-8	2.24437057949834591103990694407752442174636549374968799760512591361723015290197111599557163259991217e-8	1.2553933957055628323245990576997888733489250491210546065856791011255182967463435751645738534487452e-8	2.0981880420234175170427880646842321624740211404122404254744817970227459762033430393499568475157108e-9	-6.38084349062497770538482962567251477372403321733256074178979502289528565329818582788489562803290508e-10	-4.73828001496417086120088041031068275804516185074613892860640112920584735209408148342958019513595218e-10	-1.03593979175396254749195251105547029236449268388642719651290999766501299734501360927979751002043485e-10	1.5572536131039577855845506204603762745893367164664551659602349316245715428460611930072347715559425e-11	1.77592867789216728917611364702091631502526514049823697650717261889899032228494498015995194844685722e-11	4.87622161452446324306485170124844137203092806034853310325880316572150422080153760730011050680034534e-12	-2.23641074175007106884861861752667834248572886726764051324959709537961085416156239886784536006462834e-13	-6.52618168480586467723910611132069267650308250079498387311274396723286345812950418767007759506204322e-13	-2.20371491580972950502955290517721612722047555008458757213109103250084546292515539193687922446352983e-13	-6.1014029833148417064470371947227708759092504827680053101589210730131861886989848204287095052268482e-15	2.4682374165872517855335680883853302991759033376792567262815624799369753239706609357607518595706365e-14	1.11362190362539301220844201873913670918881777619186334170902332723434417293131874166699373458220683e-14	2.11934885725495628957938855455710240834275437060307863968862151450271670100615690708900056350669143e-15	-2.7082577992217594495078536533914246030857954855453377674734552179133142030580098585212100890256891e-17	-6.63386241337493827603673622390011731740367384480758732999181131886180606248468710920410400563307376e-17
-148.156840190545605860419768564604552889610599327276134233735073163149999918718480808285218418913087	1855.377035205187802713774565767725954001467613292677870814106914743389999999999997188431643424967061	5196.76091110779591181670433673110232586202514638233726582923103891008999999999999839814608013553495	6789.887516621316719165059561101517142284127879667024910973580569510000000000000004206678689928971065	6230.640831479022759332179949841282884672604188522625304210429503495000000000000000482007839029166729	4079.331556002399464819827975626210007470470720455598165347940587226000000000000003507694465280075246	2000.735246772815378289595978887339568213821482406971378703492690792000000000000002159645539739356043	730.5377486622795628323225934939945903640138054816920447810434536299999999999999979952039943970170214	186.8663596866941805104629137199175244853402524010905007177104914700000000000000038714013223972798095	25.90806124386978503959609473225039730458970740092111000414964079999999999999999695098172866964856562	-2.059504640128046871546816430767358827962085387565400512938839300000000000000001818184125836147475139	-1.883815457817054310551629338670059641872634503391450106295317199999999999999998859793103113316025076	-0.2829144960539075895741671106190380933779476037628943770089229999999999999999959895270887058308170989	0.07962559668082796917987084577339482697739144775305314159216500000000000000000333189118350208994743357	0.04615954418919934773278765688928085624170353123837183203732999999999999999999802615785068494190289108	0.006268694589889856920339870254088459360169268611903480050029999999999999999999171090666657514901971549	-0.002379001859376806393891055328299947268494643916117135123160000000000000000000341750733837949377296748	-0.001350060306458283652942886495614720227160976054373841286299999999999999999999740060662832125857745625	-0.0002063002792518036472673206115539591430400686685236223337999999999999999999956954708153069478738087829	0.00006646735409689727279330361938814974160875569820616049029999999999999999999593630282248536364948918905	0.00004372332933841816175201885767072835196022789796003899200000000000000000000035241270420945224655061537	8.216806387332644886442729383924596763209910060784050000000000000000000002077681695889690678240661109e-6	-1.738464843573635461156231139294101291340139066373010000000000000000000003485096049850643674075509726e-6	-1.497269432146896188989654673881445229074199944702020000000000000000000002209067941677344240471361663e-6	-3.479290977232434726849891999131865884641975986318699999999999999999999992902847720390053090964744648e-7	3.836320576707842762081656448637818630392402257900000000000000000000000136399309328470486976950960779e-8	5.24252730966975908245738649107789288658661174994999999999999999999999985702510822199350322934286785e-8	1.491131554398962578177661906454542687689126598500000000000000000000000418802449829704542789245919221e-8	-4.00563590936028516360833927678293597812443006000000000000000000000000240114963257485909888504415864e-10	-1.834353318333954389087714678981805592946180135000000000000000000000002556617021862326667814279426808e-9	-6.358896407707676964215745257799415964886729000000000000000000000000009701544466513450891574648808292e-10	-2.729080727235501773777358879878362829747783000000000000000000000000326536198684690415113659448622788e-11	6.292335929552097136341260090018621876419130000000000000000000000000291638854670423281479854914312882e-11	2.678898102527694378638860193785345083633540000000000000000000000000002163320267181213041836678544309e-11	2.789038022733287608557001360896555114052699999999999999999999999997389326031653904608140927556499261e-12	-2.067679598770943016891472253004758340610000000000000000000000000000329734669425052737499187429067896e-12	-1.10776379991064350926997325548097914187900000000000000000000000000370443862725350332740563111674363e-12	-1.756394274592068119302437517516368566329999999999999999999999999967028295760178359859473820130219222e-13	6.608535804388375338728653483298859239000000000000000000000000000030462359373040775422735336696257594e-14	4.850099375966966888404911368910202370000000000000000000000000000394845885327975268306747213369889879e-14	1.297519056150732842411150345908582250000000000000000000000000000339590363269437614190303316178277338e-14	8.351071968143716722676949956262226000000000000000000000000000004078620774757268770654728962698219512e-16	-3.944711657967218261387610439163475999999999999999999999999999972706526027862218456310418379694752123e-16	-3.080774461109294363604049275456199999999997814673518812358877428265115366713188193315885205028754097e-17
9.7452385131921617023781430758188911318930090475958415791620084984278306052832073566700254048063927	0	0	-14.471869246450528969140161664802771782269940040852087609824462588503040578206214975344784490831209	-5.80286252245222524283377624157613011158673983916270022978110316122920650166210014009495405212189161	-10.6148658380293095043860279724110189611790223063863456366533910661525693625503884315439003638253997	-6.73626976529928519292616675985821314117970753586219322255534686592455608039184508530855826336569206	-5.3894665233277963074694680902088002450819161501477217870063976444649524137081272245703546468776936	-5.54722966280973481407892962316628778549675378612841801142424979626007113331650907491997715493603099	-1.62148742799530842729793215574722639515451472775284906646872481459567822207401707948575409885248241	-3.349886944540060164410961319311324699578714233520345378001114244221366156471822899614160066924127	-0.0741956106133870462369071295739317657920560996649124441770198876800929587698198468754573997463541936	-1.48532546943964927776878817634789491077405856857649159207668901497802169761519095892534962803390035	0.195633387148231092246590562545892793252109601323184073931412141171779403120058489912767807975493624	-0.468563514271455883343262336960905670428568723843522113747877854172721737541516909683386643460875013	0.107514732109035071963329079241301106241255709543580383837296685151842980006045283222281200664340584	-0.0919698997984568380247644173474709695223553715031494474562290342161213129464454327264158557741589274	0.0285361173307319968756030842536557005689991296315718614273494730838103975013072495713810989040916513	-0.00317780553409613490378483673542946373141774829112915151218478341062866766911270382589294132107459455	0.00219783002014838529718724457135012488572226485128177566147556491200342748868857523038470463054803954	0.00456400984054707611647108677156756850943713304908675758976020345515808055639907342272595042983896633	-0.00135161003329619297706917490200283690769198292878752089638511343087937387344188916329898474411008802	0.00144995188028815769038063389801520893840290343917395981586937080069043863963604307693022336259544294	-0.000565583575314886680574353494277630497400853019186331165789685184178510447968090278824023134341130899	0.0000614899087457129795511760506899849301310981207829231123376545879687315536063664162352691631759374018	-0.0000579266150836002957652821191191823635769758235130924145126320646124112513500747881117280084471891599	-0.000100514322177104120389962240089720629010459629343717416728059757572813847168972673584728162636415115	0.0000318588709531190731616118874837885949069043393793318872185309237932993965746256526170129002046165915	-0.0000365936550736165407240649032127383787703702704245147571054379882007152484199747999135460714815887086	0.0000157387615785062526352571744327568767392550292863107055410915668856228054609677359358000153499991915	-2.8051429050278706679495901238939355868575321163316397215203375610048563346268992949045840580095858e-6	2.23441530704018884174640877848287922748495265047075080809703006306288170043481348824511630107189057e-6	2.46987076377926749461672644593074108066808819775996128030943605388820063746314818701645026019215593e-6	-7.82935420846328354699177024587058093097749399416058408331244137852564007761126096718874647504780268e-7	1.11370828327636493526265899914331157734149885651133304769880390876218617981857172901519154880975028e-6	-4.99351645045329339443355257290665335457526867657084618573706333690583765660698705391021231824865121e-7	1.44155277513482554308545104342182676632283340357938296913757730395607641411608462873811955597064407e-7	-9.61790571830956111615089684531221491650557437580290520582558832199078540979804697158677071531674689e-8	-6.180632663299567162647226079794204861942750396304225662816294266444815908393894306298749744738184e-8	1.804512044031911079628960547184252158307640597769596763282525593168346080488855489362319820663672e-8	-3.710618722287755687833116647021190894471267731261497139030308919511771030065062350082656469873076e-8	1.68098280428588483310159582487575031532748733137292866441577729269027543855044304547726166237106132e-8	-6.94043929111025060845290754524405844447153637125956143076438087256317106516904672999120537656770054e-9	4.1763068611372387600068652342727312082803746051890631626669376478049073709631942938306901928632669e-9	1.43216914588897764015544654528634674335773822364140061775988981188744027893301481492017893164920824e-9	-3.08408242825558613682547234724182394323701393165033959161702403428367869773418401100083818367055901e-10	1.27905239467717783309704714715883471833708190770768409550741260008822275291144612155302210307455226e-9	-5.758399951240362208038906604095640549757060256484265416042166260960558300281862650276464983464687e-10	3.16515915461065940558847050812112143280661066512636314535854679532357852743153537441949821714794405e-10	-1.7915940198351166419390247368336471447351233508731913653571731756057095444098545560867543443915701e-10	-2.37722145389910850843374362886014704042809781127397324742499814747307316659643349655922001803159766e-11	-1.97997309791170652655764231600806964683296693374506402108488730264970110894451308395176320759115745e-12	-4.42089138211915562779427655009524964856184734442966250208805277693747645267697438914409877232924505e-11	1.95485030158026027950561323556309190090608278335257229268910313703183299224193639954913996282867334e-11	-1.39112855643243499950540134959387031412154130113537866722641578382707211283068992483768467323241781e-11	7.56235932583963760272794634311356757710890473688247315283158449487254376876369204469491143413623139e-12	-2.29993076174897892200402200013604778185243101493502847645228436527293931316894814629934451226978125e-13	6.06839185163640239639725636919657367233369794078304515730864387023064222539360537254310450155222238e-13	1.49889347644237742196498732502652274201440835785657591721233341268443049711790384574726528474420706e-12	-6.42169992096776363743066677531820127265769442798943068328953221910806397327878971582810298563517295e-13	5.941683251240786993173501853170083564044493755765998881836496267795397686097299353910338209248265e-13	-3.13428383987547908075489741790782591812202379255319196812336862696553120916717855210525071800525167e-13	5.29119823810523486404597392040765515096391142015120404517722549569271441249006302103713233885766392e-14	-4.43020527275079907681677096989433951764007035249336124530337613926784028310573602420884894556725162e-14	-4.86722590695617419038585802488905406725834341143286226212947447520149140068023457809921353954915803e-14	1.97419919455821843658694475341443520765152344042963753698784048555995825218977973992744329014129613e-14	-2.47289845977573314752447842556059043567684612081875717593133099675458862244212772096932047831215155e-14	1.27186955438113311247278013405586616321270861574151168838996107824165620433403164735771512846066484e-14	-3.77267755837609502846043391849537818890797170980452190804601243435860434201565392675349171240256105e-15	2.5360954967109729626566413496700581347771325889228082422923055297352242332580066448072117999397453e-15	1.44745223492106480627682449294362828899667476040148626970251361727943346013461779630119813012325572e-15	-5.29417370924027736475484250923948829033356215392644758292227269027708656444102108008422065881477079e-16	9.89833019353285697390293723154981845241731560838476049135192116450409524258013281390025747766088092e-16	-5.02400871116829562500260381260651301262873489001389511631852937542460188933010106117539147920849058e-16	2.0097987077650103137169253194073585575700807006445822009749554889539837242030462987411996830803016e-16	-1.31351711641393225567385301476094277652645003986841182936337694789608799095383796164355282061202937e-16	-4.45247245810136936432430280847532131772118809254568846536800283741754265127870210986098550134836014e-17	5.6804774216072924531042733642054591818834338820498749833785507406570245325883279393616457735027259e-18	-4.36181492078720234726272404290537545751647777191684011222114609175168837183799539078157829302243915e-17	1.58302826811170408082194747199047935823944412099018219028174693071913607936514914442479999791071651e-17	-1.26260273381493830502190210872438501405754936372318265670362709925475299848597004996285205446061361e-17	3.3527696329914005014247498324134329226751973582366502746742035423326501139165150098613982549044328e-18	-6.03585245614134298987018559784672223526741499540569406376052506285243517079754980888750709905045552e-19	4.25137446683209485536571981009668775164910440465907963566082072797507862080643684138705385305790844e-19	-1.45847342481690729484533636597861406742925482951520304459757740055415916289936848699668662746306472e-19	7.48534704465333859596985091240957206929656891442679945636318746412312163091269919751570992631223463e-20	-1.82881821710644045134556393261565199978481268672145277387284183343245446533981698868784351235183069e-20
9.7452385131921617023781430758188911318930090475958415791620084984278306052832073566700254048063927	0	0	-14.4718692464505289691401616614949783280072196418367662091589733253497373798607047764498912383523455	5.80286252245222524283377623771485872929350819210736529646118974877447680862683286357375217069084023	-10.6148658380293095043860279753956974305405551094932874555218160708525763155686068954225257821326288	6.73626976529928519292616675085900335504046057302736190268365539407910681787531374352427342002572086	-5.3894665233277963074694681013391358138290743711560572999288028153617908872419454880475850566571947	5.547229662809734814078929600774594821027095517260372163984447876266884893808560654761710783964098	-1.62148742799530842729793217346009507765542328019246702108754822541354427694045185387529750563259935	3.34988694454006016441096128452036110423283324400350627060889599429550456774047848994015255210156598	-0.0741956106133870462369071462494185956473140851859664197824622488788360207724735401623555157229060488	1.48532546943964927776878815122093060179232271655712083855346594842946167886929022069173750058847929	0.195633387148231092246590551604676871571328068217808063909966849402799617051858113253129704564001458	0.468563514271455883343262331035516652497118926583983233296824489932744726183622881752096281124914969	0.107514732109035071963329078075017933302563760662953799008181504272824677238026183582521903076649435	0.0919698997984568380247644281683682318058666823898555654037979327804979488539813301417108449294527363	0.0285361173307319968756031024162174275772291779296384831487276771443656922611365118463645131653163902	0.00317780553409613490378488521923335449036692869614614714722418760465739838716590799902452384456719645	0.0021978300201483852971872890035994507921933858278075369155482202247881412517501037437761496308267248	-0.00456400984054707611647100369833606777474720824502786481191236977025197503190877799375042490721432037	-0.00135161003329619297706911626744819327684387053907955414665225894337283732507417349008440068999311	-0.00144995188028815769038054978282260731884464466507702925696464308636324961118184364017950280674618849	-0.0005655835753148866805743127278192086876461742472891145724931744836207061195154048079261930933606134	-0.0000614899087457129795511520774174043111776602642792003430281371626503843057257976800396517494831181415	-0.000057926615083600295765299113788776991147761207899933030108622298627118441690868365794912603343772982	0.000100514322177104120389872994436684790649164238418227009434549177064091856415547756590969603798373134	0.0000318588709531190731615141365805287704145414802196676793214124987072094486990392629045755600208838758	0.00003659365507361654072385718112255226592284357164729051322348329249698839254850756780768949140025079	0.0000157387615785062526350977929249625695922429048209080446738466701799715681575608052972488899610390308	2.80514290502787066769573147933690460846869248206031784362970326547350984414011235103777735508952551e-6	2.23441530704018884159802577781372023301029700702841990716480859812865611441131418834342450429786472e-6	-2.46987076377926749477037786428333418542804991637286613231317416074348177760017030004363633047249249e-6	-7.82935420846328354728438611638510076062674298149672440184383252651027980912632379003071213028587833e-7	-1.11370828327636493515175730914733554824109354864009828884610517291486657703564796331116267657269713e-6	-4.99351645045329339262854862290397689800201862342562257824661189278595777193204924388668718481364396e-7	-1.44155277513482553852470543912828593817886342726917944295819837714306128751560889134215804760305671e-7	-9.6179057183095610770487379160087986043714831642879330733736354674704561541998783867577399553867807e-8	6.18063266329956723200219370744121585953498162064970138495044783790453632512110166872882743212167797e-8	1.80451204403191112551125003462193029191752633741227062941798066327302998439385294404267432455824094e-8	3.71061872228775574762232175994874700382528569922541955728033648589139043462998158768392776603465241e-8	1.68098280428588485840822690387043112971231373919739408470613716812673232535740032482757560758718884e-8	6.9404392911102506456118431799598100295327675469768037636990013987497944663751018697698830924710287e-9	4.17630686113723851158392948974099414236249663907465044044118732305946671234140829213743234110674933e-9	-1.4321691458889785236625306101430984990003063789850736623545523718766216594908149630431996992752865e-9	-3.08408242825559493770468090472440527237133816245388883051374056822878507406279591370713424734911004e-10	-1.27905239467717958708140879929317753698675293232889259046723094872068396975885420102778191477074098e-9	-5.758399951240375083935241025770707447440917512975920499028865353840080191196342371738738406944921e-10	-3.16515915461067886092293547956283627361204769034431544043846515079605850483558149637968486751196789e-10	-1.79159401983512715875784707741123697109522035289492266378289844971137184089082777662915126779929522e-10	2.37722145389901837307172879813352138526427123170175716221847687850552203338245049603418167300167401e-11	-1.97997309791164292502432877975425639215960876890911452432492417741247543032532156808637562694652904e-12	4.42089138211929906909904995296034188208023076002778876845865739107585558078568699758225749253409465e-11	1.95485030158044214381760894608702672524786581103952607521517181711423112734685885263719514417783534e-11	1.39112855643285458173083909025657857071573957519871237988943566242098597667644819987558658105143042e-11	7.56235932584298147736230630352648022701780550750628268978070107308635353643066915784868195488443879e-12	2.29993076180502964782756640751588323074679283437194754675148115338499447353110441472397809385874295e-13	6.06839185167014015630149886209947716863702502900300133358636399069619075997695130894105984663445096e-13	-1.498893476438667881319337405199578559373599760650610784615340261016041362891140724226910171838961e-12	-6.421699920957627771822742332278411800865271372447704912735334986673363468391974833192093828873e-13	-5.94168325125974906033696678327080048589561689692498055226406242620720332439605136329756710278976433e-13	-3.13428383990796921984348776065389703718359531453300406239001357883314248500231170526658306372797049e-13	-5.2911982389846353600576378000564534124782986303960124898896256366266161619343345639958947380201645e-14	-4.43020527346890448227483964427831380441445214155037278675456153113317547922486327855524189114948058e-14	4.86722590574320720679815117835730050440766383386447478120155748552816318898881170783122821775567668e-14	1.97419919375270041438161108165905853505537003751252473388622746617958616545460459836373183952015585e-14	2.47289845885371588099793782639454581346015503359857362055564415107703947161518975084226161650863839e-14	1.27186955386447005853203948411378476834720705876001591011324730122427575511191821208838577663119302e-14	3.7726775556190484648613488641316364807527722078402111924218720506429329870259203299778029818599709e-15	2.53609549556869891747773202215975383231534652748044673373651338813151159506046996469327897229089275e-15	-1.44745223586895256509927351840287850167064905404029802896123646404163515697618364198722168120357026e-15	-5.29417370400147431864980864279124835735915972333029405719597488851369819544137520888257383880023987e-16	-9.89833023097434485280639675808858265108337338601034364432741402792859292023223667558324398652815463e-16	-5.02400871349274298228917780647827311547952375634510423583220422749840473900550475675358988385803691e-16	-2.00979876525076624316690435273297932340113269070749914833101128455303151775909713170549221586719236e-16	-1.31351712025748347946992348367162663995049511451938113751262604291879479531908867049940800423393779e-16	4.45247270407188346773366575561441264057019623657676391667069422361310191094478717992630953863983606e-17	5.68047771577526302920710359870074144563365700813008380379945012627854559603639773106478806059117088e-18	4.36181477093201518559093337665765901221519343796899138149441128531217869559994030742324717233270357e-17	1.58302821332814620857750579842374904541556310451701692289473952608753319503585604124382243473187556e-17	1.2626029679360076506264042388040427990841690268955616699016134261329351577135425637568379024074468e-17	3.35276880276234316337374742213926483207339403260802782964847438737104665497525328623374330110361873e-18	6.03582805551309474032357085315221507578786612908580030571099402310743022620137138394664075074078733e-19	4.25134761870908084718237996887908078117224640905986628392876114157423832239638140499051466194285763e-19	1.4584052951480779909059378709365767875897316685072745412073430335217746688587420881499972831665957e-19	7.48512757072921508967076017902461081945906365993269394649897250209604118318855525277525490459170979e-20	1.82913205966080730179534657871632029679115208408628351868936750274299204909236660034791697085581927e-20

==> anc/L2S1data/c_ai_h=2.10.dat <==
7.3266986880421313891707857315229584303542474652220858265483653375532327840471153394084862831837592
1.	1.69163608661442126564401894579968176002038417377580171282973195091698374891786756672851934220254813	1.51804208367929359232223291745356337282908072180679084015764800257293510750851915091605561512925662	0.98655873072784831111574682825378903160409787190380638547052710000484013020419741191209940190405066	0.47803669574580838115528975530852180823003684280524410858444907929909573279879797187852278923237587	0.170470250555994521394232389112912683778069227200414874052273479103471250897680403841401080415872526	0.0411322690142708906563759601083507478362701052891736229617242442725978158692092111120685392470654653	0.0043535993626567290271222346515967648218609502653014687800349016985583012585152055527676053587071887	-0.0011435806336722472108855224015371430131881217389126475508668095346462225443549141468519580560029708	-0.000585680895170654855819715676092470651079740736069700903423953758766514959697818937526961421704340456	-0.0000635854485873360621025123878275896707178611811574642402326478479569686655466809679632660955140775051	0.0000342064393766504639415284821942235428535124083186835506454300099152831189114882786010274922697088114	0.0000166049663307522000353825971674309715064031188154732819113692217555551586839191650039372751929042803	2.02668277511177846952401252465019002389831279636390072225492773258499182912286569679739800634006873e-6	-9.87168396105053257194706045453200101500497872078751518792426179182210741008013048770945525026204879e-7	-5.48353249001147126509446903655660691583847830150257217642066241910404119579728182000027838892211817e-7	-8.99951164450737033081180725822925448043438968218489857248168297128259305300109523632039394696499819e-8	2.63085304756422809787791868312726508787464265985321729109657457664458089728066454129982923378685443e-8	1.94658312268881502486688585895767058205629270776794639248247520913081584115962230459776682423635204e-8	4.3229477553492211869166470813271479606525862139727152982583563088516697143995850574377658948248918e-9	-5.61988441532677399507558531260047592794813342130284915316564114329644205733210891593887585159385908e-10	-7.05595155143985607585147711432695338495393208327599379344233353006026184359814444115183859092278976e-10	-2.05642316122473995075424453847698828088118332744738606273154787815853943093969910893622374948796355e-10	2.63176353566533098794317061954263645301065513225367261983205274254340444415030423516400605785290286e-12	2.51172175601119249467682119949898874927365199253019060659681842622105383760448395481476154739724624e-11	9.49408663144160415671671652417042791912751393291919273502753663575192941706460676349993022323633881e-12	7.38186170482098067069133377556279286072747336006349790753211530841874019127338078704074586905543302e-13	-8.44952554617676518018446936294015158502395147321274543253108830743163639419580683709141454552444896e-13	-4.23020357847416343825296491234071808473384061804352503348925106091515789533643813610319952984235425e-13	-6.56975294549072505336579747178391269644534317813249510322194995095428347490477774937857878704919281e-14	2.52772973630671923866922021309855929767066469222848000006126835824810067247526321850142891846032653e-14	1.81475826664403874113572400442732206688240437635501462479101037482676885942567451112830769703173078e-14	4.21762980433161981193343119156202311400764807264434368025106521551922229465670856874676888129436899e-15	-4.80337163962811996829846384505025356970316862985159411555159972552528026755049389327705085804003785e-16	-6.79011211709507259815137515676118247337262887928782028227470055502747078163652947843365517904667402e-16	-2.29257705818918376271090659870684283537331632863185692575780898587506414500743190310727170818885926e-16	-2.372852562537100935443362862262715272949635945790447848868927530741040758364792020670447638325404e-17	4.2986739870469318789177088480407912303140085369475615614123477172643922906499917454605172518971954e-18	3.4023825481506611171129523184546018260643080381359187905158292512766264688578067660133925627506137e-19	-1.24716868633630157420788402190118439584187477555502102513881913501579941607659651637766363471725638e-19
4.41	4.69521844721156991731301456731068638496783850927693595100808097506673140459511659969638328939083215	3.51888136785992997187976811629232198170471999830457123004099596580346021476038212283551607677937413	1.9330337896808873566266234802374050015175562299359381637182126744910852708509828072894592338962712	0.782341744412610605120029339196505469398533638428099487889939473323434107297796688326205654528407934	0.22111443470743076383843797199235786985930713271025635603416080333364250522799233139018675405221173	0.034121937469140211456683524424156429688046764919645348694828355958363520829976526093888871522943709	-0.0028161027552941359924408038040416820621797526502160174687924531691455420997835959499964860525752024	-0.00306835511837632103429524550812533942198650686936618261733567494550294415313780599362769231916004182	-0.000616113870616057119339860366921017913611262113995651058563634482099300600119804502827829600178517732	0.0000921378720663978161025985948627834994014207002165647818740116503108166586206619930414642820832675396	0.0000864219925654728856899816779899150325227886120240978392697681612797911922841070845428070601626024083	0.0000189938122030354828367905473332129034802459500936430340206485661397989554677476067574211610775275438	-2.26895726884753430335436693815169240760962983133884240652741407819753994076234235440191538012972493e-6	-2.72199837851397952776197959260038802927073696821669071918037198578668121295986174431591262830068605e-6	-7.23259232482634281179537127892154092804755140223575487667418314894329019371260518940198772245428036e-7	2.9803698784074379838240503997189966358538548998526238907153308691181675328814807598482050845203721e-8	8.95244925073737339212183732336204267557761971490193279365797078296983959825818920350062681867080167e-8	2.99967141023797205789280829423096174173992998763492261664690085230409952286754734275529197987337528e-8	1.25017979498920059166046766181392545266342046169361151528934484147502760894225542862841674941631743e-9	-2.93129900935339414244989362538978214890412395221054535720510815622816518472120025422501307072468385e-9	-1.266830539120838316427894579899125552688617734888261235093135215943578993935814858570191994345449e-9	-1.48956911509985552251596421230404585221270445011716237418018498678440453627443456498816781138417666e-10	9.0368839394250872838912674053770478056849164568553554064774422944897673492672953831939075381679338e-11	5.28516342978709462182196076742856734473639722796212294947334469130779666331644271689703776945078478e-11	1.00071978174351560916949647414812055066397478018683337304730328936178606878242131460351257214805385e-11	-2.3723304369524170948767824814275620038203290533797572988100992626061030199780534800034996961491407e-12	-2.1415510998226691028109477041416008673207598494618012359435153015020739309686246046086710027234588e-12	-5.63603658349040815856841530009269216588776286797037196146218954008058432806656673140473325075403457e-13	3.56280202024519863707139917364294581697590845653321448385602238136497363599466671314314628545551487e-14	8.30491033512099379347198997123439582243644042404498037219113472759691148476825941915950109592418049e-14	2.89979115716615469655269858819624592829535850370962237554844028583245474699128180917257906724780319e-14	1.59221325649205315066113659652178704961376836534134806980708969600769422217403521934354152128231969e-15	-2.7752840903790926129981738380547127050339159473342889291472441502060029032128077746389751970167536e-15	-1.29503591874947458090902949519678560841107032862598764593836963381458990236565276511136161300806541e-15	-2.38182352035205819636942893993919448045459089169877450155805894897024513619075383054527322052936003e-16	2.26252350951027778167867208586990477727622045522172254365986524477758750423067132914608444940869922e-17	7.51472304609589311107129129308956514711275056090314706591783198017207875135435852116444829999441218e-18	-8.93736751604967808008437944823417474172117979704416399215354212583131617959706177797142912909702579e-19	-5.70517682855790823755931682393853128134544168124652198165275099694202551277391529350283054835916923e-20
-13.5840268922735466238982682941900624021539619277900904640643283206988839445681832698720921707475145	25.8769489681525316339450770564487702529846270007159202489226338692890784078020399383069286092367428	1922.57855076066581137363360469155819585695769670310046362051148361150912470300388326705439811191374	2325.67667810308326482028698420130188947256177883960098747602526844533291306293032722751149184383354	2771.8539056542169406922893762673141358361862002859920647112316153214037721897338358198263694748697	2194.16976977143088543169773511590019783198402824402637996286172290222170835143936676778979363944932	1301.31866724281448001749882610120077483993046336907001621517827755688667447670646888542963915125695	588.519652499388481154710187414074190020337867247076424718048304818099675824966871403293207513129844	198.829731400812986806220423053624406345538764923508827067349561063757661484408946737782391069557697	46.0089114153650138782417154290343867833393580604228936140812387008032905166942376754024915387431918	4.78927260028470075167644785194457937636693971573101147659364625299174181007043058789274300046272639	-1.13229283999302806277753333855314443112281579967574499453341497336989646831393935059751244779469274	-0.572433087076792077117917928090641217248720416848214445327381737922558747322585726423286674235393998	-0.0586342796539442149102068412094037880556455979060986839331027935343424147948052554456048183942055042	0.0327960421109798345145167771806313819541334133250842709813655617227821759427985352887783935891003126	0.015123478310263683526490657984161324397107243012657888536132762003530145417819011437805841027518681	0.00163007806980033223716750107438453794839650939251173234660837168254638211527738926784109528836888278	-0.000950221622880894098841115190850306021583347241058849336274786316981994482758871019967604420026441299	-0.000485481448154968697837260460597819012153057260218960044594713694311274883210734621288963777996257803	-0.0000705471230965601630702877611789880208987948321920897824198478462133421743907865163752253024589509385	0.000026200159920681926521564391293423150279869382063749667133844062987867366283109405864875828356194532	0.000017100479346891694646860508283579408970909210059276640108296888092190775324580932528890985809569143	3.42373255072547243489846489410559228703319199573246118240350161016201738319087350144710896129257676e-6	-6.27015735901113033774095176690882581069234109511761799962558433444112309838902549762654461482480287e-7	-6.22765638350510764026597184673384753848132867337127170329884586535147497759783591126831072355726967e-7	-1.65375638621649547822127409592130396705479648200190498969081374357708779321558472905872195234005511e-7	8.41896245234826108071581544409855975288331451123606599654881549073672178843730161506490483159390964e-9	2.25025991862686465607691117082540534925281318318922782906438529578790333756040710914689297190396743e-8	7.75254515815788651880704797360888079124912406065089761180411876518415104418668699989627346709445787e-9	3.66796208999203914120926551110899440078851247467169273650112398234332191526821554004511742619667013e-10	-7.7880940164274420553169094149041198949311000837359628684688648106747006913010255366314793807138465e-10	-3.50754061666705688040128609776593737358282202188497769896333026765656969360971259281029339401230749e-10	-4.48835570449055395244792152670649583961485809524846076284397888817478559792391193986166717448765291e-11	2.47241513455715723212372066520157442662424953195265778383284125414749255415272282955710975592796832e-11	1.53932994652560793270882728782614770134103436969486962835008165783634802700665484625138770217814245e-11	3.21843711174760636557865361091475686483605681755742938517109062438794347350767872498282485027709783e-12	-5.33754278473175396194375806760139743253186079101704264023265665607488353291669548844296569514285212e-13	-5.99679728310148185776510390730953001120070713490337313851952234295215021843968552210738370195068921e-13	-1.99054921356553731306468315274639557213629841838273853068505998937085732559059763880674247585727209e-13	-2.9000491753021050849573950672470411169309136458100435899845616228443484375123352686155763481796919e-14
-162.291113015284476735978060768917483274709842446884197623154725489699075961927084030585363385616783	2020.33138652198302082815092845559086410966853813631571738020802465162540000000000203435790961534756	5693.928320823237525082911331448000308560635745667564256535576563182661900000000000534067128181346306	7550.609749464272972680902935869054086742684724858597940237648732696996000000000003575229845817339292	7094.591589286318028642512380199144109057115829684210938411484842356510000000000001631643189506658562	4803.920512650908531780798458165242029021366500735921687091144488555520000000000001154173556468983795	2465.250979952227201119978981354303000745811985984438917664062391581899999999999999560126239485619642	956.6180267357603085542472906163084955981664816129978849273720088323999999999999982957505301940482001	267.4331217674120962109719197586479299840366020900763032774366198582999999999999987400189836157768668	44.63968609405019120162127457702781266441330907093966722845231778899999999999999604954884336987672782	-0.6427851877946852505706628292076002895239359390031379540132543690000000000000035335841513044549119779	-2.690842810123476331628651732758529309921462222291351021796234675000000000000001910905235500762980617	-0.6019714292842564265005779473159111400100099857020130132712701399999999999999973256366947315996594625	0.0641198450227882908389945984113719110684685794110041823213608700000000000000027757781908927481320976	0.07293049218604714415949005005091950594368243788885759466240779999999999999999731142040309544612280846	0.01640256163595829038141263210717026716884639558251219177027400000000000000000084089240412906643636822	-0.001835929266912992378901506557723066491284135403153464901847299999999999999999774812722054907809467102	-0.002259978585834689175190172929206059849329330364154400109158999999999999999997282344278690867594075527	-0.0005891225515531859568759245171921959445163986866789420650679999999999999999957557659356202040188150842	0.00002992670544140477557366263723332660096484790913481948299999999999999999999973615483911507415089478654	0.00007404526065662262392941828628109627760990584735856421642999999999999999999882432337497279635201160515	0.00002385724760085514208946345206130997196033211871586725923000000000000000000109867493903767174489589555	6.403730210440147937357649591991709845712776851295586000000000000000000034330170720687417222360126764e-7	-2.445272196638588531089424100033075763936781357607709999999999999999999999492681302149782846022579881e-6	-1.000828265714454594818251809272179557506338899812196000000000000000000004276945816591371544722091531e-6	-1.013150667975138931743229266664538222362520830661589999999999999999999993726250006109534827314850038e-7	7.730072665553483131651052940288763464351455334953600000000000000000000329696898952507138433528007978e-8	4.185021416813077324128808159894864757574889926824000000000000000000000135844754436234883676540115108e-8	7.188245783167310247404752614097385969336763097990000000000000000000002700016990359210585432256769214e-9	-2.159744284020484181943839321760794517192037104099999999999999999999998973908960163240512132568070761e-9	-1.70998610327105346009139038697308733793060869020000000000000000000000184695548115380922687494434523e-9	-4.156471849859551131419336962518010650278120109999999999999999999999994535683332895326994436963944015e-10	4.220805131276146120702272998720536579267185999999999999999999999999843482612357567516055239813965151e-11	6.753557429324276573214734150152341302517159000000000000000000000000378104665062794065767729130486824e-11	2.204674066109288957753524567807413642993089999999999999999999999999595118855033576759542242553161029e-11	7.831096818419309823016813733686078127273400000000000000000000000023155022748408168564270851484479549e-13	-2.285070816938710778129535217892514321091889999999999999999999999996033928210806056343565130222139044e-12	-1.046284915372150086316303420695263751312799999999999999999999999996446328202816949673812377533339263e-12	-2.167791865412653888225269732792963651154000000000000000000000000019044719672545013190229541773683444e-13	-7.808748238509423656516083926088126509000000000000000000000000000637028082602989753224618348881050659e-15
10.1678687255667367867824978732721963631123850727956749978254759091881333406497618450931762737915235	0	0	-15.3896707555174432067474417110286451318980905609531768834987748689787146507361578250055742101248034	-6.11038264689225919278150152429920964264995069861741060481316165965352332141474617481615100689758008	-11.7203270413464834547789988916836971620340065512378215051774067129623345096868317855696261917347225	-7.11993711518339641584416545054924951039962623602841614725581879526177732975823262218487145517037487	-6.34545672815416673266055112801332613381072706938252963272448334809451282325718507337002885749769369	-6.00120247081938509446432800830682580535063504474804989492594314767979919995127315866264484147033358	-2.1671523301750411197958155407118795031147683126385951614507637927195386430941049665135492571761373	-3.77711841701174941527353264609127979960582960125859816459893940630215972287464160096278741952685652	-0.258842164136308873377258657630965981178724428976815373157239708241534098876388908771845725965945631	-1.77745526637008537550992856206973591464281330844436028339297105560420067107538799489127907838034187	0.182354995534466595201205975937634311341336747855760320488308054840747713853425823110895163386804892	-0.6102045800710531158416068989226593558401374193074552821290430234528754903593882580466717993983595	0.129825962130473586303918664016334010880611935740002839089006205085916412307219723951250248548609299	-0.138513083324791485517702399386917288446407384160047455671711861282208546904657722505015248937080831	0.041649396428048343218291734281070213213550607411236644922535672852469562160157652131911557033296265	-0.011601552393380721258539336904017313068034773399860422183489601220107459970987199443965323616058969	0.00557679193305524863994094367029170375448595115977668278860588078601157672039168281158027772021051916	0.00505990023479581884890706403926822275809504620739249412990425112453173271314208683374938185207641463	-0.00129587836660360244973696022771635718420792206465250329174311669258243581087521569861155160706725667	0.00227064292276109853582288912001451247210852928124938540585064805458378959835861223688738086651433697	-0.000855915002242771871657757994465925291106748801216421229877225037852227788228061060812967692061030897	0.000276687695534376449259142383067294539111079291282215507140278957392982392500135272888833253614628648	-0.000160951232213910025387381117480290400794096797746701317713389434587569512752503441375365075739663923	-0.000107187726207929877502015671348348158834237739441095425924115349541044393302561092653339371453294617	0.0000258722135290140459472778034670134727973716031779960937680597196697425735720277528697904013323489778	-0.0000600193297467911879248293631044546229577303597885225282522552193598140252760335401091203337017069203	0.0000244982246283815532577600908309754316747753094363095855349716043744658417805655250522112920841579212	-0.0000103674057713609280438636525777136871136131288016728036354880074182454296516811185764584021672433621	6.08699292212039000159242465631783101364237634216326712269379422764956828173003181367302122911672543e-6	2.19512511988489448958665635478413009622738556664748841597763081964943868317880979970916592177430853e-6	-3.2248372704992986102386719194520419486871589352155773074509677496475955151614888830339820791027277e-7	1.83171022121298072644174639639430963215991184522774753626270794930216818800151008397336328652405798e-6	-7.64167912184228734305942057100938293728017784348991151913902522945559740115381782230917825764045543e-7	4.46912713955094473894064639998108459339717692763967828873553795990982302406304894239945264994151925e-7	-2.516000571129725407034811992148405101315069274409215846228380227519305814039940531838726248601087e-7	-2.70292979214076843573061556601443865515021901949231799155207249149557164968303426594359985895560413e-8	-1.10778028893465492001322356955463655695243878411485549827462056049473092179261368780484204698921085e-8	-5.86904945897419466327405137793150599714076124515490018817688530407536129828360053094360220790059742e-8	2.3993678022765030129745077615697326583828716696934221011621690672683614384716774189842273140327744e-8	-1.95131005079038233611790436985546914913276967751513269930793788904537211325951525375245411947816371e-8	1.05254509941325084985759610751086281803905858678797681488538436582888966114826795486018740481797554e-8	-9.62109575643463977829768919045026762318151202389332808487875507957668261395876038703201901232479902e-10	1.32933462284132607743828700743561529820045263690858727292470788730474647062635172257177847788490538e-9	1.84339905193669073261966682043652967495335432603491509126146553205040700089896550135952398200179323e-9	-7.04233923449363876658300293190664558215024153759645399968053031870050189119785815771682442217235182e-10	8.3280080821124857477570308354470351641276873267211192794382787790373143607404747517272592802355414e-10	-4.32601212805328729521938796799056511426058600859866544898221886035149724873062382357410589246439976e-10	1.13826555592135061200450201916330525654506232437275728694401021919379867159633251142314825347494688e-10	-8.74294951287118851652563259953042310700505135328453056270969708499427190039412358931285774518729496e-11	-5.25760562542190393773200388948591473767232540218830302998485712885783919261773646306770025253317876e-11	1.68754965333250332402332175793581057284416783819224334884732412812071229459476674279080013041481468e-11	-3.43314429115722038021458406358784734511700255281376156030840660039062824239356872825208083995653489e-11	1.71856279394407820888869422705141748278854464160631417529363784044316934569467762265960704879474072e-11	-7.4308739045619310618866503006157505772268262536783835470958228971437860978065679569410617815309765e-12	4.82057129468849443529767911563763877593419016884876181992567145662705396260580297392850902492365261e-12	1.13899066717147993168990651658773716630882535994648014292361840508658518746225629466887987239005558e-12	-1.53802453928309644025409677604372923989502902897329653307899208058779445347575996382546368257202917e-13	1.35114686885299342360971650302443680035783571027863368598493015418684992593392289816635846242957936e-12	-6.48312407056607821207248166913862931833774238574734763620823807186258799241168653189398204842486802e-13	4.04287455222150845969643889493092144972464279273916259991878206810028122928530442914393381353984396e-13	-2.41584536188287303221308454799561689305986559657547221977338947051218691488429251049177824039119411e-13	-2.32556096654378646765160989211085128300764256305059471102068099685849963620528152822570698979229047e-15	-1.7969089611400052687977926001703192328327342538483282653038810376632975125007001617245119811753482e-14	-5.04867797178591906251516857399634374573041460692714837124932573022525826142384518174824693181727979e-14	2.18176535392811018344176966133359114357509395096511452519181570880613562465030479005987268414149881e-14	-1.9696397304637572825300055725950791541971081399926153984357382142340185560264605587002491675484071e-14	1.04583399389851092226295309904170431221226074911506852022977276365584672769434263515529669907774244e-14	-1.75534457482023485164470262938126653152079773523693210695023964851750429628392153528948131279769317e-15	1.90755623065922389931937947851755900099951174085847468486944130149435040475030868537568490537457372e-15	1.55094272719780973871442883353112302176703905197746210249881810921688030420556911678155382117935798e-15	-4.48835153867877276181251209549838519130020569687443570641488901286338315693039400613665624301714807e-16	8.63962365539120253708263039896766022829590076430926466496866040193562599359935738016569033374241164e-16	-1.91466011110654524406471134250708129395322997980124742665666099631529772490261454951923968865206755e-16	8.09640453235937694085321510131283463718889872482569336539438653604429419890784759435031148056664679e-17	-1.01540109300206807932558696783698143956374441132349937890869800378842133815036074016147117059678219e-17	-9.2238042617022939970497538156330771478655755586813507007272332958533327063373201911994738143223621e-18
10.1678687255667367867824978732721963631123850727956749978254759091881333406497618450931762737915235	0	0	-15.3896707555174432067474421045921249312269446857267387542309415157029125958466694716715664264878181	6.11038264689225919278150226176882635671510913536684934890673252147806593075557074369257277065857737	-11.7203270413464834547789980706629957497416007977909224539238672899928438490775259715677512574518865	7.11993711518339641584416734451128316397169028413478334469685181532512351634221904623440710609533706	-6.34545672815416673266054878143528494052657506592582232437285282393625131715477271818844395921859862	6.00120247081938509446433268480951827980239037183206852259371457848796595946387473335734246314756962	-2.16715233017504111979581201467439598232161043574176438123015479238436724153626143023645533054266503	3.77711841701174941527353910017847911224200379011688700619546581651924286139412499219175138424302125	-0.258842164136308873377255566743823602996667841623001919236257680294798445455677820228684139460904834	1.77745526637008537550993196146504421146560087246190114377614987511910723034045735457991081634357874	0.1823549955344665952012062450110597784888502825455094983026870322419487665924776093188548547441335	0.610204580071053115841603159672373336412290163518189602267382257789882855315332638428377789763312946	0.129825962130473586303914442953585037159031066758800867549877042675449004137514718838527554059779396	0.138513083324791485517691947901784248963711277152381564351869434379090436248917179059037286665875888	0.041649396428048343218283088094560381470928786298172609553436376152812322469999768054457998920215905	0.0116015523933807212585235452885630740904448065635948291156386262329902062665104480686431378872900307	0.00557679193305524863993020459549645008375107921358581859537695709081541652816570862381235875171406445	-0.00505990023479581884892217971540592151200686734778050814964708438165364863207132644506744241765268361	-0.00129587836660360244974430800172609978857722231547709397638488636334479099307213718891980893613217043	-0.00227064292276109853582721453638648369632016993524478064710340506268993808979895189903922762636641558	-0.000855915002242771871654789290248399949536454569297235276777339901972828580452093052508907812207761359	-0.000276687695534376449243094725322147870727991279579916675081192632391329989098029027346536993713772948	-0.00016095123221391002536984396725163458514376956620930422102827312264945739425899241945231664369817362	0.000107187726207929877540000468897800232051092342619328254116126870527384948399605789471670395363760506	0.00002587221352901404597631561356295909283111435067821613673680832125962907320921450871344280782722596	0.0000600193297467911879722462376218704400588432288744908181324708692236477203029469636573513574518692794	0.0000244982246283815532856843603059371739659700256339280498174432821244944191134712676163537438778425946	0.0000103674057713609280746741162390699688789058839090339009855836955032822977202826207546108381933642504	6.08699292212039000916690237941553697011282129562956424388944008888252415005466320593144814499823575e-6	-2.1951251198848945055077286968661848583224164282118705178042175199159721909979485823370807884359794e-6	-3.2248372704992989080359431321439684342428226878937002482520368881383292386341806545562073395901784e-7	-1.83171022121298080604723611946689311224155465161290728969628615892490274442984028267547749488666585e-6	-7.64167912184228803766692355332766962952177101307824262993562570554373695640171435951593725419053936e-7	-4.46912713955094602292754449714407362505807840116709372295382143490333187681231445720299243850542375e-7	-2.51600057112972627269876619410150118592739168630499656497918450443695808174003769344505901826119105e-7	2.70292979214075631802930905101590916477726742221274558949565939335558444710297269368241363164676712e-8	-1.10778028893466050736535208275695871930101953167880119628180658602421834827174433983871793836590274e-8	5.86904945897419190589540611412205805142345855305184666845288609665829842039507956535225047897844975e-8	2.3993678022765061922713996497063447708543730062040522328518548585965941368014496968730467968046854e-8	1.95131005079039676513055733435332567037174171595748928186168165130988967907893621848153337690730052e-8	1.0525450994132660762090728054765757717759518392293500213012102733885292285965942669859856401509499e-8	9.621095756437894655681661718201297825604336839772007229773287985545423864704664423848588930002932e-10	1.32933462284156696126057083074114698465081151711238332575506745630586381355060653019456329191658864e-9	-1.84339905193630365324631621697297472942147243137242309073308323903315267083918194661331297741189544e-9	-7.04233923449152479428813295327905830744791173724021092504443364924091340359776513892651559963172361e-10	-8.32800808211048166002184893104001602884212561538470267198087710578899102902985436291151366816757247e-10	-4.32601212805317678041664377993914535843469874408656351473870442819209932129391774278936955644190012e-10	-1.13826555592385450917616393449817291094272748018411687942994134386992103980666052344438835876033531e-10	-8.74294951290182465118908809683945962721244712795113408045637044254413526619609380872854173009867752e-11	5.25760562534730314493672561280521467332775774789807648752984442844775417495269650985466559450455799e-11	1.68754965327699749277811755934023016038009604014314306187068502931880136189826447413805323832014004e-11	3.43314429106709600081068865104142800796866421791680954608330764610486932636312908867322167268732997e-11	1.71856279389227540109069639787965962995256955677575074050065073596089745166731583796685541278155694e-11	7.43087390411059657293931291724153773490780569652774043490763566505933847483476784811142834703727411e-12	4.8205712945260193364025928487528108604722128823576800540902281853633606113226828339907135061939988e-12	-1.13899066690597552319954759092943214537764558631102900407876482761931721935477165884825410078809578e-12	-1.53802453698751175163227364694680739379766769630496641197599755610505823766309823279358551605260484e-13	-1.35114686835120673018551284913128669755245590255145945749926966044129220318500111750960311170627247e-12	-6.48312406784152876513516642479858289119929220890546755085317646660816947276757883745021451636980671e-13	-4.04287455432662974362407376171597391773609813193926466486698517894232489197356678089026777189383513e-13	-2.41584536223760033518697385403622914368702497650238319068234371962692783432288225448709204030561353e-13	2.32556024376225256418552360659444251041960315107958728251376722150629608311244094064042586293539925e-15	-1.79690898097397248840766995186272644897599188848207844970964999578522223779980116241190245125683218e-14	5.04867795788292919374839959985015135785288506181724445894740600729528174277801306908292490491933528e-14	2.18176536039767781177486354782006601156321892672611241224123054428433747033318847404136163592371611e-14	1.9696398458909846382000824361558899846057783709795227956335879589719363084251893041459986418325075e-14	1.04583401200614018649684059452573376336061894443867908140484501976523012361383366547723077387290513e-14	1.75534424576976530260004499872331617314173241626910309384897079867732026701018103555969098486626881e-15	1.90755602624563156333219243511232252453730431034981605336933778286951285553882143917529231111213621e-15	-1.55094324819321591519339929358503801747748657355465337980324903816310722162006405413715468988019081e-15	-4.48835440435794156537946269438928661039931423195496607360915244647052157372679644656731074698917544e-16	-8.63962578447073422942283583271489424324874619413442896090910337131196752296905764542458859434574228e-16	-1.9146626757978724995255076924901511875838814533478223217693245440433760186910282638345540487801517e-16	-8.09645470269194892744557837846283437005465203435692717821463767425184541932272518214480227455941687e-17	-1.01541758340762683646985219196229519569306106439555480592872257782383188025195104664834444518591411e-17	9.22403618544659777522016110049031853733335859966764279181103587440279356742979545142673521136975866e-18

==> anc/L2S1data/c_ai_h=2.30.dat <==
7.6439375999181102178177662901420669706578247630175620494060823708496238619180614976862263278751347
1.	1.73623210699349001805961949178484835290276428529378205418167949480925500819939920262227546034146337	1.63078156063221243956639565803839592836759003377523940972667764723881280262408137097983887940360941	1.13193028618011701517341024751048260226835710833920483579937404999707216770264369751770776956511294	0.599620963265168452481453292280665254741010258690284382456530759583732175226470126774641491453166024	0.241480901049655827983937294652053331225577681132770147840937877075399272808433953701357889880355382	0.070158522678287010422886822278109730051257714370044494176494477020185036003959494224794743786200756	0.0118981196116474390393056365950885573682515068563981063329853671258871307244935278977728162146031055	-0.000531909452242512009642929810086073691467903529274805580141372393822779205650181474144869769410424078	-0.00100365904068268116466361336389959395928960770967450462659415660756343364627244110848660796683048658	-0.000252156268494376489183776459548382899571935535484862758572431521519122241064120350657377973817230705	0.0000164800243684106307782164308374210876108289571033573422743166265536177460616539396696650069142101439	0.0000316184676808621713975770097074540873034667287583928793273780514223695183615505966604070410889540549	9.52093689412946857543405752078340312025539965555938962402191271082461178408365282412969393554646139e-6	4.87163686209285247222500139435899450940008516395668747339746998307410253477355120019500205877461446e-8	-1.0494786078988228459630356983517601141283539047830545993720953556228709738322407158154234945266348e-6	-4.13979970708167412226852379354065707010842539162277577240303086674059852862321099494560220928244458e-7	-4.1809435937925364744540110502965289200199673804078738815143658066458235005771522898256245451897722e-8	3.2368558860753808863855803748643918319015137931818066417694139633251230843788179753118842286558113e-8	1.83386444035775811058249324669268771505007708641511628791253789512410176544503340847896314370087715e-8	3.64312759479072489997000985039731230193043997178022155546487775404255431477421386554933483026685365e-9	-7.51536438190686124227149699374714131597412613277952537784840265808433010720179739535084005259713672e-10	-7.7614361982994257313242731801030841191982433892885887023882471840900666303130199977313790701261564e-10	-2.35441408831409824576379289020511402749577822599607954545647720352103174519904259415728805739264844e-10	-1.57246279798830713632854324517037045687194870319820729566270621208690193674760520458478692852548419e-12	2.97259204229246852193685911711829826221923749687957035376806990979957290596320366650166219776119348e-11	1.30939565301036935462649764852397220284783954069565220223271311209402849462622474073245463816969027e-11	1.81213354076390163463305541926539581663697644381749163790399323722430681887256648591052425308147315e-12	-9.31507252590466701313464425432724594330057559768846859095466723051352244298713668768403321081580021e-13	-6.48716583259193626790506045777563794060198644557553875986412313552921074069229121257753813652851425e-13	-1.6176494996022200665312888378590250490839991573913940271828779641665859556080827905216475582115456e-13	1.52353017788188152249188588482777806027783511094483703885009599232819747924789951402872568841564228e-14	2.84578360773424678150584020894521595732283725557723280703522862377129974898802204434068493883853481e-14	1.05860112990726051233556225537257164186417504438948263897213413461829184873469468879707635338050242e-14	8.64800949030806038199947991697193205570272820772397816386952689194414831870734043883999054688715969e-16	-1.04996590680642765838764823496514518063313661466950081299845816400284112585092787077511450635314458e-15	-5.86465341371994927013987377891752343191021879651190164202906983033740616440158399541027535154487124e-16	-1.18673224855517045142322739470885980051322573317865947211930976422094455917573097869063136318723535e-16	2.78135446546952780081899947045774124820169175383507540220541676248089933950917247771747552599548419e-17	2.9818142593743186609223574090341000515757872869973603338097849725253468989038326744456635156675372e-17	1.0715041520542160746602338668818508463158343585520445515023285757954952501664503041945383698374292e-17	1.5127102565827677828988513833779084496265048555865211104030284346147421859618473869476403268238605e-18	-5.49351802133133239507111214419597185537792355886995227690985391817880969671228910225530681752849887e-19	-2.29774989885496414557422879925660497978308500826872776389371653368741254511931085065989571283367714e-19	-2.2140966337482165524198824322346639675746398983403280008318328933331127796047420768959039157368412e-20	-6.71791162681228849686566597727618364662247326055551080945445885953765187200382231256913377981840596e-22	3.51886351683131312688495532793884613093573575048652932833804643485658706279425058583349514221932849e-22
5.29	5.84116193694033922644790052518452386780644912418725200547352301160425093711311336014133732076833482	4.63821541115836474535987374818576705140482896937796097744813007095158944947147161056005272433810697	2.76182387053210280867469362411223721421439181804101178501855796457272883381966344541160163770709391	1.2478679112807543951216835160936943979099330422792410562930443022711511461873329755777323345217963	0.414359738069465418822564321976405973686055591728943320861105772911705046776550271732438730409801271	0.0884040669541129666982759024759115085163263106191095939000678074535256296000943102009613533226402886	0.00388197882047977429381952882724941051421504333438783005566441742432613284449664621798123494163737582	-0.0051313719376292155915616921296166835544189391700298186982929397314611908923511405802382797631251668	-0.0018956762102468769677564894624485104123965908272379747761909537612248684428246459699993519813999488	-0.000122797314896669122073016810470623168417116292403206350358903875512072005949422915156385945724073344	0.000151588575577667135555644055532858497095089587752907404780804223330143070291848263780858505471790053	0.0000670984295378292884856422073837251078486869230719186103113020841083656375883402220571196468460246049	8.21848096439115041579314016771031590578839315095123349973842332559130321281359165613841247095581498e-6	-4.36994600599825948170263767235455977946422337456177573089502291598033778687215022645724289939217282e-6	-2.63493533728183180416125289698091903406351394161404141710958895759417562866992009415175221346157648e-6	-5.3714612878548082383162773846121012042183369274491061884661863348201272088464266924719544031914808e-7	9.5312467138877946932494808322126827833395557955248721774022491510347754642130506163043475285781493e-8	1.03820484884873861113409725403803393172774808736079942184951798968542815955583927960229648595711264e-7	3.1439170183183667935109793285101747307299285968423873580975585296620575627083100036397303996695084e-8	3.15554644688061670849028681021783579812174369287617967732400705555710040996045236331279968648014205e-10	-3.81048004973316437473679015910519458769692356922113466275988182627182881298887683492291271053159164e-9	-1.66454405957949435185130121817648651107337118620252131480392041920977804657585273500015516848795764e-9	-2.2685880670541309048505633911519009054915491336740973267838120303317053361141785768482217103844812e-10	1.16739859577345231939282726970507552739174309872658038514559087190058841673818632846437157148105e-10	8.009097699070223206994585522227486286152523023729395496002088193929899830715510799735501929810971e-11	1.96258705770373144937876473140862404456584172345512487930622852953640035250555586007576924423988456e-11	-1.94990616096569185993252052862167924234937203368232519764707936924237218389095103130900577342138978e-12	-3.45128427589941145650051446535144793108174818630924770893927058824038262158855460347624823535344325e-12	-1.26090620368159640229253354766633054483683802513392844658242421071599046902667898522587178487572028e-12	-9.62090707341387839122783388957019649527964133135958862783248416888207747821601126885576114808370816e-14	1.2646718398809084090587004532287162695320068916691181084797229940761023721416132826972570732710724e-13	6.91270076996540288282982436217665638661770235979362394267715811059630283965048797322393300179629019e-14	1.36877657511594372266168065600768298414429611567022151486140026637478601635239664471501812484034026e-14	-3.26491091310707775389925541294807095110106131445298795528946525675304303849824899660494468644237254e-15	-3.3200420539696591421414413471195106703471873599604054647562873716670315627618849633277933129361122e-15	-1.03986335849363418564700279280637587980419488101036901287103973479544250874140138624715924580992514e-15	-1.03939702942451320684753802138667464234247231186632141569325240844252744927728334249839322318799946e-17	1.40690105076213957566327263156836953268724835549331605173586989061677219389394037879605219327337087e-16	6.83749569002245849145633540939361165877646685189128530259852767025153958214224794967738788226958792e-17	1.48634572420877004164909469741880617893473264917231680450049456674589674783312961780458285596649532e-17	-1.21233475875711026222699035048906718018132271063099811188174527795330822685503931527157565401571303e-18	-1.94140328615348751300614335464179783039833044692555504408351781052968222309004738306456837983366963e-18	-2.5045551775984649979312095208232762692009979192927088697848297500069398249633100788505955401370853e-19	-2.53313611539993318119716789608643547623880275457750155703108180077626511733548483680022360043264014e-20	2.27960040575081741206161540492124510741495125168268770473254166744726687846030451088172946274438103e-21	3.10104556666774982534098203029911297390151214123951725058913935881024924548488156565268035444338867e-22
-13.6459125081246884430839029353766530700404125861687353695255705298961443863992071159483874221089273	24.819162517360362257464734780810745542005206137795177901981862596514450052521648276614438770706108	1908.43430950677056626969527303747997427450573452453567269861947639311508978230570233448386668144512	2349.98964837858120427984973780035653783745743298934288255777368710590286740546284894748416152516153	2895.40739909643637916997968490514188354155420579880447543096228903621546411831745862747139396329647	2406.64324839384559946213289253050845405013390316438008163961805314428729242084301641005542689699807	1526.16978576706163693076187840425609734452087929153366258866209552793079029601942305105174427440822	754.289620553381815735348573230736851606490728353968746855763381138596824139286359677135293274474873	287.27254377551171206413615737547947787966674250146905749083027137400543873205900774370368391447875	79.705271315946800035287591066920997588377660997896496833000781421769043416069504614525372289719015	13.0362056449871364869426897248809491959189646239360251813531367286468277359911161748942053785103237	-0.517376437611606679583430519612209524977113238979998327914513118214657019768960830197986124919707011	-0.999651357963740541760504225844437560246802792219462807365288013936847546734171946583017710880755855	-0.239039134030900628265228632997412808866461485299631397297776456439080969515106063158523900392658275	0.0193233066562481072207314945279444649665706315588210678069642535584251618056439340921343375968066792	0.0301333719104802245415541174863462759693423421374220349272490361692960638079404759803789475706843689	0.00842487943206456023494608304492328049460359266873804970191032059741446742485062463011900982893053677	-0.000196631827937919532775578301657160236072982681993475976496138245593141991376946545316677434936824786	-0.00100181767139436669882041369940187323240477670178877951134649879060854923473565358785104002140888944	-0.000361460083372918559807658256469296764078509526909203989639984808186253926691383347604565020569862597	-0.0000260890437898094847892315322036160370972540933917179734107003969798566542386721758420308203077532614	0.0000321113956760695061021720506441855558908418960762644654339312537004095910234151180295277731562192499	0.0000161691206173914047325979527429252891367853818463981351680500968623647699075146266795898795750421762	2.75035750871950946254233952985450498827122951628792628268314014752943686421380898926895633736772627e-6	-8.491918873694229569389917967268106334205555688091475241128176945913755981854776584713231681162251e-7	-7.00279018070934089500038278480957347662329961764713240182661491054471700723375341627413254741891479e-7	-1.89582869321397498576758137623235937596317057480078231881631009446043303346153543374829167222114311e-7	8.2942076525979530130998842033207491649634311447034038405783391249827093029495450755257367651585638e-9	2.79091826755940634667523901370460476548074593381844306171382837161320570669119473809414085937569431e-8	1.09735750991327172341411985280165276512427010606225191835082845996502163936099405793194241482601565e-8	1.12359513320922856000122844022125590632310072934636474839861021391170216341541438309674788563414389e-9	-9.49067822653623445998380379734336253406012740347383898419590597475529730535334099825242654574916888e-10	-5.63221099493551430725412364133315341809995867136902990887649599911828838002276053087358093914802729e-10	-1.21446257762644804375262207813348975954179006231698717140866650325489697381479329093664105132228997e-10	2.15174091838035144107888712343667845172119984353073004246926156230565674681055014935637065427069478e-11	2.57493016657218955148135340079796033600519103941668829227000531944635326414328169572989987699396591e-11	8.51589342442132334118170980491462899250073019653854467444325469310975511258617827405251083259395416e-12	3.1077600954244110191212880206930194633917357127011924066746853009175476719079477405769693473593305e-13	-1.0127385016493672849064815117059861097431133952316919841991387301980626139358505360433718597260098e-12	-4.92448988068890047382506875371299931898514655376122219067493296715297513418342854461050405777669896e-13	-8.04801614846181272645418669917586922801204493142056347574051712732049702532951479221624266573595349e-14	3.31428220664537356454565131571641959914547793048539705984796275760283273691765982821536824301972048e-14	2.7890541304177454016873213577710851195224253533451285047158494719765057451350264221156926041154467e-14	9.6201414743600724899511202955491134021281924211886136194643050058358375596185528808638654796440274e-15	1.41379666406278477317012049511137179793102635075955226565247604393970184446421485254483368145015861e-15	-2.63806108582343673828839169955940876224735000392965757912514289935387046392559965018994596731245219e-16	-1.21680550791029271883036538265721164517226706408526697321795084740295007353824886599470848753003072e-16
-192.4573334436340789176398044948340285510042885778709087627103002673323014528961191144205301764593	2370.875435856733296967740448211309818553863589143106764646972477977799999999999998368325748470783001	6753.817852933443153425442037177791083471670063656084064678399464757000000000000002157534498374670372	9191.031867787442903911569668645184088830096679901824136643125401170000000000000000188151800970331623	9000.219106681278436210440159177281621909751287261564706128533280000000000000000003124071848643434574	6462.410212005407617792724799831681975612640180274004430199805519569999999999999999907028688154952325	3587.546634409117323827873857736250644803592342917648374373411943999999999999999998426116597748175451	1545.338709887030112260222328136923714808759666366845465947882365800000000000000002632916990246291154	500.5477863200946203755245782227262522949649021067767801467579600000000000000000025479787429836057444	108.9979163984730810410177460918442455615074906491141479922836850000000000000000011540083932370256601	8.209358644082269111012030484128326106292012147878501473671920999999999999999999234691400243692123104	-4.273707761640956192013872136110543336411946584503552938360339999999999999999998295592501443627740967	-1.765625281005224755089886545448415752901428284037788978909119999999999999999997943837684845528781585	-0.1371871563739585377048308973679435242752641548305956987655999999999999999999962786938636675370513995	0.129261861882445038571389031836067146004243695620288878394399999999999999999999237716796215049040849	0.0581224748802813274620841201891567648968409315717911489411999999999999999999958875990619626012874311	0.006863417378911772474802233227221986119905542414618740625000000000000000000001282163168131742620547814	-0.003851501730272254041375971133151189393924956440805184166000000000000000000003471228297472381075622608	-0.002233871550714808294831708093504617642104893586118857870000000000000000000002350666165361804593631527	-0.0004265472174532861667640963643069655999786397794323975599999999999999999999968705602812601509503351014	0.00009247449476871109039786563859630448534558034263691612999999999999999999999689665639275742469368837204	0.00008830320721940028210332895939766670232418057391725170000000000000000000000110940524471219360125081993	0.00002499447646815567255980817112011284214536872449358100000000000000000000000131661416579722554076899544	-4.903232121143063747013357446278017479637816498959999999999999999999999959005428471702222896404508697e-7	-3.318872228629517506416973372414958526393048388800000000000000000000000000827550460999181184916026273e-6	-1.341427658141379134683778326899491932876361547569999999999999999999999996030285901686236894117841188e-6	-1.493083131794727243413414879686804221167297569100000000000000000000000034042891871561852005369960224e-7	1.08038403957116518009700327688854980981531678819999999999999999999999998781196386981997172250913714e-7	6.586536740037188380991145931320497333994746109999999999999999999999999989278970495556855317230745607e-8	1.447343623440550428428418654028807101599750869999999999999999999999999657485573606583356314893150185e-8	-2.327564892360960650112970086810450798524602999999999999999999999999996457645945870978160644846716812e-9	-2.923440618993647019295640420600107827187508000000000000000000000000001927413814998653427723274357985e-9	-9.738893675718546113532174004962209848656640000000000000000000000000030744175898997835324040604745222e-10	-3.953947868498447468327754907904153226392000000000000000000000000000108822319707716069060852745720718e-11	1.127266124333243658761064617768444209112999999999999999999999999999991324483653250313743864316295393e-10	5.52078632081195432515803311222654600123999999999999999999999999999984455460949525143008507736458956e-11	9.313852507730532131406425006441385962800000000000000000000000000000536696352040799876143683995995895e-12	-3.319523693896594764200170763821810925999999999999999999999999999999931408433944578635221680908567909e-12	-2.739599506596424337519428824921970663999999999999999999999999999998327216008775633108650374480538059e-12	-7.671259938120292312042301206302556940000000000000000000000000000004237624783109535922569079714058764e-13	3.633558911082952597342465808827321999999999996832638298441183593021760705767415938154799735288837329e-14	1.277198157440258626986880020720428999999999999243540657549258667710189713060169388106728192423307852e-13	5.859802593376028126688391699624459999999999999045550844058398174828138838545046694951627817451846e-14	1.299602327888022295674202190379279999999999998750808697551964265208637927198272728791340712502668314e-14	-1.686188596435142913198247726662000000000000439111270889290540009125137223667066030836749461544313782e-16	-9.502717683289406880792318402839999999999999481058094949477932408731034988623215254267226395157360453e-16	-7.521159316552988649784136616300000000000007155259130400392029279031012934991219613394349938592100298e-17
11.0122866052266582412778832688378051282827592569991786756440656784144809645931854722816162949359301	0	0	-17.210525222908840120820421719955107919093398724958794516467969745252403040304741620290893309968813	-6.75634174282736670864484892704632017200594514690235830212151707487455050970942013113982151333791307	-13.9550723412869442563389976563575604375621264200764566802415457866759342609538964687897483890203759	-7.9129440968011968806191613905914674755865987272968127749418423311965001740873945188545549259257107	-8.38646671343273629241687506050297702346125693748625377705225080661136376151652435614104707577803207	-6.92023317342738855383248277386884913701621334692777659596752860743383911102679808572708911370547413	-3.44917126082502236687717068223145551208076561197035538896606048558597835750317515005945564117187507	-4.66302254397338492379487854766192423649112298237830042719648319262713893794339991271457765802815406	-0.778413273640532736938838897052834686370235826365793637759934415254097562605202054076421890756236022	-2.42341641187930613938901822290173954090612347477276515798342625403193183767992980267841928592963553	0.0889624475033768572208559955145183879827630963586507394307710382745296777705775309678332476166486895	-0.955915875231205576419472757624878536661679078116646312712357155632074929653118239911246061714756427	0.163772076911661037712596141903638615670848697530097371480965840804758149349148995131287297772575124	-0.269968189601033203460024232545056162561528625833849930693030715592245362033055076276493113332134528	0.0742046597180817128999143150653967181062625821794230955497090631123425688744691376214956967812211443	-0.0431843269417254096689630653051745090427925339432397793389524958217071618553602727216429179641426364	0.0173236908118069561005504802236985204388499836743970086755270223529187578851231455178317977931045909	0.00316783715390096146958427148288945028203547834219277488255950572204668172585009388805780332032851789	0.000289753240313980670776600738539882918278416978219337890353249993807961294470952461316355681700503008	0.00422709993147684368019303823583349512313991850053700154064930128410958799724891807198769845098214546	-0.00142015336802654814976802507536303975308772993749869579866030682984132002706149243643221929383850879	0.00112017144266753430809819498909717972264037762826338845536608404283972574383518387615564961833091075	-0.00053294634628217153487912361677352892683687227195224246808707908530412236875757173947359207821231206	-3.61827176368234409103509592730884607666902139242212467949963446429516737072673985763510368843748142e-6	-0.000052234353874289900255805537896445299513247017410113962704261841160712144114468289523330843782297789	-0.00011011744872372968006394717301149324757112351993259719101519108615703628379438799769338837440069375	0.0000364166496771173831414111046259990716613591700842594379647530965076883020495517107554039566639262978	-0.000040551057240405296002919341110374601669746603134088994292160681526331081492671090079782561499041023	0.0000198884254032547643259394499467921029264046077605013626179037423081918293581015909436197330288008937	-3.97952036703006190326094554801624700925070122472317247694605081205108774986519593125612018296388694e-6	3.83571499396419568455537304401459407754466721537161319039940184190528844990658765752403728178062209e-6	2.83493310937369280558635675660220835006997498639398627388224718081418778678139641765694596802107873e-6	-7.3597043424177444901327524119183804605809526053255538345766640240728154378445724123664506281154777e-7	1.58759860871099382705700337952461750387100761027563757276773367763219532968057384291954327267987207e-6	-7.56901129856987113046591155613676038840751449064772665096651302727668473877532627000003188897063909e-7	3.26218770624151206557898459380931199051836956424496224279265734710498421532076791643839333232595361e-7	-2.28020126245893888576534143217145888219506393586419403329631543846520757277914827818789368079547507e-7	-5.06631896754268987776708971213014630866663670945864373296818844642348790425760873374230475537468279e-8	-3.67959218989314499461845199107263660969023539957120258029433887642413351936920308226978438548339328e-9	-6.04920937164962682598011386329394818191876305585799790168306842656386507901960105944496369922974597e-8	2.67632515535614381962418635896967684652930254045038439276026505661604663198756828120878400590491747e-8	-1.95852716308782656354632391281202370789036858924502660285079434499392364082668921767042482089498576e-8	1.1951648680190769028557976616294090857680638371865157254992727924242027049579174755924703547117046e-8	-9.21118854935881726522468783063132495660153881621983031824291354521688646866972239511601023763749118e-10	1.75895400457746209946206905311695026208423056297872924438565796588823255073394718379033004970815712e-9	2.05635867184141760031481332816781947817327646359545444980982709947577708047433259233465476406594879e-9	-7.69835654827901988117105746623871732770921405790558654084490441045061213690118290859558486266854504e-10	1.01029259683172405724452733942686661448355455006372320057392176864581053847361045217315535881421159e-9	-5.63162836423295202666553334329325950969365327691087345920579286544269293624656727052444624595518211e-10	1.7818532281318583908902933494406721477853070941162568580290369564704884826889423257510412441415807e-10	-1.46257537073661178637266728481257547792327365427374325499872092290063086060283596613598377954275805e-10	-5.2151697951432721414524541711405405559340633504850803544841893828160765128329753167393051947023144e-11	9.57951732579831888011438062156493837548229006749205858855829639791186934416812954234453805249910063e-12	-4.61131336166096877207293722381874958487403142646134792425784013850450991810594868810750977714979335e-11	2.35146042631890624101460625566082308400144052191561265972356942789635744404198383293471126826546466e-11	-1.35481616321974937557717545327058314495047638149032004958441082609019216778472561516273348802963672e-11	9.12782958870816925117617162906851453908026526851580145868964534590441827889434960457849392670947965e-12	6.6420667574678277800710144668315396791032344918918834850844240929603858578029106621842761730269552e-14	9.13819699584558755413194019275789400782578294132830054952691754113199292207308383193199904357663284e-13	1.82305834046203168080556923597543423367760356203590962320299010909648956757226464419817305380695531e-12	-8.15765557679903337662815988373973361880446850455727358140218792776588453707066646151908754966448015e-13	8.03461750043005838043029234629024034960063241521404935847587085383432188550837167679358097239005254e-13	-4.86392114819547704145444996094935824928492332639455832132610162909770366229596085618569203962073612e-13	1.15106766030292489156463097365653889046537557321286566756213750448841847751263730319517436394559565e-13	-1.0712609597116049745505372472157935965818967823761025081946160600830702117703111301108439932238635e-13	-5.63714281876522998655734662801426540066613659368605922163580914030667094357251956573472026662892059e-14	1.79420178250641830729086308809031430712383569312211449899815785217528063793178094088970312078481507e-14	-4.08044331751926678469613120950375786218185111285325879363111070254747507566911368207038389832779237e-14	2.26006849295956602003422609322934161190239946469077662522978961980729529509424611167237412527143678e-14	-1.07135407170349504220519544556649359247314436792820410925195454035680503412800198289894866848719125e-14	7.70348232813584354890435776868826521259334844587342166993384584144493178136363505947046259532755607e-15	7.03793969249446832651263958707504026978471201243138772345264150504952295680187171989598282497815784e-16	3.77230579822147668403071485211735081342647279115679945955029001804123855366894618151792648152981283e-16	1.75687717808629893235951766124860912293679230655149039923260889514905169150464503255663271413815296e-15	-8.84560681475638171452418880001211502703736387073406559387755241000234814137812326942078941845077213e-16	6.80088676139881386590575543232900198591982067533084639794758412152673303479245380153905711670244685e-16	-4.55553989172476065845807553179499294020126843033545679307260129174927169724092203682554183458478947e-16	5.7675459745186124481757119636340448038671717274352420479147842284163575219946465437313983393036647e-17	-9.33231008785573243011823676401631166028193862124092440686367269664280007896482887431898157963575717e-17	-6.97162880063362147294069544759092549433163271963565420452546563954024058180347981227938859584729478e-17	1.28677983462811117508616293699989829558616988572478536952229998096086682571311120494624846845776124e-17	-4.52309460570836494049747149366592904159198433247025400717464273692575245220323842253460302721453406e-17	2.0766856369766498183664133238823666481814678401006865874468308836876383522236028365111415925436601e-17	-1.39370726982754741510576925047202653298668889028764597236790012830835504922136284614955397070569324e-17	3.6669429797577327360702766388374442991174438250240107337127905855566804754104676270104905071877493e-18	2.42789977317893065383922835159105286975063250272544577210838532778174603074381582571266094999305129e-19	5.27917214612483643504630076060782080729636203465430785607394009049998157917902591215118180478887144e-19	-3.06951062378700575587976184950615332285219559929451322792891680748843081444636074776986063614793751e-19	9.73299136998285817328062102783451494496235721549513750139411313882960874015843606707432562676982334e-20	6.0825609492811217935535164935288279687386466883883616414627447355409820664606349225448179966448573e-21
11.0122866052266582412778832688378051282827592569991786756440656784144809645931854722816162949359301	0	0	-17.2105252229088401208204217195534701858331555183048153385986223306801639363811134797451078854134673	6.75634174282736670864484892698675458124104408568237846310211176936267147634778306202769094075609901	-13.9550723412869442563389976562933521367930577170005751364155212215898752526717254248327898008863022	7.91294409680119688061916139022909918990693801027102462211496901344762537880566195176106734126430488	-8.38646671343273629241687506122292841360369547001937626316359103041746356768288416854921045317495256	6.92023317342738855383248277217139795284527914957243977598648134989189035458536838250095787434886026	-3.44917126082502236687717068409510899654060863382730291378445175990195920023026908503887527936856449	4.6630225439733849237948785436974003487448039523565918618539995848879135665940915834033947592880275	-0.778413273640532736938838900327431732042616297336859408042571019325302241648292198265262236936496601	2.42341641187930613938901821591875214367448569407668861887394590412506957283576753487583349486308451	0.0889624475033768572208559908525336662824992384045999263803921227307131871350780706783082135882599868	0.955915875231205576419472748900401317699795951175662786983749122325744970810217507667325217607774782	0.163772076911661037712596137871004115237685059312054737816233562445265668980014628306602238336330001	0.269968189601033203460024228810658589445998443507133377435109399897830720729793271741556095295782889	0.0742046597180817128999143146253332782470790949692742517672790778994498040015774787259318031004017202	0.0431843269417254096689630692401018869746450681068943112361667325574512134137192847871364716583769992	0.017323690811806956100550485014900285192633294994877781355285216815514966919093753046699732873069651	-0.00316783715390096146958425936635241209424742294967374785907622207841157537531362378722388898771379789	0.000289753240313980670776611063797760140906487416849370560235564559485387826968687636357843680148132168	-0.00422709993147684368019301835041111329651513325278943651536385397082849291663492747635613979902917063	-0.0014201533680265481497680119060984485235122390436836041027271209272984221584741302189417781833500695	-0.00112017144266753430809817553321973573954702391439246673128580148620913953314244779776906639102393535	-0.000532946346282171534879114323975635184933869281072195184255249889076868266944483702052831543598704822	3.61827176368234409104152283107170731682374736926715662360766996585486621987600947749838403810950377e-6	-0.0000522343538742899002558083181971336357466281915357820891966170310476991071570409705960825917612817263	0.000110117448723729680063928866447091766659111256282666488462334423604553787811333901916933327772235625	0.0000364166496771173831413909734833391286640560556910214663115785226414526485723813590769746134838272292	0.0000405510572404052960028736629453804110195100995682494019032751481422240204133421979031014854839452179	0.0000198884254032547643259046869444371576922381364133082055693309568759199101162020378412186958572437265	3.97952036703006190320104780346081235007551760914219262768009192698993242408164282954255185611760894e-6	3.83571499396419568451955024170214907747427235378340036897444965368166361656694146894874911896904545e-6	-2.83493310937369280563077556387086736185936616138810452204843399221877743348192783859710211973670469e-6	-7.35970434241774449028101502123268526685951385688719180665454553003992372915150647469619121926777297e-7	-1.5875986087109938270489986066178287127813234967502803874099711444582909552899893562074757971228816e-6	-7.56901129856987113018984327770344038649481186637941452787452938861573751249533500832149952877226677e-7	-3.26218770624151206472507774495436928867759930510636585377730496548009917774009361227975325574236874e-7	-2.28020126245893888499574854161494907400381045824917091018998403176195420377250474374081528996122616e-7	5.06631896754268989309028300101230239510038421057674531800606618570623717137650973588569337087026604e-8	-3.67959218989314488852248991973804294179656009078041165458805810495889278336024768549253485258429797e-9	6.0492093716496268423320770961857264413529429203650044301615548827057902562855177100264921208984198e-8	2.67632515535614382813435064357744094044893964634636150167199121340269714674991853433086826658872e-8	1.95852716308782657123571774302453026752162812454944169149541158809292137518702543545432960015088357e-8	1.19516486801907690267985495135674078527433770956515364568347488171301299811858142064574664218614305e-8	9.21118854935881618077205975782254272992030680276268521589533375154303995205369589184055270232758981e-10	1.75895400457746196118900862062454019014274796599123934041431949537416434217315713048891096562689941e-9	-2.05635867184141793477279894772880573817734433570719461821529954253437949885138301494718169644168716e-9	-7.69835654827902255654560542713716455688319337881601586185988323441734067407357267829808737852161026e-10	-1.01029259683172453993718515715948639248614249930225676495182969553277325602795427503849405299152276e-9	-5.6316283642329550515682278292775628631387447283108351911673613924086726223985092835686391316626766e-10	-1.78185322813186248662309565953509787922940524930206358539765532828660071646139561180515185093152443e-10	-1.46257537073661340599658097427851186294612062130738919608679244346786901467235829183521065257432498e-10	5.2151697951432700531802621141055490428144652719112607790789439411709877241448839443871649965652984e-11	9.57951732579849010383456593858084817342211397864145594997854032453405240370279667642884891898226581e-12	4.61131336166103126699832139447695599024409470459066513840791148570124745284835967946692809109957869e-11	2.3514604263189654566427092435275199721890761577089393064259362830935859429671315700692516142146374e-11	1.35481616321987367741323189785693623721556610129905880429538369548576457701379485508534713910794981e-11	9.12782958870903096809882586453348496907254174308321966062711079997448232194698323122186524904581146e-12	-6.64206675733158879079032488031247134136306260122422160526398025884270582119166277241589803214771604e-14	9.13819699585255250567893340535884499597185831313510285285739950221644288917971963787580280256747481e-13	-1.8230583404614406121911716786772775775738706561721761316945237118583740085281902682103570349506999e-12	-8.15765557679932237644007463657051879800770700802155105972111752682088932066220875943978145856140225e-13	-8.03461750043996214140176742592902070098467126571739524541885096873761047806600583381391624622522955e-13	-4.86392114820619841614030545185757370435686449945435337579767242950116062547220706002658820797641995e-13	-1.15106766032842481864186770155923290199335057513722284905594720910502056472221480511016898114656346e-13	-1.07126095972993765193213341053179626331587729516267687866860151633436012461560137728938395443667549e-13	5.6371428184709517524619571212440089357617644161147445974979898880358283522402850973385051992180187e-14	1.79420178233179650139419850736293060326644455076891241989436214438401756306559816049219130079078e-14	4.08044331735063556970522110756912682095318623059669400247735710666558449621180100358755763238323302e-14	2.26006849287289675432166127420347897490797442680639628161805513452043327191061073802696841553884576e-14	1.0713540716966749308395330336995004878705054879904693528470265469187079839858657414196096402871695e-14	7.70348232812468216701415742961556616261979535941572441769364957239242681416376781403997370263934976e-15	-7.03793969192639172001745995078234248663684979562356613968057227147729512652475579986012154988997117e-16	3.77230579838008270393926954089388218303989698269269458018061814490471488340202793126354746233757283e-16	-1.75687717984671351121975767434003502791768361352278860732632142182001230714544457785552016046744546e-15	-8.84560681932656144160999113450424030110165468179715182699763335102781359496659829583321212637920629e-16	-6.80088678126184313470242871537557024429307747286281938084097836285476433162809727747841570037524118e-16	-4.55553989443872239239772624555930612495915246403199461754587868453232941495033903358722236083533553e-16	-5.76754593566559066942795881055799298759977291486479982468678523106928680678016177353669527738458184e-17	-9.33231002208747689979735187361533962442146731802073131441060045217354007920965423499399698087274627e-17	6.9716291199411352210060142238864849861704193729930780892110236642103316283539290301902428751452829e-17	1.28677989367078413698829403379869770078043373302053533357449628731408559490606034848357190675062307e-17	4.52309443794726733219826988084783329917852874107491052292192024883177752985658102417679610394946422e-17	2.07668559203309750848987558845894692303970410799074278024712031625726977269012289743465400369058882e-17	1.39370723378820597774595534753299508944205732192797917058108767124994163205315023735213657717273208e-17	3.66694281743895301876352736429580627210334865323611234651784091594710282443599467021918438332279284e-18	-2.4278923909988403710721620618866095572010779839851074972158571329740682921682600442532538575631534e-19	5.27917034981542513686948713981258319323738560201916444463500499108000230508224357267108301199630695e-19	3.06949686009377085511020357342108134838951339037762695756004285749871178169142642731955328474655756e-19	9.7329578246213084579682069651772127863072175363474248165111073350339694867585774941704285118152911e-20	-6.08220609544585354899455792528413417696446646542389740006156814694120027393931134482586447391178045e-21

==> anc/L2S1data/c_ai_h=2.50.dat <==
7.9489452158118944381904710329616483067506924654257396670066687983660758596967862171240258555725837
1.	1.77431217724285260939516240974678457345856420025731709421235143115011352162768668439614908454032321	1.73115238051331234446037820322809948012661571638461730613682328051220809129184672763467823271597441	1.26930974734509279696246160540868912026395669865134014428839204162883328500919893673522448102839162	0.72392076353910815151745036176904471017802193918345452533158307562489264022222340662286997325988193	0.321849082771986150706607739117066866134443594660974491863209896877073172260643074059071925786966463	0.107814603983687847487907953018744499035063461279811345510319699826485822442761120659277236504002969	0.0240375854245164915464997850032194257969883064806629929992242994010213211250916511755055262936640291	0.00150307252568739952582152939626451116644828559945556418269655102461320517254257155675225148358499162	-0.00130742928618135300060234489899490738920928277131100150945928695341469188918894036397539069599830267	-0.000559540372267789663401594912946457890306474223573508492540518153619789854240555282218345353537754982	-0.0000600326286619126876124256375136598107374304177179574036090987596482659996247810204232609646956062885	0.0000397419349775412827796315801661361268941524790363300639079711482182100640615409558383520859069797647	0.0000223224627609169798168912941476902991305806083647234383341028262342649905375540989297006920402048468	4.2391036215966329892073368212901089768632640110140634827152582276431744885404506916265839243275137e-6	-9.58316231627776047288711681735950708435171937351800946548133112525367996979357822784902363637808133e-7	-9.29093743937032835912530183530413546849919172387494532956804490698810641527090286222521206287533356e-7	-2.79559566636113622303224869874290233393608655470892584866197548931497406792424527368174127158172611e-7	-3.3322646009963564116375921956326577127386677737628475042492526770513042244447582226618776042710196e-9	3.5012471569076960604129972603996276329697524835975478094762068027840106715522586982912654793798718e-8	1.62346441313971751399947357355382190083280164498981667401237405144115061531597513973174815789360229e-8	2.70076492209118086021358692127018388094942953404640682598969795539713065949979585929582474365699411e-9	-9.62789005870386531915271475425882000618843292735206753148519733107940692927659881094578304997481615e-10	-8.16950525780276672569820195016480207271049340133694810701180768379380857894661455084238937455383236e-10	-2.47853162690511734214895484427780431629354983897346520501416121518401611160015741713334033683279161e-10	-2.2474710469388617695883203194729318180412761281218308175693537900699676662395804258075573400482495e-12	3.38007889357592648446060896564236731929036712550387533847957656720520630437526785332312660538240495e-11	1.63343718755313407124456522868725156256631375412175886030488059048610298200829963223564024841477036e-11	2.95738298144804460212906997233988690853033588547416725953807836022512709034994383706819474708860339e-12	-9.26940292273846769094722170318430302216037969431224456800758770391975126979871845830439242717643728e-13	-8.6981065954914022934393530830501388606386260665383608392240790772988929248071534668352018231162604e-13	-2.84034923815438585264950373758793605742629898108662723028878333334870650089879569358838260852262306e-13	-1.05921342368895442992890755825179628161653485402680857878933454141251927903126221401122995108062596e-14	3.6294392712675587016512409176728553960643804869194298891228865315085325382011532989339154455661895e-14	1.91326133930296000555242178112565019864115030859037441131391551401253160557372768140851822964034722e-14	3.95940368121653405543947705276534395577065328678161426794350694358998516850683087393318589200320214e-15	-8.9211517012420325712457091331617422421054332114807524825631529505047447315436691746588480944450848e-16	-1.0193805912879702045080735812239409787334046990357052822345360414212693672999857010657873435161884e-15	-3.64984861283197350917874065800827649559156305020199409517620946091684424494993934268366270561518723e-16	-2.66060194009219908469630050207609071317986203103536741392314288454519674965697686953120568686442658e-17	4.19296907309922191553001826942632018854709321858554306308740122296711032688627934444896185532801833e-17	2.56635401197221069530681169689699597560554253245762412360528281208694651802813777741191919242352984e-17	7.80003058137676180773236472883023651673100830809077386562003269583040800695916144008906984184030591e-18	9.64516142163670679371852320997325960774068642530948674488268095500165994820805979868672963351222001e-19	-1.4603362638062641007932162817661734251154542678875133399708813925672997412792012598977670019843371e-19	-6.8746843171128286588119851542423233121403761942006739254438815228395399616949718909075145765425205e-20	-4.71832380849093808929487895224190224004444778083949054418743195437879884289521870371063260118526424e-21	1.25572989605939167694877541122588295684737921554102041849468777385449202743362243985657741687866463e-21
6.25	7.1130008154818091915072536447520312014652492074453092284915166659408337556970090214490747249304404	5.92585628398388015239405660035278591599364538606924063336085964328777136780556955729069955079843357	3.77186298844760418974669786521076805730682563356244180698708141216232318639439791349287235687950486	1.86444819312413015753968674985109575331025786608974988647870056445788317712219623220657983666244611	0.702257841097527032977020961177514864349877660283725890701047047722021147672339729622812235217386738	0.185588673190467893761969444447861065987086657742099989239753842633866949709033123143645566290438233	0.0231841958075170486460259891277869953932440246810866065865410432302758982647821512001470247184156766	-0.0059757027991271661951943736522677861983516420046069752136214698571684812388800367921960906396589819	-0.00405035623380138700819972428346787174431549908097704083450118204885375692675272629561274512571682158	-0.00081863037413875096569544752120742827299436136091526016686696882023260846262772066946077129309459946	0.000139729941334017687749276522893141691096250933614195388516897911495721278189212388568977096434657355	0.00014783059473349623034575907574981315320757067058345852888775194177046143444143996385007977092282	0.0000427274969350403551801180603618585988873668375764468798076746829747923101490823512512652646092063971	-2.40048650281221354052484000201850426269486859240558581048012309154355935082191420766057498370763545e-7	-5.360585110750145669416912967706240537237136800119619372558099134993257969963956242677116067619641e-6	-2.27624763601775879920599079375576501636274054958809247035296422703880849797870011303498404913732317e-6	-3.11881207503461343965319768500619889728885039515372505971875357465041819768002332966263210264688233e-7	1.57199735335256856637584492603462438927261784608345389020346629850527489152282641766633368587845118e-7	1.12024005378166008251140610034249614418596881564753342882087232595541238879237378503363903708613562e-7	3.00033470808893972084587285152137842760017553254844452999156401247044581295650990876154341650806474e-8	-1.37901976159258540082279327599630573183136617847418940543776901234772505239721456303654047723885513e-9	-4.7473820890479156044336634874116766924025650877318775548977037389270055412259838759154416601459172e-9	-2.02429759587964476339271523525326637700728851000595438320670414561776897088564731224931451307056661e-9	-2.88209044487040808399054639233902444574270588624500213983069481109028167640707345799080647665696774e-10	1.48348062960872113786785276648445413514552661204171241545804336713383348175256259034719181806985935e-10	1.110431323454740989603943012110507833186267867974986146460517308701051247218371189309164982097148e-10	3.17293273536091083069159272625330663702392424304009445847978269189145175586801319815924882264155272e-11	-7.32484094974555572127334912447444646624413565009054673567015687428874270053663879198843585558069939e-13	-4.91328034995612870084134157690441732785176169832898238446745329755454769145615750030337590263283162e-12	-2.25581486332428615701276673513821945634899667742109961652336651518249130208855895191333905440899823e-12	-3.74452065954559448308768538230030299672165334020474206885606995200414915838299011241518805301485859e-13	1.47682755221883826150745532199113907035927997521279818523705452663151580444391033699154055021222337e-13	1.26309068901418295063974313135488709603191482760675539201445847419343795379358260768732919859733694e-13	3.9656117625493342851869039314840412550975147602859246336122696796934124045873960944996174636917811e-14	6.97937035865879271292988685132887581966755159006484004660390169773531920945810176659816967141340301e-16	-5.5147046549975645142919670021877701938498210875275695960016655883756080634415351419728299216458189e-15	-2.79412674356227699950693546331546793570100851116032597324954073306733635956722012749059929186543679e-15	-5.46132621710259432647405766779223896691071857971087017841996566163337857224351173506970420759879427e-16	1.49696382399707919808763763176514500044057781552968433929457382162893446476010888663401457206393803e-16	1.57694921560375007468189812875596080901632330474471025597610270398322067979509692521880888312697672e-16	6.04202392961128502663201506634777664958131691885149694475241254996291253728329063103989687507017296e-17	1.11011525042176849090952628579090230529778745178954206996965487713450472474482948356430027484517536e-17	-7.33906161845709723901214956444097710261808161542838290912015773778132243613820103435697003751860655e-19	-7.21686678370004043774679380937844597224445499545407805695481456676037588899157354474443009542804986e-19	-1.31002685512260635703857525834955149084491515909805901442262535727573102050095459379293354010761102e-19	9.218892589999297490637212445616147362978450283465311014106020455352536819217457704086785528973717e-21	9.48825745327542861434429295284183494358452669285750190345647683568208388130250732152337507426108706e-22
-13.6949968698298539672178703058620594177003474329874493858895306577968013810814365730284926461025324	23.9323799366615502823992644779810520451752210759907871084332858722431831910597067033406639904189495	1895.8142119934692443252580939989897363751301856121079982851459321682646210877320618393628711312372	2369.4856680616958692958269284094892368412137950972974468693419438858305968452784675933212013311013	3002.65464818339520952753646944838303024721867895380844019409235272614019148476558123330830177442741	2600.801839028172008327951069621152421106272311529107450278877450023195123692461944359149766851983	1744.87866240205500610121797827138020328416497517345753683605987552796500969730050649449184196532058	928.750162543015785534564819214264334586515894242258805503714959397956643313698005650298665834738744	390.18718492890532526090083915303862191020281401765930116933148453647992014970890154707650334721064	124.5543957812913512913243559009432174472189519061411481378057781244900799899619556276301489861766	26.6142138579818537966530671421954505207207621867028894968618510499855973076373582483158482213935485	1.60183105649010305923115012428992475915887422681982382470045249943514040341873689294515162233643641	-1.33670170975062528966394390512241804754776525711450518425781953307181043901913868570368078396538413	-0.545170893203369558210913979427718600567306886514463566719960653043660296195634184521377241535803977	-0.0495368270417852637493537562172873558261317626086991500568825860771961868242728026350221866251225889	0.0406694594210346855603066412177531185132970609997900289475271315523222621899868096322898481742175446	0.0208632197837152062756080903993698651786743079478674321698206171509494416366002541599157766251107859	0.00344543819671735139930779075056242480173563726447324378962896445281808910387363610263200897204303331	-0.00109442802967403176000655127724492490328519093505732077704766093781578188926288476056451520623169254	-0.000875352757860324494734429839635062203349727541141945849193423645106232632105687943191204319789684445	-0.000235883046295983762967303220006273959906565961276957786174894424205133687267683051490075161008896821	8.94284780778343882611896489078897801557314871387487542415932546253484214478338236905033572502411702e-6	0.0000344604840483417134303397113966485136895652515730524194674747649085822457207552267125565903086058586	0.0000142364595178715705694645527426201631849740519900987755091238233618464469746614710871278938923416541	1.84871106768477531958066738733318046755827334298478544872423141224622413964126643552990536076103508e-6	-1.07632130955774363462745329406229332654484171284756884860181070796398553567474059787455855189764646e-6	-7.48145273643380903373108862812904454585804745106683786651585744011350121953042065690432452635984225e-7	-1.98954402121255325157834605534519958133725927193693617589126622292384874461613376607469316928181e-7	1.10278781673621372330923158786193067463667761924854157867924826785537989802917393462147737950037793e-8	3.30332912147476530317960382497103771150231907911935040022840890352335636515084435416916260082710024e-8	1.40341617823437774214004441429356220057229255672750979516505355055119547842889640242892984566776628e-8	1.96588872914188729828078068993523317864170272994104769812729605711665794600889151082069127992343865e-9	-1.06688209139368246635597696030369836879011260080666165796650500500774870168478913209015257746492042e-9	-7.91561294038185108951010949800033924932511169284888033198338947171901364890321045142991103857679997e-10	-2.2555669772330261601511590869550328144695641969016526403632441068650774948977910753762492402039543e-10	6.1858779589644724825037909626359160025907426574205109911892769707325458056405940475776667717141943e-12	3.57756425099622029229601606412926412153894606097649804521069790864870596376154618027646021450006208e-11	1.63863544991331128416737328981625952884028368449801222078917327597560668842878183991759516215621677e-11	2.6974285887279971813457928171717237322428194517588520553573958805902967907262740651475188149109446e-12	-1.09827344956253421715507379620142476465325082781256233593595796126699531482916362696606110277872728e-12	-9.30917046497500494993755288310187458883236582233431374782209324811827515882143414759138530840162434e-13	-2.90004391839543552995308158951466409497492577188566930985358672112897345553136295970700881140696645e-13	-2.04142995336542679292443794065131114896753690356138024063766107863877743110260960846682280233219823e-15	4.40922489481918752091004976322687756112176845515898117273787136755835112605367986607945882278698156e-14	2.4279955557010058759017456020359264402113699231200881039261309315141467385431049513094693928262047e-14	7.39741082091111096013971650687614431679577524280320361277238155994847244485631147922755207336616993e-15	1.2682996881049804325800430554165053110592849255496706084625798104577076382586601274946468876378687e-15	8.15142218289192712069267033986419671333079841237749684336072157971392363995107189462370337761441441e-17
-225.1532311118776711554653809581049465955250676148431068096611186235335642905949278119394974420539	2748.934116391232475755732980399701867692077085657692692493785051511000000000000000005656025778178331	7901.097271962795936845461638500823191548150074977948479223310934961399999999999997528156892368640156	10989.79411160978004582114281489697335204655428432668463552735357147299999999999999622775398405151887	11143.43671391104207115219944432436322767168423800514255465396212361600000000000000363366410756548422	8406.473013062958903442908784897024171262961147512704517580435111819999999999999998982568536663963535	4984.678392109475298480528086326088917025627370981894610429749980539999999999999999881040006801145289	2341.160937177791583230704145324062668062216856374591688741724700199999999999999998090023623256475165	853.206730862684467006980021294930406311941224256982436993810881099999999999999999783769049375697079	224.2763085494850434248041041575387998361176736878171557582088789999999999999999977202219496033684253	31.47839785076827013392171241441012243805271816291176092350824799999999999999999802392466519092858125	-4.327347264904292958937584692970702082913329080573831186323897999999999999999997014251587729890557448	-3.721424950007012714609566798376265847696910450287776168063569999999999999999998631889511643430708541	-0.7797657445603898142068813574089525639302096619199418297408600000000000000000000121318833089009671245	0.1200947316511636663350856944515158141484263220160739656994999999999999999999992232207607876492407057	0.1312619901380414827198920694728476813794477641239285896774999999999999999999986775877460003438047061	0.03686336489760200235621665263249538872846171817643444727700000000000000000000204663350459877129287122	-0.0008320604452913149049629379742821277199114334974804699909999999999999999999961593441944299177491899292	-0.004825183096818582260488627489386550825809492844304559634999999999999999999998379662396060714916041047	-0.001934694996748220122270009555437142502913435064010922479999999999999999999999070483709908818658907744	-0.0002233004607131158298533931959630061306619625537827580999999999999999999999970765438481576573697455702	0.0001514046872107030023912132864045030270201444080462543999999999999999999999985078793629936688027535185	0.00009669874284249819315544556168693884179827093442599240000000000000000000000172037849833636218008553937	0.00002348981205640717597954656284292156192965127966136999999999999999999999999993864106819212681166561588	-2.311270186122265053012070680947373030160706543685000000000000000000000003394442006790763039164128833e-6	-4.26024185049792746365046101246634646186656030254699999999999999999999999870256625789400834407110465e-6	-1.655745110927122724242227111760810096638564409729999999999999999999999999886173949145513497268138335e-6	-1.811132724735649911561661354521237964996683435000000000000000000000000008021666190003486617138523372e-7	1.465469948807274689876705887353287930969090816999999999999999999999999974149972417208365518065351026e-7	9.457653896321564304856829005346376883941340750000000000000000000000000134536327511315310189904962998e-8	2.401590819410365040730578570896030360247067210000000000000000000000000357246590188865838606101431522e-8	-2.062335518197604900476753225740551509186020000000000000000000000000004316347142206734594602841780991e-9	-4.425858082347324086570374899214288341180837000000000000000000000000001492433498750147087684138203138e-9	-1.822372144222376273963745006671775657782490000000000000000000000000000488390526959110422828318666033e-9	-2.350769575973470275503812290373502619297400000000000000000000000000028696058003414628451896629555553e-10	1.515273069799088752313537550336080717256999999999999999999999999999962873236030450283212055117327721e-10	1.074770265445778648230720592446128949223999999999999999999999999999972660324495913182860058891256585e-10	2.985470355638281026954044887037248939080000000000000000000000000000411797573718385446747156188456668e-11	-1.299388377017505766918202822042407032999999999929097368537879337841650235481083677593317688399671473e-12	-5.02809233860353991836940287205987381199999999992257225751152202423095292332009143200553177003552639e-12	-2.253151854724751153589434757704813000000000000040835957757477061658228603482598653576304845169498976e-12	-3.495184535265722474786199966173188799999999999363080765266349900521055967639752639605020770140126187e-13	1.700663648764743890013249797583408000000000000524525641587939774217876287357357796903502777149170138e-13	1.437478466719550150087483974388551999999999999925026077903709828309292531777733370734358318806436722e-13	5.403191227695419912079344653684239999999999997612354231498760738858841385298284881177833109067031081e-14	1.160569565734441415412785185057699999999999993324890116287264448922261172500542716726416270454853504e-14	9.817792480348208851976413065669999999999999861517760900887165192625059487947409827585381051122209052e-16	-2.427062061778963545775037311999999999999998002482448860669727154196267644381993706025422355339190276e-17
11.8557792099651165804880265939732453447046439461523666068631979160886816230457420012421065354123293	0	0	-19.0149761312466436646415560225384553042652284834836741390304455769990152125992478452270610384849102	-7.43841699116290628249916284904198615318385991140533554604365089364045481933929857389827371994573356	-16.2122941764820919087381009428384682887056556362769269609854961175919002010196194919172426698624422	-8.74319271527586269568982597152000061291516098902692876315416141792389763103131176163322533214159773	-10.5714680679046872931160851583960396748040022697466920409751555040965021451253189544421702060314087	-7.86027275907888057967610704442878243166749503556615120993631848221011413542733504287289207701444623	-4.96623416678865184244169053686609044447122724891905316375144606968090519450030620641041345581472695	-5.58662467959567972414724944482479909424892847383009816141282458677238671205538768844116164724024831	-1.50741429215519301029561118149425070386343887859092311484929804887900971882778025887322273377695086	-3.14211992094967080538570469961598800382433265928821711342148408047095582486764091803137726505507049	-0.11675587078417522161944081627960389530665178468150977405779261201273062747119322794461919178888295	-1.38262755822071265873676268286373664003219167370065485010083087014609596272846848790458992352079336	0.167063295055742106203831390484941469555517694424643412539083027754629487567993345725374484728835805	-0.458239291332850995465783047772383896688708741019965945483603964387819672064795939223285819744116075	0.110345771505960793993673341241120064710999467660824029549396379487802165855832989553063902933235792	-0.100911612630421987597945538822172140722809052090377243965837552183266969544816857469076738959339748	0.0365122806207900240265328443154134833119874983305260315183480455270806317381185374985990406378001098	-0.00596822150907676998024046805541695266635048526619334059198078808015141473388635033664034428216700096	0.00517712906072575592593729359800870982810895224166019462172745207179583137340292863980056883903616285	0.00574392324222496083261728090473114784347380682258099045004317684905700114434679316366251243697084776	-0.00144113090069263466502310585953630940313885721566396261293772418182945821569690104753873723274146625	0.00257522840323123957956092549645925921337781885300655641452473767227083415889258179667594569442199182	-0.00109057977411366078616193863387617641909538159765818816111641784789818858667440879847467912348221658	0.000394423584834559100175371419087822586124809235245723233404037333169933129559329648497052155447774469	-0.000278756849312361898024171074810730715465438130280536004710778088768057814903649476507866522917017962	-0.000114956366631914690137820194756436603251404237769546028754108222953477811440282512065218706148632826	9.4304960583285920455655722373621840635586891024766300148201996367979435205774092735181766361051058e-6	-0.00008878909052931783926704267473481812086644426848804936548585552821652650962582150779817037382597965	0.0000367818804918579353158734130975053339562026968268484374556868005706710579628218018886387024437802657	-0.0000237263235716418807928883857915183392547887861151158278527112841332179461674082800691136297793296153	0.00001473939140239941301691980693567169609754636719240594665883426322259952695166404332002164223730433	2.49761080760605135482540381890889709076719748455991656776784698657793242605226814563998471984223561e-7	1.9173905136432671804675459217112121235052213237680262576854623726832247312774358964301744013558955e-6	2.94866064416682874255199444805112598217166156464329772882263710514370018292155012545384131480259373e-6	-1.01693458672591584587259490584194794637981875898770639106805135425152557261040486132127045975595386e-6	1.27604240738001216417399283740437419907976773683852934982555788469852585247541805361151343471759759e-6	-7.10430491831979874881492552031413087825763249830283413344739376430309520242040812133339998748515526e-7	2.03314096298643311344682178634377324867454954253653704428469899433124259079904748202889636279411567e-7	-1.91634461698168886895300241560855559389104432113703132806326962156634736226012939450092301769277269e-7	-7.14129985426831013158345046413457608984527955767918796808528732890611811596814531317803279666325902e-8	6.54913175012353682894681316431726924590021505197595154083889296488853130899075089689222687407938655e-9	-5.96112828982042209855788091987378966180565185271733217863416610587697824722797623961745351921544614e-8	2.90899840050269739440121107204319565950328902366299777323661178130002692599489955502604918865984331e-8	-1.82456916183638702278070711604334354590934836130272560496951861864802429962668106605222249713910323e-8	1.27564537395536190630709848850665388406039802473857574530461712402081241281702798533602838055153002e-8	-5.1161879906604566893285108426461451743622175996032943530144840957704532145302002119060788584997064e-10	1.9861922339050328271094971300687623544056593247189214433393180804175200833940216838150321497761889e-9	2.24981197058402850826461859642682814472352079313397196995610844216058443048162725181612696337659738e-9	-8.42268823841740831517803877851142061872074222799501365023945560670535808288982472069832711216963306e-10	1.13766912490076622335143477737651760051430948313486355549728392741523873771112379379318901088368825e-9	-6.8091219883526196945764013752545913199425041183011242761420112386127729677635893756889580966500014e-10	2.28992293785323539092305577381771052314172183776671081677481155570925660034071577240665125841559458e-10	-2.05965227369436212210683302199043559216077980081001058841219296556189273102264791413080537509916899e-10	-5.00232427357895021844037477480089579137500767728510388106049682100821437272679536030354934573177536e-11	-1.60707323322072032637655559368959779373454217091585752213896056222727973890678897261358540000499761e-12	-5.63668499875952056311556813982252960581257743009144356911776350658018620288538331996221414135572855e-11	2.87797147870589922062193099355486216815398241638160393855439663743609617523925185886899968250489837e-11	-2.00405384365546435710739592881544982862233158890972159174303996138557334494679064987282580081443377e-11	1.411551657712197512176190860725191014148712339331617131596668946009820465235633240528385952213892e-11	-1.62131066912252101332255978683890325124438150550431640254861137661050421286253808070566746514802007e-12	2.65786449927833612533799707819242152421551996848931408163158674656582924653347502981218774755758944e-12	2.09605815232039018435034561230317985318984728027312975623042325289212431490407118008163604537349293e-12	-7.65108734557597822865154952458118585867943319911762008181668576418171978639967489011823161192426292e-13	1.25226707006118149663944616371232154480370519215909297067582237810591116711187458993568886754054062e-12	-7.60032735534536513306710217217726673360267204462784497849453177600951087603570731448689319216007565e-13	3.0532667446314197749871448127742075745865106357931001464696185581744211952948517438411819650888592e-13	-2.57909665790257092318641015157754938467010395094813140873992823393443417715728200126751835266071664e-13	-3.35943035290311255495936060814583183468303823473629890437647925944895166038317944399493581980685264e-14	-1.4015744613841643629005663180914523002383312759618238506847031929506567378022875346317711310978071e-14	-6.1091069567667584979747746073404997801728886515239978857310659719382787697921351686401199964363648e-14	3.12062812620169863351074108174456029198474077584443813699435088410896961174498858626148007087316896e-14	-2.49718814382713205773343694746949605428137387940917073975111537010538002423838734736332604269453357e-14	1.73434789840683269147097372603958662259858144085885460313739564928817987486736978524721618920022984e-14	-3.24829555209605524984011558979462643392814278373033362548089050406784682253639376983381048714448659e-15	3.86920571473610418776914078134019996032287626037036005817065858960930284897801445763613726495699155e-15	2.07836431409849765953036646651782843362471346325554132868348892981934218910507269000366592469556692e-15	-6.7472108133176586583635752434962658596256789356716427074202582596098979781392341666607566271391999e-16	1.47734514717454847076956380433748295709107505158343120648468143770266257821203156594714798423301527e-15	-9.02342938881918366551417105332785877772860293837844236100773826946309182288056933630180867782926811e-16	3.95075473882246153188196641720768148262016214583505389180447465617495762235167966734880888101955474e-16	-3.47416870025720830535383729684785552310750552962180316217361918372288959381160193167849216677856806e-16	-3.39651857663616843306513867505219592231473138783633511731941881242598172136239968237078709710495855e-17	-5.25691433951173731384859805317940577849279708402672757318419629329873912407066049186874498627984775e-17	-7.98174879478211646017643225492082582067781360187884593270053896855444214803800126389992735904147439e-17	1.88673389099533641009033519838749125629611595360089677425754576974306136670288629383158199303705581e-17	-3.87876962486869357713001338188753414124969242389453488873595148577821682191825246858947470082805604e-17	1.12230782846703370789096909215572841002998035890006844631789432067559085783847617987186353520637704e-17	-8.93369505670213405383553293384386982821951977549825716870467266497976310389900793535586106777842204e-18	2.90472827644056426385748442610898974509489691111087925528390987656984432920794752732690097074818697e-18	-1.31337286235092313411761703126541534545536490684431913153100443753402899839398267236119599164848686e-18	3.04455715492630103144898471975904433585446981407696285766448532586629952966397937109799569249454223e-19	5.16148646072731355674358661075878676042357790026729168392375068747431864483049983083005414435532726e-20
11.8557792099651165804880265939732453447046439461523666068631979160886816230457420012421065354123293	0	0	-19.0149761312466436646415560217982562961119017828472640475792295821796886474017948853119207259287927	7.43841699116290628249916284842364355335462937024018018914364607666840101808865697214647912775965499	-16.2122941764820919087381009430576279847335592674735411146867681250028020674620842870181001085894125	8.74319271527586269568982597070149048907533697793166380738102140181129354885509990736716458740158308	-10.5714680679046872931160851592455249960827474619701039752111778404434607675572641804641724549671248	7.86027275907888057967610704243353520464210641609653281049393573518338850164412570524954260148422918	-4.96623416678865184244169053867337486032998091197903147497113139247924890080772047041009904515570643	5.58662467959567972414724944111364779252775562988795077646893708114290338248005648292462588395417607	-1.50741429215519301029561118301271621813215508638087946404419374518165172404910168221617440256092092	3.14211992094967080538570469672662752414595683178502836919146397664532352411423851087410432097908358	-0.116755870784175221619440815302668057678368342645940272725186280059642393231842378504434987980364969	1.38262755822071265873676268680877369080832952192411104827914271761767204547780366731527727241861084	0.167063295055742106203831392538437380895248026436559052745253216041620112308075607444087198917985514	0.45823929133285099546578305171262801320336668696330309642559503925630743317134086484378566019682589	0.110345771505960793993673340842023668940883775302703754544667321728467586597492953112105260960747999	0.100911612630421987597945534712936588436409795131679826220921274609108793290396371547410583687110951	0.0365122806207900240265328420203180169976564476973264055381419367105353892159035748803641743602755046	0.00596822150907676998024046485712123238271010350620690018024984727893791613433762202327611944246658563	0.00517712906072575592593729265851369079933448596204198820813079141614353858418692447201466632867022153	-0.00574392324222496083261728060552561889004104123419956618761628560430545411015897591157785681761561138	-0.00144113090069263466502310421800724642233402568285080926483675071918916949413114054448803478384156899	-0.00257522840323123957956092039290212613189930425346296201471411772478890919174723274811150022897399397	-0.00109057977411366078616193428342211594858081327977941810269147769510364994015541755059401263604118315	-0.000394423584834559100175362623944956198264256631587112764009802971406611173184032904739448141413937968	-0.000278756849312361898024165447628341988091131498093174994623970507516329068284004858901375479356184234	0.000114956366631914690137828702580445011681888718858483625096519707892628247403445355491068340799352865	9.43049605832859204556968849272638018781453031321731948978671292478357032376346232170869940990777867e-6	0.000088789090529317839267045997463396079605533227701467904717254848813713381560085914994400838284528852	0.0000367818804918579353158728161963296827797358704992404220606272055256850833936264528203117175359979331	0.0000237263235716418807928817839330456469695726333284805574086520313258225166474667832703573316636313332	0.000014739391402399413016912257511453046607837205862618492093668292740497384097475046706487712771904283	-2.49761080760605135500609737753827954805987950270972805042952681838329520187103645695555908671301394e-7	1.91739051364326718045367719441014534246224471099687715013446994910607355815240141278081440110284605e-6	-2.9486606441668287425771638666129327821793573770170230287122823877441624835330750318884813249998525e-6	-1.01693458672591584588801388765862125303437321581730434769925934069015919513778377466383406858432062e-6	-1.27604240738001216419515871021585158780785677119954259262701247708713207198102404605035866832205519e-6	-7.10430491831979874890079959059229644060719217699891353894024994581512008510991530855946692879106524e-7	-2.03314096298643311346930621928554948251960492642325515178543250187938008435898797962204406299062989e-7	-1.91634461698168886888072010872285954486046715943590310816404540395673434547286731437134750970809776e-7	7.14129985426831013444276540633266445935716156928978188778966182731260272749558356963904681483256092e-8	6.5491317501235368565735861094175193941994182256788395411586909849582030957830979861822809144122482e-9	5.96112828982042210453133218255266889767263781389513445285163406816816251121014344983354375167277651e-8	2.9089984005026973987093205327336984708297491800844177697696014308111338319484214552586631697233292e-8	1.82456916183638703008535388284799573255020317394321615252014966824957694076821264016988341445605403e-8	1.27564537395536191047058647463761829764087972708530213976973352500727015621668525608287623079394246e-8	5.11618799066045719519923098367905755970453629877253271930595965728609156943360472147920128465155218e-10	1.98619223390503284144637360524085338183480586550908442608715173690208149982228522537925946318535048e-9	-2.2498119705840285237494421779623713464304154629995301871655639267237695872471312165589600077749205e-9	-8.42268823841740869422654457997165449401837374747067531261813240387926746867902471610873776871833055e-10	-1.13766912490076633574282305777577502172385210569958831670608110314946428815566064813548055943715354e-9	-6.80912198835262068053654251442214182961437697241854437095641879588701591977050056582598615032341291e-10	-2.2899229378532373932117079378293104427641716179017727041862928511882581022257691837234227696425153e-10	-2.05965227369436347116197784243082322158990683327518914412616337189956238208250826252120407664090232e-10	5.00232427357892862333881004162167950730750666258652376034356249101308885484477829280157971902044511e-11	-1.60707323322082725314537022918500278323436458478488405474012932649472332528341897447619114977572145e-12	5.63668499875951072850454008388224750775469871894529525465071242397506191063869114577418502641274202e-11	2.87797147870590017189479807136208561739115477647019470558318073242114499306043726160633822013887404e-11	2.00405384365548073655029177063866996302237132980031153143973386098977164807318963078238352743423186e-11	1.41155165771221662859388729651337892099203213318915278867030471972729990387627717724446209679734646e-11	1.62131066912299634944404894675426366740565303318397708589051120510674787077448764973884987112521051e-12	2.65786449927868402830845969928430130198322351346146350286725895877181124557576955466367336870746238e-12	-2.09605815231976038902747489996987405131330637047172009229458087738001665391654236798126034881547586e-12	-7.65108734557249217062325320877820300966432851188075629826803333191362225541383558073591630012581594e-13	-1.25226707006077476291933101741940009177094809110984271726298541926180740087226677744087948399137757e-12	-7.60032735534425913285603048537604642667810360853339860214520376465281840162307750101392647198048822e-13	-3.05326674463350663195320146531454387041138919898191833901774482667490251078771178668832388772417563e-13	-2.57909665790547515134753309907948891660594706818922230892060477521783944000665393747370700603457103e-13	3.35943035281532521091955870640276444785195436462490923129609055178679036490972717557134500644549972e-14	-1.40157446144424062779073122013634641829148149149002230895283764544884282969444277367330762205876445e-14	6.10910695666483592501591449227943796644150292512542758048000581242959798869559981568732266558444986e-14	3.12062812614535203075312845052400002631174257057818481011764094659367644027759706725378635360500772e-14	2.49718814378458661013927142654378932516030338514586781173421299583564020738213147112356546885548045e-14	1.73434789838656892805248576035674931671024927500047888936153470945460112942149549583391422364744113e-14	3.24829555243103765126050514017461915446295870226008132975247844937822224646722234935095576214886982e-15	3.86920571483017565841034679058467909837283729030823606498859458541294654573761363919257089251923165e-15	-2.07836431395721197709796200706373884205476672820168533275023335627415863187254331147127891760382431e-15	-6.74721081335925503624191016416804339624165407059552408937993102608564747067670404727719030776634973e-16	-1.47734514793909153612192846064816284917518236433910762151831985581035813230976080291439285887736955e-15	-9.02342939134184951894267813016151715767939662523199124679542031536452025686593996560712896885722153e-16	-3.9507547487878748089972474193419800017410414649093491888079355526014045956165687115233486838508709e-16	-3.4741687010105689009788019398400536774341883032393525943582627564641717853427470918151724471992714e-16	3.39651864345606588345968265191334114195281963750869103250795209768481265261907406510270851889489837e-17	-5.25691430921158223639634802996609566988389263763259389582185535700651876683772051771835149791336104e-17	7.9817488518118662237899950141493200507392127922437071299346292891600777706339057417935952168324737e-17	1.88673391455117003095683158267297287498750565471852586703177786305001554803933194106758804452495824e-17	3.87876963787898539952205948785062312052987122694339635373039940429190195674307374687877693860636886e-17	1.1223078408979610468199682709605959624548380985460339755937028062510931926159164636792104577173867e-17	8.93369530882265306195485336780809267998630097554272525717192259195851494052826314397778570352744631e-18	2.9047283446470819870801506791710923687145505429680611474767006378232218210845177440956978153747085e-18	1.3133727900674024775931206991891877314949155234649410457718394964157619015669834189089126826503318e-18	3.04455706174750584429566953100810810496469706219290085962252792862849995795387798241713826511097748e-19	-5.16149166264587447442138083576896188063447929489652761549089957546006491847924035355036214830779714e-20

==> anc/L2S1data/c_ai_h=2.70.dat <==
8.2430643137204847766899430731057268807559709984080217900390953158221834665719387140758574543379721
1.	1.80719955906718855110871595211760195887427246299252370947078794312861040802848002648656585781138959	1.82091929864489496123450018985968956362598927797037213248576479543778778577630109145279594167228292	1.39847432855986207366438280415666149838325642603049303809260162739754971474760827856882452892578846	0.848735337576591825822790624352736844412626453215847229329277441268501898755850048254305535221330886	0.409661199810090757422385481355957867787408088176522892670574590465033699388781198527480221755013355	0.153770984724044902297910939110301141810752595099138062839733116258997501734647910785778890851142654	0.0414369897479750117087885422557307738156170133372392297167959853841078868770081736167079039108767756	0.0056200418521477456637814279250728489227042284227860931249709194436385914756304291339904441386248106	-0.00121032803206574828384972032344651437224811605067403763904468091274609266955403834758696967702959414	-0.000946323526321218539479620995722754971046079987212022652040743855053854416502120770241059054638921987	-0.000222160847266167796460670901593881301329256892351350865935707121081506180559913151633788577496511256	0.0000231405780361525217296213576890902047724462884860364337040312266961761180031092232822335556490915121	0.000037007635559947678775579655865404908207514760431698235186321920379877288533568971839011154449326863	0.0000129839114645179772649768710615252463772336920760091453426436746565344061017714341015366000452486698	9.35731565096713389018696995115036993137316130217818845801479027222204440277575861649431191878058763e-7	-1.2965097335312624537357918330751764484860699472214572315880917244696273288920855357989317387496361e-6	-7.25319662301111325828488539149714632338121402637266084688454383244049492360059003213197519337867817e-7	-1.63048242750425294925823381187567786775824695624864250613330244850593460299372775227659629129012673e-7	2.33967165936057736590914085660116385504582282483184639380279952203493955345063697968432117608800344e-8	3.44282285449813598488012028402193334734424303264254647257862729229517732218552396326613334760543752e-8	1.34841930311905747536318438454119452928109052499931391712556713337714476648473457264503511363260453e-8	1.65463042007783935384939199045195209248076610763225270328728181254609138818244179507748246808316508e-9	-1.15753063747521224943212628876992287551957008712876118002628628269110064387858553361223970800115178e-9	-8.25642265649458005243884464988398584456704412451042554979889859089163154416707732068242419726891197e-10	-2.43176181054914228209623847484117382399869947712105899467863197172228314677120699808497134749494546e-10	1.17063697226659426473602107487301569099942625804653664504343691472720164878201466442793702578558931e-12	3.74927908019299273330067271225986034456330891427569827799741400539163485496226063655339069070180086e-11	1.89930787310447345719141689594541288844723286126142943048217166584380231454621098979596474882095934e-11	3.9929837080989755202034982731007343400609170951978134142244048322077740640896088684188526744554449e-12	-8.74113679476846720602007235781183639459173319507528488235474249491481774007012566182648783632695133e-13	-1.07062560722506755468831148250057196090512222376782917489181062202050913057436415313231664472907403e-12	-4.18615801720100919521481121812313421660670164204259506027398370993761711647406250917778785390647438e-13	-5.0093876198111329079705946615865441519125960047190220112796860315196583853913950490000349201671945e-14	3.96009065866260324437690156321122922009624440768866029958062681749650243632794700726088012018783551e-14	2.85525554862881197975545377548738510076457100850173610391029746948840176430557509718071255853454192e-14	8.6712597490299251476832874598307951784184757467078437722790493234304218801843345285745357769900146e-15	1.4102933598113781292913679042433275675201223076525509390702926400064043441879253763774112039278149e-17	-1.37566318617568837061020789782579131877358066003743301736430433250887816722874262223407553304399903e-15	-7.32775682449606666270418689235766134842940673059062716356849011326194241164775785617900580573418827e-16	-1.76183564532011674127378808675972864876192425021727171568675127040026769012877015141948211632815577e-16	1.54345987343684942048750555581274962536250686860150034083040177918434317496802544233500522053460276e-17	3.32474221126475434917235910157661645605766576871614941161733764407931688606036154481930292832245278e-17	1.69381361475964152982774932398056953414815850791723809265842235352106016045183055734641434334940544e-17	3.9177724904857124990607980937089685370466368364071316971145723303321770914800926186931849309112568e-18	1.76104457571964095724598134486898527887283397512134032276242776118392659755860167510957093873186166e-19	-7.97202042427073356917155981516147745545997600541551570053917932599443791469824710501201224103135838e-20	-9.64352049062148321119820378841653605350138800281688926502832921521945674943619692263890729308626841e-21	1.31236959558592980132124687391677973620299105666533765732416107991893552018052477177621668160700889e-21
7.29	8.51070751746801156974618598009383965302217519000421121412173444042824443976260669430846714613963761	7.38325264418527767264758797401178213679294253083715707874152827810528306931096670051401247150305246	4.97053907197884877086903638151045192401851001323855299116850771800839819061726330412791167052395197	2.64781841444467841090873063506675087045394747934078276366854651692729665497176446906074594581533769	1.10440895423240207365785904077627222824598648817811041875617996568738546068044607399431850294816063	0.341640162698482670190123630580966392788995676583444289099137834712219719240922264002813094263454507	0.0637976620441437941838504541858886425865964244194919613251602558192476739192751710675450407095023573	-0.0026792318175612688566721767547091364517503996687622387023723010774954941997807864044315803784697249	-0.00680016545887559871954127569272487006878704651268872352727877714768152976258867021029783527106698133	-0.00228215404108962585109007939999028514726140473392219548059117808605745748610466513025599383937542883	-0.000118903227023271259149743984315012149917449242856841769392446399723509004756596193977842815796514482	0.000229506672801210488828933752836749093489953265456128871481544320120593411250231399191432657569663317	0.00011360973639090701665478753645116865462110919938489769680320048505331446109230632871041732034424336	0.0000205050214521922040863489439509505711324835953418369417957403321355093815245116647120223599306254144	-5.7098083509941435638614887236836470085349634887660910551905774853227329728014818238224412207572736e-6	-5.38639029343239642761047994225895760879762302483039087393829940689853185123124435916536627141324506e-6	-1.74806925543481793717765751567028503058470966716154284187965206351289868283635840011043684343101363e-6	-8.48105066645041130049706002314639164291671484357323873943011129674215481977235206600820787592655571e-8	2.0577928687573216096892567199690124133500368830632250138557736272419709291141813209397215497897443e-7	1.12730532602462142958175527622187975684688814263648042412447814257585003181482462167992432018374312e-7	2.58121701478243308813315934774416916847513563585820279285561250898162563312918742980646718808093648e-8	-3.6773309275451127871330055583333184930771298142349975045429354920705574488364830579110001426691394e-9	-5.6628811044042706987741964571726598385262377405408046247101563081694122669126426566290923487740093e-9	-2.30576081436517627814233871244123927099180603783784790670176478363562281819745088396482076815336138e-9	-3.16526343869430381904703626859391989278311864193939313856885334606669584885832091632968288514220402e-10	1.88165469060974660199501020075725293246159121112158535177567556359095551197640455372797953145161675e-10	1.44464638777504804901322104158751077269004460142059787264949955444412411481427235110895600009011627e-10	4.52927998061466697646104364098396814841709402439316902794774931352557394416795318991139410704522642e-11	1.05923985048130465788293806588465409544449190197022129176298218976334265772919180991074039133152449e-12	-6.46742236585050140526122244616320702223811522425036526607632012969367400220495206991470157567944757e-12	-3.51560971536003611345854474432239226201496982150859045523346217917432356314112709123110594511784371e-12	-8.16072198170436949969601144285868525954769483453228182069507509848220429201703987679051098290296172e-13	1.26273264502695032909487161712833038154894101070195407341269652701332523200970749798300245661001938e-13	1.94307310866380688435682493723068349851883604183555551297877841123472876431571239235409733868873489e-13	8.16668573128156231896258735895238035370817784227834539205062166606904115279401559313956261789467768e-14	1.2001155127933399582013792693777040693594558076985907553683107560348334381415957547656372978495975e-14	-6.68842730419570264062601948570370571222781462049068978616862754633168338531953763497429233432318782e-15	-5.4505958338665547337316311174201214439290464998716750554345536555790637097983740649892165529419266e-15	-1.84121286088073321910831478788169636311845841785898917721229910852677836117912947298451054270825793e-15	-1.46154919634791911853671423703874821546264852464459972753338338770163120009454761612550335190513609e-16	1.8734160815590580808142484212088441350635257467148205677910464380064354715615725620007728606251178e-16	1.24151940050838215437178675823169544255165103227168249130572397199587410338582166365951211249137192e-16	4.23953271840629373572469915873751336323024855012592964589633093636736081422021868291344526938891615e-17	3.50072858801010860258428716811380274051922267649718192414675878751653952700851222359601950627157907e-18	-7.20759842303352424672451545823199059291170770024629249457726493148806912631393890878094559945397167e-19	-2.34211730990432875002721462514718540012529576666248470602099855348971536833719495821819771126177128e-19	7.03693684944090370037947067740895159800334106693218576588830055187565717636113307510652888885055724e-21	6.34029603557261777019343502590034894281891612571957226762034797583853753597499250153247877167063331e-22
-13.7346557199184326551924101302850911580326006478781796235326615563008703838313071663056150153812771	23.1787018630821827981109921008069132843145817611472304129948802538318420282847694932308921113515663	1884.52319566968597205313486161220877700502146561577827436351786601616605083021031749692801919097511	2385.38152087570751429283726212255515754979783011088674055894192565071653862539958157450055654374226	3096.51235245520493232276555554715250880356647054432997941637969955739507903178270051583785914474792	2778.34104226649024972785948136293098009865292913627608678440698374407222079608704273335284461327846	1955.7658032419345253604312864212243582264261221787025788943414468022408205225136480774550687808187	1108.56361606880740869219558295449270472031275874035608860067834866696116148507682272906569588107893	505.56495522599292655840316292845516484260915040214363136966511549675680702190190314748073188386801	180.65752164299129747641354432532996161639794266490004342637007042490982589281757570188934365158831	46.5392544999866348138373989342941391261902647159477078869074718601036433402189143000884724817980318	6.01004984963731186549404694053589436436759643827155707675994047884747493001039679534627049087284093	-1.28776665555298309688062936797215262208804653274795334177097044029805237632126237871201183554804045	-0.94888051116397778870149171811941628838040890242679342063349817453560979925659426760497594148108982	-0.204508288072235766802012703101889693482382000617038644188255983694629290284245161887600491850327336	0.0297478537864422492349248898724868291396778844332066061800990952448757284162827190014416087176218654	0.036595995663014388254004066440941196756856661580512512551485366510102931923375980297695476348736144	0.011678211770375737021594724773299350917026204687102141535117718507797680469640783542965126591109631	0.000388271137448774757419132667526121429967272235005791271114006074826984962944746202019371881129988888	-0.00135470986471808910949932710936899994329309241391914019708517172178294362615427659826980782177378077	-0.000669790323400177389655915163885019291429507348411828474827811860509870897959625833217538292398025199	-0.00012722925661613891179058996904498313698380245410232702980883585710686855368038815711671556795197161	0.0000325609019255894537102788010063002356817719933905250090164629963438939707461442959484272481466367597	0.0000335256372749371395616163936465772259626857395782030054718105201827294860158003703042711491862907613	0.000011637643178316453125289981203775034689141636809703574124900774006332535606300285140611648026323214	8.6559433375965909967965571227297769678939760599056974961012966355046592965308946130946459049203995e-7	-1.27229400271185230349761889004253057222784615690279226386323117166203383097515671195498645767440754e-6	-7.62173992525052597350660719613765151153876708491792945949143088740143509222159191782738238652358092e-7	-1.93053182369528103415200455029889100171225358814037867982178337238058653174200147852812064357236104e-7	1.69536080081433113992101113666399685631700754253553508864306631971125556749372641990577912373723146e-8	3.7778163436820166233434658236212743449630937877352523640524953304172489916728231862992863276247475e-8	1.66691267381978515988602985231846474743732192863017339548225591246704523624367763100318700516397553e-8	2.7471526065745201366139559926982566680492365551764028875154382297027248665987814127947975957696694e-9	-1.15355454544210200248260749251176566118869046671620848583794965705653562175641272376259600115872038e-9	-1.01891943990082059792825293159130705349755075163908809567706792254731643853977776376993464371904781e-9	-3.47398709472140467668582780538649936770399866840317422437519662610544126851066376432213145029281679e-10	-2.11409620941870926896801678808967254703364902621563044178690766042361697118781162998703219126073543e-11	4.33931152539181038579149510823862316970970026842542506090700239563347869428243174305822846638717784e-11	2.59097896420925917427086275299097142169785499253426327116717757461254149623956458036530953054875985e-11	6.67008677133701379628776758741101865003776411195162681276629345396028706166141397774003107026243392e-12	-6.2193088025012034288001872988583302625478221155592266789924109049768990251282734933889196107508701e-13	-1.39777418802784384950311074216846698180925434891677120037803168752473395054659843473819961382691311e-12	-6.50679872059957308568860751111940511139583966829222929232937294146089780786289843216828344506277798e-13	-1.34530551535521133589919749635903269028701547740897800926708571732669219779908636016249196817092394e-13	2.4025720200337778120361311469716038893878730967245766123372017641257470665420907780980285034557426e-14	3.29785739307662931412040101872774837017480813511247613528381213209184033566883885491859636463525762e-14	1.51318640649014112250295924304647426317286728101135444635890554893803395796437070776596663011140798e-14	3.67269920953476560274077016687447461404803476660831011490507111928665063260937027170627343811926124e-15	3.14932576382867058626271608991998746516813622542458830055746053964153236876426552552241078605421308e-16
-260.37827724288841735069067186719441705540941060272792806937524252419256192796800212271969917615119	3154.507944773643484656013458545490070178029988978638038261226564807899999999999996796856320390091759	9135.751522091394099534427642422706817444468206353132795083749494439100000000000003568158138513007157	12946.61745470119006100701253047491329479771327508549338367063767778100000000000000091124665785671898	13524.76113541326643129503490844050350406664761022344667415594877061000000000000000286724321755892548	10642.3082422212990947454855000203996664231822511237122609646794983899999999999999962397919408209598	6674.233556651228293600798414054834238902421934026100208902101725599999999999999997565109741505649932	3371.81709028920322089010933108693425737142817235883018132595465500000000000000000080124571187778294	1354.060977575992437506943653874816891100043578890030048664880341000000000000000000043268947136539126	411.0114553461023113052302919037913494862578242860843356772964380000000000000000013036601648997976417	79.36587870040568683893561926314344505202044661274093850499076799999999999999999736832464954567541068	0.3281235102523647120755049374044349801978276475526284806559799999999999999999974077970176727585392994	-6.189351670170455627337687284285565549769659326287526892791570000000000000000002501975700597311181589	-2.147472425318774317004286123784697172709760352159795405873900000000000000000002221998779533574106393	-0.1112086024892914352735093780169931053313654964730953320850000000000000000000033697525231193629984527	0.2113347753848016313478651096298089449629801539444123513230000000000000000000015003476001516123979297	0.1015052656248585948173566367266792799855111457869057936700000000000000000000023390258599995336416945	0.01671615132496623056395718696710568605960537704674867037099999999999999999999993293651557548320292829	-0.005836721735802528407784734860894458556039374063659130040000000000000000000000078881861058120062605221	-0.004868420750352678150727352321933464844793098729070348159999999999999999999996767212329815578735802789	-0.001460538785205685032614025838234749182493076081711539099999999999999999999997608122872184327694568855	-0.00001591188339678649775740506179685237205235211966985959999999999999999999999570129371219176630961056261	0.0001971789822547082778913853888269227679413892242346210000000000000000000000036148594660717845468467283	0.00009771980492597201042702150825067609620160457163593999999999999999999999999891427527475578922780519364	0.00001940223519645559995319264557629216671152182523902800000000000000000000000099066768269007543461996641	-4.664945691677647577973345714231566222274270547440000000000000000000000003249154392527873359739961135e-6	-5.179435068667651999131281165903036429908803810590000000000000000000000003885266932003264960356444612e-6	-1.901838869590952039548837423602730375687080031499999999999999999999999996587864385936450748170615351e-6	-1.824631164812819827999186640988517452134956554000000000000000000000000022468334305427510240118365222e-7	1.946030022580350753237006289536244700657324449999999999999999999999999969548543759507324271392672585e-7	1.267675255368625478723933704056119938165270139999999999999999999999999975460814820384329659208033063e-7	3.504902724273970930539291526394269438893598300000000000000000000000000352618673005558844009496603784e-8	-1.498534208428318321096761928471482741593430000000000000000000000000002959936365805354578529754521097e-9	-6.184151649210714739762989922380983091179539999999999999999999999999998355196141483061649001595585884e-9	-2.961020768732663905939512614375695239095700000000000000000000000000003629850583295921495784795417747e-9	-5.699300843648862898869517736459421500713000000000000000000000000000019798175396451331197599913575149e-10	1.672323503048559917876554688432051479240000000000121726666334952598558146823095353936592948214351466e-10	1.764969791633566111269318971817230525530000000000000000000000000000024956140554784802899961573808519e-10	6.568175120712920855449736428397582650000000000001410881494835778068361332639057276930320808549306475e-11	6.388026772240277103694498653460958210000000000048393724350303602302465107635338381038212778041202039e-12	-7.121669188685104452425777893009437800000000000066249859994077397064189703142388800307770359589705654e-12	-4.816984725111279461182547503476829999999999999965636828960126980186597649329446581115505415134876188e-12	-1.469264991346835766337401448614705400000000000014350288587942284677853122926722408950079608624951548e-12	-6.296579741392426136131037286514599999999999992353821377027470656754827923266965401550520278440981721e-14	1.803996200786105326414134888073530000000000000584925966241319897812003298826443641386158836412544093e-13	1.098150947093614696597097023850300000000000000697236844728349123235385870440905722539530074352265499e-13	3.567755329555098406495779752644999999999999996394342810640985818534219617521880515269541255863810373e-14	4.589235523139353444066439292000000000000000046911330342812061227029153938618151570371807463839958807e-15	1.073436770350016487944691591999999999999999996030616125503020104356608300074974533382568495417927547e-16
12.6985289323087752412990549017310697785932261586353622647935871156558451523916621091306162954532653	0	0	-20.8061203913985262304367718774198552835830203218001967487220445619514422668540739464542413024190103	-8.15123649979352595415414418604650757585972021162665189790439842912514439341306695624592399619938821	-18.4843211149266567335982334839333693947005074021353472849784174733359986420908103520836171805583206	-9.61170820784331618164253766846648711128853481864138370691791647119314777244199731609589799001382298	-12.8731509990430112733629687040100928223494710047810706451933930536839233313557403037033394185833421	-8.82722938830267467055483130316542204385506764245776043772278780369925868088216897800476148361031768	-6.69447622516457636133148925165918572043306098142537773893844861046946194005356875929768180135145582	-6.54586402797808253499817634795301099278292388588646060914023313726559429175581882585171066990653984	-2.4489062603756727928014878903265347222988358608273139786647692699001935917517111034158919879418883	-3.92457308291220697854955817875734772431767072448482557357188140437841831570009725756384853744382279	-0.457469927293061380766050817672389189785815629595968157824254953661147074044289181186182142751528513	-1.8861463152669060069939982297391495772649996298943919964301695472464845511447777949160974250797043	0.119025649181657696798375338217792759234248881404665294287067553048670787997564515497888757834618834	-0.707614677813543968327279648516161144395977028389741097019722939006803930843901129336272272589287566	0.141182517939873479342354953378077951795017077656450533432275285876607723578935338204816994576253999	-0.191871293765045993001415087804735631325323214825340671643077512510699273246814425142641359671848224	0.0624219774629585329116605396025581203911863380301794729612861909886390444093785741931584107676385461	-0.0270709760071914956242076066353201108952763536659392848820529739179509392450835913977603274345057652	0.0148099842207666856483011587413717302430247422362187964545418154522296687411985969435803492237526234	0.00511014278674623665901088777556984271477231933458455300773801459787062094916783514716140074251062637	-7.73895765066858260754097109888796499384960542418012847963615527136571620914893416039820216970756708e-6	0.00445150663957455243459326549311706567230997686676705791447201211805222272284318181810600122696449801	-0.0016166552794278029694833936003100539493782473871381674888971519943371386216156184112982661458981019	0.00123912703013817193627048601210856602541282587389673529701677202295023766069342717535940767093863316	-0.000693760491552472774399664920168550017361752671613519052055525445556959833360582849463151536472951333	0.0000213551006141030682135056797475722352043349396889441809925393560790321039533260147655300748239082385	-0.000109418104678068926026619434601161483230929605547104785899756473673477586830912397397666523356432942	-0.000133582929418791343407809447820524480523181219293126395217538220391728415764347308942683056215937389	0.0000378239864663909229777028689311705088154334771127503966767432735728495633008512246782771412108054061	-0.0000612818150810138723402084087006056747923715055561756889215691766682165032673719570333587758261714882	0.0000316511198052186145277580681841695399272845657845258006366852243851837827851084039742938262074008543	-0.0000112041465391943547787437411899892928023173681765352820825238457472948933098383817892809371127271214	9.89588965453925327330622248122077318977249743192663329244976707692564985457410181888687403350650378e-6	2.60191590254826179259902350710865886995087000630424308119635887652444409801989367908504998281250798e-6	4.42790596487597331228250354606965893365620123923212556274798068974631152368931359543862471266703207e-7	2.69219981149158635992356821183265549989662808128676483059435785429109053380446749003019515149313289e-6	-1.15720450169228432483376868546643048185227342648123910317314196722663146187784674520333764252525975e-6	9.46308222872786811598904504710324394325790085211567730659792083031714710054623641731171478225237122e-7	-6.3183509629274481606343028450799217092336089915095263774114257457954704435397565265303123410473855e-7	9.33211701418720097034720930397769078404260345852212860974185525156541906371398284981550695264274976e-8	-1.47895027243151328778733363174519786762840732759549566479802563760566599288194173655833856242572721e-7	-8.59508903999121103118398283454889718448192950384028914246942968156873204343575012537243056865218697e-8	1.778862346142407470905021624908949737692291147478934831605021468103410616185323472998145539244276e-8	-5.60971263697662002839287124975985071979501381771796443480185881201494857751304914074610232812879017e-8	3.07147967432040924751282755690505783730323309189176285877688224129762401732382153797594611099961935e-8	-1.58225360073975076411667796786457547644201751311064103378505176212740623236923777435382092719984022e-8	1.29280361969578160334198572112555797782838001139964849113837163198605581200114232471895343602751378e-8	1.7072459281967186883354206716711807460298677781334599853592343867676552712789094365658638079872928e-10	1.9836380385621680015610050075613100463691937046560130217408217439161138240448141027661681498187665e-9	2.41813435754452279928312767982481993494147329719017423457402813815001177421063614406721716466618673e-9	-9.3712075613390941035265803823548383925585024915955161122369194001457129669187541875718480255359899e-10	1.21103356470386043112294651355122489106155393602806884813730612086991151562536389409964170306783803e-9	-7.82820905322831898228602750235956121198830324933043074821722421205289708055248809673136580877032525e-10	2.59186104914252186520642775330180095284760613304734511117545197348114742045733017778508086409520989e-10	-2.60071877680851031777061620549345997821185511596535452513187119716313260639053456594170312320656221e-10	-4.9397931179045046338192882799219844233317852737440651254852783933142858438976136851404999383313931e-11	-1.403484753208800975029844811840822393008741284754230564454919249659551000462839109826254653124175e-11	-6.49804148126100615786508112021375356966131611422838878991969221397895549448432848512624202672119423e-11	3.29319553578107812053507206275365623248064371574125010586920084355001330265653395025346634099612368e-11	-2.61538648503818030763246423193380333721076874455237845026035465273662623771228348291927105020157755e-11	1.929902178087509051855996019357363990952986967588519072968020980128682238987899581937201678646005e-11	-3.60664697782871262220078404851657640258815571283975468786928340617278697269261172121704768678506683e-12	4.91918814543190096064942578824696935840606127378066994488899451592046959886734917571864271612672457e-12	2.16472056211904992707197075242629265294246364422517699108591126642829619525679200643752438565754899e-12	-4.53632116655916445478338934730273411630976093755787198436661753662123299449427249463842568328276087e-13	1.69253668800467180549874661146229589553337826677023650358586709174298098417000347683250394419259769e-12	-1.01075646013392295778418830738164491624786300197382887317373075995136869478315436562745228298049561e-12	5.4902839001126439927008046615106502730542814891202758920466133457583036616293250081824173610597746e-13	-4.58418489999536302451581994335911853908004147325771482082731421878826911110062926889317732968830763e-13	2.30650177452261381523788995758763264492492624187078169401041063675525766646686163952997649158862784e-14	-8.08297959569571746741675188556927518240977779737038322239060868240018093275423031258063276839325829e-14	-7.40977988106580607418802836379007071604848813134444809508818572222726213834563629044156285509465526e-14	3.02119422728899237055097233286079061132777038623031115855371813840164133886498158658481246948256537e-14	-4.24888787500849314173564774556312219823262087808675948605589979718919107299393186061621758131144651e-14	2.87499258102918766146746732121370768800429013657250609898339645431200082966456229723770723022280916e-14	-1.05078246469924408006544280073438309971549614125151864830303310965237150933975751323936607739629164e-14	1.03678420614827626620944784192404492323449220460140045906828816747434848937885549829311751351747975e-14	1.28244841533609224218212405341734323724059275331847619375897991724524576732516967223965677221771737e-15	9.9121360423682564974018115517557385728491818712442361390831258144309711594966143838764561201556517e-16	2.3436352280901158122100572408729889166033014698838632027933612250826552045165193428077057625138848e-15	-1.0092766254604409923688270338517958201849775487604364357182977499099990315891266663350580147056054e-15	1.00940290996504163179193269883457951152327567459181597436672932740936919810465195597846231300502848e-15	-6.52969255193444304889934556530260013144478104576068118972082773926602959890253582237771802186034396e-16	2.0904239641572795971433194546600690584934944903438389880261898386945236589925236596248202525808719e-16	-2.50142071000835310821951321418994386388129143721184469814165349416120189367894557129550987880533314e-16	-3.24075531444177293725600864234344282770902561684693613971755866250486467129127315691579984764821004e-17	-7.79479914535067842248480585670281680890847474312771600504170144280835411071913893812009051962115587e-18	-6.82887295906103384273352862527480114479651632933277375356356203961894623678446774543656676485007269e-17	1.36615874955730295916105391880498271784565896889608066492646849362266803400516973417761904280086219e-17	-1.47128159662373603329652612724848761543284341704661072827016904416189047696609581639160137228291839e-17	4.03384765102788695255896589798201662722348396923768871537862130900451632918398532546139387549595687e-18	-2.05491413008854179141451062033191487592664612508678272316533152102969575422694899797782319576154214e-18	3.84252422262228714545804316244197290212186854808838336578192068772886448993999767889861509971756834e-19	4.65997270833000626053009406861057075298574776823138612413533316234866296909868351099912731265999245e-20
12.6985289323087752412990549017310697785932261586353622647935871156558451523916621091306162954532653	0	0	-20.8061203913985262304367718781428344712546912053584152295551185706480274197926382705890995854818152	8.15123649979352595415414418666478685399325070014027187371183241030257696924662251242293764330145008	-18.4843211149266567335982334837560638767324966092208528170123768729358171090440262260915434769040482	9.61170820784331618164253766927396106987877968837381203700615585165676918228494903604812675703592676	-12.8731509990430112733629687029090511842863141962342800537167310738659567340436868754365095739293448	8.82722938830267467055483130574333702621587759880691101521926606861676357873121520095857689650051048	-6.69447622516457636133148924916668168487215435804442658016735250997551994891130206925477380847140669	6.54586402797808253499817635304277228896362610550830303380086710019425445929196124684877344722772638	-2.44890626037567279280148788715771068169496073136841059696661806092949029140681307594238733383378511	3.92457308291220697854955818459693542721438524103132187901013214747437286671998199038599575455168311	-0.457469927293061380766050816086175666603560888980199499781894448964323693427407177798429160931491927	1.88614631526690600699399823035322545253879943774356234306388856659336925614163957051003341433561187	0.119025649181657696798375336604500670012115291173087407216401403103853699154237751355405381742873082	0.707614677813543968327279641831007892598836085206125355013962978324738077521219295370139081340995042	0.14118251793987347934235494902954757161440368363382586911308774559466933237167122582671620453780283	0.191871293765045993001415078909755263633255093467013649279983224018299399292191584598473437240610403	0.0624219774629585329116605336807337241376679007280298979403616291768567576665819894281937824650606	0.0270709760071914956242075964259099328294189228279343277736289727708876136364302100097756783373908437	0.0148099842207666856483011520561466300362421118696555861797223605977157806766287944596335512805343524	-0.00511014278674623665901089799618165554787132511449166223647898093906292095358881224612652302622756938	-7.73895765066858260754586779982784607516896234070643766843071914549684045383967778945690715750901942e-6	-0.0044515066395745524345932693262337043302123532173650131898857975858778338049420936461223168534557407	-0.00161665527942780296948339268530038328771791322927378604758189483206546273347481513347495776843271116	-0.00123912703013817193627047753720702487160609907349261706239681834241505409489989328731635614971699256	-0.000693760491552472774399655252037751459616987909540156230907603305212350595263534669405168074214632173	-0.0000213551006141030682134821409223997450100545238314745338586655641439560609877152919114019711888480836	-0.000109418104678068926026601492840319497815669561310769979611832053983679283666727511324351849082321193	0.000133582929418791343407842969478737029295983860401525498955443957074461256734832628017708758560192978	0.0000378239864663909229777233288887886703982729973570596303629019488875245813256964856444123619573002669	0.0000612818150810138723402379078480895694525588860813763603737319317062130582948538904580245743622242308	0.0000316511198052186145277705876307387673508039907563472864850199416296247566697829016813299002158486742	0.0000112041465391943547787499518581893273209754274060092001644535611241753970782649484708015058528146064	9.89588965453925327329918734057664693561410053812209859291822070944349791898790433950548354862189044e-6	-2.60191590254826179263250644625783049231529890071634812962567364586102412887272601532994923994815656e-6	4.42790596487597331194874706549197633942009837950657702657603673878587476868691084675441640286723548e-7	-2.6921998114915863599994634778187393376579468768153205789742660620034851956470976347392302643953794e-6	-1.15720450169228432488899523038883598409429946853670988141087744279922563797478267063384847703562014e-6	-9.46308222872786811697444622131179861444327285201798128287536599923263390562486970727460357036923855e-7	-6.31835096292744816121143170771571340435932993649525348670895330563526749894708607323735124200484685e-7	-9.33211701418720097812651283132359681007899888087831262469702857630969283517183281360235776431014619e-8	-1.47895027243151328807339919616487130010031650812673830480400985379036765702059356374139060449945763e-7	8.59508903999121103108100455790091785772982102802060193814563286478825352978849472973016166714954987e-8	1.77886234614240747425822269876955529837622879923435344452104910366950266714767242098710251589412341e-8	5.60971263697662004045546734692968254480459538893621794973746491004056343530146412008711744449054685e-8	3.07147967432040925874973599532406159599176696463820848588934976655414820543965295636075196852896772e-8	1.58225360073975078854843241705898835792995450424824722209880302511243811698515857396975477784090335e-8	1.2928036196957816205476532050092690961387666273266612209399250392280745563871488181041524040697571e-8	-1.70724592819671569971722687332212849183872629925484033105437825930237525393118085336818176944652887e-10	1.98363803856216816673660249696570019360559696145754988164731567592443416054763143678360554543722605e-9	-2.41813435754452259282782641342468876724435866176760381395740999507319646269426302081420243910695957e-9	-9.37120756133909356732251273249610947510816515223224823940188648221787989383304217050979003053560569e-10	-1.21103356470386050372065244163620248806851574030478431180072976379795446830625519081843910278554858e-9	-7.82820905322832057763650434383254244025582583018251476142739636651398231103275176812326174178472014e-10	-2.5918610491425266793068953853895254450022146790535947954372167443022703110334508394060878785719722e-10	-2.60071877680851432303720646231329279063940082580501550622181064596230632357691655558978126965762991e-10	4.93979311790442183009077070871416358462894141338602374375781194551993616830912449296166405834790593e-11	-1.40348475320885350499081471270391323924565098523954247475718999812224351885740936519237411499503849e-11	6.49804148126092327796809095409447155249968697599158948547523840151539307933580333831923326424670441e-11	3.29319553578104021445420456942851410361242319690872508826769843367395637653116948643246416701436894e-11	2.61538648503815311188154633729681016329289258588913917414629554366169464085911896493158088927165475e-11	1.92990217808751765874797872640780928481956931702000745576306156418927596808804584895992753002181289e-11	3.60664697782945319854999291606132701163441197840848279441418403337264706108481184679610077289797654e-12	4.91918814543260332559218109628629712628010159868862433776950924263595769739660952525747424562545567e-12	-2.1647205621173709669792837767813303087924562639023666844467149825636345070424014180568606384727027e-12	-4.53632116654809427895181018463775919335136434365517091738968883152376513143436946703860374824788614e-13	-1.69253668800285724741405112489852790919893785287394335924593171523137047959167625872073178303823714e-12	-1.01075646013294975363130036031978536584955043808856080865600201914622571446474096772605084404880467e-12	-5.49028390010390707558811316323626763926844877956684786245081616645799160561223130852829700867765658e-13	-4.58418489999194198138268299758915833505633346775166866642693017050628029538888796582202272747836346e-13	-2.3065017745667359806603921302667266148245605425567974502499134532940090390958822053784051407442966e-14	-8.08297959572238015712729030358466112405384883184532519288585234534726077667109035138504774833604389e-14	7.40977988099494117042302299519289640291425559671276478958154649495847389361704207878407384403616088e-14	3.02119422726174984520181798382675193127674990914263858317467471459698497724569098809444046221930765e-14	4.24888787506445653788716531543738326316454669783834949026043952883266996259990108879002653256427998e-14	2.87499258105535919449201645447932138148599891702454825146178381143666289127450783598915286946745733e-14	1.05078246488700907653487585214852547823973597004554083096739617738018797360582837244847192704954275e-14	1.03678420619630556768194758989854781231635045515206053726088358329237322202669307830049010332930169e-14	-1.28244841464489337827636206736338151040752501148060327440149110517583771035295093663085459636264207e-15	9.91213604072840760269073820752940068811925408817777035198584529242219958090253831243445240937945238e-16	-2.34363522994336327134095568231187207194987296597784310168225518432633999333594315952819849111703813e-15	-1.00927662629309367909752561832457778524686881913007369967844741515524448374727692603021613475182004e-15	-1.00940291213293213729380748186323712161405565048523009474835177276968484639018216115298536772600076e-15	-6.52969255468156373485228125780178259382564378771617545458106941686573569281692989374659665299436652e-16	-2.09042394727518884913270133398887361901925539852890894654093526979463584393806032579395006611925669e-16	-2.50142070465107136745285710534991793736278078952049971961512400351048560804159139464638274812063371e-16	3.2407553763994290431413792643938380795755059152306632396715979614861125960999313609026815369821374e-17	-7.79479896724555276836302804052126900929796749983642277018329747910520007596351605189167271305220231e-18	6.8288729016204967776626632621605724807661063278032282542556380054083648629301997677523725668853207e-17	1.36615875642052606661487416835256327465942808977124222137631991914390978188917425159901570645079728e-17	1.47128167172386551022188314863449430440372422893170845019919746803606754815713244463686509720835888e-17	4.0338478799000030926738204692804404460945302370266351068050937596597345868053606203237889584087112e-18	2.05491427772060859459389609644245947231075712525432284604490858059764280887863356541076214055999375e-18	3.8425247757520514348990990792239005758056619639216128877002760794308499142375107177030420534212002e-19	-4.6599851463964059028864158670412202972963549433077562406185369037806020790402190737865869834608333e-20

==> anc/L2S1data/c_ai_h=2.90.dat <==
8.52740476144391897218110689017917330641113939477734277836224830046206818317243972430508975224667
1.	1.83588384904391987284477893573691919305210793576083294625767958901848612493420490679373339003861243	1.90157253697705653187824466633662564684105973649471086746560355321455890987238265657782331324373592	1.51956258111431808003292280692151758175451127293589598251565979948510048289335603164834845675096463	0.972465252349998688544793661040659425365317022015401723626214749350118149651418029732693430956467663	0.503140580406050194865357661526570853974272632610227426296481724072532383884835833525531421341907459	0.20739626481434243828420394181775136635447545388951003523872888403071159265772884254730280564369549	0.0644836519866526918461983124392656534361378466104262566881302461323431239541075202835553748144186982	0.0124279684325516208629947137652385951621231906717272241421001180111830426767581611641751292932523794	-0.00035565718000195283465236591634602928840523843543224950042331359496684589187533275862286804803533398	-0.00131464854587439887009490945825431027525480905836750990411869466423154977290165868808831955731517554	-0.000480394104486464792974882475965814220487276998415578016587026288116970226194953184278545490070791731	-0.0000397370993100347645970408712291825411582405609598591609941803290991451203634569306196747074228669838	0.000045194111290316266411654544731664335991726535647142029050716981122766446909371295168478454041479992	0.0000260347461247400463816890263117163164225294091593314034284677573891388812114762819437562379567602527	5.99555961333439168764093934988078708348604918967090620842490852014454169971584850262493597565739153e-6	-7.83522788807304683969957449187755942655868069493318172912676081313507969220906910822989413815018819e-7	-1.24441922150004813776397256291731219610048835650016678787834879639954044692157544366877307345408404e-6	-5.07282425792893183366359236521002402278335507872799614695412529999444551383156777014899723300804037e-7	-7.28585306734166508624675970411625316716871194962612889772969999265665907782747888068418790608862673e-8	3.88718247954142413057060090470490928402611709814858751997762923078166836259760687485455130479219649e-8	3.13268892288668388918303104347564426410606747837344403914567123493205524617508930017464771491339344e-8	1.04477834729828337911824108795453754614704178889518892377674963877515882697462020005942880928282133e-8	6.41416966897282591361243124594455653449224980338207476755884956987395644782282729194479729766698382e-10	-1.30498179083321264455647388850200348384186003959074732506637031958137426387264038440139228240911135e-9	-8.02188763338692064995767010778853613684316013437103747240461350433837388167147825828984304723563559e-10	-2.2360602022747397461190736148153773863302788946043724194823198836283662700106552504142672175461604e-10	8.25371234786183226025789548367054050130020968414960464875884199366941869021697854196074606568265295e-12	4.08030586331185057186676694098732115100153915494285256708655238971292108110107737274462233923013426e-11	2.09465307724448403141155845740982800481344461217631770111034512978871970746921576170011427625418037e-11	4.78627247651266216049672322805376935582730961221961688870741240279958418040790437779632357225760712e-12	-8.22637539416641277112522031013331123631339975603194005954502268483864532405603546492265923472285651e-13	-1.24680593590468305032052771028954981186257491108486462923693799560683773859399439141043415814933542e-12	-5.52754284494950247969689879899290150130033154842068925320343891584421585240778492525836292290323646e-13	-9.82655949310801061819767472943930661193605787370477435674398548359494009429975517992325063316653302e-14	3.8031346377357468461368498514301727509669999471252514412431099954652037465063980018341721087755395e-14	3.77037443432886800289290653408976333569599949925139366875483001433473689740021227248142603777346234e-14	1.46217513872426991140470747600076566850597825742161920562754540538153098921524299086128649417455729e-14	1.79245449500494700289170146369646873773689871707731066820128216580378016281462023416471141391465977e-15	-1.47955631315043496414064162446640512791457282861354126171205814538579237163874231408997854583704313e-15	-1.137282679091176895801915322968916495954166709545643519078329070496416551866003470086497744110027e-15	-3.8988661621201936278557288050133110106400412402906688798958366102643836232238427967383113928858576e-16	-2.98732815401468216384577078558126060623368111359746980522694831883219102172619737172690198669727868e-17	4.44241948596195511448404434767946912567811761120209506621277141931993914042510568555606137640651012e-17	2.68497490877373323937703590028832073396256781178345861953916618409469654027878962989507591743841167e-17	7.31434856705833288425910720367615722717368175425280945424200072729598277280149911945100833384457222e-18	4.22784781222421128516196864695528307245394859416580514816507720903469001981102963603860259961911135e-20	-2.6378177898459789908362432529859178026799437628473248152852284077333638558556007609000137502526061e-18	-8.19564951902795130434887261391324486840449831846487638002302162136137342672005390687169131074859775e-19	-3.2279321021350834301673009603608823424691292995770331168118553603005632961748829109437482028916291e-20	-2.92630288026448439543080744745586651850290949360345884412993048021931471233772956449533555801923364e-21	3.57120366164501675783226518889324669068255102635302011103653875963525361082530087447127540496707887e-22
8.41	10.0342591590095280935632526820966467199409284507816194275508350780527984174190642625869576983055976	9.01148009436955043687645966380935060003412370742270260150835122540432823247940294886470754850525604	6.36372625616590902741036662204922085216674784354845322747203771075885205279950432864910953757428364	3.6115065554329929043027160543772495468124311735556710396794690772302428757266259453131306073891307	1.63931806650873372498969382205992258218640492542160398577356762446500595187173162708607143380373522	0.57345696913584573122804791316159162400140159518884689205144859793575306676408505780867247726195546	0.13640922282151185616494971997809115778010971729249649318089240112789434914365378271423299041740831	0.00927351724744753800393463816201599794200770659718313811765993375625297926256765065101896850706139462	-0.00916645094489537018444107228848267101853643620814274042725807902310571289809029520589477972009492409	-0.004694990587051079659872490311841229163330968779059991512378590701703685626436989978027630058471609	-0.000867567380113957089775485739579007505519078999223497321419062367027227076324815938783325718487967613	0.00022400502374703334450479197342444816019448562765205722841833580754926801631613117624655101871286337	0.000218588335559904994117566608958196395409975617283152528583086281675540405113608971335971674954084653	0.0000717887940937376164028372412188398297427872854761105316721395104674954093184685249825958552821640775	3.82341790756752601222588474772364549698879321639639261104425072849050843383409719082520218389979306e-6	-8.3724747598884893034240497700628350498369957107528744613258765660599553265055956489491309061882973e-6	-4.7282324549838982567142329318543807167710355251586759754600540759658290690822795959483341895957492e-6	-1.1584955095087016772955917691424905322307657221934137661103281432255918477134363789471173569512652e-6	1.13840752332490100886220800901947687400401635982348021496190696054704305864457889273506048906542366e-7	2.35175533404605152612968027906243682843183115913416225939798974257136574319433162308585206557545287e-7	1.05853093657666856672497633333827796342616381883849335491882308640706408948023453177116856659879547e-7	1.93966056945065338783547188627945515233871581007298188445945289670301109257838838547932662984063374e-8	-6.30842953755649444468054384895136177557796069453870132683017193948174609478966394568335204376747649e-9	-6.46128879424336951031263576061325706973795245396299166594788341641839139813906352844994320140170055e-9	-2.47531874691880696193803077533746688328822430037364430841177168898681793481031859240921553484518359e-9	-3.00350839454044451421220843124003117861461314521547455472572558138162343940654037410451642218212301e-10	2.37920126789088790122309073922352122222809763973200055801886108128601589443524808396250194673333382e-10	1.78962798847988128272281310647268774554347720288619730262567258337909537013124832205729773978662779e-10	5.90972164343395905252411342733897740765555218164293452094595547357343881212727105434361033033676284e-11	3.01239602567973660334736652959893472714437522617304736161033153928702325154178120296857544664940449e-12	-8.12028958627733764546745832927310968272625479197358466032909352231027655517632296218296203733561428e-12	-4.99166787398499252892775389810973014815689225799999249207622130714047370355120823455610475567491711e-12	-1.41255761379084847447308986210226248799032040727287029302790390344826571835927639615847307131951731e-12	5.0982424545370082931641499092457365136782523794147792112329671750480964736605168431496303439868126e-14	2.65751650493377496867553242168041180016439543604741493819840733172289024345148523461998637057269725e-13	1.3968508494354764847483475627975124941423823465554506323336075205992554697490067938230605505957757e-13	3.31415761244783911140604834322350484967754031288733174877950791592412576043315343121599020952162475e-14	-5.1385809066664754633023145092436493219348039275758685855451545486330186158949966948558138840558416e-15	-8.52715828565023937724817491573164963581338550771702432432110632276766532666376618322819113924172621e-15	-3.9261145015734857944144527623133765037662664289518914521545687680657609503776166936959856537870416e-15	-7.7166672851850286965450922761312141301017519235795894085895651743736861450768638627620373860935509e-16	2.08724850994080667919100515283723499525617656507739421965032084742184103226067157996584716324090502e-16	2.24841225759190027871913069208326107069934051798564442007662092872864446689278378706093494428707194e-16	8.243671340304767861369037719808722433898445779249303323929344077028081619083061065252917083810369e-17	1.2955134004865869373239554256178599950198196700725821230489207793154907463806262478487701808270017e-17	-1.09602510869118476501498181623915042279102570591606366822560749776026076410367131240751682047369118e-17	-1.13165356710977720017021116810226077216235557592226271509889675538993636965798636958921562581486533e-17	-4.77298780171115600639298931588961661577291207368903490780588346376365159041184989708934200910382164e-19	-8.050793117641690446739442921764411806956529862372803845172781500821345131195594033961779158792159e-20	-3.01165244685729547531975264813471781091143033708287385370120233228063408612537813099543634481032408e-23	5.22113412664499350628980666798904975299647452188603068632243997408292236112127808579281242178734303e-22
-13.76721057630731842330970822608362570072116035996953661483985224932401927455680441509286986606996	22.530545774669734590948809942322049769988262768683714165978709251943949741833283766041026348906436	1874.38503046101282054104042793292974980957936510138748172239831779500544533118333430248234783260905	2398.53036305676022543409806357062031759759772160829773826150945233976321282732231515848902106868916	3179.26703926919534498186916908297361110170577505757756400721322140674814812585494141507710632439351	2940.92174183399630602385316015460149481605892178184272243476813243590250978829506348387731134546289	2157.90271932018601653478437586835278376651953074303509180246278227895812638908133009422681236459592	1291.04369915978610441012901621016876084197515060496596626299850283209364584645307788524667040494763	631.332221136245463749109156134318715398472917645612115074945169561009163109918725873660001367093849	247.669243606550702310541100456339241527927110329157110082310633528742449186413106314004603769230465	73.5455976532774877880092104729890548441065564094432744021930507769089205820993224641102006350430527	13.4882649819939714364600090629610915439904220071134360691358206611430703231465636165382503824176464	-0.460532295166571118197360113871148554053903089073540409518652036466721729728915880564815096360955284	-1.36034827178876648831463671185263019881197441964771635625543850558066879828818046637183362290685472	-0.463408001383823507033381964707511709497512944996460807624619142130723325978234067992996729253042491	-0.0251833687840171008827506036398076900491147835972526912445613684660512251963952986810468310729159128	0.048273107036549890078006046905835515865105694844095645533044714950345718802660687674552828478939437	0.0249189209885808657181138713699476218542502660482232538322670703464327809056023837391015911403513135	0.00492912719050046191426573069568718836882171733052677039918901302171736972054510384887745667136715839	-0.0011337754184582436522974336902198344444607605089116568144173266401743257359838164948866077801830905	-0.00124970697353198544608189011701625612765683639190532631320695640778005779648009030258301366037604993	-0.000453688574320565454942392201172105502457100795784454627487149938697469683237661309521498015216628129	-0.0000441642873683676784472043622557450915142956608079699588692903109265948677532823641778939449055912436	0.0000452951757175658495453465509748814535249095895812675283974336755556144732095759079970898693874644479	0.000030087232079810766235823606709838083381764493475884412452917608198703200833703025040465873199142421	8.74426996261354114145060129892933298500578495615583102015823040473898981752611748492379568784364532e-6	-7.00030086626830122959265146511999092179301064783753968133166190588979835798570407281691877212157043e-8	-1.4095167568316750600770968407399004786220648538183737660660269801600187903275683101742591924162551e-6	-7.41772279238860003035770063813115862961094917528166920126436508929718676570609167657480733166927032e-7	-1.73462798605600652983982257105857386378040269612465885931812403712521202067488990516114401491208134e-7	2.56208156802383870481815212046833294058483418158252035911978124902551133374256459236701570677504078e-8	4.19748328652513441407036094753982704230914479090372933793744992499654678699739362884647609033518637e-8	1.86900550501292517508305679750599690730181062456377612865696967692015552811785675611163643043110113e-8	3.34579422932806766272661715429505769789714280858857450880831800079870864412781794117345559714924254e-9	-1.23969665407443918739474997099149089873726035779529293080560642544378380947887538321317496647489447e-9	-1.23510426225105488636585925706493607263535746147565725050793938063279919971902749491664051455563349e-9	-4.7575092945877403762327343445846204881713614772563115861308453799124076394173969938280045487090224e-10	-5.73851164239373318380087680966389843574010439684404321010895875443803809727744884801242275565902585e-11	4.77471656205804482815182643492144691807884842700948167169487747817589500214393935027166170456332549e-11	3.61678795668908855270351092106368432633719743736663351619604307620440391342231295354743429977099616e-11	1.21008425366023968799973731634952866171602163761551880181045433534802393126821983332896935587637848e-11	6.38807621398623337831087317054510833795246690128808962163450795237505885731971467268896034311206142e-13	-1.69869897162429237897219878510254497079249752683888692457852005967012631594328838401434023573115147e-12	-1.06661051492543082634852430400535695059700881378692427298829698498629168419241900289615357549868786e-12	-3.17147759070392736882872599568318110127986800199086836067256500288211064617302576085918403266220234e-13	-5.04577271256507115035851017074001576782547827319754739051202060742871909758920473953944446671602566e-15	4.42779880223110553580500418755915475955179976561701580171901491351806266309467117139417335647475383e-14	2.28570268069914442327009032440683488405379356689554933657112286698588196356635047971070004373941436e-14	5.11372551381001159670849295214050953203560119239563596875169905131164622774488756154292520932406878e-15	-1.64362749437745044528369684914865977952533435541253838129803474787824821216442447939363804686861466e-15	-2.33321350524709341035030769816082662424871666832421143021207301854405664933900384465014119310161277e-15	-7.21726487023084356855642887142690167736069434787432532820793231631088844295114422253933982129473487e-16
-298.1320604936454026686424368296519457477630438701982589064128825071611374643552619522077417101555	3587.597104741548402084934257345528827842481136016698723630360447929999999999999999876612746214798696	10457.76926046529736231016099927761764054979799775632941513681080660000000000000000423230412527505912	15061.28818607942584482004290440939870953364322085210304956719570499999999999999999720222030422990065	16144.53458010589122833030706778396236249244487374528088428881069000000000000000000003075285709186398	13174.73012617386438175644491993593448340018484896984795978525399999999999999999999582593441968609071	8670.892013777770506708102553145716127728707028254879746534465500000000000000000002981349011062419496	4662.324378726795291944916432751120097696503961533988052215860800000000000000000001407263061252498611	2031.4156926843318011649980604997794086810952125521438784570435999999999999999999960223199656347924	691.85757735426722023556697910069922498013636934425861918024399999999999999999999751685312838728476	164.8558954501969561842069609630944563123733839992062907696649999999999999999999958009805713619456564	14.75703363035796755096276480912439540135550539437537306557899999999999999999999726319354686342550471	-8.160359318239262653012053685768589314767213145824764148020000000000000000000002774135189555961101001	-4.440461316973513399575516349509304485538282478760063541529999999999999999999996954797290830349650846	-0.8023630757646917434409847123648255230340670047743347919999999999999999999999981329729360185946378359	0.2205196251249427748451034868034846095477536526723351795000000000000000000000005694098844029897203493	0.2029487555946013562194061808264335514302601244520445570000000000000000000000017983415761003922837243	0.06291078790567303033481862769036196696356977147478186199999999999999999999999779931239231459090158114	0.001434673132868334218084826939568961880815515514381549999999999999999999999996776681390751560455977078	-0.008212007243582574301356671123271184580738457269430510000000000000000000000002454827285451577842550942	-0.004243134408902000587903045061361650396522018269114519999999999999999999999997960062490316574098904873	-0.0009187681418106493789681809477317009917809320388272999999999999999999999999964457212310838119591711223	0.0001653509884912197712561029257588867817990051769193999999999999999999999999994860446412650269270679457	0.0002239574437649169109860709749398320847922765216840000000000000000000000000031082986700651543082589599	0.00009122098111382144127092115886839586885389594541299999999999999999999999999886001632333955590272321392	0.000013217348089124545956900625355859081815939451299999999999999999999999999998487070386461848906050469	-7.284110135919693677408579785361780153606642490000000000000000000000000004061051104779330129437005769e-6	-5.973166057375246519814896791298190004714741129999999999999999999999999998021288303972947358774894802e-6	-2.043553371992075882168050549106230377409291999999999968316615635235357769761907024879276892757991487e-6	-1.430862991480419972289403993092449725095422999999999999999999999999999969350191553569815482975637639e-7	2.527777376744930543869109119119764100462490000000000407883098638641717963013901880490202257766857401e-7	1.608158675775229218569056546239451911147379999999999232670524070976300101388456375135330335086327225e-7	4.65064736555367349482435108120429908452800000000000624623936380987086089829387935569688783893594079e-8	-9.394945752966533714870750950895894864999999999999566519344182289621878178051247130417290606399209778e-10	-8.195821092580869643918963086881646835400000000000033612084552757800223952920878158921618169077212064e-9	-4.36381527334741597580137696175288686039999999999994956788096320403745733535549697871321753914449082e-9	-1.048241708945512154272623452281600305700000000000014688221988573871925345850613450060508390206831107e-9	1.482860969228624856796067873963291050000000000000509078826527782270395049377913037092211124583571257e-10	2.581837239480476406104893665318016280000000000000238096606050735073825459117487668036319229987950121e-10	1.187738586059217517304347676161557800000000000000119859922003947064248676919649461769067895229697734e-10	2.265317755563638603548980591346865000000000000003307722103030879521483445429515210085524131150769732e-11	-7.475120902750301877049361002078600000000000000069125786476961425617095583455037986952803968207860026e-12	-8.060965837631923366488919208745499999999999999997906655669776456579450628972008910584831839259182917e-12	-3.284093402626147715253950219999000000000000000018915347337298912791428346504066704825444698608302862e-12	-5.133728850172669389469006763000000000000000000109594377165423564291713424062573867950421784698782656e-13	2.291655865111779670294885544789999999999999999642350383042809911327247070287353125661413315888585035e-13	1.901464201087432257392570652900000000000000000614251099863977373718973961298702204180249204845414447e-13	6.310291741685305985179563449000000000000000002683545013005973197450662052353930120727218572650953055e-14	1.959949844045046211970118099999999999999999963860787602296500761789313249232543936571819421537238126e-15	-1.365372538667848129553704270000000000000000000336621531571797896806549072359026986694888876235927984e-14	-8.482708397604217782243323000000000000000000022719060480095805840280245711781158925450962407765756567e-15	-5.797512340172050967220079999999999999999999653134536540910818119963597225897142179702886670351811446e-16
13.540672787823389934521494307194846141955628986224900770701926106442460913851376802537637223148872	0	0	-22.5863446921667055867706270100278338711340076456476852497969489518670673275650524610289666173913227	-8.89027612431602058175297500336002414474780563219981105530387619597616061098911945728411629902635817	-20.7661020783504080375527412987753541483365134476016211504747268007846042205298004783675856775047878	-10.5177156294021937840419601007822288916403745607380690387583548336024645364714231558379438263512451	-15.2700695291620442705433899928488156342945160210011675266860923038875280510070239629656634297356599	-9.82517586694904144293302409961969448122822431557065695766360793001054334723374250393934960118930533	-8.61084818860661398277886357207019218099403185270330162075622201477714677288432012452650393949016458	-7.54057170732032855394019828951178390352817694123030119964881602691264040991688882094736362735100295	-3.59956066483691241971281145237719252456765382376181285644395354536153791266835529930433364735789588	-4.7643371194573586319611084183053579135697770471989761433996912366890496096455484292490335383418748	-0.949781500006923645387351292005872319703354095580788638133416488545505614146598424354330665344468247	-2.4617276151533821741525062207277592802751967965231882249487616712945858690469368881395044019363377	-0.00040111639324839584749681778573531010054340821823984958225341551399512940164866736508334344775973668	-1.02010332908964690459698947404861494053807070014751763225316769660227236329418122622368533732944725	0.155168177454581370966157595453032920164234265825637542332915663468373039109441765267993782497638222	-0.32196192641091359386128658866851563141710489866846554504183875220982183842126177974652804343877794	0.0921595515493584738189111863345878337121288433399285631361640972621967528397075161100169408389396801	-0.0651629584174865755687086049402982536273031281215289895620117542553769125983203420229382898293525357	0.030011800727063937403245583607743277775473564281526201544301478533419647297511663525139592980449366	-0.0000829576407610054890832555587858963136657809043244108197445194986861727746186975130890708140736842921	0.00396378028520535931757024234331211974034667371635040764513288966240691700925113983850591603350556492	0.00616085517511935438678807303438620192771324052404130263919837745709249260174547326607133253042409578	-0.00166354058656775398473779677780553903079449801921360287463923044261782927295286059870063545345349285	0.00259294884115281375435143530864825825199606815983365059591192495512968152671624608974202033347287618	-0.00125016898006951076298494154600739052819175792857363639078112999923896062969684043328695769990094466	0.00041900129821286784181478333231459388696736657606950097872918866943589091799311367840528296672738896	-0.000371853500273262748110486912695664219862970803855474811531122326805988589763466677236905505763568649	-0.000125882840227490525025467162373975500940944716138522069483989598128364322448669873334699336039651887	-0.0000115010159594892681330592582204096281108909467476472203425424981093396786141594630359493376205307705	-0.000111278326712614733223133431190272050368777672471552298225304571927600928748225979302363992973176444	0.0000454719585218431565131376768337203155298216761885970272015747812663800930908629095827106042642131096	-0.0000366795493284398744953727296611978200015389604804489314977773690600602089346079901894723598349423463	0.0000243568902680668920084849717232491813951905030801981543827749833769871566551276574396872005005544164	-3.00462312866894174993137121571813820798703312713366805347101436219528118232571798570536224643873935e-6	5.83260060320737352077413451149401150306743869042305934430209150355207877552296145812360538597837574e-6	3.55030586038682695677471774359081301197904384722538662382368187162088057966151864129989854155391879e-6	-5.73079245876036796971573443122303368463811833552319503102211325532842473790193684595633867324696501e-7	2.2285019928452039792327184596833640582155633610775346206805688427605360407356936617357267745649258e-6	-1.17299648881454252042294259449153100192351471394573650772497952599711900282528404415837612069303765e-6	6.37833842179610810529969962614497710849483130651167439953414011684465473497191186882150443977357956e-7	-5.31804208241075167110631246604450574363775988800646943003304234086711258202263310939939435366429695e-7	5.23072504370972664133711929679558225310202648463059053683571270989814066299480831669440322703066954e-9	-1.02009143446804499326882679708535891990780225393306338624697994982471527820452522539177431477739389e-7	-9.29025937787846526161391764115651343299333893194874621310016865516727217896691304172142044139631872e-8	2.83923770676410987604678110613714931866715258849903658941917736225667496852023462007711013269505129e-8	-5.03430719085830671411101426017449954498277613663801440916310047355453321937574072276165906436129471e-8	3.14111386980193707720091991395205228061674677905491252074393258618079824195112649345023513858010015e-8	-1.27044644209292678583535624796211706804738763194567546791931369396918583333538794607929073790768976e-8	1.25019215906338525970589539364440720679230787214746667078226624999948482023577837036286765264780116e-8	9.94404240844261685643803502579406605483736264391605800898477568259282975767837089303138558855207931e-10	1.76285520816699310666342590112168687233305406267857859512147259224907963456376971736686660046201239e-9	2.54430878431068066703697347423322962552455281527581236167521157607809458207471470454227299157992991e-9	-1.05796188092887233596926701285203836856835635873541337394376366669142340064422287796733269778876195e-9	1.23055577635679934330824474390984255519428688061380153276202344511980396366407511443668418588951833e-9	-8.67121435547383974475455965485429102710980471629501149632615362887709717921162214629558852576725109e-10	2.66307787675899829711905358428343151546768976946770955846065740866953100705512265395038854012460209e-10	-3.040003469217713622760811859370063840178763337068427560259414711203913446415382146508610705625569e-10	-5.229506349178015051023456194159110416271979980596938624880547913214587431220444074773667203798879e-11	-2.51261986477730599986185563959346368371916778191790973958968633229400273425018125108267243386970399e-11	-7.2148201275965956887371846168726658685953631073753061364618195186512713461524990837524768892057736e-11	3.63428475843074703259870183940090563549528312635466390205956856085149428569305423163812976747616637e-11	-3.13794802205598864467953118436956485157285759505000460850641009184226548121460201865358961035319168e-11	2.43316636276441291830669162910081383397093434631814126085005151661567920270282373920864378547165781e-11	-5.55430115587922751865648981673683974432675362810932875214884641438784274767263469636885843674069653e-12	7.47062136986272063563536651246909121261494832986245573475437521025215403592610841580176479859760236e-12	2.09334969751978480210625751831479312518092281474794704351569315707335364126664226996146343402654559e-12	9.14177641589584718945533552601290735241818055574292619769267497700384339138329480168884687911917046e-14	2.08882858301574403367222709952922724302813311817761634257851359508228649986023044688880927069874938e-12	-1.2033463373663134622469012054406479365826067028998268086331519270899780565207063598465018648498509e-12	8.18335905782716197659147815620883919406476603156839952446985092526449772808857921547061679990256708e-13	-6.88447783313050721966576577641343688313592559455321712655653557868105721402684816436433350840614652e-13	1.0873382773147625982817631407402258330672647128452034324776163569186512963451673385556438638384807e-13	-1.82358136517452587848671204725149214116673808374711094360458131705368232826187262636160567257071443e-13	-7.63749192275550054425534344540837233317676624044091159108799332809329767747095625316711052556612223e-14	1.43544727327782452782573382346383281707570447207302296373369419280475140419645786285966745969339597e-14	-6.1161898324432821714750954181292423171139573070057474622782069118154127683608524365657464778562581e-14	3.90535816471384096339709654683350311636164240226591250499177347407963910652791985276106975782024944e-14	-2.14139545045511059014554803542106760472583958980742101759082968663863870395882433052502918501137972e-14	1.95165818127626754124794924064626116920191382913431651453462445407592091042188164354206812459174016e-14	-1.6007851869927234640380629011357143718732143647148406936576103417668370408864587724655281296715323e-15	4.32817007875703617967366746931335622659917799592565873138239092885805446325720028387506587653444283e-15	2.8064296642050334144549829562341930516852216123193034495982427044315251915252909169049398959572541e-15	-8.55745313305570400958070447832820210929306345946393563468409054890953583671876129579906465424197975e-16	1.87714112357769437135244780114315434084350883986122733381707483357233819262847731750393065662682179e-15	-1.14960777782385804400775385281092232469780969783408960616606937151973349628008596979142139568217963e-15	5.78536297884365546679361779029174361792460897470979029929084994494322854192833598464413253932419246e-16	-4.60164996816366640598159615636279054721664347372051002562038690202198771196011296758861891194507057e-16	1.99040654184375409658852398657651290347412807272259023134686307019648248574629842370743699086603206e-17	-7.4977092525972755705088529580356446202302000944093655320756959096422309864744831657875231256541074e-17	-3.99942018554785958522926077996199527117724933848817738577018181832475880657974666731580940254203654e-17	4.66650653217676697630346846910425109804561621107725991334712183258320808025322458140108560080288386e-18	-4.302903417792862471809140111175796384816086828719181129641715317085193598684072674208361048930384e-17	6.95525146089702806229365663817711760310132433045586202118830239907517207922019264358845631828247847e-17	-2.64839875752859011064286000493723982075318919961968468140054344280771596273079615049724989670782434e-17	1.26647295949467129894006788879366388235638627078736750690242424491188212847037603455102679102772519e-18	1.7318417581707205320791532019173140675696189788215938062320586502720545613201488240638974802310609e-17	-1.0915274788472104163383146395460599022156042397669142264785689183197663654401276244771568703219284e-18	-7.17197858224932136580450795838509462024730522218734122041770137572506232656227978848516053340991669e-19	2.106855699550896457853827363682268701983710558514673175483389979806552300787450237624848876272118e-19	-2.12478850196867554104140525033197814093143015809779384547905522862499481182133210539107926200353763e-20
13.540672787823389934521494307194846141955628986224900770701926106442460913851376802537637223148872	0	0	-22.5863446921667055867706270100583404547739480322826406334644146668781848345840320486501919458952881	8.89027612431602058175297500334724524947809260672741445527701015730557666740765304852462952571736069	-20.7661020783504080375527412987993466258416616822697150865426496614859686524014708828768411831215832	10.517715629402193784041960100767525945044639102067066225723604124349101480894693943038896963453125	-15.2700695291620442705433899928370901609541640706468660330737373609544606765045252506425920466529136	9.82517586694904144293302409967431911158286807001639082089502186843434626884219153564689968978709391	-8.6108481886066139827788635719901651623773726936724688745332130515230968421060271355339132903098115	7.54057170732032855394019828969839931347524025797024781631443245935713402481464700431776172476580485	-3.59956066483691241971281145221482251544089778652621467273169952387990718257483719266688087680107915	4.76433711945735863196110841866521079663657037689281003669027103617497605826040362981773618503012667	-0.949781500006923645387351291756014646400483357588859743407866121340440802101468836540286015157568221	2.46172761515338217415250622124281538140043654557328964884729661861926717475981697077647772146870775	-0.000401116393248395847496817497662954381473160108778620327496530474289667283641518090671986254465504632	1.02010332908964690459698947452618015527948188182018226724448435376680951100179332519328204719852089	0.155168177454581370966157595629861044695862913791581979743546999503210719680034669342207337955211783	0.321961926410913593861286588747320306627279432766135724917968576495151576722632097675123011400448618	0.0921595515493584738189111862447126193143952465026807744834580459034045773907310218103564711212215199	0.065162958417486575568708604479748085164982082273428837820160510788939466620395193860240281347753885	0.0300118007270639374032455832001743121460749049248255776644588388866247014653702685640898400902996152	0.00008295764076100548908325462615436913226036026564768611165642236682383129571273854608575567036570905	0.00396378028520535931757024166074575437193044906301538346224563908753987064831834457301823503807648373	-0.006160855175119354386788074319820790221376848520443960951825323256873579797038027495729977617976433	-0.00166354058656775398473779755730838533548667709089095408249001395092607546948196991239226900350862745	-0.0025929488411528137543514364817805604442827985527544587237084906693302838280757876599414714800274644	-0.0012501689800695107629849420524171115428418509465424954724639226172062580194467198902499209833840742	-0.000419001298212867841814783656811047408706357589213569129573466226213126952604555255798936117459327549	-0.000371853500273262748110486709117291247361535854508379139109068026907430174385664619078235684979053211	0.000125882840227490525025468327593314524360504807945805917149931079484636823549215472387713750515441033	-0.0000115010159594892681330580641098652989196030704685088363608435942747423741435097353689425434818298395	0.000111278326712614733223136269695355388581476489842515032712987112606700586994011410704536226752173896	0.0000454719585218431565131397490804109357498387334637613254164445317718342376616438317178512520224397819	0.0000366795493284398744953765871372636841923501566070678853701683404949979351336561671559099564108405392	0.0000243568902680668920084872616699448621140790084520706033908478347639767634768736030147873576388109833	3.00462312866894174993468616005671992929953094464025583362124093573891603666057730963105344816121891e-6	5.83260060320737352077550409611275677508185005871005222386742442757248393388808362030654011225667038e-6	-3.55030586038682695677405434603637849979427093375057288127645018159706623159463471210047948497957355e-6	-5.73079245876036796972376155351692210822870343078642588394981398343713782151392385607984318969152256e-7	-2.22850199284520397923650625211949270292088538539951152771233710206717816377787285094019893199507272e-6	-1.17299648881454252042666511302246636967724290303663094966072544247643145832031536360436455963433684e-6	-6.37833842179610810538569799704776650543535842399981696248298732928399951296229478027991632894141401e-7	-5.31804208241075167116844026830294537418919467505971036043118001982187255531752459859168561121861092e-7	-5.23072504370972665271616005361110957730217844757160928613527392286387913272740552272344833682102834e-9	-1.02009143446804499333571902370630562288304623864335945901575602793529029621852432345393492689520877e-7	9.29025937787846526066218803782937478459563132423856316518253394075751927241121939790367175016796435e-8	2.83923770676410987567003509469265869950544967641390416626228116589774200776841833305919868093094436e-8	5.0343071908583067139709078197009033395533957779144580407269527292548653059008706869688689692388314e-8	3.14111386980193707749136477875428477977973144082859745968613618557127250981874089141456577097014213e-8	1.27044644209292678705573488349663219085657923641637949351326507961953525132730759238467018806345792e-8	1.2501921590633852608906382215858584124692864057496783883439401063405258871155434680253019092706269e-8	-9.94404240844261658562565170959251410085929390754451421155990645388695283449016877557832829283185983e-10	1.76285520816699312605193257452280050365403932740803610131889121650029727045275367210014943384023584e-9	-2.54430878431068063152067962750832913906347035440361952537984161010299506593460759351209198937900931e-9	-1.05796188092887231570684359636152071390006352908351584931976419965892487619959804207227823075844615e-9	-1.2305557763567993150478539675435056837824132761277324212447298910097895621382294301827639426035427e-9	-8.67121435547383964803106434915039047093675925718340489555783163841297889946455984814328657756938384e-10	-2.66307787675899830444616692373473215188475526154459619140787083025412344898505584489791052161079221e-10	-3.04000346921771375485875469553153270004907427336534066809452314616236326155103661433936029718557729e-10	5.22950634917801031178544677733150350618050801215364037454032651064971464273188562551184881285597642e-11	-2.51261986477731016139731370231902367344236270451745711929609704442328742942562304813178339001551079e-11	7.21482012759658645995459997431788521612010837390772794267266837312060622578507573707632129478368945e-11	3.63428475843074099453680536933262213962424794359981064614868901770378156990548711680527100570267474e-11	3.13794802205597829485788412229302159777313401337197769081441415480090673350256708703889435500257385e-11	2.43316636276440777652609223064170109702593205830536627203980803361053955966322751378815296271092452e-11	5.55430115587917410894283948757396555745986528105126975021354411680465422301923794187330628801348239e-12	7.47062136986271469386715039035803896909855535090043629365372234046328480498853492694794970026116308e-12	-2.0933496975197295119360657678719915641612584351772193929520952506189867132090251577518844529265638e-12	9.14177641590210859128341258704349157373055252045042771089774388211883270458481477880287993084388153e-14	-2.08882858301557246302638487083115269552055708973423032126179612876354748760636131361841164659462144e-12	-1.20334633736619596281205609241503006092903000671718664744887310691302709549074110400936720306265135e-12	-8.1833590578250112599216412488963159901678239943035752072241180987882447471405998256796283037506139e-13	-6.88447783312931542035398411695198257228427839115114342234047830255871786649801915843247067283425399e-13	-1.08733827731340216942921219941191614967483367194948054751949508081237787095653478847473827299936437e-13	-1.82358136517391447579654323356538901664487885504933849272176428051362320644588057489651401713094983e-13	7.63749192275437507529174646841640077476393932713247185013680194505500039062947748383734395680003644e-14	1.4354472732768072317088155756627991945976661645659300166210166347377374321876179730635208732418818e-14	6.11618983243507330564321017541844326727992334471142957583016999982064474125194973406122442226522685e-14	3.9053581647113143804518671915146162367286297246906416403960117296560702896546655743443517171752652e-14	2.14139545045879578296332568212842418872446640461719963308158604203187505718274330928850559120879781e-14	1.9516581812793993685784116762288154869179834175311804919213596179539426512698073822247832392461933e-14	1.60078518721581213318361556909617437008756237472413708205049367094948166244013651286442169839088849e-15	4.32817007883605711941012457116413545083138739263051816535654909526131953003783424222784535412744901e-15	-2.80642966400014944272176275933005409573477355552167635933895421634785764862328721114627423825903111e-15	-8.55745313286843381708208874265839838643774068018121207746827437869435597766599219659097313133651136e-16	-1.87714112372550257693380981519406477263844375927616743762389774032883796968181187039947806659043917e-15	-1.1496077779239113146838194774342549042708536838069617349148616571438838496053961402196680603918632e-15	-5.78536298218279145533102011405951740572266623083647888496113549547171252278140021782094432147406314e-16	-4.60164996915868733595117687437401194537062249026045647976591505116305017291554499120713123051778207e-16	-1.99040654761698129543465702263931852041162338701726024582304167158291004739186573231307129599455709e-17	-7.4977092471590421885033178867549941734841382330475830724411276788099270480524354052473020754072222e-17	3.99942022797604243979296614836864324341953363291791035397257463363587100725529659651847262374593821e-17	4.6665066030638471955813743373970569761820406609982969222709666189019451989088668259315991647697466e-18	4.30290339639122940472234580988789238922489672272589884541583128778532036490060123453333373507989957e-17	6.95525145503363484111922371352820075479238713634685844712450458942311142496982094622100001020883367e-17	2.6483987468955425812410592794571262348720372899973510385678678027450054541438530207387885987027349e-17	1.26647296627636850456835546852859734655624199019191692674371369847681251342465719428448291962272419e-18	-1.7318417370511629302529761394959311191698818686945266658786877809827398549698091534035109653278575e-17	-1.09152744736068970883019080259456786337226764017004714812401775733286193939941782736386504486267872e-18	7.17197770333328354163675558964902901919463835582096051291101771344492663278184357030193549573957793e-19	2.10685553272591026914194983418786676911654827473513142133490462255746422671818797602935253378289606e-19	2.12478909189755081500247252045020793654319233529415319030808972311723288675088231684107536971073028e-20

==> anc/L2S1data/c_ai_h=3.10.dat <==
8.8028971151650518473046050707060128409369294709760600566726556891860961858264595401702287810067366
1.	1.86111933369283315013665421313541202001178006498124028949219508546884620786966264974784342073461107	1.97436282297992299586838126256723113594613282047674088817288045573553362184518202224328538710890225	1.632913908593612945489099045255029293028657004810460922320174284965272979776198563540318533266912	1.09398152254815499285199328442018376442341275387542725487952601140673011658396126667099538683111944	0.600718503256020494756366901385492716133743859636370210000690053122306972531938466451182864075751275	0.267886570407961182842314203839245814061991001432166740035111185296063805050767343218889777306815498	0.093315301945752492322982129961433861955946545494070279346705837318990823422707552502479886602435663	0.022439200466792261699164227973449013271002440659372845667908484130512880083890634002179654850968895	0.00164727440287248985243401254996876591246585754158717927617660173115094269015125449066273634210387019	-0.00151057296183477220264040659178136966510517453266837780384003325349788918802929269348162617031702131	-0.00081897229246536661405884977068201526340796539857286692139576306747026956885449289945310318582758637	-0.000168364106726259863674927811594413301087532765250061360656987963871909111123710126388965256319643535	0.0000340555112514427874015454991534988221769665054372636888044374994142579056851058484670265517074729578	0.0000404201229863344294262954137093410996842180198910278933523894343918830793286835545077740314379945835	0.0000150770150944602826910115074541739412059406435692521573683047584862771520747711455998973318938670015	1.63114160408965169482094309570148586829150737830408653460858753222500472116907060725463269740808981e-6	-1.44060764664541586836335243888225049657118943944465772034731008343017602222231678525663804109330567e-6	-1.00985923386044606108547226694518052431034355389825561686199920775021603899104157576053805418634045e-6	-3.14617207118546687638351756980354242877303969182357675202137668263465696976565699417484589639691697e-7	-1.0178963395604729695573460037128289275411938483965656585083909260226198269234409445101792000529227e-8	4.506087834929770665155475426469357839455639787676285838491659700682413352642314271390921641540609e-8	2.6621431214160165775796587400300298181154750371431970313805884348032030011328294300003740724045384e-8	7.4482855490196635161154150300496407029005790284611307704358043355871469812861846110402786864027125e-9	-2.39231616899268824134561999432937236729408580415579183710166207301680749326763530098133531754555559e-10	-1.38667759417673189475399521772536799262887227239745342144966276794254067976049146851539380074708438e-9	-7.4943861760836219312817310808263882466275390582935461338853836255029806684377619693232236017592473e-10	-1.92535761907121990874487589428746490040073209383912113518823643898359526055232256854274121002370105e-10	1.79375783228954685761154385718891225967005985183853453373008810490206468285965843022994708275279831e-11	4.35934720690570982319343247895785863385906528369505726445825908136271408309055762526135555645971348e-11	2.21367586964474483445486251061606014620644388973069583089159410659450809889955345168393186471515565e-11	5.25995574190033602364915888506582036632609865166333045006729455410601988250713878620615406313969687e-12	-8.12852694553686830323430845045577385886377718604902905863521136251335005180000566486487761839203104e-13	-1.40036658954454798120525068271632277426383154469840065269348102101315738987460647308247788041169717e-12	-6.76809335818852393656313429595646706321970549045658219885153007136446799676767909806962884192401411e-13	-1.49197757282890323712186613700265406622612295315785740656831438673703709107196505923851991279594113e-13	3.25689797731675928604797580287914751009095474366313939430886576131475772965850337729731101891868428e-14	4.580977650706110789264362768695014862327555006466252460106044765798593134394573187533292419846502e-14	2.12154172407277644407341676166199679784511703574817946403492582071947581774257093627625379774622072e-14	4.3152247925458614620173098907178002325400548407442868974103612570380190430332566396622429338008802e-15	-1.2766541804338808660694708964061434859982293755647543087812408461678060854905557092732322170404238e-15	-1.55388495734804493764396914610773820602865789176251400985716740115311179863479249443421722659415933e-15	-7.16454498879675118795183004312842297074266742466390971822754321683912951185080931431823412389193328e-16	-1.76430033562053669038660862622887921705748027130718559356968957825837266514167454683436336746696989e-16	-7.52851733051654385343773394583114742851381904259584351718027445561051991648794439328812740860469413e-18	7.30350581158901813964776665630212335808963672998510085638943542180578366788251406161400112301330761e-18	2.5910477518162621053825484017746559038198265418717697743335213985593282380467618297575438929623308e-19	-2.7048102503863987038892656488007351584098243795811790876291807630956269016569365054752181360477613e-18	-9.49569860931539430659953714886192921937915682515964184434289132575971536852134263463238864521316603e-18	-2.77847993219609350263702598182977287938979748581513392127413762952389873733557899976706039884514819e-18	-2.37306676626511908543142544339994083435628834815947455240345479825687595716814944522430969436142158e-20	-6.549781398044229476743096234298606635202463487147414784865787466811525098347614445200536670936775e-21	-3.67549167248620756876789288640761369069969921543656288330637246125726733892743653625145054376502923e-22
9.61	11.6836368320965519094954512036083875564027413405768472667801005022083798978055506698211877862013829	10.8113528288638208402277559159620337848044736441741721196235241895458858069846913400215766527105215	7.95613715516137753216114604432594421601717451938585746109361777297794411151872480247591726902779344	4.76710617864788616445689286294595301984766081186235339446921371595400420648892641437019077980209804	2.32414807261144466414973736222021532936969470328602100123209480076042828670897617925297852563914597	0.898284696345829112690215434234022641052215232503630418783769786020887863646801749038850823113344226	0.253319093411717731531973250464416349410715913119380053732512838579384085351443319045060744536164469	0.0360433324682306017877136616357133932062709732560409643069801388574723916256467435037040710483196093	-0.00923810002180408157766704857867495088649391824997551970657874473634602563170133744884294703377313924	-0.00796770131589617200077311627722103876174269769372666180129091463181049788188415335594470995426156876	-0.00237620970418918136690268034116728551937577514669541849466782824068407913837380883119322922272423342	-0.000024827218208893724290227272522072897155423347652942939242940606201884300096132718845687823027299692	0.000323924833387856091544486368975879384665593881612207029423460074133009595044735482809826237144591191	0.000163968082224438136535376217417338319052577525316734969040592344224620046533991525209515571267156226	0.0000350280597272530765842667907244837285898717481253672857133548283499260549905635150701362453461532354	-6.63939046789785974598340770031890223188078037801010772115726484754595561640495819634261067796317087e-6	-8.85793792295007947743835733989291525560908116833705053454654153122572891254262393941818341980610966e-6	-3.69273575395956653248580694448270813868752900481696499743348894343178113579035077407330364248783e-6	-5.974064811344528797028172004605162705903095646350729240159605972735154040392907331443305149748555e-7	2.64960575397955935926453565623654521667914449525529670803579828658073158140244436401527718350443796e-7	2.43628018755833126203937254720845547260206457511487769132337199681009640147096998474211726443225665e-7	9.24629285401376693759254873518420549911511347638027573221341373766481708327330139201182303869734e-8	1.15582295066751522039317748739720677410883622528824827312510195968724033955517216048143860686447032e-8	-8.95157141013580096431464710464004185250389855948550493758194609313898174408353795918741916819670641e-9	-7.05019758228790871137857088002610550870808736788808177012169264143664472449319793675795484255594357e-9	-2.51054921248565046037940626014085837145780857517937226316528914603158038273381680191371872639229671e-9	-2.34794164784606531085413712983915803180084435797463042832376637442639463356626022025294087368738e-10	2.9733249694632337970715423275735377881233141235176843980904453157421207412594648363512375987199954e-10	2.12881152824268897765284143413514960510297760961581145822573234334154494662319637374487592536011499e-10	7.18785526774747214931121777512243393519466285281574410504415669341942911230353817251303655605671133e-11	4.62646560939109087703724668577646409501214787208088301918563424820690383118016454126018645469564881e-12	-9.92978766245444159966896862879887867960205953214735527504868616693654675793798024566169361741075134e-12	-6.6326448391887613506846072439942669539424165198660299800465106099645732593337581984789859231986789e-12	-2.1355448343710663101724629191684680630652030909855208839256352108748215968725567123586657727293152e-12	-7.78607113092870304709046224958280563827098981737895949528373032490633040323836110240639559711973571e-14	3.34766608246675163387998676803536284801087115061847474754766842310353138602227741249438337377617951e-13	2.1156865708413131547577135150014989106836715043133020956829092809205494597217020624749308852303416e-13	6.50467804059936326243495725935513323549885638313658796896653367271832481080837367510865876966865461e-14	4.12658976243819735797594216910153532667274543965782602243238125296304757541887830421288113607194778e-16	-1.1565520166319947612912980725363500262241878574760333032653187740623021414735233694916878165037477e-14	-7.05231426787507912053295991007675725298316630736085234053418672455219909714849279792357043361003178e-15	-2.25794354079822590423253539604350985398768046164201848204463537767890350731860095525512634906869352e-15	-2.63066491335738613425733100810164742853732828249800931983887362491839834710066091217099834722217395e-16	8.89701109091074921513112056021799912142959581482300374579858734718690602771124589790410234519481746e-17	3.04029617163208824488852603527025772906935841458288917036901728263117514306369508427573025288382805e-17	1.50664512606483593431955588935050364830288949624481984201777767463599468712809136570486748639191773e-18	-4.1627890217703214432498249886676992947780733423861416170232325262359217943074445647076410534220207e-17	-4.48037851682721624902119628566786508862490719973079255502781079650860029492208767932808561020369807e-17	-2.54940855846047523622960585763012751176434814326061699197809702182932788555266729275596366359345312e-19	-1.15418392428088629852295202614990932801584772590495874970976561294965602521792160681494338416645473e-19	-2.07099275776162928463613245179393522423290690799469415782094177225817975412313817031593208628468174e-20	-2.31076847030070055120059071934777083347341994936681155361719555883610233120367098491724978679611231e-22
-13.7943026092236924603651021538753880490561197937912501664991732754949983954456085942943842830963179	21.9673915963323911900145230915108535598088661241268904826259176140345516218605394687267087707173065	1865.24627417930734838236671644400545906466215327376385482155823722579008867677088627824678927694481	2409.54497587506750136514081885708937303823268296820447229054270616117941553785280912160379913010529	3252.72889937803655767534572121376236521899822899077645024060191683165055753373170414832316944609767	3090.0931376233994955486066077882932424667448301900289505757870912728103472984728883890060047293521	2350.8711836937011328746348342961351489241906586343240812826757230942817832820955598923378102736189	1474.08110299214214071060519112333795189164897012817315391011610652051175917304550974799339205240788	765.495721667924826921262367905393905078723629453694190428174952596450721700115121862914956079729055	324.929702033468010883399431696160379516217989168695451655525046827656519771113071017728005515722267	108.08191530418303706637152445620438430747523856501167720556611445797345903880779103136496227095865	24.7509893784122246573607391727927710499939097923604657558992208611141608511952845126338175212400815	1.60107184054087553120703987467759841115085400567459080985145781714697802794760686751955814489106539	-1.62430198758413113679187912219053550556162433385820960102393866750443361857715192284346110203029944	-0.819295734913496670151678336422509143765248833472030403186745578097369186599978228438780518058199007	-0.147036724001245572114158360125400665039016219750188557872355454560190311561453612758741383260427059	0.0433628513879490159497665035528202330172577605787125111725074846737006242465863255514374209302702381	0.0410435460661321578694210802463929822098794158030843800488991469408776303200151177328895996575410603	0.0137534807029339077296265821400674228038986277524584956133018368418387903459148226913019468880826089	0.00083252321663571009360476905461933692340109597886378585033720953067948231086174370990209407665952398	-0.00164006958587847852926721744827846858839635271962186408415179278110000339420007363914816895241119576	-0.0009822985360576911305014346321216529696024793425066233228216405917873376428153897136377423180325566	-0.000265828824815293231045837493361410895335172172970379571652884615715817273733128807279242078867159973	0.0000120704621721607995979404029167833606708695983323573838583091351318907079285501901292867805500195646	0.0000491442237208740347557165344716864131875018813664691101784170038180912276326772385915690229102355587	0.0000251062557307530359122744297796234413221859582528607665700803233594408419996607098122171521261209681	5.88944904089749789807994457815782464546608539037451138583683817000143344170021560692210592912222392e-6	-8.63742267754936008114780767281171559817971453058353987716483194814747236603707507748393683151937052e-7	-1.47291729902408822091170252761822566881853954081773983502528198007179893919793119524897897330346968e-6	-6.90023888762556439010629112732047297301525696579828175293629467400294412852442413799291562859539077e-7	-1.43182712551723973858583672579464955739779017432042329943554789112069273875351660509977265359826579e-7	3.60432974804522166678148585033461909078985438400729605454643118120106699966678812783458381583428094e-8	4.5393918386762911067058513642294168108380424871164083840684386089648729410609262687010728906082245e-8	1.9979277273195499919316544952272277165039024582368856641168101202771014424622874387766534823882437e-8	3.68073845433153032525246546319359465968738363565817360459107498839940174888156127074401221489618077e-9	-1.35268923115800854116482082884061869031165902613113675988126172229499559967596080100099316327142414e-9	-1.43487835546303194881461970815234014239852254082238461006100370687116333270344839989917572780548033e-9	-6.00378934063525819430810854169072735392699338364139324393711575460778670215472280820487533053201128e-10	-9.79735696973778932371506845506960392126811156622757252572625248889532046165930920547796180777949862e-11	4.90345652723962826797700224103719481850047799232308744394881885253508839435536179819286506518833418e-11	4.62889688830384652217169632696678700105082931921514309424342150175552359136903957412068249764194053e-11	1.85052520806332758987812745754664758988866889611200715954854654444744486355642204695943335339923525e-11	2.60178686705877098817849216692972125510150039225563746424962311009677803203370098305186589752669212e-12	-1.82498735597034072124054467457869102303440968900086892504527388701704412603168432693837181592054832e-12	-1.59542021216819384102369764444903204096067833868131312691539401100653474674365435876392288388668945e-12	-6.70334426381796325575830069394853377081028596826282711452714092388746913139713390255492767236597593e-13	-1.65211032177005606367354941460687786994753842595970280155080614276379705363064959861916468971171587e-13	-2.07377468484243456718051906611521499025791188350215334758688322561299654078791337177293027507770515e-14	-4.55313553546887222925520933132466941780115122234294514495934613172077017209664373821249726419722854e-15	-6.80599538621005732773665519715658405485657161573937161678617172194224724219302457431120713183777119e-15	-1.0476907205439015918874744865600193295587844534740480528802912734023574207021765153434419279057465e-14	-9.33252618201782799176149601120316448122188969418814057438540464490929218688855689950767109061787779e-15	-2.83664141820628122245575410155070978941422262266746307625078615001187025340882681374246883657026605e-15
-338.4142555356124121908734734168052472958930504517052370211922101977206629856647716819386760127812	4048.201594208432111836218180424620014227292226457311798263620608178000000000000003276817268860489849	11867.14172824084905861812377114901193122775724417181534042076784880999999999999999863986445730327157	17333.64003963035015568654912654380485982086841777085975297235964719999999999999999994897535874263821	19002.98701616068831618692182065385074088565255859949640417440243899999999999999999733058264741754854	16007.52136343917664449593692887859835155274207951263691158447315200000000000000000159211620242803424	10986.93222292764777676228433203975802785032557238379241137808993400000000000000000204068862064118729	6235.051137327437170213928485923105397686288101834973262996250180000000000000000002484964815986524331	2912.62261754761594189307294548577561814289291969036133637939367999999999999999999739648513842181596	1090.842584153748049345385512404470761929650157883310936470966400000000000000000003435790151181264419	303.4320840061879577065987067329695066577615204716008771450971999999999999999999966754207012388455355	46.09626752594294481452485592537738601899042228007198894362399999999999999999999699732061750540221322	-7.594078803331296670788069809876186223070958871782585441753999999999999999999999884146082811730975906	-7.601413008783847226575343296558833965880900312209804858590000000000000000000001661185653339434490617	-2.234750574413654436578710923191978310305530639616482634600000000000000000000002298164447878239082209	0.01080053340080988980270419265949416395623441223530372390000000000000000000000083889427135713081432995	0.3152154204754338090991811766493954374454693054900203569999999999999999999999975327631867239221376426	0.1506297152164309934495335625598574141587363178497106853000000000000000000000042288219778390823816403	0.02852454909587441078527695683432798336250895496391985600000000000000000000000134213987063362605363476	-0.00804720931116882083977355627540711072781175281938886900000000000000000000000009427292639683973369962	-0.008517346403552252923499609979592172987075402299028440000000000000000000000003872638234506034172010445	-0.003247689890076952875413224392567607025363084395626330000000000000000000000002970941834159830530717131	-0.0004001671548577161788491888918780009623048867370409999999999999999999999999985931735162730604816201894	0.0003010393655031745429482335307918085920171087901539999999999999999999999999982340744176630398152375398	0.000230004731486850685375392228657456245884294309053000000000000000000000000003877977832397737527596122	0.00007826213582435656222283677355955337392974420447699999999999999999999999999895820854903615720842410275	5.710970025015695822544018228939339439515833729999999999999999999999999998690515156845790447878339683e-6	-9.853358525267678733091089890509645700201215799999999999999999999999999998252068714889617675236960038e-6	-6.544741017613749824422330117416083784393778590000000000000000000000000002105568066317674028166271075e-6	-2.056179864917130794632010814182706793695592600000000000000000000000000002064142633462067126897567656e-6	-5.864083831401019103521105836622586410818300000000000000000000000000000132747271119734253573586825341e-8	3.198290058324735747997025468609520101114600000000000199651395542327603500276581734132511554357019523e-7	1.947127853634583547901527009476746528035559999999999999999999999999999981441771498245233051908429357e-7	5.717521253486007417452870439197846690879999999999999061683487971473554560712433082430916640716292081e-8	-7.849278821584026022277959480758104780000000000000460534325142104323559498271048494749756763071312699e-10	-1.048551295268268261783808796305612690430000000000005769153540587840148136007663518023827259396499177e-8	-5.987937711247316414427402089616086704100000000000071922543618865410185963648454821494432152896407431e-9	-1.6536165003640543628280223270640529901000000000000374897258039438809446514850866787370962235381993e-9	9.144980111612590863274946049751490000000000000007278219687012818853657089700176401705691355672302451e-11	3.480270908675474042427590167061924999999999999999580713517590007323188297482801041433734806071890238e-10	1.886703855469879982860770485793172599999999999999256988734982314373826171584126224638902147906098732e-10	4.890733294463914506335470260431802000000000000000655767551650446635390736757802539107884826436271222e-11	-5.15710033276761009994851597092139999999999999998109942979669883294958799767105710482852959464116029e-12	-1.209170771586731609771464978500839999999999999999892522341222265978115426988138585006848062585759069e-11	-6.519086774632432095679609499548000000000000000062639250847610893092018174894489173474288311962935663e-12	-2.006425383340036980357743242822000000000000000063660984724030577413669336636023149746393740823802841e-12	-3.137943218423576431006429896999999999999999999353618234939219910782061605787840042890493149541023312e-13	-1.790424946564821211434914304999999999999999997152348144518572016498981611941424358796526749513330623e-14	-2.417500074147164996772891071999999999999999994722026156111261685760326305212139772489813823947339848e-14	-5.053515680158620811695227639999999999999999996796990922479002102476733470854069467352641439075442663e-14	-6.409883565432029809681270230000000000000000007499806047848272444701762507877813679947550948864695296e-14	-3.724039181031793816580571899999999999999999998275119435733568133598452390121157490630213310355766623e-14	-2.438828115070464671664071000000000000000000052184983692973912191684128362074902010703645168619507326e-15
14.3823157892243739888763506982115564017257000701513100986879453494433533933806999506027839505103554	0	0	-24.3575102714195158774684474562506429607788308251799955557266989730693027502313048461822838523262237	-9.6517624796562440764249132481198548528841823185427885173693719984630633874683705285384329435512017	-23.0542580439699400093368486415855785840173415062454773572312835889331454941851354719946078682621121	-11.4594681478841935682986348688057629621781291882879032586879912029134033284946134835756086042568058	-17.7453263140641070377102641171062015464596422251159757113513414537544182145030769498172060414622023	-10.8565943415465893288791008673564710287880212404358525848282869555811612495650960700745361726609164	-10.6940929781673438101071346045274469637690236847334873366098906986875114265535437545594153025677717	-8.57137305297650788408343596616564561905094464865537501562137729219365354127880403879912719706609925	-4.9519283268860066106271910885224466075245672224497969006247992197916610545259299419856846994568693	-5.65699945548466414127938559960299065231314317859433655760860558553288147221278528836484592031561021	-1.6047397521134805969525815479100419250808907258848236722957900199687186900603172640822778603463929	-3.1048404511701378622878294452998384530128000835141360425733421616874856122545599456985485935590837	-0.209376006376885091756135675234453141798294936807526646985941355247901616108510450713697470578624045	-1.39612865044421434367646312265347677689299851222745302458258651770410188966749441772772642596642045	0.139170097614804596480597777368764977733077884319889262629980550005479081296719746091260508096211441	-0.495773697900492758306882516030182745416982696790512539815483256037950589571321846444135583042982309	0.120703598840195955812029903057983173458555054456413232105391786820682168563777413883743553445920508	-0.125161931431423713476857071290544321968410036235809567873668224598300228968842196649272445951272116	0.0505979926219001562006445544043883741375737819914006113657197778128994633774876379287684255748543735	-0.0127686644169939287972846840046722882583867006159058489619791413921145880273647569734853805738591849	0.0114894594775651531390381960507513351211102548058770133560744990821430006998633325246963270941847073	0.00667216825911247374425152629362164988724809682939323185857292082401336318971840274099652101758007148	-0.000580492811732075823528062723328127091051405448388529023118893731036794162977339480224120032297500045	0.00434940066779284512570758226888162962257580358693025977483044631827404995702986689312806800083008325	-0.00176901415690454995405631731561264202384864630303973113610193488496418061044849730515569009009626847	0.00118803464433497312986436465675108046124985664684162504322023920172719526708748484776764135098863944	-0.000797877597232127279988517257769598086372171518354993473207759021712477228416805628681970144752822048	9.20238700955894589524043607000607766645596007684923978542684755186957998634929268049188511211525695e-6	-0.000154574656193665939328032747191255017008654328076745894145117642795372123936736074418563208230920012	-0.00015271009974579064092322664587376472113360462726512790479852840391989489711338309588682324148422436	0.0000358802292070963776317010340502975303488497147695949576796390898252570537551804123849066866790891134	-0.0000776230628667035418867184841384275323681186749297339067028441330608563555192317771286640992512626999	0.0000418777720857782548124064631076198982132529608026296372383810186239745930638101442718972713463302348	-0.0000182746441344060313898368195636232568563840681986553980341006539620966935008823499763636394820429993	0.0000169721481655692109812102076300378132856775531963062766043581430842126189323690100673782739604405679	1.64744343268634343841702108705730444482499882887746018971859399453178453002692382502336468881864129e-6	2.72918894096487691716361812169283542068527910117958180193468466892007035812431978203648388478835169e-6	3.58286319488314312009805282172056712496043746956107024287667958653595002599527751743761958660244735e-6	-1.1782152519154695386943558360531516141992774103939187283436644361575113033196845396661664178590655e-6	1.69214858886066487419680497041736656135029651766104701418412814025871301654197032513159104556257488e-6	-1.09347827354343684420474935926056044016191752062994351146578909754173119957845703411068077065720211e-6	3.75875508024938005138452205704826763712487949552619883922195065211966319331526038214382893321667643e-7	-4.21930042160790475041959224302664543159107721724015848301313583459626627093417679528103806877146545e-7	-5.7584576057967249067232336781621613911710512572616050857042916497185885872505999274312196902510303e-8	-5.83355622861407718334684913235308277444708212207043131541389573726196157723981412316331219536968056e-8	-9.25080718433642614648016450646063216768744694675327284075572813079049261615759136703801367460227454e-8	3.71213270647249903562516785907247601148173816648729469761925856492324251180047052534944272809836402e-8	-4.29940164317356479815074059221385246858075517824103038492201460689406636455867028448951770257558958e-8	3.10546790460820772089092884076485495064037249949123182919766774588490140722630720491797129167927873e-8	-9.28167329804629249153038440995118329601594424681480021604023401638662274744070659173718356571762503e-9	1.15542310369361839247909466711520221843624550538411118785656558477944223101939739134296509226944153e-8	1.82775379050925976876217838711443412551335898420508016307072208771412983100373854945647588763912379e-9	1.36230457662963202954759532685348436902353389574394666951117970612885940137399623008358394040047629e-9	2.60927126516677867876470839237335477835014356968163592530129959871637519256537290054861801862908348e-9	-1.19810288856040685559367663174584831341918850444730643317807870185577823483386851768685604498414334e-9	1.1993893028725605119286168459120806462709029403141870519848818801101069823535863363867805823646843e-9	-9.32009127205311127064407023030996710628030762084292323051058251322797569261886739616330027188517407e-10	2.51425894116073277311502409246642702676372794423723511099556400494304981096328188258738568875780259e-10	-3.34917583814036294724374052406913370660013578932882708668876371049004567081728018295425947828144308e-10	-5.9335153052309903868108588448404951400669081870918178507990427445067681165011804154286580880261921e-11	-3.28839843211116490952659719782171181806186489208352643728627276601316548010280907856511598523958163e-11	-7.80501185687179676959516385527864122650144394293588728502660816677718180168989305775034184993053435e-11	3.95234248168098920972045051849141627909692526497280042401980160463022458193391074676901464233393106e-11	-3.54225361358496811807856867470656588529646164212798238102606424589958624405596291727900161750365315e-11	2.90112227740495127173230872562385709166155925513483914291331996394951415645319535969552553962333542e-11	-7.18995062094730432664621377896272370237253285197962366349331080674702795237543325312553121567104482e-12	1.00836441647004214939453536645122124154139170365554005164809401092686064300051687693758006145738021e-11	1.9744369658207694752344316530225943223856320114706149996815723001503981342091456327053891390482046e-12	7.95894399158331941319588334179250894054966273451850656117140602868265631277766724921548256008850279e-13	2.4300517876079652277352264672963014413265430193794632748906610793341463951085910240820927887469375e-12	-1.3261491567738911828936028915329389753496301949851272118596560414560579391814932984719193950610047e-12	1.08755162879145483463831875166783689554110425912151327693468195591112210360199292598272555660876262e-12	-9.27079045078013669741812963513900871225171214940583039481409863187344463134363017363502617954641953e-13	2.13125239982985554230355949807365659272640953368973322869685064977300906786497817735887338515499666e-13	-3.11778553174856054837485325455746534108499308200823159884159055878258513419995070488311875076759127e-13	-6.6926333072186987730045432718091297126873610959058668631205709093876853779857224507006162626624014e-14	-1.83945384062951902747228701623111632007589326047167423763999752205500238616935246333317564759036605e-14	-7.74134542998390759766739317483062024152311038170615905347181731589552492708605447353333643581712093e-14	4.52351745237686286303918033461957226003972327934550028924666024907068212687021505797165896869035519e-14	-3.35030071796965236459091243074830486678261662528616489072420033396879432341246154202258308758665871e-14	3.02002343971079525647942395394061470077005354730221797906708481020576912742571723566727858527929347e-14	-5.47028440271044095746171099984683820623734534996154735079764152628655214182763136176542013418852126e-15	9.8844298816052723876255847819128058826020746378305765015147134936922980260364906642896446478546976e-15	3.19399326259014889251597102850001807312111427190580204587508688931885372190493332965525825175937259e-15	7.19153011417771403507115115303997211327272232383026621138120315406559990426448213848132436933993547e-16	3.06984747012714901029986550582677077433062423713689622550177708624422957428285905718253635412160793e-15	-9.3899365536657407112014600507879710347798002491029332915367378134769151743633738325619344223686324e-16	1.33167648931939697377163230505151616833343829563322523589889609558628822039078719043674233981100962e-15	-4.56887077056786181972785513702402436531497960375945692860105510814703382347753097855527538946249281e-16	3.76964892713414050505681959260139247594188418437024502008909229390360530152279502051009971015781993e-16	-1.20092175057857253431443716783427228638780220687875170081936733112243607419360358520006712022562059e-16	2.26974773046995791332103763912547929696099333084265339571577427275008600166500300557871065226999615e-16	-8.23025294448783578023676900308055900878077103888608247326662829268906441424089968731282476821405182e-17	1.15384759497877814044169584792764566995319229029976981605398371010299763052021770860398422857509775e-18	2.32151496012929619805589532312723355888841855236174734154795908023705345754480113470134997715227405e-16	-6.1017961567816740694356729915159572181606554442433699543576905149912527756782963439480206913583432e-17	-1.5864904945709872771366398656880947608737491000324773912894186816805524820281789377657224716069489e-17	8.75228593479281858513290590140260965444649433378435019776218049303931511404038977545219935610085414e-17	-9.87355057399852043798492743921955121989127308318455232240253385108755286626798910837105894600842934e-18	-8.86580304408829128207918499199539422277613795580409547709631966782259929333424602171537472768160608e-19	2.7162282756451201600556412342530954175408512583866313415192620183427731333453833143402250981209166e-19	-1.60852309212928787992580875047627165939858464959546514233322310596315325955138377262389924160677865e-19
14.3823157892243739888763506982115564017257000701513100986879453494433533933806999506027839505103554	0	0	-24.3575102714195158774684474562903688557928622647659705044633795511469874730376526488661545900437908	9.65176247965624407642491324808480345204545890556483623697139890573788229128809789997529729212285384	-23.054258043969940009336848641632739491919408642895938491073414706323320016908415987702977839804811	11.4594681478841935682986348687588865002057471223190588207081145549699317889769858032462353180906559	-17.7453263140641070377102641171134252083825309949001023872839711081990564558208816629784295331620377	10.8565943415465893288791008673899417797411541318380073321745604819685729037962857450032053543820333	-10.6940929781673438101071346044491733071503870385730025846834676415795739670303603047081404265512826	8.57137305297650788408343596636255278977904636872543374043692806921307190525898472268311408732898307	-4.95192832688600661062719108833963293845688832866841197730580561243118199599922919397126999143899366	5.6569994554846641412793856000195435239937712718636625891693478620329295859080983895677360084747531	-1.60473975211348059695258154760875893361806373209893972605759462905637595872370155369942941886146512	3.1048404511701378622878294459464581692082938845529627460937837935062778826857163103068721842432949	-0.209376006376885091756135674847107061622558964816110628337502951216460358940084719259053948831969236	1.39612865044421434367646312335631877187519651605990974987602213227014262220820344048248363958037692	0.139170097614804596480597777666600295089000026740625089181347998666572280755740483569847382424014282	0.49577369790049275830688251631860898610000094403955467526121442591242346130052097120600193918042536	0.120703598840195955812029903036019549041072238173149681347431650441085757402564221160684649748574406	0.125161931431423713476857070836253251595516451219739910774738698182649899377103270295673667198991564	0.0505979926219001562006445539604211194077665498307945199421982369581883506319962529679533387531851053	0.0127686644169939287972846828877203817315449162806375650576619719083880919969059055378824395647450482	0.0114894594775651531390381952260247310727042531509503555835404843943356679215494272176290269381741815	-0.0066721682591124737442515279226065712445394833976701532818463289118315652173636793336178796352810237	-0.000580492811732075823528063758900517353071705327219825880042294865636478187610173288428122622794948182	-0.00434940066779284512570758398778506315321392133666250059206979538976936912186999158733597069080933547	-0.0017690141569045499540563181606998094575519979410562883573679526270872339383547862360782106606529296	-0.00118803464433497312986436555977614607161381567271820994926916726028182536524931014795106229528746386	-0.000797877597232127279988517352506557520603214203383254116653852352506618643193966291728429882597712377	-9.2023870095589458952396196149241775122346512150523354932642280653769384390450578734592714161024009e-6	-0.000154574656193665939328031632637963600972023852920217601685489722860303020509447360626615999974601764	0.000152710099745790640923229700047929282821788263177817487335706075271023086098022309548974028211732891	0.0000358802292070963776317034288088236442916017014110031184215119870649866555902918389709961238616954139	0.000077623062866703541886723364358876159663130519462114359644247846785615875145421766584538319568677872	0.0000418777720857782548124095662212924853711675252924321325409801106384498508784906156965658607624146496	0.000018274644134406031389841940840320436600082420240758315753320075079077005208163154806349171550754306	0.000016972148165569210981212768443719703008331448493836373821888181268679487720942410332047708965884587	-1.64744343268634343841421448778572574391811073062488145920326468056691879699748664041157918454734847e-6	2.7291889409648769171639995014750258925606989426137614468743438176113067821296675640232650810012771e-6	-3.5828631948831431201002711805029953878849399338070059823740712136353166581784492763262204224066907e-6	-1.17821525191546953869753373604021806697085746364812014447688616209873227170764024028158486441257837e-6	-1.69214858886066487420560455371145863013405606309264489454600309829646344734143771680488952206159215e-6	-1.09347827354343684421176129890702311688068332749856497075567958902956258626035803929825259660978692e-6	-3.75875508024938005152833275598412829315047695508882345491062952994645384272873513671509470255328485e-7	-4.21930042160790475051235827250377790198280548124711485810514740005834332273109542304120374024489823e-7	5.75845760579672490517016252570163959701596567491308957742408827779485102311954335479611519813564304e-8	-5.8335562286140771841379392638542646652524031098003488208561339903364747486776019048014897369613618e-8	9.25080718433642614556582175270368626100163259949596391074059985986185981512059172209376471341687433e-8	3.71213270647249903546991591210132352156940144349637471279353193259967296468472281831822128479347691e-8	4.29940164317356479873370375477992610508845070659967678581002764029290988083657743476274962363531205e-8	3.10546790460820772182463527663481227914637939886301616693293706619669399327544021193012172402759292e-8	9.281673298046292518063966996812021459456365951610381056428227037029949185886004320776325459204125e-9	1.15542310369361839463296265871147589558461324703618405128166598093814369285191082267444334702354047e-8	-1.82775379050925972370159521214263230308948736342574038115502124765646300053197897202969626596898855e-9	1.36230457662963205853959117040771541317178469951349948031809524142276023317402471371929089076932727e-9	-2.60927126516677862945530479086361533564694544656004807935811391569873525267655248370399220538097529e-9	-1.19810288856040683121910529937273534038055033317232028137945725451432182825502848765891345419657717e-9	-1.19938930287256048457225494419237998288089321365562624768666962887471762238012393731807290166710867e-9	-9.32009127205311124247669891082155183665589896809888890736059908028605838762488653312417901655108613e-10	-2.5142589411607330169144870460273684552401875605195699950311289751074370469335631791622461050775191e-10	-3.3491758381403632774649573041591160364454661138870534310371646409430845060496271883850064641095431e-10	5.93351530523098118613326931860783104910560618436754996971590691510395183932262366852442583588165021e-11	-3.28839843211117184476123232915687872979758519108844920590700375959497130039919486481285738262507293e-11	7.80501185687178264230607639417169930879495038935148542244085051570551881891339288790004201437507371e-11	3.95234248168098086277136215250292289488205793220735770990755659925910637460927416217303751028286905e-11	3.542253613584955209465315932444448704082667874235544444914949143264057393636734229573656650310208e-11	2.9011222774049457955478879573894379391477865287923450227743140699673613165106079242467689471288497e-11	7.1899506209472726177842898245353326048261259956739554170157146041957044779801250946238933449512574e-12	1.0083644164700439981985768035081870243302618160695070404550297815695161529143219677994560733546571e-11	-1.9744369658206449550252285953700465789473569588581124767258841154926815567948272981977840399633166e-12	7.95894399158439634808155034434649866973243529017975694085000158846176543506898420944368496012623947e-13	-2.43005178760770853062276484184559479638084424281180310142139771202413102828241689700275552172053482e-12	-1.32614915677372844763730063380604395454383866186768506979269085607925473322069968691563973689390611e-12	-1.08755162879118397963264245955333505414060395859665016269920544759058237227202795704572104006388787e-12	-9.27079045077868384249319471204732110384932341476924062310832858741159340780558142503068990485741213e-13	-2.13125239982842010214979773140611211033674148712721433482771315671580325683817950968768085616006732e-13	-3.11778553174788124548820311679349844836875135154040157423822690008024350945418798894096293856505157e-13	6.6926333072169595223277458450370711352234468882809860198009993707515506242685699588624392316117552e-14	-1.83945384062965273149874530374175231090859475104192647944266440339045714401036497723762314205437409e-14	7.74134542997988863416439102521727280561150463687254512808187853306512529643752271405682090546184836e-14	4.5235174523774415800786942608755803082003635934789503629312815057227353622972200316899102102482986e-14	3.35030071798366535356788857009351787432765140629975277147956325794509769408541552370452788996179067e-14	3.02002343971822732528544586037662556940360053587399677561039420079761373114381868173013888986921963e-14	5.4702844030221335481863734735979921740029219500758035475491243074985741831931554955623413457945671e-15	9.88442988170228803241582742936232981785787221405436734716324183418731857890894210326305632613470843e-15	-3.19399326239937670571329032859843261359723393138179628470116073035060683153165067855670816082880286e-15	7.19153011411363886971599093896628788859469469405703508382492476394320218905329367074792368604161225e-16	-3.0698474703615199663226096165072506456719782056263780223226510379336549530380865470897358320132545e-15	-9.38993655502404587179723320386115478425946132760396240833657348980430455795240102022021850091514173e-16	-1.3316764896891315307220554096673507139829753465667383430443739930343720638873865378596063256164868e-15	-4.56887077162884854152653279507956487076400837543593985633147680220594713647501506600191540049363312e-16	-3.7696489273312449281855041536028035414157874355835506337156658194708676182641409719172058733780105e-16	-1.2009217499125975135072468289227482665418146090733644278152841824755537714273063200348006673720409e-16	-2.26974772615429672891498391014369420243478914998364932040434803733738131764609943091242052107444458e-16	-8.23025293775951719596037397473060766354759173965917016145220862188887062880944104843760697783494066e-17	-1.15384784033851575653797259339189130379285250023146124701600711094101674225221260641513524240756661e-18	2.32151495946178534261363501922507896840367210552993214058111567048291421907479103277079500885735271e-16	6.10179614591993764621528768047239547135018925970222697791204772136176134618116972287091055469335844e-17	-1.58649049324733644642952665935723703300873864387042744996729052826268028652365558399750963023613246e-17	-8.75228591086756364265568333321899022716021018908256464837497724406341028425008950506083594579564277e-17	-9.8735505336959636607613815334055051958100250923230078101492037228398269376099591963448168223846742e-18	8.86580223784077857913328011952884232265233184111596399272107971562277340152525454316564893822569713e-19	2.71622812954008052000981317962771299378183154556920871652798662025671394424197322081125655202414308e-19	1.60852311586004326930646276644584605342574207129206148309572526248049787105986429694951100925385048e-19

==> anc/L2S1data/c_ai_h=3.30.dat <==
9.070331184632598163330875711196998025156209330869611695283434057989279007832871353696661184151691
1.	1.8834906880647055331550450853423785813509082300623323090224036098106404722827549072151686638204167	2.0403388388932372502716918679005950153095848704897815553049935501461119226680769628092692012959511	1.738970083834486367265643133296630192673509212149657399774098900678116316208061757646785341304069	1.21251308410766978603546336551268317825614048838592017263583079614197460891947261465197392556710757	0.701054916968779758152682526378355213834948291974093307481338041024899407740138609130188402133884758	0.334362416551863186517068694808665880258164782614063414152386611169230259426408340971324504968013492	0.127865665078803381473074835706064567656130307640435866953690852497808653273705360624309509931427692	0.0360462301289956861523043861262333276512751367241355908393798250222675856110509185846432602702991619	0.0051893483390158995515889672401416093287475569565350438032101042803897026532419109842659104512226691	-0.00133459585729172169838766124808793054989162160396914574975885703329691086263774453673836328930145409	-0.00119039623924248734584859848599868570458556471784033843164185832000001571187849048523659018726606202	-0.00037382940436951997537032115251942510556520388246582120420450188091323153160143805581654293360913255	-0.0000116515706668442258041735239296876931614534116942789343567924585823688161122464504394713661720391806	0.0000499762085509407226819666690560170154477684438301765688486502909076637970294540667738362542930679543	0.0000277889566443967081106873586598304110290153733841691262112310670890826264502180527209694757999256442	6.95895806747514280631429059248447141505737046663551127618976452857073613075603669807662083853877286e-6	-6.52607783290338799881026410769833394890671985711484583278596479836551236569135560389590709867308854e-7	-1.4866605892801673699012587234652416067688614671080080545640281935270721809474476193001973019938611e-6	-7.25751947211626891845174209444564272732574582150682217617843771104669900964197780948931124923781129e-7	-1.64323796881854286629389460687233836529944475862399932807578233644714602744207287146538338097836087e-7	2.82092670886376334744668459534687132254622082218097429419056011864328746442618983500946475027125679e-8	4.45028964819666974913628991897532745689567493358069629018904285129207729632024985075369377894318568e-8	2.11926981882641484834830724893104252779205092614380050068803650370563858973055873308775139868045667e-8	4.73045345203635005341898876984813878522365909151947990151974617557952014975641941522900035948839623e-9	-9.28771726588115616564980925513845112586168927493239704800745491250016506520014371986495465599330677e-10	-1.39698493380196887068657392792497636442665027733078445003096330512366528178394839026172429143335316e-9	-6.7280634101231063040345842172084993069387413102198620339099846296753308326219980312707982677818993e-10	-1.53929665786689283573830530638999791159371044454466446191928305825781267879272885458574277110340812e-10	2.88756434684573099513706538658367420928888757517025435858669356730297388855919617035754329031905224e-11	4.56535920571064091516617736149724885970014072401052355074530151257412538771892160243757063864939341e-11	2.25534263672649523471574604531583324116273928909428770444409901672630831477411382907074241450876703e-11	5.38667300220364461179455367191600340803978261909420623010580255716379040979890227730628281109413142e-12	-8.68643569379124610843577529071014816571902909098467661330139624572899779092083382246405143189601496e-13	-1.53498288799166325392061027131755608166408351017810919959499758242759549001287747900116220002566159e-12	-7.84365190585814410632312902353997259999455094339478639165817866818457603664596250616241426773837793e-13	-1.9743857095887422083481059826487047941230996689912815810970162486136453697571529377367808958049389e-13	2.49704291703483382668019031061384352379386344227320396685647120014401218642832933930242808090217885e-14	5.26306286813600820604406520110965959794982415465381762640496099541110431520469933409348646851811723e-14	2.7954304735070358490045640822524665250633648214299101553432226596448409366233246088956142060891265e-14	7.40104208307912855363119173688214371796940109147021528121007456527078905185995781161188172324897593e-15	-7.24486440047533278447960807026626720023245394579925761318448643835635824911946437766168764176959428e-16	-1.8965964283801249843185270624031538268924414643333036857838893063033116749594053713375772272492628e-15	-1.09562589392638308027889291318416910987024290336879761811256184054508110393132375212841310027089086e-15	-3.83379288414123622301379533960850000147382545771541687103091615735573778036493780260444065760965454e-16	-8.92897671689196248416829823535787146781621220712881784640885436083941561044198471222703818944224424e-17	-1.93853710050595143648557540843334035657156812579349456535078464551246475681564010043658609859657006e-17	-6.38247726208277615387576532203359999211358002275814461376760259490035390714520402907903651391616223e-18	-1.89445983637345599585030851119014835843136192493350876487669256425173302519867076612970833495782369e-18	-1.6725693277008123963516248194352285193157424477408730656200473393802878803235343718354285639253491e-17	-5.14416980306761463780130975641362876510508237140364197140817502587374566511071825506459801835441514e-18	2.34198181325010969498084300507390394531346197241468134639302490461710190054015855044513785462411857e-21	-9.01040531637196357225255009244130704937266824105278900583630978721351969503268578411250819261443742e-21	-1.23928281099384865872228289536697531146473881665620403147298399747957078774509758446820915407052009e-21
10.89	13.458824901405186166385951595400738990485075212416217628935929600784049642071045107290186637372505	12.7834978190318365983042297271963934604870686502048333762502516229958029203718472683895755172287777	9.75158672345043703208869428850676568994163726602420632514826908303103533351220942281206335356199847	6.12454793060066844410428208129752109012623178331193803171825482263997802636116182678144591263563208	3.17462702991141985841264142839564237822704160038817193213084995484752346029294871172983271105607255	1.33326420359786005766751832718730057043968139856004341883014261004314188104365155924905263202761862	0.428041340405846734241739954382216977608420267736356566916879253244067903687673212020728024403108665	0.0853681833865228279406450395994978041715444396708742431420767580518611864007392653952899173658313669	-0.0040043022982054444914245745900057715306041917783271713317390649250667635868567357713534184287318482	-0.0115629869712514532284506041581420970245540896227567814450804212966117682006841426551730505137639668	-0.0048608483159615813715242950492990336676339155840294710725705192363943792106856570090264949707070521	-0.000734522952404857650165931123996448177574134474558186860765675606049110536249835117588813298291076379	0.000349045739971720872281061096813596756364825874546304344873421592645751243666651259619699404492650498	0.0002932718771815153556575361151018342278899101980985749771616222532845121102293500536807823827180659	0.000101318138165591703702526958103769175301345345124855827321880933282815183262412928412075304696483881	8.3340667204272126010573550337310986195905698200093950769202915696269063311852480602108348172173741e-6	-0.0000117350822035547460323691487602741658081474945709288209634946221552485368502269803661456174120501077	-7.92372551682285510546549639809416343572430939120264118258298334929343366021017803952948991396778536e-6	-2.54307132585012909347743037348786051699363739636665244911179356680496498943123988618401914408067417e-6	-1.25351344626499623837321070113288458182173183396915184960321180851068085197344454267824712549211045e-7	3.60910843773992596127881153939690008531897062214678188392639584295854274050082333216262976297738741e-7	2.32840932395993962082183269766369520100033834303164564049695455384207300222180458002251972431066431e-7	7.44136506910600704694524554277961558237095742069052173820207057870727252088459091247152433778512548e-8	3.20359124490674101480500631628125266492253431635535510614422261686834437195404643262273950270297593e-9	-1.1298794031251033093690215271921604530761157905042437861555637261853553615911001016620345726955069e-8	-7.35808691168430135688438263724845790494435846154631434465003139195995300868423884254995119105378699e-9	-2.40318500904979348911362644641720222826557386142494091935063107910315511297145083977097580439484701e-9	-1.21823631720091622653995216738896140386770218450842157296162087820820986455674747126056422365126558e-10	3.6397981430812432444742593621378671771040509522267799649374465626161903999086505587043914952612531e-10	2.44299104619070920215377068793323041148860084350204407957604238391214311526389020949721111890712884e-10	8.24450272536641323918192344131122706739078806248919091678306744901837261114500246731981125506354391e-11	5.4114393763555964882823408150990242949279571830352779033788217391759429875526201969586091252275865e-12	-1.19735726877036559050937710718345252008809697818384703518475502765292861800430663405152657790945614e-11	-8.38862696661644490965947695305718861278991279405837410063929439772947027534122951713142538526930701e-12	-2.9438216767686980470277233803410510987875316395309365411398816365316211909575733306283904848357997e-12	-2.49080389741744642686354748945830165370707318776389068811815814757715429874377122804636914593376541e-13	3.99164436037259197084797220375278295600177957053481842818212268220911799042684739427533413997886286e-13	2.94777956182087332672530423303861292419265520175894105027834268354092248099747882758278998710630505e-13	1.07712555220571555960263028300391462114064205169896962654233814810775278024542540528031586471595333e-13	1.1029114289519072664734322188566664734678963466674150332624423937379475170934203775011853253542349e-14	-1.37862848094125490899159471059641179524731882816515386738770102131854994127359261964776539667226672e-14	-1.09675844346805576394074889951230015896005654133847687684094502652306793487178935802831458970716144e-14	-4.58039781449841080656049831897477502867174178069947854624355867992875470495715584800507994258444895e-15	-1.18250922781248430606934951777174546981664056685875245671702956868039406263763900371738985932011456e-15	-1.9545337855694212466313229890217317412705459488529923944976297870555703897916787147834499243576266e-16	-5.02631545493220749637165115722584403009994551323378348417130206966930990632435999676413666711256915e-17	8.19345841998253860714169965015874162595146388577509808571950862470247049963767916801580271630697021e-18	-6.59472231059648901261233044176719662724852382412774822574490102007707478061456938862326781359889799e-17	-9.4112392892538501521084466869399182128088603902703743016267516347509313129501754101168498917803099e-17	4.24796570885991526439269664778712632622759293633635181302547440007144584656576178762571578573480086e-19	-1.13315542330339348504528576568928208260837353726591072016976995198631994573665646833160965062295848e-19	-4.63001933483018593349184798212288467701870520585936653328630783641999856591885740839841708803461747e-20	-1.6465157842162282704278973229963589644640485159336958809808504657388336598409142726571049312201744e-21
-13.8171199619350885877763100406450980137801285304080486734510600290265243986498252786264509536158635	21.473675258403923713641282947486150934683798204742308061994348433519000853087875520397724026879966	1856.97552910497581240165882323662766719474483438948143152202705812984880857576180366899808842070657	2418.87489884698993396327276723654010279177518399899707010133630699961777560095768307965522500186437	3318.34527825265121904210915025736973079521749468107105628718613826276129579701244831763383343906093	3227.26245219567149904337697596305088098246325059433052715160017497779513068627977620071958624531648	2534.59310537848949547518310814360470056839612604566809834531961555273812447384421003768077445424698	1656.05338130213803485423032757362369135578102851125943888852049430719835169022206827760366981542378	906.223313888563419979518402513299154628188379097006852026800195361096548408062130277146548168963783	411.579417934779708047424758369700194205606090699203188691995799822786411766010650327001881316983592	150.336894997297954123624603119248419286367517514703183408246005251479597939943809505403404029860712	40.40504797065586434226464450333660346941665784625665161022543711870125421268882922711958822950546	5.3810355410929801412356120504044149203736144153912435565807382397595560535524411304339737959594059	-1.5257911255837150044327123920850010852997188484955765050385509717950119970248327618118990305719345	-1.23197930332931305746287938858236447212378794248777971710119173506613491640497002438443321057598439	-0.352516106932293610111322699663219757658860642947784933469541776136087377988657625343789372785651452	0.00557913482491478422018305050758103977428590704425834484549942803764827684959697321981874666699161302	0.0545619870461112385179476259930332397212803734025784531643738614437557666202017260602857790992926826	0.0270510845120541018511399735732108343497605849434336778678359849877863309468780434034267935836544479	0.00573424309019629269397709610851039227879921253565205371223914200378471062055945872521833974922153619	-0.00119997164357191771795266998900320123076183007940055250296090769142866867301972681808564420702244039	-0.00157790169094313501161011540168732440984948509671314304298406199141731185246172128249039796411397545	-0.00068085208911576381266535167825038179518350863066631913090896919699284530686414640880429290284879436	-0.000122204831126609857268938389344317138376271446322081266612694235202434123257242094114143399497002565	0.0000447443471213958221673443867472191045644631661423785375189037671934884979362145683453677657030795721	0.0000466664938820385416883019529335104334029636757337171378357290551630459750274533844654101291627800908	0.000019491229114758272919048608887500534782029954786774444162906886327330754883749316084923356850424288	3.3241198641549269157741733302498867292910293796411385321299857663420269136687317025346904085079641e-6	-1.46132028367971956745561782145653071225523166475206091841504602078338356038831169044192627859268844e-6	-1.46006541915968260485308166048252998654931814143641054590962543135250977198790080125579993323544915e-6	-6.12985904449766231857092866407161694131263633940647436247804764276157054652982342587786395591360703e-7	-1.0597349665575651734190074763599675969170863112142579018353719291830708323218367326889181601867921e-7	4.69885761797852093578016793399826328135579420113757138488134811628712401949916762380840746608868208e-8	4.77950737451554310880236531369204245724242997109018419193228446021910294224111054419406740090953237e-8	2.04838650988332230793093434153153387541490077592636448052209489064909246809171259414177609179661386e-8	3.71454547256201915868702259250981134319967906216933012112259566266704344852375711201815235648935357e-9	-1.50939047849319944180975548195450142316089165479742997618583148444186412800980069177924785884041613e-9	-1.61539039697269904616002882043025955891293725097229970633433275864403755029180232844093642362987029e-9	-7.13068063294758471144799807551431605672376624600751180876767112373521556345715778674443855010209089e-10	-1.38045863332660441507406121401592040015125345803914278879836133130225476277753980933990528370944634e-10	4.82885972131965832080545049675763974098471470037200037888003953200866713949867677503993543028994828e-11	5.58071354826459815782476803365583510290274142366188080592194788695283471310193366497539867164222828e-11	2.54566145779758457033160826900052645053355578322894391076048213365842066801649721668012093560993592e-11	5.19957986278239391150650078771172346292425710997879042779257377256769504046072985490505056869957684e-12	-1.66565236501650693448807050640467594160062529293508963526558378329452635656553885359971888271216372e-12	-2.114579439861010833185622739500656976485630881616930984407148501080710964460475488926808334068456e-12	-1.10406932941410997723516852317986762098699280148054709067286259735187729647643221253801830375079969e-12	-3.89028546530923953530133857661958578098573129173060404164169023830411147270496322185242689436876273e-13	-1.12359106938706510839183408549574323105336130688590438893609501594467922567372195751196023109223843e-13	-3.70674908904035487905806670947780233382752860791501544777031716866262085095641487128402459844022183e-14	-1.64398764831553789112597437971825810051181234630172627542291403130496460103194143653689062692654568e-14	-1.74387117716694775806608018004458146336842548480278172630488259828394687040181746332633670289378493e-14	-1.68732031314351090593321490777336274437247512384731976236163220296021602317005548716443207321280781e-14	-5.45794386123410082913623438587503407436298569845287912076876821214924286156092501961503457315206949e-15
-381.22460135909010297965573211792812090162576479673493669948688935533853171382341354460952388510002	4536.321309443627689632065411603857277800258331679956469782681226090000000000000004090412184768451708	13363.86202322171709679239725360699687333723712470932650992054771290000000000000000225277496742706912	19763.54181374207804166224836652575028938545402125721783622824846300000000000000000362925622648181214	22100.27476004275692660478810091123302601711510648575859315519987300000000000000000186987564269723396	19143.6876107985707935330847549789259622128821237541694963501851250000000000000000016070925334658092	13632.6586370723706180392366630788971768814935308579301033494599800000000000000000023753825483094198	8109.888417471222531536233230244817745798495718370578605212253250000000000000000003562680904343749568	4023.692202467325949257005619649567773170949620681068860155050399999999999999999998369599656665214583	1632.71393742795823415279339147055731652659667509409371464829639999999999999999999727840345310736748	512.6893290919191329900593302428775582510473743409412974865629999999999999999999995629101101057747657	103.6013678111520201797480944853066588217688059507829659981610000000000000000000003139516036361094511	-1.165512451527677204884808785099078557204929220579149916407000000000000000000000303076712483509129077	-11.11253267852208873005403226044952106788524183135284996786000000000000000000000062762677654607981997	-4.657094946056893217405983307919136735369307564920714135899999999999999999999996299705372418179094746	-0.6367240205676123351411292107361968053134516786137903225999999999999999999999979628742146548730930281	0.366400469784413845472871987454024008659210742266954890600000000000000000000000197684279400680604858	0.2815117823135141974832280823701284885305317959136824230000000000000000000000010220635692096523414935	0.09005879325807181866663683695331869576322852211313887799999999999999999999999914736920694684001425661	0.003674449823749595314000211713786035131619729985013799999999999999999999999996550279086901702753598528	-0.01243038291055160479537719565179345498059260228205920999999999999999999999999896740131197988533990381	-0.007473653519216255213716845497020066642899467967648099999999999999999999999998631550061256808602694884	-0.002142669539217592191046744201417868048129438295162000000000000000000000000000137878243035706710539645	0.00003347026279991732409556504858002638217100512021599999999999999999999999999773328843635215171295866069	0.0003832243952459118304598094566995560153256460327220000000000000000000000000001714584299424452344851783	0.0002170881227266344356662018542825609851405917193869999999999999999999999999961228160405046938047814443	0.00006072015622382262861412622129740716299536517582999999999999999999999999999668195494992298040134850148	-2.222164202006005925020393482714513591913516000000000009997651792768910310797629155009787691434820776e-6	-0.00001207102587860151665338235019122920197413422769999999999999999999999999999952805270693041830747761416	-6.821430609334154196855273336007342062367208099999999999999999999999999999585564915170601908675637276e-6	-1.930025053203346156852872480459852879766578999999999926144647277776003253990367714202817266283649364e-6	6.865485635564666541274656956696352176448299999999998495344465884715222757354657877595285204832020405e-8	3.926003440781425645669984662096683242040499999999999310076586704569603677295477402892297019330815756e-7	2.261673479852975806897188471808385051244199999999999773896865714629051678391434067767517093061563102e-7	6.584422514091185254304649480143897571749999999999992145959676549570346001784082416429176880509182155e-8	-1.446460309625740550055752429290275224000000000000006738590401090899725307072639997403444161183079321e-9	-1.308641343195760203406959101603783039450000000000003719809011186423343136803466039692482049059667761e-8	-7.779358327882488676938098522373396907000000000000010949779028654281389789212314251216238715102274959e-9	-2.353111100491288079831375564459509429999999999999976007393207213262738513975034485504932211198084145e-9	2.983064713799125705644853122230509999999999999920577762880060429626389288367676477497502305073396969e-12	4.436284017129184200143474552260969799999999999999536587447422052265137579267884053381041879579427901e-10	2.741979190205055316738249821923760000000000000000359857651846679040459367665952692972095853086478726e-10	8.610443658099921350744107797920140000000000000001824586467850912816893564112038742148145185423394751e-11	1.180689392682657177890021521238999999999999999983746380951880960103555685666794883875179159052661807e-12	-1.612767208200552562074124601529199999999999999996856254171288930586401594343328530953406884155750547e-11	-1.089554718972780471141151701782000000000000000003366933141011963205543225748402758547157109489434814e-11	-4.411406363671245751766382670379999999999999999935688411896494626548900893853291943770343645846478671e-12	-1.297109957983499005902794237400000000000000000011503188291256469072580401777749026117058515703058492e-12	-3.720285045413501537824711012999999999999999999454563333841523590310371904028375567561850028501053631e-13	-1.326205741252175288391460517000000000000000000466560312248583504917354833665349109665512189571889744e-13	-9.725190403278085899953038700000000000000000003412730454045481602149052283473798813867272426543188121e-14	-1.230070177063038286757676580000000000000000000574181993666669931401473028215085881722310598024588592e-13	-7.928276936285816745892485000000000000000000002694568611689366138889245539830113684651748633820572748e-14	-5.213576895347376270928900000000000000000000049293027505725551683094354809348338828988168472178572319e-15
15.2235398305918649525555651156738689396593884934705746927507636647053725453020232183549697980424424	0	0	-26.1210858853132662082773458114457494498347819090888628663107805522285952397785554898077408604822418	-10.4325560751496298759966058140281867879149823832751134499268741738045684416042443565322422771935344	-25.3464989001549143474693846049393673822928566879118453472484958122006920881179969542724482675168214	-12.4347464356952228188009495031169129281839877273025003256183307602598575374353134839552049196675833	-20.2855309334944689002301176337524432023896132073434909185185750463446475930044712802496488133618688	-11.9227114562560460370527774544101918012676241108684684017822385253223659690770233492360538351736866	-12.9251072532097823990154938236149615557330751726577909313009946051051443563193719860818234321169405	-9.63906832647626212674299904034973634986609846143083163727580642723511811841401964154156675844938191	-6.49611141309072961862390485848661207888228468267186900660524377785066433620147483828016161869242343	-6.59961134586599612053342431292676111000733880316060618112239398072877123320208921498439116379702031	-2.42869006136103653473528370230971361655775959408257168083866340088094304458754381561193880083482486	-3.81151464572170711304326247282222948946944485029377341846992666104210656305517349801420362544117177	-0.523463866687506054401543590697881566696689750452551477924452446112847647683367554425784589806646254	-1.83512647952682809818978306433547843024898667969145355317630423268124673090799780234784096142416701	0.0794658762910607810378989405591177290450692272287861668327384333171165390449440048091007938494021651	-0.71668068109172960483415326821799987634976973240609047105355939858575385478562423189865089222119962	0.1412121166641877013253434076074674864191823633427944714622650005579165091073144955930801952007016	-0.211605643497872357953663176412958598799286492698424223426989323353341259235081199124658624165971337	0.0751484354644172480054131500771931601355459169085528268609640683543862864000540485910332752618328813	-0.0361966081462633760298175026058295593957340075289256284609212737741578078154054546892989463386567787	0.0232601107630941188785127035177296438401647591266921588362453167016864859568019817493297810367921914	0.00453004897563388027748796851263602172225477361312302934532952885208609385555471317338386208511167458	0.00239793755843259659290769095985451598552424775725269818873379752089690242489566200099911188203102574	0.00617309538129608447564511899999596703767544764887936222224546124489178644584974567015928779196002474	-0.00192152678256968388118500454963205289655216504416666449407487329448566081022801121192136874042864816	0.0023851050668065229237984273777818552856738382855839113367867012327482162285113129863081152591492219	-0.00134312195718467311645563659283254722671559435686300162494228135676377845296380470533189809320537547	0.000361017268643357178005866950982803020656698308318903870214550961545690233018302725950805926690327984	-0.000428961493863972697644638545361065489950786547777893075622489290620053614280662126558675262339330742	-0.000145982458338680182479827013944804226986395187505946307075462902720507686195574756087615688875371861	-0.0000275968378200061738784554344929057072773519860770481807087222284546908589052122784359127931884991999	-0.000127703426308705591451925877942501311570678213260838269748476582889240479884501449637649359487385102	0.0000517631491536870124191843859438250127887798747564241408371846763232354507205400739139000115314524683	-0.0000467298428730670826789227697390676382216816984276761568551463866072576778692712735633290467232726949	0.0000334212590557012083848003490565752965639864293845543972292072380921341371352138582884364928744839337	-6.22789782053723449462493450826206983476635859560833427905743985442520981025696514129660035773297639e-6	0.0000105912911612739025150927801518757358621020768759697187299752660839526254848802009986557873911367878	3.75744468034860900699635397344525940237504891234768964920068607918411095721613575277028682897994629e-6	5.66785089164360196196769624655204605450031750902807406443716056975417471958193844533224811345506511e-7	3.10846588266565369047542637041384387058839116867410263617624937867736336047071057892763761212493019e-6	-1.45321028443174839959266130251782370345942926350335681973076161534669857538359553397555283326586048e-6	1.1766196909226007229383084359855048839537715061656355278012301805173425532158736494481684817480856e-6	-9.51598872885189709033777295238532635510769048503807786710150382476326861170317035938748657745451165e-7	1.71931443208459369685545502146030938257731255391291695591074163839764931645339487224441207405445269e-7	-3.12655916012916142022404014620703219122292108399149253649743760662450864435232523415667365034812028e-7	-9.603033489311742356680676876517351319267559235608344791573295908707377813775932776692135452556406e-8	-2.00470774553017255614976327022210697835320229393703762335351215931827271324740066441227129100576261e-8	-8.60717340215283834045400164974116284677495411497293086469344754384992926319827954354435930407492409e-8	4.322955139158364501256184649638512336688508301400131969482574994962145972439025239361898696469854e-8	-3.48039948769138729840658917023741217773945798719014579036978285333038927957979120100797651034565334e-8	2.96476082756018844019513512202237320817558704402875650456714027240173538437821311376818109232871944e-8	-5.8992252392237680845388163767007098165615357587409739404142089202206987451152849480129604110977253e-9	1.01927807542155495182087240851435851906926690559065450679366250675808682258995224125566049578036353e-8	2.5618900535425394698262918931793181591400596845804919892464560634939381549560029033433926409682445e-9	8.35868214714310123641745982732259755102310578790082542201375303150085967442912302026517945877037984e-10	2.5991014695475692464833455357599581057779506565201137888457645908816350760237128904768282250826457e-9	-1.34433293895618811810886313352606162001853609199890341493790005896660437464866467715296317783293568e-9	1.12336301761182648613225486505174329309778934646882596344418662717100493436829396982218103536037675e-9	-9.75461627127135361618542818653474694712879450824414882844620991342530532129841564152302882028455043e-10	2.18008698252037145775258988669248603897108013435688798988808761117930252540712289607317170795402853e-10	-3.51433307106276766799344418871167683346624398681811257758315301364440002693354456205776209532411364e-10	-6.99739058163913598302536156181081982315757146465748752791269944924953368104420614310245094111173509e-11	-3.60773678336407450411838814039606731071162397552872407431116064144621472654337326650475305059802088e-11	-8.27151867401102234966465217877925919268927251622835647142123104435462767276245492284184857280649189e-11	4.2914503190974674105916251734034014720037226969008618062418318454741122939316237625665861348980774e-11	-3.8138664116902996891954241081720773615038004361109196689259835310505063061960007627501356162619211e-11	3.323496936360153538379050863601981514116205795679296563646820869544049019644464679926477618094338e-11	-8.32882510498163146257969743013694208745761469992486402828914774295231265107152798788622070898989919e-12	1.25635479383805447640426263196737098330960964646056909239348915069018662701768705052206322905553623e-11	1.89551552164682523051575518218566450854152194119682432576412927603956308503501352999263708927442602e-12	1.56536044867027097671116292352889103866663342815719924820964732888969125878280016999463999638190892e-12	2.72164561548726169245238397725661514299041319419046651279447307145897833210372224454410200972750319e-12	-1.38903409949714387116890486388397398911965667957379946818647931654137305860334464512341623558722478e-12	1.33800294405684546128952759362257927667850063329725110826894202094623418376301968446297762650710023e-12	-1.15949720942229445932203431465439869544845956697338998811988815682302378984653167446808823463133234e-12	3.24088448859069640092132244462513604462967882965311844859022898890701055108055755640216107478207953e-13	-4.59906330854089548935029857309326005802244731571537449462147625872416961268799354218605829285789804e-13	-4.8493817041313611410262961497576068583083191681387924729545142104387990208423994300951583219891822e-14	-6.715833471282012765100987735265103523565341438601330789050414761819412902602104697292719998018723e-14	-9.0413468924132004516015955414350106763717756341520290276215358352429232205037276895968985532928931e-14	4.53942844784298191421206963297563859442881576215044975303296951104006988399860487131405451809426974e-14	-4.62650966205080033369723218296850669202612659007225664624633601267194109067321080291601090113729652e-14	4.11802412463193678838065915320093630579756463048767736109622000119464009826775175110041890871169039e-14	-1.07853662805277546054098128475740939653906941227978284521181560262765333071725878404668950118054083e-14	1.7402409011905237409553389678594027814958330229328216356674536642327465393614681432202729479771309e-14	2.77865383368830523407959857465854541702115441576847786426932321146514219145594180524875358042842399e-15	3.67017340254597648183830137596533608747392400586606766795560169951054065386937421627367129519535908e-15	4.14055168190533615288268669654038415421415502019227736009518626435625757125034426960841724048481622e-15	-2.2537235453833757741212282621375278982658512869875486645317013266807920142858224237039201389602059e-16	2.26275140647713241392206908799245042678200945622043522524955704739058517600285579008087682632653474e-15	-4.095845552948630583207409934323025474249612876048792144631402615713379660156239552101555588762901e-16	8.50701575265452889067438084953922192722708530933178766829809210389853739422306371840638233262982163e-16	-1.81445428284365934382603151701985300766297361083282190468387783037174315257216165944256819795340423e-16	6.09962815536797645061818948968185946609471883956292199353187003631852035339415676071835969347067139e-16	-3.05528287392393019402529400593236895614220249859591428249406003222430133262977459593962780705719543e-16	9.23452765669521631606936416129125305352841719236578581444554911144493782247117607576512828769497501e-17	4.5306415132295169629420627668970525393017295011241456611012596026902736289904773954678875536239155e-16	-1.37604924778482694274143611545624312084290773718684083342035439180916045183798218378536881741371197e-16	-3.79395532804736172983990638039943623605826072688774728643145104560955483886514737010035816461058838e-17	1.86249281280373843352130368532510053983782530850178379118784632346879131289224126342711613726594022e-16	-2.28169880600745295308849053985371633631370578571552537176183418524606812354466899049438301041477265e-17	-6.99601340588653659196330037645855580732150632927681913256827359169881377792593793480005748658310904e-19	2.0164783141016749059126826457287550979374967403476709913656522773594107046498825427834613528404412e-19	-2.98625483531138524397713690511315154113491526639692798923656216681850987401685828905574133512140196e-19
15.2235398305918649525555651156738689396593884934705746927507636647053725453020232183549697980424424	0	0	-26.1210858853132662082773458114769359244815360850364334943253332902125757981530554165838438767260088	10.4325560751496298759966058140209484353922200846358636862320487790196192212611882956240135311569067	-25.3464989001549143474693846049590884925559254463350062344201903711302024269938251042403844618890102	12.4347464356952228188009495030996299976582365531991226911093088928748221790670426933885119708068805	-20.2855309334944689002301176337525455506639253723899258550396984075284870567337461086327584753711132	11.9227114562560460370527774544372257327337465538733210133331966979770998843614826904446139890815591	-12.9251072532097823990154938235650280642448801996442204093972788602940240635650625604146840564938249	9.63906832647626212674299904047315804003128788471953975146807230908060938309406261334636956869999841	-6.4961114130907296186239048583744386571400390116699349087391882576237436214422148234079618494389259	6.59961134586599612053342431317564020657156785337464411935270386493736731671466220037276073526564662	-2.42869006136103653473528370215409042936861433777089970296462209296539775466136419149459444150062569	3.8115146457217071130432624731444812060591137706210487521058183996253479084067313042121898319605698	-0.523463866687506054401543590550832142536096979517263070406074636406328961197978093988606499135180647	1.83512647952682809818978306457069830812081858645309444264182469454899848089819579803248364209838648	0.0794658762910607810378989406413672583871199689645097170968213116110590782132633560553994377750418162	0.71668068109172960483415326825065590333281401251893287863082513426907365024203601807305944093176725	0.14121211666418770132534340758523245170973220615593145062794268678840237356888963681745756989160076	0.21160564349787235795366317624376709996499848950023463201355102288646774645584545920673870305536828	0.0751484354644172480054131499220419282632766126845365724560672212720690996157839983300729019510531305	0.0361966081462633760298175022102966262956773758204580838532923373301633968578426495725302333869621358	0.02326011076309411887851270320598264603444446288579635435838555796859860927034997346292995224485602	-0.00453004897563388027748796916758463748075772096477898879106278882490322195793749725106294202307376769	0.00239793755843259659290769052520814459832854472761198661851489963113922050908263526922726885093804139	-0.00617309538129608447564511977030971147369252369987602968254146120116900125132943052282007414270758604	-0.00192152678256968388118500496228992861772960558634151051552812887239992006201750062669267049867882964	-0.00238510506680652292379842792428121830095521990200765076577074717420510308360609188164321368813476598	-0.00134312195718467311645563675467619367304750996042728058170853044221990460616073946393302570227967232	-0.000361017268643357178005866857347343522801265174244215315070883170457055750871854740495331788194398888	-0.000428961493863972697644638231096923332228554150710686183002356442339255868647415179444297235349096682	0.000145982458338680182479828058215900534991419875738079090482895140922995965007572174703272417988139649	-0.0000275968378200061738784545458713261509220633749586853043262073578173362219508892405650895351796307156	0.00012770342630870559145192784243284565596174538017523002848448065202455864831941776729208302234367771	0.000051763149153687012419185702946422695594392475488142764790861715957086639315096031440812672206628699	0.0000467298428730670826789251460252920769519752035164990736248934777041596811119539618166226543012571852	0.0000334212590557012083848016560454951508328918543535028562918121645035844158572393262867180675226783254	6.22789782053723449462674428297895305834206242843981016830105219021494115595649710592467566444306785e-6	0.000010591291161273902515093412556829773752024914836639601077476401172837768689565776181870641087239969	-3.75744468034860900699631968003424205651530037775319732489501009159612055170829415568019388386064447e-6	5.6678508916436019619604608850084449505592489038980169816717309452271535618006725273113249351188928e-7	-3.10846588266565369047813922609300532817351042762158681124896955715898391871076012027508395963331792e-6	-1.45321028443174839959511289562864482848640753181536727388952649991388996634204088778044799675307133e-6	-1.17661969092260072294390497226473505314892306552757309328131562657163998355697659033354365341796323e-6	-9.51598872885189709037667906300762214316196318733166278049025874936364434204701368968414840429662268e-7	-1.71931443208459369692801725029712962885157298359891903343580513863315391423825028560648090522350996e-7	-3.1265591601291614202655443074844377007498090717857266139710506845987673902969224506175139092766776e-7	9.60303348931174235606539859892117176457471391042774818172527144096337102553269601083485506603221767e-8	-2.0047077455301725563912016332738672437241586427210513867606563578892363356665717932144926774374845e-8	8.60717340215283834033291334081922022335953053284104011950731529237815851035879190830683095828076764e-8	4.32295513915836450141613826472389265286536639059578868052490026156870080876749003029508044513915831e-8	3.48039948769138729913878006814594668739476149233078963318213956836412584318637010207781460595553186e-8	2.96476082756018844090833350047267878070692565199575533561328597183780258557842101358641825696585753e-8	5.899225239223768101602815408921646931243233842663806499117711116958177478398774088695208200799237e-9	1.0192780754215549530287628689001342216771379938341974798158264046640377954877816168979420952342962e-8	-2.56189005354253944653534522723919847542956586346333088756105875741360579246127065693677161289582879e-9	8.35868214714310136910303314791717203644276766845229983291932680460139840156245223587981870371179602e-10	-2.59910146954756922640779293840623457137415178676054407624820945079365399567973017675665293756856914e-9	-1.3443329389561881104444709738957821753073210266890999163909289035482233436015972354107726958692584e-9	-1.12336301761182648285011627608784660487503425443153686842001698238954178731824284946349856829055981e-9	-9.75461627127135367173748017665013773716170137450308718661052390261456886329768072843409296096557869e-10	-2.18008698252037171004715546377399939914672739298183168719807920407591192244787887241616144998313885e-10	-3.51433307106276789685270561996983170980486574453175108891134625031620003968770109400985638647134923e-10	6.99739058163913052835502545112521152515748873069004294366949243165051431752741338511315491809314982e-11	-3.60773678336407810808445426210919197546859532326895143345995084852156506787934861585409806224191617e-11	8.27151867401101569710494902740776952774393234801561974168055365768917657787015674803009517917651762e-11	4.29145031909746392850568212262725148653765449241591233180518559541975148504534675606513815420909142e-11	3.8138664116902952188560696383924861326912860699328795920137031394033592670158174655928922378834007e-11	3.3234969363601522001547210441018783907534036286003575525549364329992167340147150113900428965739419e-11	8.3288251049816434400717917725941955959282768229526481480381094749364973843197745502132379019083992e-12	1.256354793838056804065195671655587230352625855973613935914569372068218474853513151736238334296734e-11	-1.89551552164674477904263800948732361995099419182285596456986542271275023920587483498780801816126846e-12	1.5653604486703291598157305030257339931880851729424300568387604465027613670450661778197913055288541e-12	-2.72164561548714109683624793267881491196516622291379070032835754897161425435489280949717973300238815e-12	-1.38903409949707283129878751369500787208805070636358752488992010690051891195578594556560967795823095e-12	-1.33800294405674210124386664020784492730876102740450441256367237975009423402108036348140628800806539e-12	-1.15949720942224074624874454186458914064614160726194312882780390597525918581847214486531446124102325e-12	-3.2408844885902917700093054109506778587951416423571052701532215337824043214604898768403638826875231e-13	-4.59906330854068604006526774134160401598969562594523930036070750902907721632862629990478672019991041e-13	4.84938170413039724070661097496194960968691045250142460104597965343158136825418813872401611546588994e-14	-6.71583347128182058264908357072448883308072155448549334310549613185691653797665588970074817842276611e-14	9.04134689241397267830863405791948251558873155824410924198898483828285097998820788587528420266941839e-14	4.5394284478443735079560235481037699821017531521738368991960421161212084122572532121258770045264721e-14	4.62650966205947626492931543452633822937011679762883496670588676390211598055283109103514715184484985e-14	4.11802412463581810756436840247735976478873677914863804851433319665520736206529008086345216190307324e-14	1.0785366280656007153527205878256730222784646784251428580912078402567406523248202322711030929923818e-14	1.74024090119418502718129172942222199480188280282727922024366337027670451641177741547173233969657022e-14	-2.77865383362936211464349269620446194941065816197099081708678610504739546096866549554964995605716034e-15	3.67017340253479221491849691156571450998725555515349602374796534144876082021799257541628182061564976e-15	-4.14055168201488462732641299860107955621920377415726818058768907763441801081045384143175292776317356e-15	-2.25372354598549135139619481003370453267476133113271896227289571287215307215372802761058885400013353e-16	-2.2627514066263584979956285334133972278088204828153144632906342117316362289229014590284093517503954e-15	-4.09584555342451279699246808391812038191575919621611894346597453905179483124967380636810241660569554e-16	-8.50701575298597390962407235049295452049592895025717357730706110701430314497657133234442866726261429e-16	-1.81445428254229296068983714048362208110312095805958191285004784653002954032584656484027971943703224e-16	-6.09962815318489570408083984657368466468928526571938368817556408542548389165698191936293548879711536e-16	-3.05528287356726953725787769349400152100138002293633722099444567760280901143294598751831174583008785e-16	-9.23452766751212039724981279972303004341836501821242387498272708295303542791930021440416439398272628e-17	4.5306415128895012613191487640093765263841064431441541738058406726847264723646607739635036547059235e-16	1.37604924706133681745366026091428552006152754283119892170859794758770900499544212001044958963050685e-16	-3.79395532758635030486919450455149648552197929147821426256932574177047039771195459762916880139785181e-17	-1.8624928115380545658615359626512996531765287758186359505787965102177857921659219018643285488615267e-16	-2.28169880374898221891350586967842407873236387668127702802607437075401547833893937609142069195362276e-17	6.99601304400415773255916430809660182971717314342351198818365710232337115339847919283096316637783901e-19	2.01647825055882361571710405821686969656886341980222244211547300636501120187415341698403835491948242e-19	2.98625483852545081503070383860500117633813940041408830500410532857971614532467307639248112847115718e-19

==> anc/L2S1data/c_ai_h=3.50.dat <==
9.3303844544621505057558575966810895007982979296930828082883436385318757934362322209985797173732245
1.	1.90345792943903899245188363560689978014142343311943279148246466060148632005745645629541283297098805	2.10038143329451087755934594593250925953712270598565187909444804699520502324173790751656255708463797	1.83821559142362069483118536128307853171301911129239731305390599253422514338779083706569803592933398	1.32755627674964414897820266637024512176177745250035813217242647851102338524675584275374530385293825	0.803031621706485121251180474891553778099415155995824010601051356118594074359931809890375353967543494	0.405935650210256484308593198267485620602097496637326764681614249008519744042355620725339106741397797	0.167913879262660247308716500874738287651576519395315905521639211880487776550717558525245535092556426	0.0535167166140755869056051275493915674087475978537493186030078874361864495013365833192555463753412246	0.01063472612959925251100835782194693367194185644680747755115155504621184301096407377984095042074205	-0.000556502729702279159904608249580800380360008047388362552670882464054054358703584262824216303115808567	-0.00151465427812113166038210911146911812922208650227715343897517313350700518496050812978727668999975839	-0.000653443112863697817154683375675793563793012751349287206293618347714698478540847841228282544783806721	-0.000106559079321094285757761340863088939730926735644736074212009301072780158639888880105486083199539428	0.0000456705324094633973351734525563168451404139603647198616952886281795794406445813837066768562921023898	0.0000419064875973972149826729561528249517260071853665351775149777505914125834682414498357960140228677721	0.0000157780396719530549503738982933066789172571329935739212360836309220639033660109985803606204042616628	1.93784738343608689117603276111782795812570381885562707398194739010103664337253937082489794356870518e-6	-1.55794146156434983513952239168425091907043743646952463764087386799996601280832224749404742458412311e-6	-1.2433247834095324481033474253907256735061341122434099916182054243795967592965207670104032463796102e-6	-4.646059705317321902727644062841410949421921045564068698976365344088446497914465791401828484004664e-7	-5.87532527611223106327518078406222068469153626003006566482369625749570305657001426495123925016179897e-8	4.75354270097668727484453648408427397477052011985537816780788520606944319907571138796305956474053199e-8	3.96851212640074097812310294817563174952482373266337048577632718722519628525093808701625051403103828e-8	1.5755420778639140433640726504190412123155751511158588785207879254687862621026518189118205528227178e-8	2.4472447838235753354808524095002859416638978008614009532481666337654459332901672782144019652745164e-9	-1.40596612065465938944252030438683216121773587149444883064800093498939586924266483183933079425306539e-9	-1.34090656008221279139179774195828203112513454708095438929158977530080419520669795522557921262896717e-9	-5.79398511871373060025333384110029194292098503998254630642941877727512930892897523414037060527383364e-10	-1.11783183792843052069374416459684451104706161145238288501308934838530395229087369076933254011403406e-10	3.97251131207756823462959459965143354534013767532118430694623891028539053583496280066275589127505498e-11	4.67759235518895415844533477225109814112138476380289204871825805822514736325137740462833427442940047e-11	2.22264704287803406628730195940466765266963508896963744258475876885210506245657759237378251206795044e-11	5.17905971432289996232377426237574470339095956913250780999573318331117526629255330519485709844576802e-12	-9.96646009160541989972632810093863121669110135751800222928768964284506465100908937577952825558876306e-13	-1.65302504345091830475025540712046508592749414012505921148445409298045427962340767876001316898380614e-12	-8.71526182051879614207548309723790870375340746704738429850709542280174508821903392495011162873777697e-13	-2.3867459290037759881364839057293203120926830587176189137913993070568210122916298564924791985274062e-13	1.71894460276578681596470240886362726387382641890000144507216165041004157619457241026985591291702077e-14	5.83479252606577556737249575394624031330181930229101052584433350590269756252938175806934958436505579e-14	3.45265562902505293727274590055038730336516041108692142292944164150432292547803414241686185877691268e-14	1.08856109217648055388206254718711989555928163523849017403898173794630908733275810529459596389194803e-14	2.20882439074359201701733374035326056789825593763328784101311925585131804688471784951785920871305546e-16	-2.02782114652692407216667144117771321579454034847339830067983918830626222566904314135108026458323808e-15	-1.36833447668357937508411206492000670518257794543801611482096448793863213891718530320722585210527979e-15	-4.87646956762825895123793419888253928037758704686542569515487373226416701247674675693862889736879511e-16	-4.33635285274828838356362009293562533855383902168088435271013791424887077782781030249921623015750145e-17	7.1449062495844016124245949545515892193103876844798294531788792516229052916931119202237970077249052e-17	5.8398474875113321827852564301438947895990856971206763272295762507866573312573972130202504650421325e-17	2.73817188868351443165456792213283452588731184367681599153572660846077808697401229027428161489025084e-17	9.15482368348043623148227918080167133160173361366309673658262385394166647395172302979403011296178561e-18	2.05626521618169100588106868328770592834895333382951068673538711298632565143839939643748478775552955e-18	9.9738872821903441665468247290445293140034521918013629713045175875009901011032305977555058575652083e-20	-6.715975482685164701994457508709181184691584321932777532922214573735298962848456546958366296166159e-20	-5.70417607908582880928156112809896929409841857746901287053990619786691067701536405357603639933025032e-21	1.17281759392838406160579452667543846271047551234744980435407085738495274940890704533193553921665047e-21
1225.	1535.98103922509572656153050707279247497021596017313691557884453580672597909809438650109408840041761	1492.84052933394439378910029832307362121998115929010122667013606107720349255268486805428758394201325	1175.31903897481179546092576160241891423644610213344901051102267127004037410331908510097874493988003	769.234778261243794902335520007037873251612476622943982514539909898031455694743661913991547321352438	420.505274381945061165961255534204979773465282836520996803180604592679979906891949122033316718848985	189.510500183541254533423782006408902284058060520624152598377653625101931716188629820660364052347215	67.49194137060064725251287418518720247944447310716691051244412480154024592722474328550239598337178	16.6410704633357297861105446962862541205729225722124464428561774344976741209305893769691383078047842	1.07372556785074891320327937702342207430525761906509637966808524700075732038086482712122809716506627	-1.43315239342924361153866963967757236177180160931171162779217237379564122521656794007583855224347501	-0.837881838211549996513396971975042747522842294948065351589771464337911491442028492665260252034309161	-0.21555787236352641323624745136686041748268017073856443277307703456635172281089477639411731667104495	0.0158022508959481473057419787758878872853182488938697024206566077359463203044363884865623378706866582	0.0429393281493469436595695920784586466545764386953895141247629116784378506698626110824999717722270701	0.0212097690253678972828253473529322657835275998512675416938695158658740298441372920699203535893968634	0.00484581765903256877066123887045817999296615233919983094817613290005316140952394176044292232754858057	-0.000794539847282454518647078567081203560201855102452657711120291328850658914258566543151494583666041657	-0.0012923166081321365775848016927272854123873591931996905995261891299718067901872598124517333085021677	-0.000625622752334194370688620610795438207166107390124259486387572142395441391518381288662878409210104315	-0.00014680153244384632121961511990496917035306323844292606858033468600642223858228668118392670258080959	0.0000227394405329060749311581829045876263180988612707736027072751961911887217731600639285784644880168012	0.0000403524621843333119871334362339451363922170874603947139821008173471176340856636758183635229116349923	0.0000206849813704254473502852316568821826695269853169084872330714102313855046656625644350137982947857222	5.389983319612424176214499886932348782665749603965377397963087527808647552851610262145049681844835e-6	-4.80812962901972091649620656026007861612331908803236453548730735008493595350433237239205370546697533e-7	-1.3102986472376424050381379544207831429972298594165640135973044806609490848325200379177738691254133e-6	-7.34574184020008820920871486960659964342421561961961725539831820638903819036399943740559690376154829e-7	-2.1598340198354616420745669915556283452450966304406249017998735962451999253816995536662312940688874e-7	3.0524827378224751636152554847135794567460142005011431217079125366520068632385429182728945658006176e-9	4.33667166980497418052058303311261801831966845796953435903079448153133249055617380191883722116378086e-8	2.71160110981277252743299710548678526806819370356838608243235122385731853439157388952722044661557547e-8	8.97762791305589451520792934931238821843876949536659886579738073366086405673576435100793891314358187e-9	4.9652874337417961170420600864599678819600466219235081982595190575389348001987982062145696715427647e-10	-1.43158811780318518695271894722664128831499150257169651787531365525043193315498481703064611368292576e-9	-1.0209084198043521344199229249034676251785473930764127185625337610190529761329135224873019383005594e-9	-3.78916777457091713089292698441946137910430460987719880841780470275607065483790756355892906511840868e-10	-4.4337574485794828049482209378767770813632242294546285919615414412092001311561960847347860976265291e-11	4.60923775508058465678817751357557986505764209767529770411363428533158093588682680842276685355389028e-11	3.87466346404301872121200284641821707204881629286825193069592372694333522214622370840327996838804736e-11	1.60718915553319213480540325069593916071787028280445863862335747498150517956725580060333755574698492e-11	2.76512126258253011188350051708643390209255035430430328145030431845756649015032512505024372450524277e-12	-1.40094216328007500054968068061267681600408596096122012832207192567738494755494470723870795038078024e-12	-1.46765474873268212806397206343076857726328284826779917393914845933686445437942907881050840723077434e-12	-6.78783631997388941069855577529662127398610600668122695509095409285025832548563133303157222977168003e-13	-1.49264154167066155202083542342903921182798716667153448428827444455866284498220266145355294475345783e-13	3.9508012549245624339751386513829793103598786665900149563920878880666751809766088432782039712156322e-14	5.75199460877222104763762540824043489310859367203360675951243869645455292709004015612947268091916892e-14	3.21557733920073894372613013443716133541035252109543831057450577270921278748136060530176350118104793e-14	1.20514002488497839196100397463600084612116570633281303343743227864717917088481890402264447372589512e-14	3.1476505891908658522712481021783648648765666414215460043597252331865261851829755634881880715565388e-15	3.42023853273721547608467390067108845387724819172182802940449764609970388770110979173163148140906144e-16	-1.22480330266101740774496788726989721758509826322239381580303606547090935620667047310210399428532321e-16	-2.73112666008067037344029808013335122755665812666798397657403239670078124289720953114560154719366542e-17	1.749833827393398270563766796907770041511777035730259133066990894048719768482926912197630851349755e-18	1.1816125635124447080545891539739956483502020683103802941817202461231168989066719386460761227216755e-19
-0.138365408310386403442398366915606403828567372745274190878246798082763074968408064159535130638906505	0.210373880880386543981841763363467592260015754305700740800168529531233681509796268923848736524099873	18.4946105037297137966164336095825745620665542602171568375561281362578948875599973890422684456558756	24.2685614088919663632801308652621859370482967166992472350487206327596964711861336051111754825669273	33.772846060318545306189053213081552200957888680048633939290316776199544677642737792173295323899913	33.5368895413183481275998311577001929222725253492021490807035063909957658081638070541106848132145362	27.0921196591816405656876264664553794420367293378606309655001039980091899153809839492061982718288792	18.3573682570399060319250484781330539319311808672389469908491819488516101397795465271827543815003126	10.518813289703718576929629726681408682422652858716287858989564871474551009453310284669526058252998	5.06650571407511335865934640864256513756104921127785354880179845541837210798652702303306342919626213	2.00279598982459794359801661843002754622595881468206983847212494818843126807093342909751514332270872	0.609282399191476978282736477020165936599874165945767610303310243081757131901280182739230888851517068	0.113585674945845493912069111438393577559910074102151813514979232986774657477631820598885983830455757	-0.0080254654022206861880994657456550880321574201356323121922930310881238578282776933397989418534304822	-0.01624025366507116740168484453101019405950054355657044511753863525655337977727162139438906628051862	-0.00645662545264226323503317711135641932511254953132168894596846193345036486688708672553897371786713215	-0.000823638023445242227818174918191977895879981148239835815705411783155748033774065636242673611926225485	0.000565316713432246221195669994536854418483772313269032590463918267664372047081667514114222123696002883	0.000432363787632620978482355611801918708208682266716637710029348793885025108668847669009607863978378952	0.00014499110173203135648176177198378214708411792933743354186858242003569878135390240866956483435085872	9.560936107298172430691135145802205856971605965965476821323747856669159762945547409502026970621712e-6	-0.0000189629524563231631261921579451065277370391574425434413036705402276290665655506358603560751992189339	-0.0000126279789092988597754559251175229797581158162867758414737881164548297905938974886516792923200959772	-4.13616508558784093285580329658520133522783283948939589827753689948757893915542876641214404879375455e-6	-2.41835520415526884771640614572801815766996281813686904287446150834713534701331531566454191736398803e-7	5.915993297069915210309110369977718177816258184212457672350632341285960034439353446351468101419397e-7	4.034975301100711819484751130067385520914681468816201153115681276381903217524846496078773085878537e-7	1.396669936045074738659867987256537116313535347454602630178785202249061558102305800612534177085235e-7	1.20274798572762981675119212462406700795195535069982763746658654070656961038412725790531585194386788e-8	-1.84532351344607165558546228206983791313954593575722596604685344659725119051747389267505394494685547e-8	-1.37878804070632082413215729502985630994444558685680309269710099126486122947551238524474144057450443e-8	-5.18534371464520598124790150720611294445666779946191745813444572276777660481047560386761873757765886e-9	-6.57481065188840177794546513013517744991420784130720115048754230238923753264707391958184847906005952e-10	5.72345440111149387551939084138619765209653202995408528777365910082598731461370942162489451858902278e-10	4.89824497274545318445705592130405518803169811652185323982042067700672747399928123905138311554579344e-10	2.02102848752809871380879975631270393538939748166638109287809474207172524637902714663041274543568821e-10	3.44922818746873579021724513528471052289226862371020431361572802553211408455041061314850282996081876e-11	-1.7137670364985122345591218910012109644817408232646937438235396651293635231652847126636353637242851e-11	-1.77412844728343758788746369067537561412419428999810717767581077990068245264237734136087141743134056e-11	-8.07753234945723438280527006427310426552824671850450447614581809856218398911409705782025435505539345e-12	-1.73277212082131795580332048903931575594853415907831919629890226021459859193702646589031764538334207e-12	4.69526864616174936658402532242502426364572063439349204779820030892033077667269112500542834720740794e-13	6.46522195465791675404654284440627868406372179911071106006284247271141013774795763865146624184342086e-13	3.26797799999756630270523054914973898049222280876645998262408098057449760782480016545311508522899922e-13	8.41772308948276654329037122800714058950358536004674468629847906555796617632975709005458179830620242e-14	-1.0194990293176128041634501997294037429021944236970775323944283203995008231763942928312051700097284e-14	-2.34140355488228218953391344185569906927210261090759650226817927616481825923224242982215123071943003e-14	-1.322231411576967135274221849006710037495570928714098653020350197039729779273190154580938416876003e-14	-3.92309669544031329406998770781714151457736860852887757851855244924731883524904212377892113729171443e-15	1.2224381986526317046160259398887647238954047552105345105291169295614325160138169324081000542318465e-16	9.1506496921972653687065473746097101481568051370340603986149408615206643100305547925629040779647688e-16	6.30879699805887484250168630617631967634930354171613120321796588759913768341945590811393996363415488e-16	2.82631121441293456293388393943083821194204797014268951053498770587983436269429756786076208007669632e-16	9.4950283441075584985829321839049545668513009886987418513066340149603243799231322577653794171475401e-17	2.30494315535664611491973004078187602016142823204129079850830248350352383259822621662590513963633435e-17	2.98477811680439883619137527241667847817625130118386313342040916328961338500355461580235281982308869e-18
-426.5628859167680806934079103939769322597189418768516424104144285921849766904963161749652961618787	5051.956093971887065528422517979681928689909061496884292703418608027200000000000002742289174076199717	14947.92461312219627557763248535751993169014003212990859659965457966199999999999999624568683890953138	22350.88863953671381058719412157085345466579050832592297495561184259999999999999999757293679711338881	25436.5049416782793984922086862195250766696735852168536215459852624900000000000000036020692746070739	22585.64243003173908948693427071356736777168115448261916368440940477999999999999999815304784668396792	16616.75470426735228789126202477506415411923844596902505948211661600000000000000000111529415400539264	10304.46978493702358626281160406109495639596288289997933243563877910000000000000000215605848778961627	5389.07295771655862675934299881385963772061026369971837565597933999999999999999999928112322611874276	2342.398779597010913228561635203575059229060508783645312896548328999999999999999999726372276056857403	811.9023431619628571213242814763587860262091185194212479235114499999999999999999995637005023342056542	198.573647983530887859752863616980020698059139284575639251365839999999999999999997257668308549177925	15.91720553924011276051223913562305704839113011358183151289039999999999999999999746182686441701756484	-13.78836245621304994632799392117349905133966607446663286256679999999999999999999715258704835559843227	-8.17585287945814582504373934855223380621107071006290761238699999999999999999999834523777241974548859	-1.990229297641945434560137529697348205392389525398347201663000000000000000000002808680915992437253968	0.2256258643026857158358763254481724879396407990281464517190000000000000000000037506613451624838826219	0.4328178815630947017777939177680583173158430394591776821200000000000000000000024728549945813544583433	0.1988557837816261235596625100355416242893815688000313110900000000000000000000038051636582477752064381	0.03923110276860154556025451444483269711210582769697002770000000000000000000000242499190997782811098096	-0.01111062106671623353181901335168721545553972254294806350000000000000000000000415441228769413624106897	-0.01309590145086388952343897545676900034935451523706113999999999999999999999999575076662983752164421659	-0.005749252007712824686395716334053458474730978029389833999999999999999999999999816729739178616376875763	-0.001116230133138863291984972954929341762831281819350490000000000000000000000000038300449546752458004058	0.0003509911873188614095822302881280456750269837485148400000000000000000000000028910829720732189857031118	0.00041362604268926299697717581048053574177717370936699999999999999999999999999606112561982296952393591	0.0001893457136853254519475301610775590437408517505660999999999999999999999999964555748954829734033484218	0.00004082937385067487699043703476563770428543865737300000000000000000000000000242856020493643813612147781	-9.728566562814571013474803889298054636884200123000000000000000000000000000384171803907180007513046543e-6	-0.00001369782627109323143035136632659006697274745809700000000000000000000000000264857115641516803253108293	-6.765507904779318650793134712538139969954423630000000000000000000000000000624856039422558687854645631e-6	-1.671299174888609958835419999120226832349715259999999999999999999999999995733412318069012970610745439e-6	2.305949207814981713830438120968613460934826000000000000000000000000000023072821092515410346865355996e-7	4.663781356811527603451072564130334561887318000000000000000000000000000035731607415935406778610247003e-7	2.528017940938575097508571850272985813554329999999999661941938836105225010096395150076399047207824676e-7	7.144062029095159071255801858477722505548999999999995114772643441338809300282378839769718336714790244e-8	-3.270607608416410049472357970189155672849999999999922914758696232629660432916012929628045800041249247e-9	-1.601647025017108088862603575342102771835999999999999426776176689203159756188879389863334475151166927e-8	-9.674576032926080751859561887124316222200000000000079293425372375293703233558420266339379905395232803e-9	-3.102124654183305628300874973288262441800000000000024397327928697186152328269448750265262210812847592e-9	-1.024978821862468752951345169880932530000000000000654332833575541578661604815747143434950666729537694e-10	5.457674816667052623127136075133211519999999999999936822433330557293882672659427369360322036286442394e-10	3.745060839977984140606802339037261800000000000000126089740345531962338726059098634730423977946096566e-10	1.351869182888587066995298546278194699999999999999393784987649704373816603364366922949439635906185333e-10	1.354215852770502585343066115056699000000000000005906857285599142833932364268477756243691883290200717e-11	-1.810414878174690426698655810256000000000000000000103292775095746120512651294322844701313598722720979e-11	-1.450488884550318996430963302140280000000000000003590228434059199016910770317449616419767025573606111e-11	-5.835200821822019939223104460933000000000000000021600677414626214524555762650963067098972149994079384e-12	-8.859386224210604869558781920950000000000000000278046658606824541148954147717418867949282205580166211e-13	6.207667391695194279275176124000000000000000000276565408734142960176566756874109417997555622977101094e-13	6.224561761256786963577281057600000000000000000014461742094371351867134938662187925588631489685625412e-13	3.246661055126437336209899900999999999999999999693268981248912454349500940994442884546339179461243413e-13	1.217664983299858452339756597000000000000000000661814066888034667503022885127782905896652079652776399e-13	3.397531938259744676892172800000000000000000002632600509127233536883321152426096347452012212310960107e-14	5.866666398922554178550433000000000000000000046505620901228248181909757704188131175058513834444688734e-15	1.917413759067537146762500000000000000000000498353664564071919183716330780933965012678090169164420864e-16
16.064409753755185401765803860945593902410040249229884600748897125523083769607196445082197446130885	0	0	-27.878243817317716100931144397704881660081545239280235194113901985294256477921904368474245245467011	-11.2300413959433495607689484451031141253063823790400751809302338172971345471475380962909456317832153	-27.6412567021500499715201783173101484624470320653798388335214276909137538316742952875741597410300675	-13.4411544100402457717219448353634359181300819902541219975294292638122936198075885699008669896536071	-22.8799979085737910999565964367100702741204163646986522104018311212577424014102126033643351572322706	-13.023816539609133717262061763419773596116033906690428652481932978652942575110112276733713130459738	-15.2869774406586567665000188991090278530486334381642638345989836147402210670056669977622925672895767	-10.744315849911161502924299841454628067363254245818470471741134632128538594128741524838954241245023	-8.22093676832027697604847777561438665495927995507914216778309626017539441170129185843670799198617878	-7.59020884296747243196290306529240817823044808750083115871979566105770563962877734605694093726755145	-3.42419402194588882940391723926445900287288264607783461669082902146181794063942588289133689785998313	-4.57843558429196151412290630077680137124132453028521489319620231348789728215682293018717184776737937	-0.955382909542837722930810779712575646029211447537231341285427150551501736355182458523248450115715674	-2.33599215903225024730341792045623805693276044836464697757526513197704992453069849997381038299822931	-0.0374503535059794290037215363016956425856954745323686795410489387498849473170360210368324566392080215	-0.987034145129601384507852246982877706135432985441945368442169351073394557809719057804695920109494859	0.145469133094425046957725962750322813512650435976549004291093735436792936083496945455562061996943173	-0.328502925063925233629555052348006168562917669603494725363602889991948271673291538284751591626955033	0.100944848202643817562415899569613557005151514265015119557090524835843317814198568959698873606203238	-0.0737364471055964543202805958247482543607808137137341909821637277709466319502300279071343754016582	0.039418124320870051742952964501787288964363648267925849370504767074687438440062592691267716883946899	-0.00208070183113839533968315579717552375303596543022176435410128965722602733202327592871910280634423983	0.00802343908090292622889085314319906863733501340499155965055548197644399507645759254507735132356748805	0.00746785787741959036589635883371700018717290935940273767069680380252532069825996996424765881419337676	-0.00124484063811429762300715809034414036493158464625803970719221705579440001566142344183215506698058398	0.00397055478657113087382077622418049469669707282769770768984749492778509302669001685915606400029890113	-0.00187360779350601706949872635931115228221598223753957180456735384824610692329469054832598683095441212	0.00101405048141625835810789959589436457417349283676182437954271206710688600072871644902031394578300678	-0.000846810484376681956132405341028274061022390804550797757140643251263667604801692754417638464155953403	-0.0000345627922749178808316434399716191137392026048623241119678408963844579199323442857618891730527372207	-0.000179672924303400908384106893307854252223352426278395301456463511315678045966392834456136685470792409	-0.000169469586122219844254893561475290825734937800090299226354688687543015676413526918957998832387178323	0.0000350260169855965662291361531278589827202940450284385631969376172548233229683707626178953169726613772	-0.0000886317473868846088553719552561092077228760621635433339893521803149957707625176486831091033181484698	0.0000504265660612394956821524604110151363713047151184325592610215861174058527071207005292568600136397549	-0.000023565299483286244817040303944983553927561484517012745035386267032874195925359937161465293936412572	0.0000239294055317319538089904789784984483922196949263203542579289187419150212633652422756916941751125794	6.49075498434196084086996711294978817085313183210666354401800863445036568146731878425298096735755419e-7	5.6392664710200082773281909308722834921555347311863609009404402935289175563328933834170423914467827e-6	4.25329904697165365956201649020624385966063806045818697473273157468436279701953974721967787300428533e-6	-7.85021564756478945943869115322610642806777369235154373664627904949061454336288028880093185040483635e-7	2.42481744299831226327671638558835155407725537577457967940198600029478995842943061344474686231744427e-6	-1.48794265431096078626056330933101755679361110130209795831870075729966325806700307096136894037177081e-6	7.35702689053919281145269760863081685935250027977565565891889317661838886693443997918270984216422775e-7	-7.77912947161032096242077114133109750079743503566682469227681746063157994124241501766345720504113971e-7	2.67101338309594274567921698209937292752185757436863103701897210147126116403665958673941184867167473e-8	-2.1207971407189152409242619609744517594544322855703821019181483456005365319982000295614520614834684e-7	-1.13708613561298108731879913376030018710950857531228804021974038045316075270680676354332679754160288e-7	1.09528135274860849147649102610675032643750551635632720846574179312725098128143645986167291044612654e-8	-7.54103071032260956824036551399587900030038907803071670310469773659680387647129089534273120838245204e-8	4.6443388099102784108490547271969535717019358365579798434607393528527276548678372657014036223233933e-8	-2.65018367650739848109307613086501662311374720427104592616145178377409432817416976838753826669236655e-8	2.73079531570945750331407978471135880238561623075560278428047582745435873000648374029842333205483869e-8	-2.82646278432722231632364281386522662010640844314096751080472723307099250246094298933282422238597378e-9	8.544950692974258835753728779025385346834017828609830450915961560860639518932529674137618891047623e-9	3.12208461298039502519172284661101995898339501701641696024357393766450572734004927833841563253174653e-9	2.4295080117137777974794151009607403691572710349122252482136636077692915377480491861028878526402756e-10	2.50875544130444043654296600310329715166846365498984450947445890038252798170294127986099377961198631e-9	-1.48090634570491692185989860309417257955010611425002007739014298803249946472627458766213459180312488e-9	1.01065603079933051186824696567264592817027059954265085663119062154073260699015883701303748970820796e-9	-9.95657328517589466021099945849870567155097053182861906487476854012341473491439854020071766427420813e-10	1.70926203251683778456011878628968088040153172820111544412736699166871678623696171855700216029158348e-10	-3.53335693239637769986560675850092792899114968424879523410269602035384533644200301132658726667276993e-10	-8.29069779085867354895902204963181550988305063028232014754835814404765795429590399075079907443409561e-11	-3.42320238680903537821013894810184235578804584657371155434394929562158358778400887301402462960660359e-11	-8.6022620625308627587662303197796184829869083292154329342892053067986864750603354817084375114808891e-11	4.67752870585090965843345232258607267205591266233123838602361203772136678614126223102584665913147562e-11	-3.9483537060894059212532382271824222208182161701373186827528647462772200958294256083934268855279248e-11	3.69477262818655815911756522101258122627009718382702692443226509526378665430854290906105596200893468e-11	-8.87524821752494738785979700996602462184199573707132073781813279704344067340291582570366341978823981e-12	1.47601017089226634373814068844192947945580327746654833398473685655498732845113919091868643369992867e-11	1.92000469927063332323580473304877191939208439179587332710953665860680283841764826286212697481929475e-12	2.30607420248409186267088077784883431329768473308649110117566018646539424489114120088057779020464279e-12	2.9754692646091727606983888195392683466023873522138311221163759459142789916454129736030731771018802e-12	-1.41560089045867432664724576114729853310514112740665395401325325113689827806207039808585290274683779e-12	1.55816704008241846910410162301376052258462482333489616761259668413210088339323807067592552813249841e-12	-1.3786633056311706230967338045254082051312515889111905501160861199717045010117769673614412173573552e-12	4.3031423648615985710818416199006378664908677530275657980538803989497865864623095466148696965884742e-13	-6.18112187429202961646485824673916880489586895489759035567983873495389112403176048788714596303505726e-13	-2.62560118366893365328076825392834876379520510559542934491219608319101769256586735604584846007954444e-14	-1.2927921809481236130108052615352375049689668432781636720049234537834957474134791717563692611054567e-13	-1.02135717648007036157625048253380439793254478482932907618845306292026582306290990414863692894460175e-13	3.8763279717080512876082434506690502856364053336210923139913196044324612393163907519028131464193973e-14	-6.15846204398613738245699332869781897612567676416139658154826032866756293108758208706317262238706645e-14	5.12072182009074271378107913393588339623574596667764486543688551137240163476245153966317128184344145e-14	-2.00485531353493126887363360613623963016793517859123224456587070972032682979844574444248866913383876e-14	2.57820079565531999787919739427459729323911554019467371595127283521190941847349126187085907663492223e-14	-9.14013117978728396467598942996227730324643169527147023038502327229718723846827353910063135977779431e-16	6.63639051242922691792914933936339081728313855033082662019487693642427167481261099522012386760396425e-15	3.34490660103883428531458078670792788258162703653193791877511464217618423425667190376614863626101654e-15	-8.15255641873928649993699464494440104203743313034228008264293365234887474406569801296439687389485596e-16	2.31303042248575697370643958356426576290022231447200394831237115681402038033251479056170483040530377e-15	-1.86818005818227486830306672054204609463753154915952248425489010629205757425516579979224865584082106e-15	7.9398916002267045851033676158240145051162080757075521112725386126194033657319950737924562743977299e-16	-1.0862487239381593459676575165159501907166777172954482372960191393284364214940754604834795675617036e-15	2.73660883962136575009174572395936540359642806161486782372865586876823482406595711897315752921394841e-17	-3.84108887368754990885093473777343506371009010953914792818892958712360597771496453250146406374224923e-16	-1.50656453062229643322009458850959743614973969556517182112356803495378678121028353574353973757043279e-16	-7.84131766639854782477898532227717338508311634667017941074484632883277295612907308754701588036224459e-17	-1.12892142010754954321294541253669406112990198384360620197756289921534942401987887643551440625631846e-16	7.66788052180268016880177606069108832324116886490790171716214192673129122557529064444885846126217988e-18	-5.67623443713164782943328633254485085633320552868588693302081928330790806102016185627718374438130374e-17	1.67643515939150184648656313263923100051888021468235187303638140824182312288698069298339894893226825e-17	-1.90343975125341295693283440200907650042843117325873164030613979846854988809921362146579706670577814e-17	4.87416476540864846237646211704579809867598298921007453819380061146420292078024290370168353812324367e-18	-1.95346735292796251921803178619567560358513746967502927167828503289678094941029960829463705316699364e-18	4.0888977601424371154152946654610212728182135163563199932838922339173312824950036577997996514793435e-19	8.87693236784172843827197182006156441255777753730067498073206892303817616838300465943216399467446899e-20
16.064409753755185401765803860945593902410040249229884600748897125523083769607196445082197446130885	0	0	-27.8782438173177161009311443998542665982023969449687958596708482712797755248685753527175831316752187	11.2300413959433495607689484478957180677580062481429322951188681843110698129413846202941459206692264	-27.6412567021500499715201783171770535704548813450472896946012177776599749814918216907081845552149918	13.4411544100402457717219448366795383248073676450295417790826090984852998102531792324526727329373357	-22.8799979085737910999565964357196586750822904970970359503743125579026209337854576222786837487027443	13.0238165396091337172620617666444019652365266304228575449797910493069312751621645373237197822806844	-15.2869774406586567665000188954827601985754610610715908618854152016893235707939764424214032688346999	10.7443158499111615029242998497711149513106212343747457024414317689426637607439480372983785804327767	-8.22093676832027697604847776816128302908764171646991390962006404383233880934043703005425932369845473	7.59020884296747243196290308127146502790917088112244246445270791972548406467560388000516675351625354	-3.4241940219458888294039172293144044610577593044777053410143903683973865269223144257575715311760538	4.57843558429196151412290632039697399572889634476136570830111371860980538233419343420055517961226921	-0.955382909542837722930810772039957786237631132443327112585177991496695510772769513832570751479444153	2.33599215903225024730341793051455545737249370312766428187943477119044757965777191663181181550587656	-0.0374503535059794290037215361446848149092887905512558164589829084729325766267392850115366123378343644	0.987034145129601384507852237202278968420688728359574218432086295843088590100106677389819037561020169	0.145469133094425046957725953355254230218333480313492292530574955821132948887517010602005779520556965	0.328502925063925233629555026430657856354905032150335187261841904775139734239903292726401681087558101	0.100944848202643817562415882191372447175269310767658191905419478491601782165603689059344234109395784	0.073736447105596454320280560689107753443460613106898900455330559156384567695356483512832542564131205	0.0394181243208700517429529418997357290777011643068194893013669708925401572713134719390024674864676844	0.00208070183113839533968311558017639275952670048789438073008993103838895940180564461592533301021953093	0.00802343908090292622889083032498207004461014193292804163987665257717332883565661474087004180762292618	-0.00746785787741959036589639242771536853041977012352519200446264011720634435687366198917990843927979539	-0.00124484063811429762300717098475182135025259172155277586786125406623942386880804597828327275871267114	-0.0039705547865711308738207814209821224366427183900531729973002370960319162433682888633054970755884883	-0.00187360779350601706949871711613410607978861810155139544522256527457500860333303998040507028114205054	-0.00101405048141625835810785844466785172600597285587603745920139801703232920035213978069827209624192129	-0.000846810484376681956132366194330272231233034239485586202067695227703474328223856939932480220209186174	0.0000345627922749178808317373760582480874902510511036205644009337997902362377376166706049109130323725273	-0.000179672924303400908384040706488576934843815268013183289429183906499759521167370101066784155041147467	0.000169469586122219844255021952127251320116836541390680934122083331191321297346720653237989963735756936	0.0000350260169855965662292110352174716470260162855773992306616326203003988344580843161334001209723682564	0.00008863174738688460885548930287033872656501654787688532286479469691288311657579334527975943404653594	0.0000504265660612394956822036405367115476111877489994771827626658906023737231527149157556726917347072511	0.0000235652994832862448170829392727924136514132104131582299104613142070595444974086862633403017430589225	0.0000239294055317319538089803070651829383863862356577096182369365090028326336265260021286349627588849367	-6.490754984341960841791081661863937940858247811694722751179875176835297222732882612139283320549756e-7	5.63926647102000827722938277168239664387887810069122448421427505120173477075569240754393921834866538e-6	-4.2532990469716536598143922931067716189493049832392107082745345055361917061535152369315977540068088e-6	-7.85021564756478946129788313013872196327693901159574929413443342686205197523100470640617705592833339e-7	-2.42481744299831226365083838245245020598386949733319578110788626674367837385676383348956635267606019e-6	-1.48794265431096078648930880117693335200430405964820813298839373290270736920320614420343428649692158e-6	-7.35702689053919281524576385317886271168119309941285745595309243386936962225070790701211309863002433e-7	-7.7791294716103209642564414029521437487563908389752716192309624140085403714765450700885984987669414e-7	-2.67101338309594276615459433783875938037177214703626015295265489537194413646363783215636132717097755e-8	-2.12079714071891524117721207104011935086091742353588386942360559965087696407978718129937971336377494e-7	1.13708613561298108894101122621293152171488538120230054478605701681344463257263515687963845626252434e-7	1.09528135274860851463009496555715014320531361738678117131053700294281495440303376001170884207793e-8	7.54103071032260963348068061737978957771118093079374730961445850374192166357164400629277040143138478e-8	4.64433880991027846265020975785298615342939980564488423981591035619034395759597000695350708514995261e-8	2.65018367650739859115440698655941671678328382484821908699249521091930453948403670808423836238292042e-8	2.73079531570945757444627191939666391789710569350698105834110720118300159027759144915840885055861379e-8	2.82646278432722357971844208912598642753998927457497561030158926579919903600789059300300947519189834e-9	8.54495069297425949556427182541037584886262667969374235994130205451095120823641477353776496750137142e-9	-3.12208461298039414154050990527534935011888745187987058980537601348775724330259129758321866083681115e-9	2.429508011713780193463771748726536860043458547610706090233245706417373658895102795455423431710648e-10	-2.50875544130444062399378196343045940940728912249314414017796004950700978156587060682012718894188777e-9	-1.48090634570491748159479069435626555843240175116984633843163317314586508028533410056148328876029346e-9	-1.01065603079933233652084284118445925547930534952786986567802726855246069596582684796988747755417847e-9	-9.95657328517591010985660081877006439465547622047627579629710020463336834272370221157090661990484979e-10	-1.70926203251687262997943985102295781161478420255881026278282774668258421025344879464012705593969063e-10	-3.53335693239640051168311833912704317983880157356166741426951804238177050059830301994995775146773943e-10	8.29069779085825205414830938593451689528882112517164517350858712735182561971742071841239204004465077e-11	-3.4232023868092537963976798114644256559821797878285290825936947010714265845162643985570132806125377e-11	8.60226206253056592764404890680217233896983600678406445861577309626249787232183356293249177764180594e-11	4.67752870585083019555696419845086743530633974669178547539349612142075930090041209950797599298505949e-11	3.94835370608948013754844395840068897738187432609379311462628857421281282379527563122178070093585843e-11	3.69477262818674027950917666163413209370955880225085251477863916894547549513374195004858678253878923e-11	8.87524821753103025224184233358796074231346084910879393468204341898091983184624459784609249430163934e-12	1.47601017089274257176039875281964448253305586000032723119172997892817284087345512148839159571981471e-11	-1.92000469926003791457406605663061622994925432198931265898487050754318220635220739588861838680862385e-12	2.30607420249049465711546478514285348948362205587323955479577974136308014173888335694296521213013544e-12	-2.9754692645981908589980409327472554302178295668504130893253303288035686797709456624044571360412667e-12	-1.41560089045353488692793655892227069946026467830015320872020184779978597871727484326518956242179431e-12	-1.55816704007730560504530761160018725829069660230319380211943625820539529498854226475087870575845604e-12	-1.37866330563058980379817064406088671088259085054106561279284584058959787722228566854441624720935749e-12	-4.30314236491814520440804616911882137708173921395950034816719067987653438578687156024829272034817124e-13	-6.18112187434778417010449897500429340911780753497604907000946991844451621815919799763680348122684427e-13	2.62560118208818935944578826034832669584240526831847426110806414212303359927105495980761901383428557e-14	-1.29279218104779327056469990188739712003955837225347397723398271006693519583928000852979222023803627e-13	1.0213571762961302074892296403154230035629123824384058441103367608108255878582562360941156785578341e-13	3.87632797074044534347323782142550705161788835689525137910636320306674283765309173805942519229619245e-14	6.15846204291531875874342842681309594930457070135082926780981612486427462542005146083904345141646245e-14	5.12072181960015004185046317433957403975688476546336598193008039015916258116596810517432681153208471e-14	2.00485531366756330783661861935677275159909058088274050067039560453645940671261247254573555404397611e-14	2.57820079568065172619388562031414730632336148434980980671765828214537412255575140907652193766653372e-14	9.1401312375158176375447371373759014811295570753038653529604888753569174714173576541540523779181926e-16	6.6363905133418512219481640962089601030389360881703714375169327807419057310007698013510117220329688e-15	-3.34490660486842769174002622445232056664829817918252838473747387749013529596856110546042184566164411e-15	-8.1525564517897963843263505634022108841034489954148669608680262708508899185391441718610168138634758e-16	-2.31303044062364034539421959308780095580692672747900272034144477637127684300250917405275730055792083e-15	-1.86818006452394774801318467232061273870152384852840760656783558295496514483130734780325162327144693e-15	-7.93989177098717529013082564513194229395703330716699017976454931020045137097700694404364169384678384e-16	-1.08624872581357586411623060522191209024407535279975452154062821156474677560483494503275658293729431e-15	-2.7366083659817623038151918959505970073214060416338720674372645634948800561283248380716989381759586e-17	-3.84108879803874004325747002096801412816820713461914251191481480856343405221794852366314672019553267e-16	1.50656478232470119061391420610783906944794338896022641198869705975928518189568795174176510617358513e-16	-7.841316521790609765958586337973106449692468656800670115003448065314238342012096615905126592312895e-17	1.1289215950941771226758100034855619376599100658242590306155022613690836562080210088236149168856159e-16	7.66788708495230058356586494586783463739603805295417679912070102153577986283155798516088335245157372e-18	5.67623457828628359474190431384866418898131401161686678090688024709076180588056020377798104815291515e-17	1.67643543387794744902173309912869148347651638635687845742108563900069964406480508166659250611890018e-17	1.90344022248071940827598984597124576178169163912227867916321564125610793728666604545906431308200367e-17	4.87416789366045856213575948406212588866516974561822110831800151543169327913882991042483573741460043e-18	1.95347252068693961508601131592194064001205529577321907768449692088208476861992670077717547966278652e-18	4.08891387878459695346928355688808331237547349814574026098752212678967176236811448345467100378151469e-19	-8.87726566894517413887590017284842130648287048703317524855480587275566188442476384057942609400848876e-20

==> anc/L4S1data/c_ai_h=0.100.dat <==
5.0388633868644676241822546826297793020497216492000461690602729504701837407069307640786679114559515
1.	0.019922136180006404936400590775081432180277545724051143780434325986418679852867174772586288974836336	0.0000101445433647642339812684829936277560243801160441630745500855068040756900627701726538589955248269161	-6.94287370821884946186396805063621635750798143504506003964232827477165810181471959346049134705887646e-8	5.64248083515366030759283157161857848233715693514787374600189241356360253607296010697514293466001506e-10	-4.56065625670116151098886485681763618277688990453431061755120497962538404269307274760224038767421468e-12	3.52336690780817748521939287386152935890309011424544510028254128084956397825271815226501944459190571e-14	-2.54514201492680046512263774258788611504457180544021167241078407040181085265539873723954406891874517e-16	1.66665613002059291559576259325113801346804574569186769052127108082279753521915209879783812998571965e-18	-9.22383332202764096847963598303059510143685040595059134719133565116889954953619601111188006770270757e-21	3.33089674862051628400226354245715268760324120334949929172370683140432484508577630604612082791905864e-23	9.51864678935083736356654826312083605998609851612996547917155270830742831352472714933218756090087633e-26	-3.697185794570792642119588923262609950239022683350181654172363917499925831956595418220064595757053e-27	5.08435815553994095357209002920483567925166551730893879441781701904562241346600810692298248349842484e-29	-5.36620166555204223976263887583026303023428133111457852954018956281620034404665794398324735851017852e-31	4.83399877828082179045477840277731741945064658666959410577204972301893530775157501734249996653838865e-33	-3.01646475480091613528891522707910332013085415332365128718595492691928125875527055123558239664520829e-35	0	2.31301528894078335668531564999478056018282257829647887880771663161841736395363484336179798497698119e-38	-9.39908348000392473708953941927944063579114620654512873187782540350453138201614017201690799041305481e-40	5.199207921817710247753850209481172913855446099310454831161702189239592332797683859286464087846996e-41
0.1	0.0000860865199995870282665224754633208547939658427606547258892037282143887303896908996578832126414979133	-6.26525342247710727375508859514805144058388936390673829421854451703279834274307532294241990680604286e-7	5.00051960403481058277439030164107513922806450881283826812726306471886286806565060851386214034624054e-9	-3.8906816196586518293269244738930782085333142896764144026582731648784117252410835412850820356990171e-11	2.85757998565276911156072505816045748065130789722548376668085583846993052894096763282658271307931491e-13	-1.92620977918386279839774847773021370603384846038634183306809881083948183587090659532941245196351001e-15	1.12962678151889638222635757075138797380625704185060990690552118945952283756787872575107649224002562e-17	-4.90111423336608515705656711723531364966210645809893664450863511076594454154318424377343511173591302e-20	1.56174804587726348650090321115021564647725723420565819314574280770178173235438073232357736458681449e-23	2.99484847448727652112412887907368023246978526273966165613045433022589022858884543918673338605794912e-24	-4.71970587787502497978172494255076565715092022281017172773401787051063580932257139866875434796449205e-26	5.26528244283310323545976886306529941036428150031750010036047863246169816410785337979579744907884172e-28	-4.92258254316902632155701250365999092439599218511301407953516234308438556685968653749952778004713339e-30	3.99305284449559102412889158853806390770173467656311768645613399718990450857277377839380226915699402e-32	-2.75935975771079367126071183576918502507363526650993518926044546315422839477174559528150340839849158e-34	1.46604802306042806041320333338589702469487459497443845241082077890405061828494169314373197953883749e-36	0	0	9.24822306628094189254090825952987889015614163165199500504310983359576052203691643068352355136172848e-41	4.42997475707192029339670470834523059533403003717672541564890794649944861102414950183468719136766462e-42
-0.2367261227554283263219686721691652074294892288926010644795967079377388389924758493892263244449609	39.1181475429355275859878188467397452159869860102411382817543553932077217938632123371846563867519457	2282.5165228692077611148874599176300975199020540328660918699334793369097336833795300443457355305373	-18255.7820157885664373598115352155214003075905463467544749989121802053234264492623073139404279139625	-883237.788326704606407083473047719988796344292671547865200848125905843712401248616581800306682303251	-924292.602734962549838026981642520965878447190960681925207402880831238731257888725149929624565288099	-62998.4894746756411617657435805959233285752329004103058148865642835367032206870956025672059403382026	-1459.25717384590645265415814258669172935833765993721065636303762897088024205329519107479068773493418	-14.589186212830937948530911868217421116530164413304862833683564051809261951836492171328799235799006	-0.0635128309005813949791661498170654438083666106978727161359175741525963390237314683981431264746419099	-0.0000990474819311178649713600616154181463885315845190080942373989278963880653671100098687363838806762965	-9.07108685120577143046793570378276751804978923288005265970078066387854020888782538656468715950992462e-9	4.88169048233343210798934652871927032360093471564243235251018865370787379750856274901915197046833268e-11	-4.15962584775809775995269610215863989667152792226601096261452261811105602775527630182748735456223518e-13	3.53018456666430012745433230235486684712892719174250606016327239164953278783862625854464892325172754e-15	-2.81005149601467327386741268355047225697851947612845949413457389686036797089363622097780666590075066e-17	2.04095218667314947167805954860089676893190117152178740481028751947527084048782706314954389687854731e-19	-1.28816295499514861389719110119928036014273817113161382955222191894237038255393951822560355223765351e-21	6.10047533164961162769606669147234820314918750085240690981467045474822608639251686740147915871649567e-24	-4.97931708581219752152065750015323405473807422723548663673961942599071274304870224399270769023187352e-27	-3.73744404061941167696288001952554872427690526326079284848961148717018597565586189389634583384964511e-28
-1.779595007873486813886061447354534154585589202990609822246063502886409601101914716344439355149393	293.6773360583957814051023584944987238189704880660203084469246750274056607757729778042921377376	3726.518788925962267664363075678825227772112651874016666632942957164485062662709426255636215598	-1806.15150852322704429885620435839472337988712081612547679908860250153370739389767822149621904304	-87102.151979898327041277550765598258333294583052064841315163135654749263827613241685234940071929	-90791.218753556106708970138228072847517677172634664907476388490309457928604470949267483205673667	-4551.9464112112272212050825304696095197389315794397666563967668589973190518004977343998930666625	-69.859194732304026253274541252873715312084323237210141011497604002136802544030386716044010069093	-0.42185158537643422079463582144852284490724432883954110448544981215850495342686321302453036344282	-0.00089749816187872750737935188578847829985560981713084925713968357096953940442854648838618313995572	-9.5912379345847312973344399052916830516876370189457703452977182111616382917688814783463220689815e-8	4.078400924547095174417878344004450807794056973916180782808851956671452800791970255979581759008e-10	-2.8610354680495799616271391693885175738717438786236806639416108376604539945685962774186598104571e-12	2.04419960344428766917905334663423971305023870194245008457241715343264965007320440578029546426219e-14	-1.31538407395337302203718052070160360529930773769781544603053540372774584745837186405247202260701e-16	6.6748475345623813219707767555070621326628120570248901969280416354979364351151727351058371126197e-19	-1.28986836097930003689393792534427260308334120929405190777366010017659180586264832010436733111433e-21	-2.7798613323370366691042172946931908880539319820548086926407975269012518387868799024084459108521e-23	5.4543202398332841710037189255839763588197782101011269967122537387555129825204219896967310808836e-25	-6.7944096965238809298942892124967406832362140917140006627120372465206510934192390281081188429002e-27	6.9820803094444660772051611201477373023526610419163284077172063193733445913072323183419311799983e-29
-2.69449815075264722082892001470803326990054562497174345200066172742212222802367198631060095885966446	283.272558226094025381953650621720154524506167653892326414490377131369487105310944803376362546352163	3426.88381183313975576680855919880355726539421152225634231888355653552680888753296098868092616759627	0	54.0773016569502680529505699065709254253727492690315326183012857716619829010536881799114604614406956	-32.966695476289355955421802756792270218660153404995193553982034648060842185736640205417328746881605	-0.556412277657188264851355050941594909686185385656035757719597498619926852127059977975860901083924472	-0.00216717667285975623725535605668537087411224067906532616854620251386058939031445687048298817910253689	-2.22028684534741639737536041495643190591396407597564779591800401277429552351821019492430980081517733e-8	-1.32565944083809376617119226483764591029967929553767716571306772036564320808288127672318858802152497e-9	1.35787682256545401939097511094836938231242572125268854029610364526497540971276358844956509579728513e-11	-1.15438349743947889433304607195780673438496845502716699138987008035972161093349980133423082364369933e-13	8.87441996917487010810492958149215384054256619486406665082811356529386742035861473594231775584859286e-16	-6.09788945215770115832427574830817330995218863682853317261555358336419363425009941999851215102444515e-18	3.4971249734381638165258164787780800867485988271269887723751534520446150624949116736716446242041534e-20	-1.25919780673411079226894970051032842777735976567011770697833575069273658388497130508013232743336381e-22	-4.99415100207509534339672406207484775586068806711220390040654199649900763743498249494868955293877067e-25	1.72687561078655570873661682815995289866678039488963904818975965937735071791351743129126536537809153e-26	-2.42916871356608501464068971468253010601724463676886883380024668560967979259359204705032407184529293e-28	2.68774309543211405734103010680975528388585940722502187766562417152755653080486982459006280901615443e-30	2.49655622176371735841052340081916261751478006264518272543767482249405722523433805204920022225701318e-33	7.7411964001120101216528752925347740557269575906155159916541609822889405732440050437887573704375929e-34
-1.0227961725741542203291069039858720209594737442338535949609760560085914052368054666577730703671118	0	-0.330011666447480720854402166132620583443795537772574188158772646308727412153263184546061656934200612	-0.00364862066849172874659784670107210150540126570803641611088584628893037648665829454707660429918182349	-8.286246616090362608118740317417527743062021620202495831598289625857093432069378332540663287857378e-7	4.57969181293802333460230331597299859680725969087677368677985485815266032156551424748263070319292991e-9	-3.9917181320279562566559247063684107312859059616258554060331971121738009645807016217833015899057465e-11	3.67194063342547292299068111646755081656937095657824973054440805204909521888317669780297808848800617e-13	-3.27449845648264078472542465757210027913554126037751170796671475015109993964461262782265828931961057e-15	2.77397345459649073499971781401674348732981244784825806366250251893626189799254935559638990684531685e-17	-2.20766976397475939384253957125589913553305169351430696676258499384141257234072646457413348597775672e-19	1.62400802993327762923193987902325555460618933789334202882825651601277181664315054355676210417530922e-21	-1.06815772262686460052858205016160502274709784903949608649011546905906421250447465235565733982684695e-23	5.7650569289695354609954680628917947482191433043143106933463884035342556202741880057542245661195721e-26	-1.74192338253552154374257955810981780222129359694380691129696992539948159111899734815752305494513588e-28	-1.25588141984952858179891679202908829524829514195685600714239083868982040118586684549721519434900492e-30	3.20868572553804042278564811901846474778482483306710559959835875178946612928917911450381727728079367e-32	-4.2468813898690294853198237452617970701418489469155553539797489218929072286463427862590057253815813e-34	0	0	-1.30805433310384085780197932100034829660067486273198586042061389257227870494973539430970868892361716e-38	1.17717717736333858164513015893319589392668135132058362686177902383791772323588056897065890980974207e-39

==> anc/L4S1data/c_ai_h=0.200.dat <==
5.1441858412305979540994352253778444161409238904729867899079276829491143906380237283101036581515856
1.	0.0776331879041273958406592319596351032716496035059356086939158086861838046024362803292374175220608855	0.000513961739977154570340315597665078305626714851769326942028212731095762965507510445660788592623466198	-9.52235829858070849458512451510735625211006971650782408731567997241003453277916753033885584296992434e-6	1.83923615841854940020655535094667462855561051288920558197272741264815011871163534691993432368094642e-7	-2.4509480131790080039967956572660183905992594604951495411135055260497363513664704185120210496851117e-9	-9.26622711361113656687057079306350873601435179852771515015142336667311312642165631618667857368055849e-12	1.95907020480477237560405884614126113387183262993764491873502528500799394790154822225932641809013683e-12	-7.50486400567321700840253613303327268640249921847129000461236051969965604957255959148791489433915394e-14	1.73678814577706625768916752643311249011103308910468815093888354454746324607003136924985184437057486e-15	-1.70216853375923721655117895567165444848854653055498551780539657977643294787633374459181701640595671e-17	-6.37881897192717083654587939149832917058727828341812729571701395783849492572512975044026690995112008e-19	4.18614579564168381328257385594224148455125654078583402659686721107682141973004884866536597479528166e-20	-1.32008943908887403451653826864415493743524048082057685308811770840616250391033117131345125688318718e-21	2.32267291279816155669920498140808506965874396087399488307282226122885801553558178505085818030282694e-23	1.00369590335330909702468628378652259831517316079807377933176184429147496098419701519315873006289729e-25	-2.49385467258524702867243691242095056200219620115863515228631463630934381685326950517822044316329602e-26	1.04252588509754594571548031818261452006177972985640064113362569867386229644299971540692426001394779e-27	-2.50899359006022867453745037650042312884847302950363168565694817735844753507852080734368884621226544e-29	2.03856547544985922423124570786239992787294933017746475275609575047808335714562769696474049751688319e-31	3.9355139984290804624060547412229723536852610465088771959409553519809809489657906001519305620143247e-32	-3.747248293592579161470238619413921920612281672420013122344051309560300083699620190395114067936839e-33	6.8011186895276269174582135472256679263936165477072735430585427825470703019211204615047463072708612e-34	-9.1033098848429793333889406798403903018565316192196382357939458460685865923585986128482943258246119e-35	1.01202264315009158575415197479814638487602688593687462614662648742130771956662007255135738776490504e-35
0.4	0.004160278666869430825236593754568370882310562910682032496177676302860971545448483269396134988046597	-0.0000744679570037220290889020151156155407351591101438450779347245528425084692627425139375628127793086712	1.21346852272910214157014741328205355998492646730980468482368906737181165039558870829584701732491387e-6	-8.66223148856337022504386289090243260795228271828027469303858551544523311892212156501517387555267171e-9	-3.7482494800675654672445014215035731596571456461866206090057943108177168218881073980589669421058666e-10	2.07827617721235223584286264767418017481019847406696282251680674527926020772379978619696775431983172e-11	-5.95631196915605387625628994090082346065599898828005322073026699098566346114982057677155841938172847e-13	9.69151704824739424468568296165173473572795819835445801996101898916423834048320493690736402374752117e-15	4.52074049896367397647618004556783650478138751698555344865868983980263444834178092065656276428665412e-17	-9.68387915827781054125309424631410983423114012214295161994915421631154321352255326859935047358346348e-18	3.86642503922305926988898482805592205329235947993724845469946214590219999882044724630073927013020981e-19	-8.95585553107251562249936612451660421850042373332327345563711799517409991277616152990255832477568853e-21	6.82482714061765388072430787778327160048449003870334067416409065417155479133116792630384109980738504e-23	4.72039541706590447904816263773865945518665125428996379491032086627135279131632719646298272624760983e-24	-2.72958516023744614234326879315530524527547375270345361165581301242328093891564795967654809243389628e-25	8.16150852019903606930363272122786139848756183883112393963370850346278099783484512201210064815335162e-27	-1.254923847852462424175532718938841106056012675454322880842404501723560031424573956223089473323295e-28	-1.69445660108921192133215611932200276223519732079022997617679324409263952530869352358596438806565218e-30	1.9541503304286033632987387177295262321151548501158587017872354576981035852243030199488158868991201e-31	-3.86761867069519349881219578862841598461178265253445219910396176125526152674662704738099677034477424e-33	-9.03950411708046697687306960891377184712224940320202503362739441189591969231936451367881133797587485e-35	2.86854593212690114795605361416461681286226701107137849184087878647423154678046424013106157569025138e-35	2.15742282234931877739216635881422066058268362788311986962429817866158655883114599496912439444397369e-36	4.7059001427782403900581352582091617277651428028504845879413362440626535596695856546110324378577437e-36
-0.2466964682216514202781565169735108036084749018009632616667705794249039025873368410365156709601447	10.2444097128879898635835992000994242783963766712957407337333473227270981333267622646669072247613866	190.386879276205953958150666415554451096323399521556619911333042059997503030555530260170900815130053	-178.30214894507097162658445585462513761253499981422383911249850839750138786633123718974036476017417	-5019.54458083076350389626400729011913458863524516313200307778087602161314046678098359728257570126631	-5869.63297515297718715518557718213434803960221224066238718923854406983031729566871312992015924776892	-1318.68020268490699088272275520569626966432010181398045677212226317322681857773831220020530841904239	-114.93287257239889940666309426783402518257381246603745886394816444677449337492443207464421078572095	-4.6237463857700655913476743212235345715529724607931879286329586028656051826858150694431010473719609	-0.0853377569316643136918139447593869697648395625956431561708868612075726036890804542913905080555073714	-0.000578224373615259069710883737589792240081744679697615513964127907973124128286901374233194243818434313	-6.02325888311661925385539017405792507147028994980526745552382098156574497082782573888289016598428002e-7	1.19359988668227464846085864936423099351212112465812745542254764115119309364403043593599549150062392e-9	1.71518633653078585225373196278242471153939502545214457985702047841373712550655732408514820250149349e-10	-8.56196832722463169576627367900963743272616549400575955133373669827672710205170449875222534499865776e-12	2.61952607054824362933648820937982066141669630301780212351880231663487026240572112497176312681147961e-13	-5.17322350056287767622688993280605000279323341562807004466020449019294296195158709359757439342023618e-15	2.1150272061217443976376311341554204915057678106270995764860925024582425536604768160702325283099737e-17	3.42437865904899480145314779267774473445936325569265988159679456052116165169995335690066262806396801e-18	-1.77498824839998402343243049342546361557973754207829858453361756606585618207536700412146610080291399e-19	5.26159310806525950883798986421585570509174067619109223349492634168642922535229205805406318468245524e-21	-8.80125305468245654544616636431013169350947021218121014997629557116783774317361318434475657492816719e-23	-5.93900507399768293852216681497695031672387633158957412349563263924001357028665235417578374734793083e-25	1.06738996268137266371646656034477307307696063617970349399959156910898204216553994127477320164778627e-25	-4.56671481584543206583059683952304149849714682013689023580116807751941726384098493697276075178876998e-27
-2.1071598294798147768674388663453562112646384194545608879989085949096391218708587538729855101772722	94.186785224630920337105509743122100237235209730279839677435240107395294818877733517075044655709	314.87804305866489880795078900652771114277389651522378160222238801179731558130223269555793874906	-68.600655046007003754971372962523399000348611200418014716037296990252583708681257439620094969107	-1934.22719407505762905776397781047054960404447423801692865943648918162156459504284305186301560662	-2223.42760163501975332698636625995447347864317527612191596164372170027933370915232004648562537651	-379.977139062621205212170767742057539100050368392824984346474576706189024851156966499929283565104	-23.0830578422036722382437400407465212477349028694693439846440967718242541183278361048976250839872	-0.59743128963380832724132248087173850591769227720977411794428876836107623496614433877723136129276	-0.0057988768995449621728314218757778659594408941304386373492481935880070713338056678541007748222461	-5.1695783075283648647891642138495218713630751483263361429752667749694415035820186748773440842331e-6	-2.09192216197508230596593981465630171633689889294611559889542915635060951726834557581171201027531e-8	1.59027314630301777934246803585428631130723262591740223666997735834569872405022055993870244027784e-9	-4.3384978332388365714432459946952843037427314203170825312934777265511889152553775300488378631365e-11	5.823984135428407336371221796828711551251900190002846251108314796560017238411893006530444883717e-13	1.14275863985521881361573344547856178078242112872386686580245038350133642568379601832013239984175e-14	-1.07532575015932818342366574250222627337373047834463507199608082703593366631510823001427962674617e-15	4.124827083153702513990049730746216139606704029791876911912463200210707816170351530623188272994e-17	-1.00270470571951555464922689192651575695915300389151158645703309623038358881846594314093385459549e-18	1.06554145105964963242319466354213367826464282374553705093473030218783724622832418913013567589953e-20	3.930200522534922795981395410621349796098933828142457978600867354502510601978394419053573241301e-22	-2.79282301859995418036202408848311594301217614333049866435335280768039132825460475257675872271455e-23	9.4997628243407502981655534676521993355720714308417544160534864326549258356167652499848181057454e-25	-1.8970130583326478156673655078881416614965105622003258602328580869703525348132934913663816453392e-26	-2.70512608622937534736045778867116860539998210306138375371703332107156451708581391789014815290677e-30
-2.77064653215573069106829127277594140747599673766929841850593932703189028109097298591071247026844607	82.817348819352700792641285655326053471898146044404075193428313513612830873720202870743889810113643	227.360321595848420808699725746997572940823065254377728283630386075363510134863180048327247575134022	0	-4.51219097090640554479806949987500462213300626626473929951033125237080506618401641923788697719818151	-8.09728519075373656586073113815378751380024777973751970811641042048464807671844453110767432604544649	-0.590584235816115560874441389424720876899515648382015847237150130350995557727216481559723472357855638	-0.011621451252216087122187868392687986740131101861020505125793365684383163137200054866552301430947	-0.0000126847794437327425671488805633702441676672137715887441869353676825099325698584274851857480531440492	1.4271145701981987710298126879105567583481031850827495763749211165357340106644495789642994560923042e-7	-6.81381655033061124381690794672873194846230905370730820369553182843773257550370510932421962937626275e-9	2.6685264516462125237410359509240416764254339684314605324669117130963972149769761709160556781528993e-10	-7.73569930770687607324698462812036822355583894596222683781884486853690755230724482072508583936119501e-12	1.55415120168955888161052909482146559534228183691385992246885182711832356049535657023280394719224775e-13	-1.07771248855066276321236041833774292533594743819962824074163874849742414159725710178510036019925501e-15	-7.4917497749988015445621680013867094993580425110208924106493287918886245495612630695326477655377601e-17	4.27609742367819475822196304844399985963970409890994995989108190824625951587567805350888214948378715e-18	-1.31687578244447873769797153379177512447988547867329977149555196009139101431661808705787236749274737e-19	2.35889720472407367977899959247381865919600955529094739565279261224261611792579521408164394694340219e-21	6.22197272780447850346639875458634395735446296229969555341042665279457858578362851980805305529089336e-24	-2.35918451559009073443650839931159499111880851828997481561030487409661356075455969398570351383405815e-24	1.03043819973283265370720636730015214538225635801173830107139629003838213974532416373103444797961126e-25	-2.62697724963267761280745951952002821033350309330504971426687172237420267292311085885352121985375088e-27	3.12718793724925036672838210534115491934967237381459663184069693273039628955749527152407633467359441e-29	5.25842732735293907531103208336935960576251885062356309699658866995631298396902829632605431485091433e-30	-4.6033101022081279802120256888788119530786187857156990287025276429472096707735946716702152778606979e-34
-1.0858408704521300733032195771060011856557116972726143724467753670063983981505202398036777175353902	0	-0.31961447399385524128131497232061473792387054345156787301675107179941986238887618362375090053213566	-0.0170730505576353849696246563020270406638834400325575967267016840942369636000564613445130879642948619	-0.000083871433607433293411084159817677253214199300088533330822697408606919890742919716400859825266610024	1.61662957695436774470315529641431381729314762622897254127431151391388104778542081748751295813351705e-6	-3.60534656066374328093615417651643043121874405490547901926553304501193582572087047916513016245071477e-8	6.45604598803409847860341018408220021836570225629422554880926711160096941431420852348038988639067493e-10	-5.26174781108775301798341793666332766433427752571309454641408712288810282140853596987823470864780472e-12	-1.9835987204378294086764867658720657423182598393031962701230328701154102407360092409303902764062625e-13	1.1958120762726381682543137825492824908553465501427272394546655727356271062316202819403542914325439e-14	-3.63401642727167907026718815367797557594843351503754943626076677397166677381662624818803074936631824e-16	6.51263462200672954102939817821930012201316021127838862708192084102356262884035073676510402335138392e-18	4.00464297968659076440723498749501205567653736505581461980700587652772899224000010807512978136775055e-21	-5.48136529822499840811262313694522136872646948407393293903500548010891744225634373009915481039071297e-21	2.39772802432265259308922865432818147088007148934129095913481013407250340097140044411211845850382317e-22	-6.04785761517049643584978326401264225412537762614339813338277183650952148850254255069720597094487802e-24	6.43807651342694764830377701345846854350702587696994481497612457139652263635027819411511204482946331e-26	2.40175197624046198312328607482903349217697217123520622578866509745501830272052450599149649891496775e-27	-1.66439043127938862395382523604184589741920249492663660197811827309702915016470453134062426940272471e-28	5.41091504326572137569546774372041052128585710802740438742551012100441530983389624621394461233025762e-30	-1.05809837899959348402272038718633721775271898409244862478697451972974456971713081865513491082753414e-31	-2.12583291803797609822279957279688959488435643231408484659547322941375384423052033946250551787394259e-32	2.56587554920612042925177130697777353624732657538969748142539032101120974564674510194672828261417327e-33	-5.3363302972428890013459224687007596182618098014363750002553140767686069627089929881559366424566059e-34	8.67641475081259121961667563718391429649069771562363816923464715154026529637305014139694211121589968e-35

==> anc/L4S1data/c_ai_h=0.300.dat <==
5.293304669180183945769861210149880311989061793442891606663795501490694201739865385949861178401245
1.	0.164293520437570673649239657112300118425966832927220081615075479971910502205492089586119934597873589	0.0040843092513087265013098167047576845409105758799538986383860323830412713037853098655561719941718643	-0.0000875060520515578372320553181948658955980314454923804588880938241913732208104130961986560606480535542	6.823653551895139116754973108400192142778678344555457606157562456595343762287603481216104812847944e-7	1.09683957862941491476370071906548922181024059661499397241976620608204203227477827542182100748310179e-7	-7.78218876780491857265199793261228540078618124160811979836155820599811577162628082684964741236418782e-9	2.0631512671782479560260279393446182268627776198414408683624100939751388631197191300448695144231399e-10	6.99219214216149576292729330868561247763911628534819424138571354847364655749548942305299421326165577e-12	-9.64568815233050059144495744137541592894798782082729631026777217809173905595779909799596590399376146e-13	3.9878710053943126581776207934818264475808161092078289906248349382867610228238074315092059457305831e-14	2.66444278752669096178781079003353698591223910170979855372939606213373814989774978720186115203054665e-16	-1.32492595604054694082680243662562164597252810835588419104339371406605145992572115861156032734438939e-16	7.50952376115741718601802905598390396907974475954245638409122680207614394642519812922680137925433001e-18	-7.17866644923480488238262301571832462051858298637218160782694671668066453730162848540594221613223437e-20	-1.85980298465742405403303491732681542865557622996019629096212469455238172411621667640634133646766529e-20	1.40968387686648751771444866384745474473217445936472506831899657372201788792750628347442392013503849e-21	-3.13391089901742866921411058970980523266572086422039435827767654506187698961613860642251215135416757e-23	-2.50000084056971026385899085133988952325282981008106281215618541163158844263286416584270549834407983e-24	2.62632569731238613447849726087025683335873528392009165771485137504123325227025931989994035095942715e-25	-8.84276674909676228996990107315323235829715582497498132952542520771141666298981788183721927136466105e-27	-2.89602907955251057695209167655811969246757918158738639556732092240144569018643250770474627025237816e-28	4.8195613335655112825597552315255502793774676391466100220888814435274474384824597807577133498229502e-29	-2.16847340013389287865696697135005959679760348526674207410926382940349681609571218036473403714806924e-30	-4.23676181266062663044395504743763051667181522505183413524416123246378684005572179463986398150030127e-31	1.63634639400803121141685088689604548921641547731960517496478358035796590857472395702159342346889787e-31	-3.22566321275648036937489500659539166505924506912157314674729967517374657908572119004856421217109081e-32	8.74896073173722059140424338432079156093606452292035739425800902969416103151649858554715423772547574e-33	-8.71301335741763881665444776330365348800564847586860644480479072550057701566220561716033857697160352e-34
0.9	0.0329753345800065660329474369582505508311735420329231416932199352938053319909878088020738798224572513	-0.000560198702606316794340148752576703443412454817924763609184224594482402828340148746943523422117912651	-5.7037136171363604393896762965163623499963397592276983362219538566495944929604881076324535913593763e-6	1.26117849876711187782973183507404966759580845312842791754173186311671373954288247941827415676465265e-6	-5.9160228137274893238367704089959750259452943643861263751460988268181650135309002674481575484408727e-8	4.99475597789376417441634673491505192044075724617082923415898532172134945955766449146995427305773953e-10	1.17939423991427371089845963444687513470837978686604303451831558659641791397846867924804826288046538e-10	-8.36604060312825504852378180364452140992198115251718835778237547574817153398240860273343184076157414e-12	1.83558370792567508525528124159080084613580237120136909506511184686550057401806180623386518481227853e-13	1.24580683120723875614212628593092063555068120963772183369467595070253040095986800668481098660291985e-14	-1.30405362342817932574655624448726785564400784906768779340149694242457939053607325524540061270357088e-15	4.41407635363367302903538070876719349156875224731232496040698357225125076586707123772292635084404022e-17	1.18893858413547848369868027514425040551932389910442413858503744390517979592093733581249581933740634e-18	-2.11269513544343683396290169550534768488748270545757535943792424107321103084980011839337235551664429e-19	9.69038019557000998429171299380684344197998817060850525072945874683928979066789112572746118592879638e-21	5.14157340490139608958603586717367712802370518713671176255911867583131075285072941732443867876607237e-23	-3.43501900519436621469991290121323374611595934690758154930139043921412870037335297616810258117346581e-23	2.04362765887837156029933378526019708716742636990266989130359858655984800167681648153676708423597571e-24	-1.98111633748455530277875234293251222015551037250571667123588714414352327102508197821812842701907719e-26	-5.44162417525511058150678738440442057167013559912828478646483084612595512722576206831342204162000192e-27	4.19257354439694136195615234613571825048253714332584952383719064996556270245847169261500540998229104e-28	-9.22389729109933932125735544032290689109070586971919070853626989516914609861625434540088330137972283e-30	-9.5900441315760523820234044606766262908535536987917591158169519839089779480845370575857200189568153e-31	-3.5333086280388570409822809498317958810634066753646971170315830006582550842637266211783479326008602e-32	-8.46828926603862965013586453369946650350550718494488095449607231155293798191488861261247736491315881e-33	2.94522982498134954588780310834528595616227570311921395556090473924711386034358153362444079995287041e-32	-6.45295951574261583198714754354622591985687304666144769309596787546714430039679909988541697708886158e-33	9.5383671237346797803714046067700331614141801478964408027047395062460077174792033963775143444474482e-35
-0.259233653571297692934842658620348593756645898758429904153211181796515078367770436357831314096026	4.78228947280151935069887440163710386155370444957095006396856553322601899419975181703196098428020994	55.1517336377235650487430700982072343041225263650864406939661665340108393977475839051772755081905789	16.070549436340460996054906794595303122357347041667574252167713741833395892240773422569712527088032	-315.785174515863043214139223352090553713877844831546409311268998466424725420374587590250483307806578	-424.229084562302687511891709342340011165110974913971995530793883589593273646091635449187438138950147	-170.09591893785707043836241712353657371873144264753534023875393069797211066115411446318594076501377	-30.1818468687567625809102423761306792442231995380861716092296464380387423035581165028996332892615761	-2.68664490079664938162075315493021312634641196369765673992899619255021931522401445846575220464473006	-0.119285342073402705605828106843373238283004896290266227868588507927307789339216113711526320862526356	-0.00214152399381383978237176332085688115290101053203686441991605444924625393497363184112671626123740621	-2.24982986608746016915711026631177975218747593864676064080208623780431010888722672085360765878052596e-6	-2.13761758690499904783792343262545706661576133410592721347239811576925966677167753231340858016669156e-7	6.0055399819422323680102561177606325900566000281122940603732019039167043645410511047058202368396562e-9	2.66000790470408788413059244421336571564009276280190037621996451097296903681715373129305545170878768e-10	-3.70455875800749605569429374167364884318889418974893718162622209613998283953523314662521113548967316e-11	1.81218162436752830953448323122987543877670164546924443014451639313237991486654149082946383944386048e-12	-1.5714700108073640222342649537027893838745502620820146820573972908026877702075365186956040308470588e-14	-4.28239673863084676115647643690650444301693007551745892524440133891859892640484521533096555605110237e-15	3.3206521820900226547010274734367789388816737221871915347614420226079085235282519522035556037941063e-16	-8.9787864627750376244312056597484451408567051783275387958955660255829528225169811261457217159323669e-18	-4.313787488046474435907454589666484331393700809656707703513944694448092389959167763956877072957753e-19	5.6576364787774231198575040943770467575869541006205821696596349725061694825947392194007505025751881e-20	-2.3703861996499316863230022935940215547734197239729841806729274547531645190496980743229677955220465e-21	-2.44239076728120444265059228580022719208020675384455629190600309169115343143979866834052120301317248e-23	9.26782541130945074444880486897757473359475495854845546470834314887109417855378912180754205084933619e-24	-5.33159892960811960172798391967685032458543399518980824985844701332582630817464249229595447163105833e-25	4.89028946701245149227153802094239350127763566215987711439573297660089792812885461220954715940783986e-27	1.5976014269986150742169021618508973869256159257983725880604720183264318123193031116877284886819808e-27
-2.627022836032280624646914812460345683160394284618179288671941613652507911601315225348054036043926	58.072397868818845872731875555401605742037981928994114123870122720882994907604914495971690839289	94.5068627178078651953515703209567525112323929439884741079256269155203815997895068760038039604678	13.95815096633130809602032034707677137778979851068077215621211043267395311732137968808815342166756	-274.6756721683999346795795123794065968378513580558332003225218187720565187555181585359007816861379	-349.360559221885763760495456224991005584437565586921343834272954667682705415925710940693759841018	-110.1105209365436926573621340179870936487112599342458604234076403163868832963685646080727206332159	-14.31123130904166976833650230440825471397123552000664465385544800534917565652977903998733744823252	-0.881110293732473073062579227606958471042959538537293200326004592754617559978819670535344498905879	-0.02331877303812284689503235938548510092070413545112126499970633454092432505980471479320337981384918	-0.0000901848518003381691637156608962125570936723445498196828150952881107341324820591244786045648975747	8.8229991281140629998254694800684334365574936067034044099112623903616191965903878576610939454635e-7	-7.82792726172481238400890378944046732955771954946750701385642195607084663691565831373286235107634e-8	5.6283915668845677199084794737924154264608720815200544391136804301068194137471677247216267976052e-9	-2.21423512235171750673876631719820764876246694292481755263030769415577108120806154167156905206592e-10	1.16708201900863295715370845756493538226734040619118633710659395628120584553990745680248916503032e-13	6.24963991366782917607255070065579547064316261366904043146612413414770480773476846528617845907246e-13	-4.28558846086532737515813788091954915404942487907653520190682050719578360003343730541515624103677e-14	1.026155446403769512669642287330681817795151994869202808191325011261243989095761324152031408219396e-15	6.09440142838891701615629143359855891989524403651593378490317872114813382265631187271165847570881e-17	-7.2015434067086779589046800964771550080279207104476823501123440435029546396863747364639783563584e-18	2.88084036110099179011642022624921063004110227287745344480529404684739230896845732544746198644863e-19	3.6065739739764648779684217731642215627139589638644349776711993415656266240136661020615549644787e-21	-1.156875587743188089939924086826366515030511432797419910243641991853965193474787789143078036775956e-21	6.49997175517400827605136692569932129163895403016125933330623324781896396557752976492476554995099e-23	-5.48050125618243525050464554684786453534884023788624376008219402593864967862548629407748646765416e-25	-1.764626528892449627232250082359987136389290446073849709259711561276801418057946641667051589912681e-25	1.363685271783761147473955775176921576373834395990593867142245705634875533547900767434311390201836e-26	-1.85087312307797157289096761418048040486651981003780625872833665931651526121977470884566967107588e-28
-2.88026655555550744441555574244758576837706233991492759830661838190003603742818677487172681007909961	45.2744986106680413599475889226071171123220431537766206451775831330440719415751823813377530993093852	46.7685367460707843192359842790441280781059669012597795328643090537283754205543593663155147960637657	0	-3.58944726604645235069491789983366870239763164903449269304136693200570191624799821684293838103920354	-3.60207067382165261348565487442232073794536660944909855775887197403382306746152346265654829248467982	-0.596129061875161808453098108954438017327991640484988229687668801571403057869354738481318291235536169	-0.0325717993999886653307318030540398437832107808451425023308152501132978502575890913866480267032030177	-0.00037643934742582123035575935422578436263476439832667874729502362925377630731234503619155452780726815	0.0000104371187731614810950823796520336330202921673295410539702799859260710144687713823504085292814015881	-3.26074512077702649648247021635234060044084982977928333829054864446800221342367389828729819625989141e-7	1.78812589193726998376724054734649384610219687877477509560448017582885276622597555334411527307612856e-9	6.16317854573909123655672199613651560399334013642262365446243708541080109655590088007592212090322767e-10	-4.35093959228751378523045718998560288984907700252333737397607940413606912665251520034153622420241145e-11	1.14502930168957421585268326302436610231874896947842603165305677356404981766063562492836045954950568e-12	4.64585340112643459049599252748727343693984707043419018589745280981384471118751586776076974336101995e-14	-6.21026076098265548898704675410539880161769514329923022398289507581945366928050144844565405981797267e-15	2.61633547237747328111392572939998332832165406732503981750841902432200031762434671038200243373434847e-16	1.75240337256420186176146996809138739437521161803449170242941941987779375451068933680944445153305958e-18	-9.09404298744822088535442498653514047029487452522100294332876436551903132812630414822429744989890657e-19	5.33359883442411996607428525072835319640949682389197180846705680250288163347038569888911285692526614e-20	-6.02057001452986735193305574603401966704128304937256012605371887191758731985088387453463928800498594e-22	-1.30361699771348198519631583745704780679459145814939512777367312306281439895976556108191154091197619e-22	1.04279259040628297835254561834345777101647810343081114789845187719907451455252619490002019948574985e-23	-2.58258250286861889590812387588874586033953954500582628760773320399559293178975286571566602332865338e-25	-1.7205169956377288634277695493567615754939890957139657992059290217830137710420883647346441056208681e-26	1.98667023339285071177874730501937395711980447831915347165948923889275880366985828410101575066034e-27	-5.87574777828236430640081316309639017738443084502352629474779195162889431399706605705245510814371022e-29	-5.48565383226131079202101008806494646977644215094687874658533322585439281722733005251638460210058801e-30	4.18203101380637049173332207211596416806778223479024214002936653288546593045849046899566894181649106e-30
-1.1782633594353487305473150758500215533338178992225288925940518339979335976727499320589477987042607	0	-0.29962660300076675301204297486610931711795890385262747638854759318247279334637702880551100768690326	-0.042522581580790280704480573266640899421603120489661842239173606225098268049932969747192321864547454	-0.000989470371384296562558014604132804581971474021455066385655972918193958480591526294231382331455898501	0.0000231763841399727042653703846260308014790092312050592984885590516270847763211235821565120541913575151	-3.18369479175041171123367109860114441721882386908446163868576966652543167262382856397497107255781214e-7	-2.04421976106394514011617183941525195623152671027578726228769746795126320980229974645226037451390526e-8	1.8357155199906861773567970959730542053628598701476663706169352948092141858207521044117565744559852e-9	-6.15901967081842110821254920421133106846030565568164890763855493633533346083839225261984970097205752e-11	-8.34785876122056235738364601069599656192737125402726988191881418071969127555803098727135493325482128e-13	2.10142657615708794473566062513362795858108076346042142722046564255187089938712154275327136760703301e-13	-1.0524519732054250076145845629309788378057959517220273229378717736107601106855724337067469941523574e-14	5.62538799168824199976348933712214816202668675493707229816020540222803156209198946822310661149479143e-17	2.69390094154710296486444098051821621944410786510301284767243548340904610363544873609049689266295176e-17	-1.84818022665055065188898918824262774983485455584167130894012949217228351757967488602994883562047211e-18	3.47747543179356934521531302803579779221838052198638961519194601064817314522627749570404700435254711e-20	3.48062033197787536404052911791607921209646471744218279060823511412955728433764227039205311615277129e-21	-3.29644567833686666014458209830529575630450847704052999673362301161228349763503939898941447227304637e-22	1.00525674280284717250734437138011689555504846186834876108281333788337985433549492810422846721112419e-23	4.08752760913482548687543815825166712530206229436539881224891640613238929856963062179406111971256075e-25	-5.87649372520205687803350358528738445519956684938958978410385409547057160866051717572953121003080406e-26	2.46497291348392466723558292076812855476223673055438393394188252997266481429231926508588017144968988e-27	3.30412781788351373169590639048276398448101672574849156941326052544770701941745817936088550997876912e-29	-1.01506384526126281752335026956819946948034569362670579892087306914619963094323815240796793206357406e-29	3.45995804719926800947079623468075086305735289597037719999144776807909134518332543377895914011984804e-31	2.49491940550843125465698448841023398483279097254657038920130349000767367924763569209754094439845012e-31	-1.63499885458300722428004514234036108864447672778152822486646941952651210749462225067853211140556473e-31	5.27630359296030232969784619724524355467532172334075847079047505029718857468803939045327032048415455e-32	-1.20607944066196149190506495327263571069178346534025446945324741996277320049405741726094195534326139e-32

==> anc/L4S1data/c_ai_h=0.400.dat <==
5.4666389458527825190833386872171247694223086606196403036827522945711030818052115485479514201433255
1.	0.266494544609538588031632253760513787225061246032451487843881519644603046857685568524559455022226136	0.014941895649344766031040284264653875693473928889827682210028665747586291123814869980620692797404121	-0.000163004060166960933757887241673053311017297467920134686692029799319362287503873962642886022486048767	-0.0000175482229640718497288622021360144555074493540745383291727039820663397777785592997117995802474715746	1.69103481337229019367476533377035572276363609632679367617531680343116593769395754848164365632448956e-6	-2.72850114739130149018586814831913051788931001000051200961675493960782578067388830573627035035434716e-8	-6.82913552567338096061736790703419391249908902872407912615036122803430954239484499510532960378356669e-9	5.79964238126712219930946115073049597594651047773527997117756339902587389750475059908145512811058841e-10	2.51008995749512770872039219008834028684635389667222696243717769224094390508184219868861859907473344e-12	-3.63687874667942403045948102283817557901686832587689698155907068082567788439725253327608833619138909e-12	2.16973609911978264461604195666691691266856944845583552809071692524669623930982677744067464972203032e-13	9.23412495746789213082025530532099322737231552658423065828999335691259206316062517919771474721181748e-15	-2.01043872824762112956998499504888043440876148674440335732677767088922733375401258140601871962420527e-15	6.8968146305143571057658289613191922493746410190754297494104429431743067931031474931325969305042994e-17	9.0938173952550894367399617932205906787183669832858076743391884790913699605720422080510349701630508e-18	-1.06691373810770499740984146363575387063830169503490942243765303589665298772594583885374460555571206e-18	6.85156508599530223333019521163043053296985520758758459314670974741090288346379964522767972092461047e-21	7.0367062050020261578844566339435350836708033273213902246932919469639035425689448291942454659612771e-21	-5.1940911131913207390826386053535949141458565591747233690884333098760474095797355090717311164631257e-22	-1.62569409937012667447257288913766095899099052863494293827976601621475572657935742851333500069230638e-23	1.1204641493640034970637748104996109733833064933877771000933990215829117287122603822888191314562745e-23	-6.14592519165285571248010149925020282058536053359526678809120773004936891596489122930216883826551567e-24	9.13652018859233617669076345255564192656668968829750236381382923648918284170273347837014551799651832e-24	-5.19135257537795873942187130099996409886836332588422014072680269844467565716087430965208251607194068e-25
1.6	0.125886895361708762477948353518386253586267236546783689330708980512728496937360316476178239385979001	-0.000108071796745596542602687768167649744731037187450980946648657931738359791291740057284342416351700064	-0.000223246459879978088493321121681548218658529545646100774981566030275813737562742448492558716941807415	0.0000132160112453759824823726674381608388029604404316321857774202268460366802069879801467853304049516767	2.12036713016419315513820925614453002554774373826696138672590007917386944612639060893508862900863276e-7	-7.95426998034512057616446149408273830600185125942168769681218847050732480722305990747791175606814628e-8	3.74790949579599561778327568630121346185032653813694174748705333141616037255641327724083751888127287e-9	2.23548711108310391108658757935847005405668561912486613035665367519373385554268172528511205402546103e-10	-3.6432459531425679405760816613912069202514360204057339453236661410784379986611390660192853141735976e-11	9.1398444602085964838347651263312993634296728540971315466703516274076740828522295100522040088489186e-13	1.738770582347173755749747306686805072201219899575100783586206225385875374358329398299795557631878e-13	-1.7068737524625565126525509073940568878364125356966647642879694667453951627168488674251126021171096e-14	-5.75878587091951527400463125964935770690674524383243219094299777908841780032759867867058159443026728e-17	1.18997182590877454460575981899541114756853466995726638713193780511765768039891751935189757932314158e-16	-7.33152473915490920339151446171525835983987995016867766854878065723307993579641379594567235154081829e-18	-3.47587167109403492948303605966450654337992901525900220580253192389340270768988812217001610053578635e-19	7.4186075448696499119403103952437647831322064449073115967866444435466594199719217054117882799432908e-20	-2.40460139334886988363571573195923967005748248811074498455585786924104007331864717747368145954989495e-21	-3.6572157338771017993970258713580676570770502334945636865613584234333701066298488168452409613467333e-22	4.25881782082539780182142686159782680129101761100622901547886885660301349528924730304527931853484037e-23	-2.97062461347707225779251151997353619370165634838727653420283403486816104515413508802443050513513448e-24	1.02026570363634707860040355987051280886846071658905068309144472607833260503377596343285450306947608e-23	7.14929268563853588074611253750956332158939905867002291840901962290564816925136447749222231260746749e-24	-1.43728303047335238645289667814738766580784121503366646009643338199556766344049521445009858829831777e-24
-0.27162252985894535654519900018119480674762533960434963579411230566839831308716475571946766760794382	2.78786931169135085961957784804511111824170155830475984937370802327576711054151796158889912247991994	26.2511390759983631822102219169530328340325824333949402961526555052477197746273519962627724877813305	17.5885594224193716107543435840516024631495016153904141432261501991399678705888245640559173540699324	-51.7081718020861866211471160731447102004064022045031981785566940390985071873273090114788602893359466	-80.7541156451712878134143134138341619500978559318734964348430229537192411444777221245850830378551364	-45.5653577475527847240411315695734041111497376401711227491058179666692089980367933425262226000045494	-12.6794511595792319659451655465082672453211296864212166730535390309818064768512865849651805031814377	-1.91441708562838238335949244226121200838624134561378870148668721302826352335015228442592065026078357	-0.157317560535723473990630985433165816779488783739539752669162557748186833454457487107835156979274443	-0.00605879159172931840498745378935638743793342939447053745365048711157804840880364936678174355127573766	-0.0000322321876349964417093168104250955776974647305902605166243994444786470793586987601293592773630982537	8.42002775237979514631253663178368250770809221304295556240402476904590187253782980401530891968107502e-7	-1.64824012753218859117810937804059300480112566819729335694379235037862190657703484695606879705565534e-7	1.07228742737906267674784752366030340895707030956120006457964765251826065481990719880758472282644802e-8	1.15703958219305423581295040673745190178278834183707681728127665101853420848593668635243756891990895e-10	-7.30687263348820257043454589590432390080461802550638301803950957919172368103921804635952278044316002e-11	4.56019064610610185283029604375036815377904962852629721573782554744022820226978623963774433972504359e-12	1.3924626402934644776021736676114388915503618484953245740429813535033003804430692837650762413067705e-13	-3.91736339767970974079246046879498659349065990761682600306740933062692370129197305998244606820688183e-14	1.79335242287582956973487666587491333074991815646210605637557637964304815524864061784803812949598709e-15	1.3904880181539668384189439825288044544050398302223891399110858547864933747639618431951654580705672e-16	-2.17067506289563027481858744578884714376997308981107900430773047729197295144840806369022348850390804e-17	5.66692493722159449158736226374134908211044842391606039302178813995765210778742184383241368281268e-19	1.52948607985599707594770085813854359270688385368944047609027070411958302702507557601210366881825899e-19
-3.3190064686329142992737149752413230509859967627130860135456058757574062694507227764257275299150228	46.4361781168372527200154932052032653406326239708024284420113557871378905597875965282966187797243	47.4783260798071803684651187428279694543932661836905375319206023427946360393235537351124733382838	26.3592812563072133922569925000145444281478332343219560172001413960338004599850821504149013232282	-85.0845431195652410621843810624206826641589500467199879250635665158080788582173996038381133968991	-114.8841755521542434718814313532660574468207906820316271427378481467158294922947840988486906711742	-52.4821191637269954734534716166708156781664402305293064706422231556067087441330466947258502261126	-11.133515510003638524651184277008716837771551735249619782415952945792763123492272787701281919789	-1.233941337989529456799623799065288082401797237488658787894575996270224556940471873315749310128744	-0.0677569150836722144043347972841978822887929003608906715041453996015929893434589631144845132010275	-0.001075996646653401255964668008901204483717576335002318309415945223547010826585617921658288643299791	0.0000290007131154328957832216355421023003674454488184248515549847272679042350181748083246933744151533	-1.308151362946051702959210524319804019179375879195978250983603401099321449057661783834669643364859e-6	-1.113326501872189813807958266702505980010359734087346198698842164096674529668382174924319803069195e-8	7.9301318832595103378545683854263606359649196557777231631676146804706779729427110841519413716933e-9	-5.43245902990786988756075333880708153335060139050082652574465923970760069839347047372379262408697e-10	-7.28337192678494076385659317155228844809528056167979060000162046374656554734965864736420758929541e-12	3.8615800076178500666288344370156677863245275820920374304820278204579878705252534172622203342682e-12	-2.2544863284936934993866972360225540983756180184775017889973989539065602947500979833428210541741e-13	-9.34282623630297205606291124488305245912702654234713010394338289393151619191771692357697402177796e-15	2.137090477327591612832812019625679857704339115794152148276167011311367381827337845313207736388414e-15	-8.4160917516833308618788678161676164879801097707363813893733082066232709819310930323640858132682e-17	-8.76094714272474235068748327200529766487100683558177541163275692378843406362363709035891406080806e-18	1.236868745517849660685185006152176614633301139497564671173962705575225340624811014279691491225505e-18	3.4272504407356768637496091647049102494025178444903346229137589285114497479581541521781066605905e-20
-3.01034933778944447057220482844154117286881473873352397212683608083808372781241975984091019258333252	31.8713672073004351948481977149790452807108714375095573945918286987771053930562647602687173694821185	14.1458380784455547892334815221128104994715587932891605469025816752822504903288813173679432046009876	0	-2.36854442885575178323410563096964775897344628187875760056236114859472885105420598173481583431050762	-2.08584972828429117119986608093353126767694230057395498245777767865206767432075435364839852617729809	-0.572386321610055603786953623233887342261758009819553859333587809506652934633098937748654727725117907	-0.0621115829046244890997987353224872120716011827633471902539217105313405697193951593161167699353997834	-0.0023578629310699876516079476291757172168728589797933165338691696486726730970169513367519747073410477	0.0000417004329750063873896039914163533232026497255348763594952056357293657372934787415382503793309753844	1.41017743713667645762285920896506544075743890278613512471993082999411475151833912646933995037229984e-6	-2.49147413621793449466386888708767729978662254865115651694320189791508871981579104593527226798459893e-7	9.78809915346450740989049157669177462563775564442337145693664914705608282039209753262982703194423439e-9	6.63404210075600754154862141839201478231762504573946930132920063146488415572094373190262657419525044e-10	-9.82686447888902253168010292926997890279734221270315815700205972153010843018938667230340399166566018e-11	2.48436483965143547146222754321133917456535269005134877410500506116504778913952046105472775848519749e-12	4.42629315982007153883826037392356033940598316625394730371161157827901933240275892482946353702225053e-13	-4.48392157375251087706606115679216536682658910612371914880357142789589116535833105641709893406658128e-14	7.31544347346683522634085656137422686897471529942313948242149508308999021028753265582440494361800547e-17	2.9286742435408894601453181462699494497309304765909469418969392912467373494934891212816234019909993e-16	-1.98832403204458369934304593589534718608315297597269157778495339156794703022351112888991754147081608e-17	-6.839802150942784263617093677889371787330039301062704229273069237340885874561403600172546202598294e-19	2.09939182504602434762318901181673355902588595264877829961999480825770227137635437346621006402446627e-19	-5.5384289391439654266594642723327859000123556048333767454229149064312373693649652870429302850726588e-21	-2.52978810781339348300054267163119258111673575153338471241914812627164003693781603746142817580876208e-21	1.011264159397200786338416400046476266196068746733807708496898063173445874011833568317408987850251e-21
-1.2903520438963394774457993249612805395722200190372400821001282784192444691349268806896252235919482	0	-0.26647976817396649799296714513212600912524433458878273697197024705005327597960048438138623907297671	-0.0773404207181921352166396272168959301756697443907738468993619918155656007578435304284918059454205014	-0.00462838187383713739909750817260861495533740839124026588719364879559652337380813702972438354792869652	0.0000561907673901265605959018634909928499602646047246631907655915911495034945785656846540526916604860459	4.9561682361854505423767834381287015042650800530768665477512516172172547335361962162723203696637968e-6	-5.067452511181997195554205031928335734913684863431904458347447690901512310716945082133803709868142e-7	9.77411318036052829310064985492313109535121922913542903939329892560980586439913910757699736409454514e-9	1.89084651211793687471535420933682246895835965068624191722254813555294091095686840388479071727999324e-9	-1.69443229892738797326735759537151359615773641820012130790459552543621848469627546828372957481679489e-10	-1.37274909758773991362774732661095923891676517239462558260378085948567363250020030206277944668819662e-13	1.01153238593729773482472245888954216108309766197041663794582149583316832001063489508787116566475094e-12	-6.29857287501855999572194725877669589113886290110330053495234235004474397091854840645638448964654327e-14	-2.39024534432318590870130163567471106510026972754049961513153764721840576868094903415676153538352631e-15	5.60294738061104175801686058766277103536062138919529923982420794427688381062145882137194736494591374e-16	-2.02012923133781610047288784698667428946278223010607362359900746500363357782931378627226076953505092e-17	-2.46120882417902457106568449633846871150219387004977767809561825087363001320786269304326728458092124e-18	2.9743097777060734522036259506598890930977882452958181355046720979077811296092195265599641445234198e-19	-2.3896550311816393513388331672818162456069487274331555229247940240984984857173507661708449182197068e-21	-2.15116180840018532272351990514446812038608566195925556294786864456753504212791937697306499842663541e-21	1.24548347274339063623998978382379142861907747394293252950144422272868534801825350030406334140615007e-22	2.97020073707400296650637335712500738509571938590300777889350161334809442901866869096511779743446002e-23	-1.57865111170823562324700327686732198465949761811590005141925033937111022555572405373413135607740662e-23	1.0632224572820995422050071679162092300350351501482910730161646766428486755732792856067832793765251e-23	-6.3924780680579304400115751444168100898530792831955546369253652589251301655469976796254865766556201e-24

==> anc/L4S1data/c_ai_h=0.500.dat <==
5.651327339025081030520312721046230813237423550515603496762087522466499528072900323941707410922188
1.	0.372444036289729159383863682182695478658461795463829681875493226581484315239828674246056573223288353	0.0361092265988297576183559664505149355656602002641430630544579982376944167435271481238667382622497904	0.000402381293896648680422928004318088238313783721508717183110365895507105514804101967145713783207600517	-0.000109828405114014487117428516724659180384921614260443975539112788265916288281721441983717718863985261	4.00766056365174132954421278119220000287965360023472904709648447320097850297836354148327580028751235e-6	6.10988656996275982130155670227109975083648936405345980560277313679793346682855068588598954485116013e-7	-6.82169332308520302752945528517909673360465003938244119087613843689135027673386982183184634889619794e-8	-1.98296411829917246505406347796494685405040039012683681249259829260411467381883326654705342526864268e-9	7.7648232926911416060747251660147857981904244102628350234302617428922525384416906153093834365679708e-10	-2.09691029014533001762168335700200192679848759222222775086119921958941145875940073932438488487283638e-11	-7.12531782797829743309644216879527042560661256411331401446220678123338993655273857959940939197946285e-12	6.05932172108770273654715733295915532603509556353381602143822945641746529781360289278086679615677597e-13	4.7440149179087022003269588314622717380854741079724574355827760179126320997986972660989056413254599e-14	-9.40999192579513511796423230925966418162974056981104931856135752257189298070679492190915159727531176e-15	-4.9482648318938759117559822910387534171913674021127516154664332609138389210326997428447505104689452e-17	1.13086419826639178185146205863874223758986091536277180955176898244111987087203059177452371569555239e-16	-5.43376864560163328175960701871256151478647874161020243349718312046870287309321029140551100826047202e-18	-1.06926276899282575978046853744118974104743071944134949433243812941495649481102471132501055870301777e-18	1.23085406541824101519436921146925241371050372365447107370864038545647258675190487859989367509475946e-19	6.50368570879958819458844326348309299592919044944979665523500788214391900854525493041764364682689031e-21	-1.867658833877271591820748638612665003401003065011737716787415790385768667535835187635498198672708e-21	1.946090162845743391871290216458688191079706475357935230922592476524673986233685076963993320988093e-23	2.23264973168104666125569877853057851991540705613342772551703949525303172237812200375867584730021198e-23	-1.45784093189444450649526381066714802648412608794090581722151874995090054520773382288688726264988059e-24	-1.94995539246124275533511718417965043598048127944083854617739209310801230196421683990881957489533926e-25	4.17042731341576672931738756205440906881028219803509786114277763830701843218005309535902616233480959e-26	2.7789020711635228347750258647383074688915660937030198217344059532100980037708284311731464208008329e-27	1.05279533088650962046736113914095090906626392642212241017468104693231020983514435711259162889842508e-26	8.75791367802738802603169493965407313609736342011431094815080667618976103299472940946233754880596989e-28
2.5	0.327336491447913928849245981217707403612236428323694529110049079070432035054762610380910351176008307	0.00904471845165587504751783000263355309739638175500036681915188729197330821166907951161258562560415589	-0.0011458919203342611565250409737883775801566457502585356131222144887916808024407146568519473411314582	4.89441374628226925379169316378677146320724196169052796823582599036889509465487991607772775904203053e-6	8.40932759999702235604885313286579424915460111860502492896023081552308395724810852265726103263539512e-6	-4.82861705209444357380921943082097072541009384987138826009715210274319985275782197915277100177465621e-7	-5.25306292736923252249428265593788964974272568267354880328549916882407602759039265506040445261437868e-8	7.45192997073638074866877138331938542361161785433735950937162151298365089174147087366737923789923636e-9	1.49895730371226243660551243986451507217586114019247919500159922574619624127745008085377717258453449e-10	-8.65833116432113285373390567354264028854370522222622682233406862237149395209121305426554356757109511e-11	2.8721110619598569780487040440215927020979108390000435770854637268036721536672110531091997651217759e-12	8.14613204799026946147038336676481396771605796025707795678343412768945718569477959123193755023843826e-13	-7.52351328827106379030778875772580972141919610199924859969762153929057388591971245271735419286231102e-14	-5.46546238489205867680788488749770414021917734552963750019659653427291862103068067893393940487241702e-15	1.16963181141434964628597800312679530314741928217035080541836314862486834513788334765532026612944376e-15	3.17894231639496055305204573613522613059887267232488010182210139661832413253140952456833966846667795e-18	-1.42126085007463998548655684222727098663995123624363092104084912689907350604088540663235690362764133e-17	7.15343614319106373173971416751200579042266413782444408488240769677487556203727431757255965549347071e-19	1.3585978891881520194526415141095025413005504641813599852127301311881568317434017179878003742660752e-19	-1.60624572822759257056053119851842392979557533449469980817139011540396389419985435243831820049801085e-20	-8.29919658672811487264349525906070568863381290902942124908680808480751089462469113393205961345745381e-22	2.45261975239063808111790104043651723807541964320937146293231141359213949527307179837743654649542194e-22	-2.65510014761315706714975913955357179542694727891205730526850780971104797829530403750082048140459523e-24	-2.90529741146388303180966530555892153121915224695034039627183451013979704748129210117643329319186135e-24	2.03276157620943877783607407404862407277858522683097715316571927591688200427040228832938324713463646e-25	9.585794799047938375070423742268453942823140923200360693871592659304703544042860859958607473954838e-27	3.74805679341895825811939908284671731051635634813163048533878576155121772411344016036751413906672841e-26	-2.81199011030064049112869150296690413885863603044226854452778455001596780559640410408605167571740465e-28	2.66774123916116798614533303715211899697855948596632197710395552068561508954028828608108159426576369e-27
-0.28249437294216869375394280016829537640195151672890672761952857940320739237134618091428402705783554	1.81288546504499711560325930266303219266403627690884937097211243811690897202438424449136987177543721	15.9859996343516968550078791265625591887603496125896888995134407490961656083160110795460348064085639	13.0847816734128362587294416451481014387102084827244667517801483819284663370574424974412173557003672	-13.7769624075873775782499499703000325798586275065561873140127058388376345079641883631305732682458369	-25.3112016209547646864200950020556636056892886805791834814935725345034314742480101711169650406852425	-17.768939661244959131287342230791959774592356068138501724346220387051237489557830319021434743564884	-6.72898246289709141492873512506006473051612919241897109679472978405108024010748283420905406862057125	-1.47772098970530393453837170085496228115406444006864562484038773329467731700566076468848494500837436	-0.190422582119197547633750836801071045890967151741364344824477548555850595655874017191462142654291583	-0.0131063998092490598828829314128146339526485273554272293006905500936815735252322895095958445881306991	-0.00027216298552759828996530049639681048467704900278244991105960099058257584629942073705800601896254339	0.0000119229425309471768713186135156778023043989641816939418886153363609582704442795589858624698248375106	-6.44701271036395493844576939257795233763062331577221818014865700354872029884705029751787871864320178e-7	-5.1233759114498388501947294576651876373707743919766748267883872736843323912953245982148655858097679e-8	9.92221762694848473344794765787747731041125975595576718903024542433175971097887260103605180756451264e-9	-1.48927431281617488887545844055398771822223939833004813749943157583449331252056729814458993944258582e-10	-9.31900962533036988767516384231261064262265367357468708658342603363109856900343285296237727426762615e-11	7.23236589576123294797121812415751079544975361769858699906948324906969371419568095612850721684719195e-12	5.92652664321025169804197929100512881231997178110407562304091012477698428133718714317788092730147337e-13	-1.15474044022639022488220990198899609781613572395438363326046324446796919420173329535686820173202775e-13	-1.1694255095581864144057443817979126785415206145021805723777346070348018143111386104152201096925691e-16	1.34502517299931953250780419351834188806461152412859765872708674346099709537967645970915352162046644e-15	-7.47837959486358690218753544445640629013348397183152848814754682137712663900607990680131189553924391e-17	-1.1789252051995758982690041514080803792853415174223792192686109353892006632955873962037743143039198e-17	1.56051536116254229766243162701323890015373278370515661945298106839305042640563426013658736123497358e-18	5.59106714509462800958002246888939579279905147230735688760055388733365793304428178799185054307194527e-20	-2.22030206847848099201196504408671020517850781986961656577221591453374835483338795289013810256814847e-20	6.00265204868051811929257361063649260146449350790856373844885451102899296906222267667142357256759001e-22	2.97027944260807665147640284330012971755834723057102265480773128541491709181206744147961899548768648e-22
-4.1673842202615520649169022723520058429161616838436595845489344125803328267347402197695019955848826	42.1224360460981301890928989015143744749643423507498140998976879765685030230796705290955169091035	30.6439315667823624404467778216904779672985774870907147988713909043429195864054195869932291234272	30.2301100817541543190567706069400143295600757401129798159337453811107382876483005310122139291087	-40.8226918136905128049104568478414034388741492985597132741500900606395552269754575674590956887322	-54.7200445216929513540740263290281809580584515664848814666444716986921437968894511369913914336214	-32.0473046475334845219371377623156757474244177290527823159143398108782464465599669211873687933293	-9.54577089291569200871630364920860601875463410032003102062592485945002232942287752480159925428806	-1.608776784989409036652837733809774614676969841293462116540783974340782788027428848542161460389899	-0.150226322735881637777802319523262873466621945657713543461307465123371331973424783936315582490717	-0.00591305761617616100994520075170207435674924226967633358768236733580292907546550152714910531650433	0.0001012860984033878489150104282650578978223966059932090190326681018538671452043366217589414514833112	4.25510040683550232859660267086789585532070267957283076569986819846023574126469022934464958046247e-6	-1.09263934518661736012145630057288853446138750238462895756653586082329690408829858329406806689716e-6	4.6016135084016006336577741021278476126631552295903129076634971045755850538316082042275095714632e-8	7.02146954936675351302567197500969828335729187014978533031709973729804237671530563481473679907787e-9	-9.00313256157033960037128562318663523158526014416829111143857758201489620957855840632991360719275e-10	-1.743491683204336436715330843440982211729146154249086562516427580387238398209054935872049668559655e-11	1.06676083526352776820656061396478106905332543729029148663400482257945639763495295456695771135997e-11	-4.34123881884787747878671453835851842095088084269536461661298963532859775807965821504177708128037e-13	-9.4720858161814229426783123546050226864730571464254189403548935594046841514701490811225331223142e-14	1.039915570485070212748058195506982578906558374763311762570011493319485917362841807602796845509217e-14	5.0998007654228640748985686402735811803440995749022160615403022162309948815952821765666300468577e-16	-1.514538425453204267791542781860339441585905615880675357581477097106383142608823645584254638533218e-16	2.43980129977432172254948673305778813214664012833567570968204652399453484666707366797371094480089e-18	1.689671174766724265823372275510418275902040246436943563029029899274720957039113933733554591358175e-18	-1.241380252796144205738867475531413632652735781434060822183389412721581095300443328241624145219719e-19	-1.370375025978155982888536098261651359859507854636908639025193882202970632801258359718475516479172e-20	2.410430855553472725765517907227616999762124612004357701571381368031743136160259276370011098898584e-21	1.501112998935797252186296106285081788210636677508733774536536527698385849388902527804245613147302e-22
-3.15210178037798610954960314351805736570930652338050332830139673123875242966439073168494694794904122	25.5286855854416418597438920992399187601056905173824617841330040147830600099555552804131868687279347	4.46050771992856997887040007421082740868815096433663131117385688841906129081321991494657864320761407	0	-1.62414569891062920982970745833954995660376039601638366473792803108762266826930104795807256547640312	-1.40417945113598807829520725291396628625754352989065145379173751076572780413195376173999658465163866	-0.533202734616636034681166185172965576832852672897802259911690527889973105077525922410148256145735054	-0.0929636689602825538181180669922809970272096169701109422953835385641179265900875969664291386158416855	-0.00727007573636191543697366138820154197911590970212477959460249540441791413408901776849402347838102364	-0.0000626127601433373867756686215916401057858965290387324092244060766437219794844229591928758980936991	0.0000192175619449421958411865690339250635833266096864569955064685881762948786728579762396105526315269167	-7.05789518510516067764253865982549443055221052101161218647482280774638080052341183260167547755139979e-7	-1.081493537353637846220552891015975124871193853936976254190496247792902546819846176646480178892543e-7	1.1957410547239422011792896063456222051997094297969954101410173945964493563919821302783410631304895e-8	3.90327796857564487019716345467486088432685450928485267110236428334947006187558762838155567545033255e-10	-1.41314377706488655709666373412035059017618732910528875186561669166234337725657775529639528629370949e-10	3.4712630034166352565146738776521045040398962330383235083653201549606932975519327860309552196482754e-12	1.34524109405335484244968131200707566113809104032909967123529999044598794318345102065065830088504188e-12	-1.10848349710993374216451799256606145849666117129169986508015420367862167949811845477134866489706093e-13	-9.30559634035512336926052478291444123802794414098784314742906880780041858249153140430221759053782466e-15	1.78138055519694186210470954252526764228236493945934890263377846993436696200981195795929679034025907e-15	1.30521618400401385161475003089914462242175968407963764162101977432336093863251329906018721573002631e-17	-2.18597199023394639572952468010285880412486091837319054543608078347164947426030158992251806777024288e-17	1.02432382047589361501864517741573307688385659374054705807690818576820888189984980787239186637146107e-18	2.09788213694442289749374884780128317831012513588073415096895384374817555302303757188784900330514668e-19	-2.38962328007624132776125409743161792811489000651844685332888329526400732729791961753572493546487591e-20	-1.28456421435851051541851731616770063804328323860971507354968280853562240614276693872388902705633328e-21	4.09043406658517518834988833538419477990722634869278917981675558171734611333092156307514277033145997e-22	2.06878737227173326931226558668107552226354058511121907365470157287878381297006107061552048509304325e-24	-6.5437963221521271241378588998146043364948725849376784978979321958051044274255909113831525051171285e-24	1.82321717985735354340326256690805677957503578899906424754910563947114065597780771025340689383655764e-24
-1.4152932229780883380315970204591131811663373822388118266860525980234837331974168978208522182960299	0	-0.217979405886186479897548555440471744625881299326567371716771584729295300876434376947212999628208503	-0.11535551583273256334422418114232373351477919941555249538336238104704977230435097735227210072247869	-0.0131638151010292378742521829135933736705557147874906766718382456319568569163184078908640230780633625	-0.000172071023227461689416740118445719717267807851669624130315911536509334449112681907568150846290668003	0.0000401123200573222130324689486668395310945727309469733540478929329125480639501262512266183198476648387	-1.28671435597227325919471734489512778268946284529698323015372011424920049107581842480189137515035832e-6	-2.23512959720509652627379530052031815304579459948613599648976510071773563081834161808876441379462527e-7	2.2621737218448116170879858550121385160983774519632658488559438442963805061332569319548549803900238e-8	8.41118488626267324575613776691597721139890579050585269691627312004565237210147150742166294283850159e-10	-2.61462014439731382307628962226879419973999204658178247617775770861244787994930474426933188068357848e-10	5.02432400555817644502195717516677511054313614443029539309847650382353138583790525651447147907758789e-12	2.47820440308822859266853891764611704505225644491261415596548112501015691445757938150179549224679838e-12	-1.82492028768158594170557114700653850784610740129347178930072232803866333415757742061491459980747061e-13	-1.79363589499909174634762705162641336132695288288537920707231105262145687316414497614191332524130216e-14	2.99436443347452423942942202133583324598651124274446529625379014154378712758151563876308537927150807e-15	4.97485116036241315296573874771744011358814108216769132856521985260974434604760816070506400102033392e-17	-3.75459877188356557175903129447093549029160694295085498541905409812102661641892453275741346075297647e-17	1.38477297098420459463238854858087000026443631713049233883986617313314049732875768178520082773887608e-18	3.76160601660805984825105849729607241143235640789699462533002605295648845504114463165123455303564546e-19	-3.6615285462670598781836538003907009018045009266947887275566676538172238485159108991210643312809591e-20	-2.64842873698711329361119433641241937493996878922652645396565042574173575075820306608571155243251234e-21	5.91019776506428856699852054123132582284637789088340461601794236600637922618712536181097501631487994e-22	1.22929621836851161954452996830926731644405630567150401709121436683082551510571673123622336521962201e-24	-8.0584277800820106418387166383990628202288233253671261293758328780953785573972905093508922796116039e-24	2.99374503813735211893769567267025489593550440427488245273510829285212432544211441242227354180850213e-25	1.06042222668759168242680395967200436065412594835446165778188335472925306600294027387968488205321888e-25	-3.9883937837289260061522090567494866273053278249235054318480076485580558011377552758984959290756762e-26	5.0394759077084254194753666038170187223418048661764855298031482294785488699188619789453664078906913e-27	-1.37673504784742562416049966359855055721025886462610690213163396849604387571642457651566073169327282e-26

==> anc/L4S1data/c_ai_h=0.600.dat <==
5.839840097748699283594694204296212928098694522256059348753648193811229183269106137309794221818268
1.	0.474614651993005457763586716855788784776563478507655019367879898824121663369658035615516146442089331	0.0680681616802585689728721230291666146002304572647234760701634259047373549027004383718568200469721298	0.00280626714441498235245053106998997264981043141682476450708438635727141596095459688742492808635025733	-0.000286662290264405449471691638839745000382951362043254993597835463572571926197475702507771735047239153	-9.77911179489329433993729616211279436142153449770055225859803585178587004797131856349187361147884967e-6	3.6013715483592865962969728312769718360517035795043777758445220668559465025329381961199438073112267e-6	-1.83582054671431548206817091829783816177195252080851702934550604797468364705194013172516324091925674e-8	-4.87537285181664731669003421568224205347326899153645819583999835314403537626712646390239172108697912e-8	1.99263862938732271993250156163878504419433618305768871808781093143700138756466334707557510820876345e-9	6.71857809932936197326130164633113516469660414291807335698261868501687533694587536338510588237465953e-10	-5.37124621597539288226326882989025978928051151322605007000548528438459401585230579253023439859262759e-11	-9.10254211845051714080567762998755456636041446018496771746345713284793080850799674701663206779090116e-12	1.183874232464480215616747061479326903529421316661206524621595098239687568494715589224469024612139e-12	1.15669431715693111517320309644772102574913570296092626008287193023485009823620531671106459548195303e-13	-2.40210539520629314296785189657804884396327284208429725631686861250817080079657108887034430491909878e-14	-1.25171562919621992870015414251393066834004183362056801242464196580954183989949703866425768410816549e-15	4.6350794118708822963553899682115202458676227247726881842823936874241174574448954002681323880199999e-16	7.68021641428091770112744165787286944177544399399239521818226900080305848997733421206329919965324389e-18	-8.59464162015063777001259978528128109570024647447542471422207233397298517639619796951866471493047923e-18	1.31312131616581401913820469185923685997912911694410020478175173771244847210395646786050381915740448e-19	1.53353044960131095023882628999815794089937356534432266181941449420453145393337772565720212177487115e-19	-7.25089366619046622524498427886766108982314101538834355257064760626173057047428693028290753049924119e-21	-2.62058013383848294542645181358238893509539613918705410309785717958405891175257734021543481424108052e-21	2.17995696084637745115280822818957444130913786325204189980219777610726451433643951575829973655052639e-22	4.2441397329085197812352816778932074862770531271995661262349844834257351239912377069212905978739772e-23	-5.4458731243212098979085806608685511816909162049135667603933594585685921760341211810970270764813834e-24	-5.4767140143051823539469278540870888781470923888131278313089612840853366514616219036960061612885976e-25	1.8044543161793031501482187716907754017659671043514298018507805376836827941949350230862965098008783e-25	6.78847461712402099157764166933305498372216702920317784869882641483351311221212869791947375895523763e-26	1.26162619987525285143547888360032544458020304348170891271830304442739920681936330790560064982682623e-25	1.1686752673923111746968178030730333519786771674324739640447718794240323375602083375390724675149243e-27
3.6	0.675957950571787895299781229402084606419584100818460718057755673546229428874482787324951023853220876	0.0434741234821417242254584193144741599214327110502545908158130726621270215809918045657995976170062519	-0.00260512656893991841430514514887615061995693906969353423821974015727856472457065927741840024290802799	-0.000257573572878209344059876181373157745099428621766943299511415402532335585440788146965730552886254176	0.0000382224183701416795215597523275269089769491037525300906961929697781083650560573121935464431237801585	1.8464523872167036673469350388629090942974973487993558041565171583283352957634192756359676204122821e-6	-5.84993866302094501727781498841804520370650845468818998484814777333578821585752489286272464256277751e-7	-6.96041634418010786129560246213328175828219985038946865326613231090263694391669237050537260946911962e-9	9.05690424358210631358853139076239129775786954738053291945801611729616420472220854546846269424618688e-9	-1.81989549668637446973362987802368134806271036497737694309518530321640831667349712012277614977377868e-10	-1.4011358370862401500819759310113677261675975496581313286842985062494965484009951512789177643067888e-10	7.41360039628397503341058542880719630927883348233482838503468794028602176013951030962015874742220032e-12	2.12740421166064768445230357314121757432450053428557097206828671938586946685507688049014298328108872e-12	-1.93462844302539781001510853646808221170265986155047079852005612113640951626171556702174867826709271e-13	-3.09652511229871984941699017539536483302429658865251611052301059328709811275799073503916939756506764e-14	4.37232685898450917821642272001717859413513253514767314684225414025029007659143916442284627011810158e-15	4.1563576778828412868151094210955906310427027890544227662810220881715001650617599829661660319377821e-16	-9.16230063383590845451694854137616012273376914360123879622179910372001243063413116170489115776861162e-17	-4.69619470078328790213578593449552125751119626615696438958589523513907491861996439370787036839683246e-18	1.82343189241460600782726407886934198556696104315454575975899437120662123005767957251342047255840311e-18	2.98071920437774883876300245338588276408495315814285899759289419719130304148844160708649817630057996e-20	-3.47741032670350104659796730305239094096752901362159958783333566806613313282723874499233060491667507e-20	5.27536258241071962852364445486284838839203272068952372434052877116790604573703217256603222633400211e-22	6.36535809810379824299026962154598397493272177690144128562216027098682190283644950387677975066841957e-22	-2.94520481823026939667858922168536152771821743741089990539819683423949153829434377922869896484172563e-23	-1.0749178110186324396856670162641047094678419869973699889947406651191402889348628979017974378233173e-23	9.66478654920969039288822496491642918598093864058281693434360251233024928445023898905050530720499735e-25	-2.29823599648978452767071004706104298408501512920740045841743973697450873011348721565341764940731118e-25	9.24179307527214898328670745035935223718595138682371279419486958981859058433987533079585419444469865e-25	-2.12834547690055035744494935710232478876621881944040043340702980865933769844284718349648151773130497e-27	9.01293351002708105632333539564039880113166596965453734610207731794703602848165179354697795079412324e-27
-0.2914614315364061923722883458832586849475608127973738030522191466486046123836716096827905644251927	1.25241546802970076495845497602538560630518243531443635858088588985366101832566008480590488707189719	11.1652831770564090906939958372100876853709709259730465050122314685775439966449326360531016608280708	9.8973986089662209998687065180525941988183787431713477315135476126236372849049350787504192626670557	-4.86377532137741367269361669474971388896585451851683652603174581787578566027344242451678838952611384	-10.6796979967964189520293632516123248075333823983717104332138553845242430582098560372988302411477224	-8.63034585932276574985756353219824580759933133883291585853388448323677291140381467408810760204025757	-4.08032432854996242435021651708613405403911651878849231230649295735756360872114129431838644775028273	-1.1817080456533099065309085162159200157692760671572308266890238563436829899592946934485790618901496	-0.213444478418874752042018972729024789676055126838987557620355058486654767450821639357900480182138669	-0.0227284042712504721497122413008184288879280272948665880904809654859204097119749202825888656216973802	-0.00105874741886405142737490581254070846747410327185627843015530122175459728944609096132840243660203678	0.0000266351993045189755230613781432107972716950221153371370548978401073666368640023338500725015130262132	1.74992945129078653208137347907291413546436798342990012376221658552386472030572379711528866155573498e-6	-4.77040460448100656518942080623469045936811505316487309914460340010124438387581356569797076624650215e-7	4.21596757323243190346589770055025007914909900824480552188725020579334777417154279514110383251483484e-9	6.64492630168126692150799177733276510387112373045745479883693472618817186567088987596099492480903908e-9	-3.55672072112382440082568453301674493338399870927480224851831340038545068281031357112954632916568192e-10	-8.95387893731374543183231211646428017981020051601631611865716661427339953679663837559009713560502384e-11	9.25811282513671403556118708657612082049076483319288960636969944024992479506720206587457714994962024e-12	1.1298916162405953134876625186504775802203123047797557950357021883802173084133236979716425459174097e-12	-1.97886594587274491198418450312540291180141577939047137154812905763006863164795289547140271710346659e-13	-1.22410615092102868078593852253522649363196198538641294202872967727451878704921051998309561582342331e-14	3.87945254289631103893023360191376162377470915943671648982653279423025488420267692779200433001931967e-15	8.00997828844985397230738277547771912240857696807384939884136562693266918524602724174861831092545662e-17	-7.19311388761236923753386553702239451183577875549904125154351094000298190087488412694621275778746136e-17	1.01991383704933737126884685588295406495344525777498664867829141511526438278627046843964688995141682e-18	1.27194152940879259045418428317143816115232036864183065104772366460385123713549967367205143623489013e-18	-6.15246811579206547234633266569083750767165241538744056980206279465275645783693262134575150276477051e-20	-2.13348101910022609158352460469239050875634458509213781564207920735750299689979843395097836007428553e-20	1.96582880408232443363733852693315794858377623012445992560930875705644915377975185075248620037257607e-21	4.43023426163736451456962353885338026096048455865908583867821630540054619218342710895354035226512658e-22
-5.160135762849731826448447219557277900452147201539388299903400088123539076447284798348263997210477	40.864181514709094795085105478613446763902073775201140984418834119230822105706483431248156154783	22.4566929447583265241021060934047823503556841130095355803566703409434561088836632167375687420549	32.7088390387586127516530249820777665090930945861704191828388040594395067576494659738453179782282	-25.9984461988960057084270114622102751779854722275868495566389803763497865748411854978966834643297	-32.177181780968350801029163278470316024128851378212167850638118762284413600589450560146548111821	-22.4609165744719478920095054246508347668613979738194941405957882970733117084105564618477643496057	-8.56418036865080077961493291289301161594057499539770082377279212702975929968896958937692311050948	-1.96776615918210285149254314061429143587435788530577488113161922999896840840775420763032390367265	-0.272193515725968781458899189186308774744778134886423553626394700423846091694267167805803048431463	-0.019535242765178861125117174232995292905799033905875797055922980692418054866822944180956563464987	-0.000137202739124592241917869604796200656411285268734181091854348207688070707331289537663836922401898	0.000056798261375047973355382844638754511612733162637767705625010646564900991571955707390808221725521	-3.12818194472385411181713748265710987717048619015819897115105381682888537102624107257666915225742e-6	-4.81197442459933282381329816972465277987729519728387772596144938772832163608617577988583126793429e-7	6.53606031435963665693522406532844256172081613143712745265610951897068372351342908645024225626703e-8	3.99529954733948199336651827373398596878464297513517617475398044384551069894369533631528485322051e-9	-1.157320096739154237453354182312508942819300999696988458779041723802015087154339744646560818371653e-9	-1.67716154498243263911065716855900871908228174369386074087570825802309729734163239862403791037966e-11	1.94109458140300314309629368732706814334333217966261069258222128756336662143989777501990269440285e-11	-4.46536773379079481497706417145142173930050558333067801302151963503525075218502133853977671015339e-13	-3.12427537839889184740309840667891581785345842026981473636609684748583478961152244282731941675964e-13	1.88864303664666243407682799968315652874218620919194507508638120718949222668722777674591667968489e-14	4.79017527605444700565927306536874301700839962469168434403903337161011682750429325849855570768095e-15	-5.0091285000132386770113017109776502135898796096330726367444821492110650243466529732401671165731e-16	-6.83639589219755207333049254983639763986598222885034642847665064141794299774432661130385388401423e-17	1.13774186557302615125451353072387891518667596573570904377479573275130821331879182379910467903064e-17	8.58976690947417262263994235295658037367835325893248620163972198194359935716061880803813155564415e-19	-2.37548600835579200599798550495651966975624499156194700582386164881331578105902342881967508079875e-19	-7.59616160938218074876772905656807008405463839822540803041438418973316770696709204232656899129656e-21	4.99103182259567588374603584520436009294560905521416694027717540812709874946827481436497553237939e-21	2.8159368190516039900396333803149815621192163302965469533777844233711088701351069964986492179966e-22
-3.3001396598103349533998552695305400392423744083104684494791004552699474687455879282532989302506499	22.020901608246875037623302541711775959182403647713688258457647115323827657879946890825331789827997	0.632867770440671890683666758983573472443791295113526402008552758895045703407519363218718237055397032	0	-1.1605914461023235417783646844212329364617846499028029790248287234059918480639195535005303089260971	-1.03547195619649648139971668281319537879720266372831885409749393939750202160874636074394313566218044	-0.489440398481879009949004311082716565673057550225409806299919833804177011090417642470334205897530612	-0.11966623249161079791673927440762910950159635668808863596648899858118081101645877173735424894449776	-0.0152167094782749047120082924038470617066033814888722538365959198847981524289537687431353082259008427	-0.000689287158359080960079279998295763201211609835767208102459176881564064901522666626480889232196894633	0.0000503870344642248530886572211059604616163617354435836302953479909943295395261327347806207773639390161	3.4849094666727301866390159384104577682675831753551414538237580813078126243951289316530055818389994e-6	-6.60939996382878874068416636279704311059591048634204932265107890569494215916040820536089715517177825e-7	-2.264254709055791714383210354177674240147613462055315007137591872368767301028655551153427189581982e-8	9.97343639700392497796038670478307013219083689524156467022221945600889154291863387936747285070093021e-9	1.20689570090114806987201072660019647423085871672318690558340514680915812770872857194105630266429699e-11	-1.55296849571813777088259360276356490997776209071633659168225946735981063472824170936245989735402557e-10	4.83995442476124885583452742442448860399869433589133178674081380650672151740803707713970059355966212e-12	2.40303966506612309391609016849599907565026154666259313962681567349666394747098199948823681074239372e-12	-1.5903331869256552998733919246439971394086612493216460113644478748919534533518887573311077550424114e-13	-3.60645430793960088373080408214121034278817849136548585162549211099184513274838256951502690567089341e-14	3.92595555504509826246235086447801859884398185305007446333566952679758396628730118376666062798296889e-15	5.09842458045939649874270598906903775581131893491194068512450480446644778449834162544009723879035768e-16	-8.63261725306674090842785885585536787138052785734791290088628551387426183505409540461475688892770216e-17	-6.42230724925901735561408912684325021052919812343879680252347059463692183551589751252746423699757144e-18	1.77385309229630752838717678539184909276359717688307388227533823031424982973227227456037585329949911e-18	6.10590910201597037126342032243941001259588884967734034324960513547041135398579687383769677507478366e-20	-3.46769728085155229575523639804062676802900117569908915748448883402661383278903075282846225069957938e-20	-5.97185249394609100451010956854085229431798046011023669403220212955432531294643956448565367468185774e-25	7.45763051854997164412506622539297223085064216982531947530774952522659767201053336805108852874472982e-22	1.21244435293775824383381035589356403676731761137923415515694540979631628839309430424932770206665174e-24	-2.04439945260966568809598296974135328972822740274334210181028373243676054216829727084700068026206773e-23	7.15865168421787439403372599346507067299331999603986711523996614361461334778630322828976736561996743e-24
-1.548684339502286646053283918814303116608358866372613554085993667514921948125374782903410313393126	0	-0.15419036154219341871423536349625212381769095572917583818900283400782952583371115935167145815662478	-0.149790971222061006450146723587773783131311540810617006358078970551631561688998449418289749327779383	-0.0276300595975561742345593587517252939685155702163885558878461635241536747484378868599956217461315585	-0.00136241117114152426763477359936543128328961663877521164593339376373756465762737528857738052990470045	0.000113590562934046384802708071139832382564115853020067447924480673003111961908323693148959993034447664	5.81007862521129807987090267769675602723170925335689354733421726613552745512521796155864015735037163e-6	-1.43606048814511177088591538188951558905106144895566260936302967595841254698148374666209333162462096e-6	-1.79287738298239702821165993830846811642525596162246005105541504206453214836903435192356907366999737e-8	1.97581822161217008352177180491203704833294363708443171949748710109781127417797475174349504137066536e-8	-4.00247097640143648130220381971011627874175260006097171957919506714771736274709123596828404590038942e-10	-2.8163909123967029758573992945072960906290907965876505503460692632280981127650165654417937059249045e-10	1.50958795515245518574231089981766165929895812438779279692543585155953952527045481837581104942721502e-11	4.02761377352835272891533264529719425990526483398314334142848100574278928124461064448165993603592379e-12	-3.7232049082923309151609034756343224069727941228515087501455164857061754181267442857243372467956169e-13	-5.59039810356084262843421707902487107812398373656965454291667115364645679354930437778636383145554772e-14	8.0685199924838440730108480836746100140403385837193885812976973506637866961118079152576120162522289e-15	7.1897131996531005075185000987204015829776718511458258738448521620389749464954076221253776581643663e-16	-1.63662991936309176361835687830213975639784362253073579340004501210044107593086760301348012911989927e-16	-7.7207064185401355201098972665094805164111422893915101134294696794402216007716166952058963343253937e-18	3.1730694110005599983782890228842856230968754980951209345063070564556329249801198943163474981638684e-18	4.19337643577796468964751297522823480197243246027913124589858787390261497895553795934930179888346694e-20	-5.92128946847025040713171999418291342893281138488405155401752487283949684872635729949403082795975517e-20	1.05751156454199798730525482648948397101775119380901542053001352264208718882410001015879504249184023e-21	1.06376132173472319502471407115093982562807558157345775153759930351790918055960004491780172398684905e-21	-5.33010789276893271156320389021839478074852922480660359495074444979380978865901093322600086744979215e-23	-2.05137481900468943073948941705398523688773650212613924696031572092038939347413953759288398492058453e-23	1.13633892994999034239907127506592115742304134508899840987194168387753451461402254163558601993864905e-24	1.54765509562015022823519072156339394529359332819026602911635690841493185562633797335701383640900005e-25	-2.07917811665617820745892341348158925519702710240177469032859551454711396036044549738547536153717529e-25	1.90812434369797943331512930102019049735438775170743718791700755555205662173702436571059432793574984e-25	-1.32967433900154092033405427582089763346176562477231453221575758503081165276121411877485816951483583e-25

==> anc/L4S1data/c_ai_h=0.700.dat <==
6.028076527314901872609146277634578877563363768295210448212514761481613873254216619600890408875166
1.	0.569286160755874453634610530522225967259913374586714519446613994985211445596409440360830186011471947	0.10937248410083499929278123680465566029966466730923614636906840788373216386213649527580204536509844	0.00833486530921832905161160648244997954992305403498779828405477900808436281847299854843105040015920021	-0.000396027072321442712582775370275189249944941269767915562995163698056110530777426533972831151249235447	-0.0000733800945410004785665229143877129257312598802644372065783835587803558476029079605852851794865865829	7.62334489150858393146739294274460274147603785604258967158186123808302818529541405937263277676407614e-6	1.09963132445679236778033248113659077382740562798378099737538838265378859722094016020462634441651453e-6	-1.57802998038680476059471999151365414968295970306464832058181637903479121655756670139375768463120896e-7	-1.96019903543990965698956576931831839278417439984438776560322697820648543348568044261467156950690688e-8	3.43313691925885150188038735257436496897581398585887943459454187237896010579195081641441797158483188e-9	3.87286246951055987398612756232524890237348638445212834600172263949621007304098239235034174364406733e-10	-7.79352557192171907714759348703363779006190743782403754438809815145036611920719717497205085530907292e-11	-8.17661386262976452106251929173206666530685845355403266079736718595595633059213540018227338672815503e-12	1.82984544402856768974911217788179712704321048049772814964659664779884370678347677722457532100284653e-12	1.8054747261792066039446873033651167728563980974116167170135350027970331192101487810606735554966912e-13	-4.40961573874883021922732570118992754649065920482394100111802842469489066262433575432203391139230406e-14	-4.11670409692696266031833867901537399712927469129355098341694061352767998429983954053054332416495657e-15	1.08453533991764420184991804945281970241820209103371214008537233421982321054357791520323297765262006e-15	9.61517949719302400781224414346014909615918149147535534818968945838896370490576168837214346004232643e-17	-2.71134283276878351027525482543185614016152794926030177285037684806189110629704074283440878354660647e-17	-2.28799286803535965595283517934468756612363074552838975433012556216834985038931974395835503303428216e-18	6.86959933124255495806319543467122751061512470853001364375691192624881790529262359884685226022293347e-19	5.52534169857429367272478027242832476305446018653597510227321810520523147597659701210276929985818922e-20	-1.7599903667401504098610923767075978211428722917913083402960434813039627555833755960500908098924576e-20	-1.3502785678076569849990710992500102057921598777244042585965263412872338124628813525745172437925957e-21	4.5516489357354937041946479286494022435240073118128220509118589595461910396783320275167897243187474e-22	3.33189981753681462787323428302014355813264673704780534536787624098926162013595339683330793425267215e-23	-1.18662526803129916410431481805123070199605139401307169499600891112311486754859684552139394400379202e-23	-8.2874936252974647301741974009232822417034118702447798110234858412025739909301607969317583384971855e-25	3.11549729786603343737177221722537877974713880318234952804788381272872140832614008243486085794155627e-25	2.07476531140919498055029881139933547331648659957252978403901117636276644326690480608429551288314436e-26	-8.20612868092055382339352067562224736938781315097040090925352739052524699374171554995050426730490803e-27	-6.44133964631696771639038303243148661342256077044194657102668920945039306750056462811635975592936681e-28	3.96022075807340811673707659586988567403820001340639305265025645465182962695737868613858410764522e-28	1.36158440307524567117114565649405057212622871639202719527558829013441750589493110884550401026829047e-28	3.72245767821080374071629476856321848326165342827145881491207137496265181922185672253094703441516414e-28	1.05584422449378081441607957946291393529861541847589437699115366821084905462504080750784076496519514e-28	-8.22783257494090397644573912591235127824338951372303863256877838037790870598009423165541845950105496e-30
4.9	1.20100272346160267548792949241680064538254187661871429378686969285541123728555681222532660583923739	0.126870158910758126206496971923131970905479693647484930507098192659547528891379526504512955948569803	-0.00198810589999979260388357055124673202268591112544748075565884799979649428760827448657407803612691814	-0.00123828747677600418483830419764055316127363541956609760248287658389445902474173218532874672327062386	0.0000513071806127574127652732631496278022134724052490903804188100970316334885173934232298533079439388503	0.0000200091119215431815101563972986491802271447846781383284742801118484013932075653668336904829767024167	-1.20023612311356335371390279597155516503053253158063695290018415086807138881824405677958087916132026e-6	-3.76293060302975154118336952893192557210119415580235537292375388418990386767346641337352883719398869e-7	2.77024380266204714492084097877434596702504751994024212277304836259234213955853700058584674321443127e-8	7.74748663153314757211685505054727800131455141074100759920131486214748686756079318776567843959297889e-9	-6.51588870647025336953399613564587480397322510483685844594516863947487806948109811101759098424144538e-10	-1.69353755388557040900135670605027980168210272407246000202510159851938041825669548225765877838841145e-10	1.56983821086159155463653634149947557785961407700974765512889761889784754518592531192198648347811498e-11	3.85758651583927880023602667077084385194437390580281307418319903390549807413512864329208776640607153e-12	-3.86290997491070406881821351729871201639989332318275645767890195740410501212117812655952697279004321e-13	-9.05337220715326764782501266598546315113489066120269980256167272632905986129478467622732604136204427e-14	9.67265047707064093500210888801817143731500354710424568010263096755555170586748838055290084569445272e-15	2.17350783921421576497692343315364696873451789343860620604076321455098160489998622626537677051446718e-15	-2.4570403353520353750229230209057176918952814885738916503446018593273685820298942416886360399973659e-16	-5.31201143430292205147678876966844235535928504022631209141934936375516851264504009001725579267747104e-17	6.31638531848739316582860935430507210368957792046819018374843946614660505456912028219626070039424975e-18	1.31705049694190283265564405138288071835857506133000660753850180837722902607474534884000748782289294e-18	-1.6401871655615666271239030863474820613246811249600777276776767290203122188801536149933549752945561e-19	-3.3043219623898739788191621812255984186989763814711469227357302915885482687113487137751909428915893e-20	4.29571586962459050425096982418475893642773109325250770588049762276670273866021303581184649140325678e-21	8.37250245260199996124511303135446212677594014938251068323765130256698979357214892530788270126338101e-22	-1.133371811438897183153594307272571455740295997974160885309208151746505392014456288594975576918547e-22	-2.13926408125841778162046994924502204284659709443370862519771979317345930276090333788910941365843627e-23	3.00949366320916940025355959499790012304793444055014362871689798125044626847781927794594899727146457e-24	5.50654846773001625679462002097565247373748491107870182556418170777849741177421313927975602815591102e-25	-8.06955038711902670586152026939417377703497369054467795599831268843420894911012368621214668839796199e-26	-1.4870819939977178801177470556062687275015195738169080821028720239386066997004458669937571976297345e-26	2.40801086258339407022999867370092258300681633439318462703537569708904595437557769142436121990347163e-27	5.56198352981911975471818272722287990327082691312546261039972171924566118623942772815810265313144161e-28	-9.04056159521299373135955212592169971126982210210221740160295157515061223147436337146900811787872581e-29	2.11276252358929400868204174704988192033522738693259363206336031847192936202396370265415606020901311e-27	-1.59032921487842442315006907723094591634278774445452745051871904324162987045509135393391601191239232e-28	8.16087347557957188403695261405606503067206073032981449179413034315822882768513975678436249262380984e-32
-0.2986399139299875531335408440561108428914618217674827366612042737588979407118203416273568200972673	0.89628182600195640404600876103766649415603521140025098756774670301709631676954660528880107288763151	8.4782069536304459569099266338852171878185005464001597730678053604914848349713602173000250974577779	7.8127055409278498637660556159038419286649168758513784316205552439610206228693021266124200091777927	-2.05842574351168564230254822643578615626165587894993262105230747506085811784719349263507517293934449	-5.48993043687145676487750099297846100207289101297787120392205960607293104195717317942961529966476562	-4.82684250165912644881782503101593201739337624937676241462236796473613494717055381513682751251624371	-2.69310617527730405722460605165586327544321205872092541054262946953391761739203647388563444664532373	-0.963035342131762890039386830851803495559687858862676067844012171184846646973252568716870727617972522	-0.225549308606206910774740013972139411873459179479134360749537216540203033750512455287808555120913329	-0.03349635054822312841373237708905702842592186381063355674498030738762664343835195308558752511008509	-0.00265899765072327682030707636032125558931385202060980548859909927347120434029968949960183829702970084	-0.0000118281213074526684109965787954179532278986441212563734717982934902360543403557108544148330288360459	0.0000123321669652535598456429092535968215986411906560381487768587595465505106363472050840429567008266183	-6.94798507635038242231440954288060538175824148363710924196539127400053514015478804392770881554968995e-7	-1.87611777315544767997211093365021863946558316909512459634897441080211350869404707710305887186586347e-7	1.79431909646412793681643129370999941402501562489046737265438192444476136207738746553861814096523409e-8	3.43817367106411714943926189260005324561263755778622131389372115279178063453670311252398239751080659e-9	-4.3335507192825572203982694079196023842370124123728629313106948340344722120743813345095646587321602e-10	-6.89726729887218702015413191412593098738094727038993823561121926889242756958235537087484420116176206e-11	1.05061983690270806966516182000876756417697226981180750192732543208977106417702289026591416150730483e-11	1.46295290445958184944133718955178957820018649389053446408140239857143313411507276160854828993925761e-12	-2.57954639172237940897068646036864248649140596742229636695345215976358392193725317300162870831092165e-13	-3.22595154626505695254353240689803341436797351829319817768169380643535797412832416898642777561693512e-14	6.41787748381680466812790260991239373232131942268471072344154100188321327472981592927260809824454457e-15	7.32206865005429265125876546895195161829810086099624408402182403241807653088573826450853836908799248e-16	-1.61628798175853450538506768337363577155860873193154912422299002918902314072018970701268531784919966e-16	-1.69940162490587253864829915899194536746569430691461658165776968435766322502009260430305220509013393e-17	4.11453740221855634661880934544585387358512935014534240737725617822095826906550333587617984244777072e-18	4.01438535707693903100893651622544024790508664903615676248504773126492081606355279467687168908274099e-19	-1.05735112608847706018061893923550773420341942403191279259525783292736856033450764268680566609102933e-19	-9.61842336238300424004806893349538347910751599844192830367839241376309796884540647284812973662106745e-21	2.7396896741633880212157311356578571841387053159379366839067235275583818342017326100704446808530812e-21	2.33132126416302591927655380927083707246064700237492348577311103869933710093916288471181468113607469e-22	-7.15025697920131949471537290844216213142395440107909588839956383033262329395044775941889443048042561e-23	-5.70130939932771935374222045002254073205234322196580339532310275891384438117495694365303311862498698e-24	1.88436261857580772053310128188791641036833467855485008034070134766412296653854000352466103426320503e-24	1.48264209162647506137666963229786066552622687737700610316673009363588701959931970623027204506319653e-25	-4.0575529711467411717478810150394058299511757559892269361357684464510898652655177371439617831139901e-26
-6.28846778636294139726601062285518146095624918339770576959859657675712137954809449966862022697275	41.180297066772801912156005366932470145779478272141923199240587785130307271234081721399922762162	17.5281705734638122481509428166109814582203584838421025314083172038831559132142886046462764119211	35.0735805563935784218031328000735863961574172754667976891900464812128986533403000606799329000612	-20.0742264640938590099402887420702612484158127588899714989095163184800780158692288538902869909293	-21.5845060328187450428629388352851393425653048677775710293200512206541051317897358437705602711987	-17.118698497454749902217900739359431256290247407362235106454846826269830518010649776332128303951	-7.8628701978289542127677932116960997467553227780845431925038775578252782813174093576800208343204	-2.28846696782863705859267527766822584043853446776524575216625339408003996876258716668854461297489	-0.4266757415930689249969323626640829808334864007884429203816461574793321518060850240157561626431	-0.046815490532373043712367646832082841463056766496136156813743593369371350159440883320814293180519	-0.00182354719121917308326944818568894254368698496688956993216678471522575686155697073500784340240943	0.000174571096599473928506435730226014205202848025999528701450953244313520889070504499245642272295972	8.6861872744679432598901241190666776549451378746104926919503997442618994028967006825460363730634e-6	-2.91062833327763939457837914845023382992351535010613383645820373154335388513882207395834670462051e-6	-7.6801009686620881713785885574003070896573366790317722618607358998792631762996266023408881941478e-8	5.7400077831721681315655497393071029163259327165866141101370187339625022426875652563073421719141e-8	5.9877549232986373856276493229262347355299311104146424573752679366579628624400198444884244821573e-10	-1.2266406267961081694056776814404187511532608501864016241712019815582828328662089109095510411933e-9	2.28026019853133092880553344993551452572410710773363193045695675908438128518639019419368340666871e-12	2.75214081335882032814833214425609598982929863354351157878289281211008268191384933362205269797315e-11	-3.28314866529748902653232135468218782613556296130372903186689073562677237721296641302997676463923e-13	-6.387240064874645328006919252860206657809064415761904200083730887465052893861990378797068625282e-13	1.31043871320586723027789317340262207737244877393859247883684692371200126978528780950539695779748e-14	1.52038779227115085560390155226569181714995644747234673132383348312752097242753000019823806704853e-14	-4.2654354636519685873042034424262995726620387252379614327420656724611070114902014980619323489466e-16	-3.69147635386614067088789263274287826046366120666304622111547902107119828564770497246570046844356e-16	1.28550315956797851213546862098138757934882134069482965877035667142845271632430740326954359624671e-17	9.1069993252248996296995386956127068645206171427456086867456633787953061985828619106464430594095e-18	-3.73493166745202929443927226813161180682429269244440438314012053215221920866778045180433689817902e-19	-2.27641248436398259136084992554047039253132165917643762915147056568008131649007581209692045753603e-19	1.06429629707360438196553389648933646764568504772849173282192473548027253797008617580509333460955e-20	5.7530042409727435320385955028064123515610921381761367528989974397183151854952417001436798601763e-21	-2.99997183711216728685156602432129221689181451590950135984174980233433806385115627139315568444182e-22	-1.46742208473534363775323425602596772515801878669277923801854812903466141369526886728759509546098e-22	8.4283990224839497233151829150679959330747216094196109885582270095061060059738961317152133845372e-24	3.80329954621772870230957198626185142076268668672003164053714543889758081077294409569041901941447e-24	-1.86134621379900371058736184882274341485557087805137919430547582596044843817207421514441061960726e-25	-8.14740598662849723221906318150002817430673323601448130631921468163424123078684396962016404743e-26
-3.4513375836066379173958082105229762575821542592204804575820323153130421295562988999851321239682277	19.8882862776627140401157869228363803676851119646128315910203652562548885332332959105510628078175059	-1.20426754045655004182885587000002988311367942987495788136878616757600560151932297615232192101025714	0	-0.856094243926732828830179592725676480424044347007137453339732176998571657481289368137658862814107425	-0.807478737477676119293719223351758472058486026748018928900222128973061546292857994709614146655595585	-0.446634971885978712607946424278739749468502700553244802275129111046686406559126263574926259480081987	-0.14006936537398171892727316053519441948564373140372340657263627253952507873578644195367460526050191	-0.0252376888060750803960511284631832774420015520492392978680472562700645124211756245706649405241409263	-0.00221781653808652400250964290389628392636364616606991185863144344143191495816948308498252566805234068	0.0000260777042289119371308570500771623384664508881605121399343673419174392402955271734786650839130953217	0.0000198229058595657763773777115009279463012108428969874980431857319976038644964733542046229079635339426	-5.12241922651827264249942061577934182903314154100133565666499797248248513283599156463586738929403078e-7	-3.30725037013466167691614905380167039548918273445374960127686275139124357478446697852049068661999034e-7	1.16506204672357112626971706799624152086549498553114802117861357449894213657236617839446385412213239e-8	6.55533608049577670967949234603001357755683249585979010748917991297494128083759716360248784979256539e-9	-2.82598371023471860280733183539604751864446804500485085091285740485469486246182301405855525542851782e-10	-1.40907920397842218019039347751037820545936490876926405316999631844277625370877600740203652376942991e-10	7.06768481752791904322521965230387952273290483879649394737215938188429791147509765374126898724329675e-12	3.17969273219458120302101859785675474537350726724273918938925048310777916563185652482121278273198861e-12	-1.79932948033448783251395355604313651386145641771916597040706359829734389048293724965697217278209154e-13	-7.41851548292802790557867438862238414720554493977408595934567858243091495097576323677994895280159486e-14	4.6387677920344361574618160003718580510786161860411141726552211898865566476981554983916469431433122e-15	1.7740826208004943148852523419429558301537928680998874358023838210395135709645190710892304972725991e-15	-1.20788322901396615664443259852854587013176469289932866693266076742429093454120067453266221777029335e-16	-4.32465153291948223523760450952889841593746986028087980411528955228905169090762617517080160431396263e-17	3.1715698375229298881827693097218783199617618902211722439140524299526764986120179234092781299951596e-18	1.07050669152977189494780270125819617233929463112289895464082443693621784309971316960450677407524236e-18	-8.3876327307165336662185735641358918855443149088631639747497411517124601917751302931597176754628868e-20	-2.6833967645456376295019946211901187924776891399874971856980854686109012956337677479900643025223335e-20	2.23212294619429852311838484383044558970177150919022011671723857648283334038885376662307612696897385e-21	6.79723452423889897130030447459400843649974789262876044003608184195425416762779789714575782190454477e-22	-5.9729005537723853450554245711616893806290891427664423799069326345936882250228039724922109544333597e-23	-1.73692368412710616033785519071856316341099629728623730842828679404031046681865907190517485365921863e-23	1.60823661774614977965352135115841055155123933347933541082532351888543828164130654647963395737712434e-24	4.51997801542956388362137440921090903659103038138846421312855245098154862891708525085454738920553659e-25	-3.92264516693298250833218947638410189804330460911917858735148363317157853570493903790071626629161894e-26	8.52513214728436831031464714898899779968070887465674106514047807674821232106933284039829596756537241e-28	-5.8695327458138733873413610381572536519066232977216099929977849872884594152144737679677314061212044e-27	5.25118409631740350431653823419707905687212694467163638308192422363474537552764795688702013773997524e-27
-1.687789753101681773703233516658822532393194108105700501960213377476747811220711995240054277694288	0	-0.0769132621346321928340722815112609323962516817538200145557013964318731705211787462428509914538971227	-0.175260042574333691252679575605273309047390059807869869858402894558317334455124493998725877450672921	-0.0474032935014973319387212273976214220320532950117290836078542845033532588972331775195978373145316464	-0.00446005896737663980098345863030683806399967432499021010057506098869649888406927123372305579809299683	0.000128283598623997101859261060736608332064401813561809291231249030996239971849904941718168977117567959	0.0000401847921133505162646382395193505500620748427456525574765473700416341476357550550929354965497487453	-2.61700369046805484819701094712395415506981961237573401255399196278537179366042167626311433190624025e-6	-6.13149493747933313351199418108089017383372248739169508512913428740018933897404304061764164015176421e-7	5.43653353597493849133710731520902088307971112021899575953722567581120001691005931443476952021375068e-8	1.11991457067808033757127571553144273849185823206999329496307107320708799919747646985541254926348411e-8	-1.17885092978309399152031314818727836886956230255972146102169129008133566876114971078022112164250052e-9	-2.26787176634491904296717151847172017704089619232991773997897121505854726054613777416151073326688101e-10	2.6702920100168537902126088135934144862846622259869017188110094229162751974830855185505012021641082e-11	4.89976666162506117813470370317893171679893358807356467054187485296428029843082807755330724046803733e-12	-6.26558199346002313987846914764165217668123677793752247425991350058352594691359805454777903150165844e-13	-1.10582228327606705409935480296398831332640339602495523105471000347412979243360440591037304946241209e-13	1.51071927503652665411702528396694337976601115118653864425009109873246142659505606325106837499409048e-14	2.5753707294628295952628818597215355896934763002275578389114267560022867572226579841618514562596772e-15	-3.72100575613545682365576925933511604064363065458282759204782435359175949038972837200531886474069166e-16	-6.14187170753676654631346418873318084171904324466625590016675661277107572987291310354141041825728543e-17	9.32277992320850286302089913499956505427544350254755857283443674357475258970242558934748837024196e-18	1.49216516010616104368533914795428950859141317615716488283697267336057707872526943247348577136337851e-18	-2.36853329417732016971512342672649875794294983436274629809477846529733196629876797448038672390361064e-19	-3.67953017537533419820252186842937733986338466602020853742963367405844453221668045020975426986765408e-20	6.08744591552448876672140980983261789879923225757336927065766841463956357131358921860182415338977767e-21	9.1844564097235356376338453594696501998750841076378698007961550466265499033089036418249455707210167e-22	-1.57986086748127996643099530215536814789503774660257736901114453071937868278211800746683297819367024e-22	-2.31584372084081871471485498180448933906135230657298347708969288036665831888480802033408913122592641e-23	4.13430740862241008596253742397518225151081977112842373370618219335085730850751608177976131429033359e-24	5.88957687610578265733525371358392420062706710211183906533433396647360066065619430637581043345463701e-25	-1.09251961045597041476340380936327958055453162367611840319304106393387708415361462777151094570943485e-25	-1.54034978191372094892765826302598216627670292716020386534630104526227461495349719368121865526320571e-26	2.19049074584410067192012720893544289632468650612398029742654475642701017120967629236866249066350323e-27	2.4613620434898802889326749620210750487672777632344706012437133317395594339376453476934293102267948e-28	-1.07155781218741736474098620210896405098809113749848664689500335508601242151148233071993110222008258e-27	-2.492631656297617611544356910418120142383146281210198010522115386866340550893195343480729271804117e-29	5.69570498565310693827455291487143485099980583336387279972495573748863276510610613113535449834327791e-30	-6.08786121231461448610103671346087178981688321606041979545577559000534284642295738067111130419102661e-29

==> anc/L4S1data/c_ai_h=0.800.dat <==
6.2139431839897437777346128751819610757044843346456094293238657300442400660420846651141429955662064
1.	0.655190162208388170611522197031452592917635611358781357059320597799989357271394370171825037496831828	0.157753067864538177571950799684754673043088137712520968708092685306927553517130054071174585018576638	0.0179425616158199474319487927913136853988523957413761736363208432684606831534030227141983245365201794	-0.0000981001893737060859877842712044787839084905387001460160673406632855120792357375825363782482029971793	-0.000209740853519672429844386164228416837106682878460982074273746459132308292100973273454559294886986112	2.72189454843701132050517263593525666383293523836779552656413754595755932720874545514872286393239858e-6	4.49443720746526345854477012655244887693753302112084560339099426889086872460001132804117457858785276e-6	-2.41099271899954539304664537192556838971861577993676070530227911425649891458992674891277465792287066e-8	-1.11997057129074710958289663361698860199125774922299540437769841410386767625240995367741575534256196e-7	-1.22231401394739936804262927252661855231396681293771312474032697909507583716939985515789820030634975e-9	3.00007012322548672498370713543577839862097548208759759592538978552259246521783804515071667659648253e-9	9.67764390645362469768957848180912723223823397088279678759130659487571388276771006919284647954920583e-11	-8.34104993551531761963694607642409845607562030959872020980113867075060166570567167109018525335895914e-11	-4.77195831520878476410204404222256229514337474377688976428842325816273332932341972081378714970622219e-12	2.3568784685302093117805307661347959753725104080313954992139821583112876893732125298288002648911144e-12	2.02440455575537893740332563878003909963623645898015588496875027902562874662214780965599663897831291e-13	-6.67056214253525614658323628876174080067854567940538156865152749675505696440011980544236763548380561e-14	-7.97910033623475925238745762156474675460511035153680770743371863041956639609503288964371316460309819e-15	1.86796805942179517844272490772691980865002803564881358558380585465640161831631646584680094328936593e-15	3.008853102168628381405345808388534626788554850411435750841227727418778936052734367302466963422428e-16	-5.10726932013318801622158973695959202549899775212751241660676461642451808351612136103700016705301373e-17	-1.10041113726920419627065734722277419226630017806265861211474046753665780247784127722434199712470771e-17	1.33838089075791911581638851245444746387138597999257681960987564910410994687412343235630130081721434e-18	3.9305063015140505860208079574341596961248246598169322980485466773048716303849845575961496421109387e-19	-3.252993315241912011677353998781863842151932716536290382892597578561461525597191139499785551575064e-20	-1.37618068543953614688811835807316758694662290124681171085643689395278353751539071645452343315957392e-20	6.78866071192527181025585505635943703503471278948989910228932163742660607470007280278983408234046519e-22	4.73160476982037408107369233868565852316966053652214276244019393844284471026039559467979350706646251e-22	-8.9704378655129244973412469265661142961954373067186144171488150143244345173304438983363947143629788e-24	-1.60152478934886451874681522823200718350653880670247038439687673022827443236725570586497805427715154e-23	-2.027435983751089472555396919001048042990278403159613875205908474698480726358438840091387576490869e-25	4.91241658642828378925067954297431723797285402329997122458194526556828449600455283091503683356300744e-25	-1.60831225035772429217697466886134999275891190747676405644560738484866013905951369439569702255969216e-27	-1.0211672515340109454789627977282515411911098991622353458373868279607716141965661956173466700205944e-26	-1.44581040197704586462612312701466690023099364269376397314540057917571059833969048405076041864860036e-28	3.71523755945756117634947343622117105405924022560636799687840323740601511062077725075412361578680756e-28	5.79266952099944130208205544429271283696022269058586026522525394933528889358564338231971746819357141e-28
6.4	1.92303960864170067102651106936899097692706861909624170789207053611163013875911418305348149186792017	0.286547607188260120123830957846463939689785092378504348276503293565573066434134848618603416435954283	0.00716314520487301983660131822462346085682631878086871147985652264695037844528398095625325688647557075	-0.00325607411598343578743044390306054762057904099223173019128661943598352754006184391249088406893783452	-0.000138127894712811967642580670055226279657757753652136385551014040436095335225985819495727793182276176	0.0000678358497049852438743040873072536288438871386938165325083536929450818415085133774095238315827511578	3.95633587280529804745329773115046371145582861907753520306023782399516472009153990349462967648555772e-6	-1.61200661131720495397889178423750324052361059567462744432605495021481696799026945394722380913179186e-6	-1.3090554168737880546030023035590674009020354213142051072560510066870581244980602937385425469450478e-7	4.05862902870982423841020052589947891691323936523443322503790709286864290704658958871551781576020763e-8	4.51168137778615526979386509799034903915827863166030575792904505689458365127361074039835160078219332e-9	-1.04756547489386695020394906939282183270863530536577953122171841058383820046428555860361785959836784e-9	-1.56255572858652143775102928300189958181415455680326768759065689622796639505814377598603845385537991e-10	2.7052826268317363132586448925090003207275197793167596533137258140224574319156180323178725878791432e-11	5.3816483610672721223071175694570021151226445560839082539179579453158306497711174948111748640155016e-12	-6.82623285378017504950561828379663164757867271714301866469817329512638499971875169704522297608494146e-13	-1.83744654243419914430004855593352479012098595343417427180977091221785327908220675684026112216296685e-13	1.62963414857380206163387337533504168282468972941756802189802159646445977868212611064505747181199832e-14	6.2108467579445436301517187617926816437205088737170786126861902048393608140282507759337370553027178e-15	-3.4539802927333028175753183228264353197905639605846958376617296837064487630495622022138334495424377e-16	-2.07619863715841166615949993849017758967506155321262728035876760088377346030131406707416926453197754e-16	5.29941394051294995661919777488141220707382281521287439677881704464494317070890261542450320036873126e-18	6.85556993941273497984119049995570440375320426583374940363616020587418006665176151371189636907432879e-18	2.14463131058765953758670307121343630904592050207761036005386269336700981204543387722330715008646933e-20	-2.23246150401760455347211558501502936654858610239874778751492677800465495399592825133375962568274323e-19	-7.07189360304026718342354504460421719384577958344973474896227686047272127310320871033060923182279209e-21	7.15392073686829334291442550110641189308771577252837451891878273629036917145959287496063217309365838e-21	4.39798747377192792502951747214165393392498579751724206926393579698133267998792368904966135010232523e-22	-2.24905354951473079735130672895325371293775402692230902591022409226417013051737105418927688168688994e-22	-2.14825400839932165266653640656430340881235986521429133260191882213814423065983427163291443665290159e-23	6.46729964393071536007188508977199928850682221606246623739019878351511148008745988196236646744482935e-24	7.56534868531358279323131595088734709280338779621500590316834099123481663737491078178297132300728546e-25	-1.52554494391525834126505355344797097834977810345851451435764064524648778923986523743046871355391215e-25	-2.23641973058705569368020486402392004833406238508119084558235729446433204737861579530398128116361611e-26	-1.46246168890418903398748110342208652773315839692860808228637809362653795655442225159395531227025767e-26	1.50203488461848898235189678003923858454932820083800490774119890765062568164450853956521020711850483e-26	-5.35527800518690387080409816284752166836720547761212656741038283163171441914335896093740046881415402e-28
-0.30432476907230012673426422046825951321426585651499919973003061145763222547628830166482812638030846	0.654216476895349594389842129090577280480452069465319745933012266509488987709739891671509115387473431	6.80247619603349384069966909198728937324983743946524801160238082377423384479037659872071759657474928	6.40466967907366554317039852684907980630363674708511711884204699245213613555541828754787374731535628	-0.995879551924396473744968982446664552634396431377303019113980953908550098024475375924578779592031995	-3.25349569368514142554044196688119108321248967664768344294374791937359784019851926923836957482103488	-2.97670948200756044797302695855711920919508985972037751102358332747015745128221539873128596885482633	-1.88547016519755844736033613564909284517347034003540845410149847721014531073580358787127796115473336	-0.794990058647925505104625064131965390677345497738493680320628035047127610865328096980797720676512294	-0.228430192010326184305228176356721628180034001351449741222469482094538955410811866295964987783081484	-0.043963225435003029962556676293151537685023632227622195762959810147925172305060054490857763907399709	-0.00510586445850003620265820645742175095090586830495497587992238422584586299289400706522391022819200547	-0.000198996715593587145624244991179955558909646812751531952753186166518629621706386970180954326026762647	0.0000280928506109819753199297194118042561117890824272916432266966942534943105894566870065003570413787866	1.6652013666782099905021182212252932538503028902841871346864638974754357497085965292123531257529653e-6	-6.09710219276754451356699576589666677526618421767760978685114597186786560673601725987512169596954102e-7	-4.01065830385183313406085006429879057832301486408709717283585015462389068901780873098480405365707969e-8	1.51737644669546849552561113644118332545261296563914091951452205232238386527051142590030863294450559e-8	1.25733412197800623944807502906856186004279144244185216166401167592435148410113975244192806844090666e-9	-4.00584201724351439198404585602877032732438532751367052426172711907580119138367830406175992988713294e-10	-4.26555533189855117985822716094422669165859395273309663757747202407788881814281365487086380769941906e-11	1.08336136665655238221243604483885771416034261432487304127182080169792846984164415499427303094429702e-11	1.4813422825341456082105863318900633530503236203230261198183465696541049626109829313136471438597857e-12	-2.93991490623344648851016903846242689987214734979494334362947410794132060245674573176544642540149658e-13	-5.16480189513999410886375306856232474440351187299757737223628981293492027834014117069176628534581736e-14	7.86874697296776430341281868993038755475755475415771636593311968051186293647850591107000327406247736e-15	1.79390167596577921235134965972629086886717106040940761063950511016630060230886330570885210252414435e-15	-2.0361369290023800924537769836974814810856293305718676331744341366677838433121093986818500954773685e-16	-6.18502280319889047733736622698032430909423329271439075019910196368780290661136999291089221078692791e-17	4.93485932147285002400359174187265686846336367986472341272227543532843802668670774379377811885068608e-18	2.11259568460541588398048445574765501980876306531265020172146854802850902812293813792650641503943061e-18	-1.04555017162586329477055308397380634603358336586545094304396260170693003207733667688863263562621959e-19	-7.13819517680056358677315895716380707039781354611493687596323378939736779610750656689352622909455701e-20	1.51620959510909678043719863970789761186908085371836600035168558832741082145881103952447239430694579e-21	2.37786497186696207236316072187322705393859013631545459658627588108847496975223517876231759145131752e-21	3.78190328740636633539485629488528142552176321111393310109066081436369779240570102967317242419341026e-24	-9.10732161035245832463570816775161743293307452480122466699126338599411588216479231355311943145286476e-23	-1.07690051552071871599128969961613105158176343876563974891991325187283803922968311327413701023830023e-23
-7.5462762599168178308996818256625561597606846851848154275019711331541146227734992797271997854335906	42.441654500195966952827105697983580363171772420186194645180956378526304403082906179273365989755	14.0536788666276470637407327798766217500707672960110953048866316478214536812531144248753538799178	37.600433676597342924426959012652120621659368383867825626378534140834096061888947346694167338276	-17.6418956258264735108241954790500956828532642609009322579464465753416291160458215178860148230411	-15.8223538475868968707764777320632639219279673865198446660798884670084075900981202681524651590643	-13.789104702938862370436780252680255433794977848384572311086154182004463979743641424401648786252	-7.314995546083538166594228192696464380356419050667478774457629082339565362866045897949320709996	-2.5619302134139424121179517623518229342452303064659492560451501440351988840870966610922847193313	-0.60287237135481984359487773982512156577321916094481212297605488939934327899427728362094142125559	-0.090721687007801022132206595636251122898682239723265210822181049869914357043077945868597941298231	-0.0068034630058840644831129884871103323901123296738578235259800238896242870203697183219122037051307	0.000197931403108960443393641319710806650616921200132222491253861730159376986165992544203496516086779	0.00006683867264255238050813911073657449460815252445750446261358789761306055805365417365778550439673	-4.2692903513036205859529836608315974163594394607213785613479530492750922348303494168541967924713e-6	-1.45331450107530088756617909420425463567190101491801339708529428155489262508457482641257516512531e-6	9.237445899114073453141870707392029444244269814704236948070837060931954513254636270562965460377e-8	3.8454832833275262527901112804434428864823027625652642710278810228120235632798626264389215365038e-8	-1.93695602021537915368136693692421274083700817643083439169416053631799483207728490932078468150679e-9	-1.10296121721431659434515975514916145545197605259304478408553078526351373824900771077557841636611e-9	3.5293133097564073741242596961139584276151170789409264122370150555715083203710906743197262089324e-11	3.2899304672027597566529438366219066137577146280143985556945018909306896872405728466396651593083e-11	-3.6615701996181257898752673279791359131883665533220770271565552429066476923307538680289482233319e-13	-1.00039663134541585079692745880287928133738926509164200347560502039191253453404917084033164842211e-12	-1.1375354388073204509695537554299907449452439497273770163488250590555828331441424968967143835618e-14	3.0650262910029637161574628744320904559763137951216496468083977143759884287306905430308474428235e-14	1.08731253332443683749230337550492505094097273623669963508132651725548860553400737713259431737666e-15	-9.3855673160410934454028463395002549399167886895041706195441521127197286928000975111665975970672e-16	-5.7892161112587799773663195535912624518477896046562125264229906544516191728224193964546046888018e-17	2.8535910692468715219138613656313814141679362170389484052221010378015345014230980066324026070374e-17	2.5964282526916212741469271778292354465775649452116714213655875417091851425037143847672259109161e-18	-8.5595409888307077196323855542742920185122763297873322114796120155721269528039630790451702373387e-19	-1.07048369692825292803298394165284297265276098951761102754677977939911138504938034897837555582167e-19	2.5126923897942654129255221454008723551003013821877362091777221500772896413067440557281291111035e-20	4.1435218589116449612502223948286088179914425495189963756814594286643236786392995983158245408344e-21	-7.7132244651440632321255199352736920510049631625829152396660444189635406510490008941059282111625e-22	-2.12271896562087484099229326108462760729558437924909850388004316494539426719790826425807260588904e-22	-1.95666329711834197465374625921002768525564981794114615812344302306493814395827062273427614737655e-23
-3.60394313399053874189495175424934009397063713770873257430710631567375059280013145080682479057664958	18.5127213306723456247304970868386527636842920741773275783274386746331839701441308908269118644754634	-2.22665928268006659315653819152620918911411959132355650865875740317639477795247282818732562052388284	0	-0.647033278506958759479609547420045356469135844871550002909652748160494401690045550678762334445000858	-0.652126847675252840384088453229036427464125407939414470079007164583436816038616834405693452771375379	-0.406922343562332989829120737701615583463109877844061241096261616439471612640122394130273831527589418	-0.15420399396785363286100028308295301534168726869874357732892643808445041270405983426734222112695906	-0.0360791211299031398129784798256253027058587251472630746647663409986357060069943090587581216215159341	-0.00480413590304520677981528568066693854050695203693920033837220399166574893817880943269012382303452786	-0.000180975044517328243847853748594597393009854860154556865959733917790311381969250851800566580770906694	0.000043760527738535135420856742192100785760050986076731730229896093049387643097277472734155915609996987	3.97314836563127293703620559866278334681639901237936661215638014680165215325611660227244626664750059e-6	-8.26786920744716129811868889146999990010781399353512400924982370615479424941894167308670008192255737e-7	-1.12910377672584485952911301265680661474137124612935219939802331106810426489944325743463290440233045e-7	1.83084834379125130281224462649510152471588866099675300379325352938360714530044840772665789723151312e-8	3.4522342938904896985778871260275108074109768837047185725905205107391441441980101616782026197252995e-9	-4.22641131645285209497101917495663170051726566650889142615542985530069945716392391888575127927102937e-10	-1.08699126673960249480107647229142473198073085481626382824989153971483353039451486900055824924349786e-10	9.5766417211795678758356600114701400976768000549077320694480825209036697413450628315928166046602744e-12	3.46597418680703275323832557491550345135758596355197408095849243375941940756065967057874384914830696e-12	-1.99035328418732727949784530679375468378508433326938714213508037631815352594894572237453043003314151e-13	-1.1094426423432225247498209631413375216053233403420927602614565365625191852654935660857898736931981e-13	3.21557815050412556750665898221801994516994838542319233059836249841379505834122227593332387164940496e-15	3.54508893872923570723143252621872032394557626429568141248192241450863089355288803426960690382194495e-15	-5.73561685447921535153928311945197344360800105408721956627949259473065819224153622348599888681839652e-18	-1.12599281005420021595348632335783684049948858085320917325566058547085826720068234391291336319680878e-16	-2.898284676456875295407743379914796968139938298086453612478137813076954890407011447475389133939431e-18	3.54133772316846041175217996403535376778610546984724844988638158234786423522193795668766226917352844e-18	1.92014472091176241438125940668061921594300838339417803819572695811158156583094397980368218293620825e-19	-1.09845529458235829864955169027431222793179963188043584652633510904225434808613652733640431985975775e-19	-9.36083963275101970197297557148566700069161423946550261291051164427912538619200130076972492876022315e-21	3.34465658412458363861490578329900980568955646662275106153175655959403531194028815879938877765127783e-21	4.02200113039731125337591725499317427301333894935490117919042416437985505088939018977641285833735968e-22	-1.1148760002730098159677564082119813473725833814234355857103233758788829219798714946748518860220816e-22	-2.4618462031138138550836736712582650646335048214019146532721874382086718137124446136088532089633814e-23	4.97539751627282339919787622914625176178146168699455978472337540352288733217946580361654772172845518e-24	-1.08566186393198188570462394279504813896740744895185435697154238107503818706067317299923731925323069e-24	1.23634741504002380707384718014621891788312431270202942915466947470498609108170062412791972727689161e-25
-1.8309383618236136131597569864817044473122921012265423854881922323995701600388402621691813864649991	0	0.01130226309878604226299875599840583582044114762595725878176257015490642868597937368191689423425743	-0.18845974818995414120272744434594141570317258067067444489361730994042315567423651123953267609928879	-0.0705626965588489294842108044984445231159174247511956296828122194423517080811896683180778927831610783	-0.0102803039178586422864819397345041426173756002855703501566683295958140443368768376176971451038938961	-0.00017768411229375670850625259350429978484481672451073769422354592898578513150804019836068296766022592	0.000114264792893563915446738028724097422700013882425811506256597746159210432080398169216300515744385278	3.1977206829048928078261055854427142572152353809553709667999359307647490349396709385349937521609194e-6	-2.31367305827807543684509784925024397140161974248751202570883288538239592793180039114172161787792544e-6	-1.01064662096548103212984776740340047976521635085886088230826864663621804361251878458742863921800678e-7	5.43083959515071921690745129998480347449033826340034075919904145956924463902425836382308890672250275e-8	3.63265708288395124240504999976074827454319695317338809434319068032859550756238103555248363221559158e-9	-1.36442289447578757141071415334011339534627494768505383909262245327546377769495024493633795252445108e-9	-1.31312371943025107611768859123864593147201425663950084114558835465980754012930798800622236690263838e-10	3.5322056804938681229838895453353644188020330612438293001716799916808347217296538057345819060317092e-11	4.67543423760330783190869643114277337017031198130540506624454224153369501560192029652916447398512456e-12	-9.18518608882720418914818160791431028895954611357265871836958145242556700692569962094857701140653946e-13	-1.6386226826548297932795552288349673560127232408623634822518664039769520758272236577602709417465409e-13	2.3460683779930904219448570145097570114137077801853306627048286870404973505762634027957022253588037e-14	5.66185383647100334899807452954144715837533651244126540745560784384847385913592506693795503280876873e-15	-5.72364798776507053074883044283987920407537614264970723205240109282761156523457359973532430328543816e-16	-1.93063622885238604554842401341373398727699542764916201431037608338904377128213658568859886904903086e-16	1.268463267766267980906105981265378879661220797119731911289884114942173597840690683567512490695416e-17	6.49846968119046711481194076716541526097402131739827216728811958181295199638666501006812467948672205e-18	-2.22568855868162116386024324471287024598858792223108013026759005860859900358193782994886644587014054e-19	-2.1582667920647659318093222171895316648583909743205199694343183534866467894619411046556885027872758e-19	1.04688483965347380322782291037148323798204043854716788913152575546028554438002401237741012352521486e-21	7.06514486996134245767042744710119114726047051441417681390827155112077640524835758033876101767647566e-21	1.69441149396052771001418283095744174267149750366918518303376816231799115315652667183674756290337701e-22	-2.2757442234451821113663078064922568715361073213535991593707234687285820612422059143421748018240567e-22	-1.21514914044651275168805156098547364823572364367584235399153701899212320972500986516684737176854796e-23	7.60324432845961080502471986479464305502202462325229693773472409650138914089807320963533218637942849e-24	9.00821753982283717637046739397374219726232319177073710028478713765435948226640157064606605294227272e-25	-2.85041718744327260444893437004193659850203053767888009905127075121201373688994516168735167158084068e-25	2.54965172602906185772770288354134673522771828232649835934006800934092385274335813150935166221435716e-26	-5.58460506508641844766998785875048886001716572920360145201733298280607836431033774293036161195306419e-27	-4.25413176790126821833514344547527515050433765077731236832898562474880275381993119465502532218585277e-27	3.11007219417033736121266738029573689797467471766832176630902095934722680099354314331501091862362564e-27

==> anc/L4S1data/c_ai_h=0.900.dat <==
6.3964534086291125532279094258680514220686745802638887529418130332431723239761612926893063044315479
1.	0.732364660916576262897606030274967206288510454377386006044688935777381290127701417825643622993040596	0.210898646303630074878043189426777327765565850135490408315747729152211321045623836279655474273181911	0.0320988718163641657260369363674037401264525768579676969160187161030638598802665874067611684907310498	0.00106428668627069180254410416655379012244663503393700032695101928926400453840175934637773520477655681	-0.00039653028901668109761657407632703773367830625253354513461108796524679177541848924132199872715328816	-0.0000291654747700935429635173853636315967575033096185381707542374058981616296552831314913171838999463491	9.4281672301642746708424549069521068753700936037428835808264746081590753840013198111521105514148659e-6	1.14505384821839864332859151388850432085118216655786364309045288283316809732269833100060296856218996e-6	-2.38870551565457429148695326912968860438600723720461103370423095162736435378598793622018056116619889e-7	-4.6735264886008636831052616594321080565830534532956642024490940193118857743513523583258398927665284e-8	5.61308321440873230329694410856221954205009637769516729212542088959301695519743706020928987725489801e-9	1.86469608702234535946288675617860426721336809168071021554977292666111444723491171513484255785272322e-9	-9.73926182223272159447883622545524540433808823604828758721761711399019640335562212538098353808277501e-11	-7.14419896181113165314111597927339678983846420292066668444694640519992131186495183569442082720254639e-11	-4.18769141972348761807131728454110718734586494844441728930075867803335996800213075256613823965830261e-13	2.59961015290606664742433252036285286455754772379807511746371146106231583677921205809715950464816567e-12	1.63691706407915024980451437395627441480356781443819521483015427561748457743102915325097224385005091e-13	-8.84407653173650151987785214758806776229623185500352535523723071275446358920110557107225450004423666e-14	-1.13814953413134013435125295833808813089301918886220461803834496677028116249025586177301302222303437e-14	2.72642929111845850575375822285202566868830378703392906641011313155552387052033521078662016230386065e-15	6.02160163249610672441723109150848943978369596241887990798361577579107538360305357920269627373955575e-16	-7.04029597203995639146707373814932984635416000717203114541427396653071065279538199798328943222404319e-17	-2.78677358820737900936347744250953148739945421891159494883560608872493483332420477863826568560912316e-17	1.09942161071785058466991018113195528121316046251311807517182704847148641402720160695961279710157208e-18	1.17366160910327887009366579704021458332897110919198452563871639911656290991911287348147727166995547e-18	2.75745135951024717505952838831588897606019032132967579791320297019681171560420476422309045592828682e-20	-4.53967114076813606852322275531027141028101654971152975707718938589699195808636328673515854009690798e-20	-3.89661373121575011827037957887994925649285863664371269602683096850723607884937357711152808817429774e-21	1.59683588151390978302556760126140564670579355229171460183112371097392975175324016001052666407335417e-21	2.57887952721843799660424132954731120085551749472884010153089611246518198223241909365266788843420309e-22	-4.75448722870248490138118866793449173096225596087503177471919110077210417310591800810060317226736759e-23	-1.2086757715596915241021186400449198181003457844912049548850040177627367520381484618959824894530081e-23	1.54569935857742487857461728252068356252774260895122439034759894512627571038250662529616546004327537e-24	3.2563966231875406089117978280810821921468095037891753707076880277213655176284424114888156291278517e-25	-1.57620657650467901071864217906939815610445995852752302725138502813553883555725715522188212994726546e-26	7.9910157403300400727625203065387471458062058081732524916745373624745981803045048362001121232717493e-27	-1.828280725619757322604966415901414453000534085776850310878490406851269970312058040334656276091914e-26	1.02460757442718932310568457188026561686775528937625141913033364334765586317553568502240106073724271e-27
8.1	2.85599230960156347471731503994462277144719908927620843772688596876522387248594022804143827301091077	0.55029500434402452857667383295462245483602939292215910820657025151325623348455946384151426568584222	0.0355375108316393086358663274561137235693946155605136501526734566667099737490170583808824382049032687	-0.00579397351526973909656510133249008720202318283327820085388993713131185863812498866171338974114869599	-0.000889827270899872864265314311753619801198870672319538365092663985530314748480309310744760677596870967	0.000119659289943157650235558588274759572707177662998011937310696478466003303613973519530496581238793898	0.0000292743977655695964739834537475804067842321935768066242352814793027673291088001280239945445348336666	-2.36910961522029900750528219691773669163282242380306528475046363055094839068417432976474528068852965e-6	-1.02479581748582103662083826634625868766190623596456253610874104684391432602291218639393198351314753e-6	2.73532471390820132875899248885272890887995909914421423027265063465116617988959237031725053411584461e-8	3.58811729532933153262880409469254076983479191998790668963275225472655029103445587134247034605145573e-8	9.613326177598645508934677023767126124278937617544874334074952055427049242598201807794467509229781e-10	-1.2156440254586851667427435690221903580696040304203242668005715645013444358097977411707805027843885e-9	-1.02439025350909852781303155052909364564642264715472365080419603823041047419448743124190969887286719e-10	3.86839301460412986378215304532065796143468159780775814628489451339986201837584852157618042243072993e-11	6.02561528236059344335653245653294228103727804675905343081357007363136997660807822769949059081197148e-12	-1.10271928162707896744004394320884902713566096633474525897487969148302732758042604930085983980016692e-12	-2.93477965563151106418481788934374352157912540539453113485610854599403615299526354480724718858559548e-13	2.48889511382778495513010458711310375698849798304934208821097716488184343542036624512673751383109073e-14	1.28252958386506314583670380918396658376956770170216459493543549118386648417691269963546212156621918e-14	-1.99822479552132911408969343070960573688765620331023119081914751285429509662396325575888331582866428e-16	-5.14894868027087199300694380290121781813286176917707686508957333057545469030692583643582751253331472e-16	-2.33297276674063859161506906992239075988509791520139329404532990640060623117069814684187364596998766e-17	1.9008879069509265099190145133501905294922942241965099098382949876400551094371360897547176681866005e-17	2.0925870196882121721092660394184520635079509245072188751609514819823136118694315942231362213471841e-18	-6.33409190631478856279927681913976879019104316567774861617033740543985082608639944228321912119213774e-19	-1.23226596554991216576443643477070073514612241511362529291153564074530610409217734459776381692219522e-19	1.79893049696801212436287105816542611361379914585773337257825441981281737831738860430324772058280374e-20	6.11296374119936574029204089573777989267993239381361087458378192482161356647408575159377549687796476e-21	-3.3732805200961392413405091917261213510743319393362541957723731618748542426444735551059609013001911e-22	-2.53630118192606375342112535703719568683567176846562399392663383879550330296337536571342318826716345e-22	3.77193478298166482844139275001999040447790659714025540931140996712304197465774692255238145005666008e-25	7.88880744701793020091877673205630428548393754632014027041255424406818943088059779852080149575506831e-24	7.6537244778858838739951780942327469326294679302549376962690570136988026389300954167766912434375488e-25	-4.03675461676998859090986426710377797388623393992446605821689210660461790745919344469628153999796394e-26	-2.21032551299265540608591033301212094580673219018641965562721895267705738051463902016418417578111752e-25	2.38041950969745285140563694808605919298061725877328641265951801544280565179275717820428510155957006e-26	-1.44756704426216041341895059723832375891796152402265412452482403111029995113598301648930501896742571e-27
-0.30882737440206225320904322614073170215453601683989681455906876426925802788091549743296582220147545	0.481470510960909275476040160472291946788404934247493419233469080805006465338673073437723161953792771	5.67321736111526539126412881060129775848517261478457227513436806654883640253390650321739082856241624	5.4119979621543556126514347875666704441482919985130586251044296986045384902437900923275587255220858	-0.542075526821932986736588569092177199113986049823480601946402718586947104069106958158293486354752579	-2.14828294824287842519016420914849451273534736436660381070430935294824340829326375556711910129087019	-1.9722646841594358315923505320200695345531263378554618300875696897115245909044574850832445951567905	-1.37938609271998963013139926807951301837963320425442315625880507602386225899483743410840742870020722	-0.663272154575989918340322118536902291995530501057445172309727024158304712184314714028708522426588155	-0.224581274246097011610892384008346524807636408420078287094897903250319009675725616382842798185602342	-0.0531352507959718497404135741202226520807884442988673599759860062089466537293106553278246948367394449	-0.00821931027502252800450789927771028153069977588257633277608018201501478687363147287195419829054253848	-0.000622286404510716357900192970541615306491225405944888057815364862390498529967240861353982577405647753	0.0000304968748406824095058980770437742897486199470121918557908130075296176164909674896274061225544084009	8.9013839671912442508414944796550766796970866439162904596160386764832296545844600272730881354383732e-6	-6.28634534861199655259479511396957587421424064185690540736900047875180023483979715391970250671811694e-7	-2.6895118458170689969459899118379125263877674543111464991656130915468883639397246325147635009705682e-7	9.222306395346142481472144110361557322505999894350729181784577802055208176724870359231328572645899e-9	9.09155238340029920065323235627823946032996556090678927294730311046297810805694374858314961671497356e-9	1.03843822285168769261077106711723137166546631273865757311455229334804652040893373253578420958283047e-10	-3.09823745799334604030132803849237110987120110204888260610889977811670306803208264173838274332191831e-10	-1.91426392161257413751770325395859220639333707057060444572062401015248128162718028533110228736361117e-11	1.02015719784292453766678618636006005149636547998286185113926950805458533005060338672284060548960913e-11	1.24068244551414785447208583168055002188242022874839124378505953290120969618207356573290202304626999e-12	-3.12466354697499073876143451922286348586265563182544910667402925318651957547812356159675882804034189e-13	-6.38183377252527255869982213556779889832901691551972805311599039221801643515980293988113184027813913e-14	8.32520881721995180484272242210895195573616233912248420174896804173781127767434558712037586055932102e-15	2.91809920772931328560066500462074086053448371431440215213652799251375304960282537568527598731474026e-15	-1.55578680238213419871928026534579949663630117152516311147147515778499644729177907532469664658824296e-16	-1.2268523199333695976126849980790569316193757106663190467721409804579025250345728803408680744789098e-16	-1.02686813298690742750567316031371138772555226910297894718234544412155367733682389416087438449716627e-18	4.78269482240143393333315989605513801831553988878302234541914518285472688282140051401143154409461266e-18	3.22867779441003981825598809548377846383547840471544025594639768146295703611930034626869543543615103e-19	-1.71651974322177369650337684529647129880852622812755754145526681961843204289548927565055565334451493e-19	-2.30934456281228440960037411570991008610529526399980652046009167959283770371640596143022904720229695e-20	5.7394876344927367030931903898979276376917835901064886660287510578118754127177501434766802269017045e-21	1.5102808459947193833641558968208105831877182164796948099999231026478382147040741873049536971817766e-21	-8.75298661489870686224888011881529988523404225588320063878177292983060720585177682725417594694822288e-24	-2.59870438797388759179907699252335100873760866247348576583209305512820132120747780933149414649990759e-23
-8.9294729683812499872122172848973772691509955865643779961832382520692947676158369099031416350207128	44.341524074133694566788447519867461296718011605951455782454311274961565841911787672623836030413	11.30066921280891144806730159075428892285432356926215060274586758295386948578016190917350447601725	40.3479389350302383273528341046742559398106108027957132012005462998143403996883539059700151395726	-16.86418288254803582713105539917902618405597587435592866768154862392088802285052778008553520748092	-12.3567561481196142382676938943755118060972572332081027720178196991952669172757104483023435202377	-11.55080192279994851064050729050534146608127460681919392480919016532144194134383341972284074821459	-6.86505748920705554218300811554839652757495273640682743364066802473230842155063869368379680424077	-2.78803222714027671912241483406194806950967058016951292198064503635407115580502724393373948588076	-0.79003410669603667091203661713047388621257340806572113725616090793920538373393858570362002056497	-0.1517994270411293316223781755353713767532000560152168398506948291473561692799601899163768573179574	-0.0171362133968030621922030599163652900037287271505135179235273647440485012751396126458934500631406	-0.000333348370219974595377913542120799481176218264800639072726055709530525013640201030334911840931519	0.0001851505071553188521783386998233956111629703678744565634157705041239886766643062652804138734585481	9.54187922696465735261207485136597488153389887872655753946453140352877621601506991383459260714619e-6	-4.4855967008080437596598407327777298030572673324996690242680908082755721506582487054034359596892e-6	-4.3927450566935538220182610028879189212297231528932368685512667474104055804151771979631879357699e-7	1.216724538665803281040731156947857279965993292437459548844325151651235785637364289167329019379728e-7	1.979884949604421313205664819840919777825372596587908259643663657602720946912721507699103551495874e-8	-3.19451607468548152390601948027683777941126052368410343483047600465678277135893085793662329997929e-9	-8.47019654345027138385938660595495385547146667819860389651237103344494187532348117533784295023133e-10	7.08477061663259698139065752845348437282804213674011416361175796189447372337418497457067606788475e-11	3.4420821614915589887162894879330100891973616458303161060379601189495425474518972574889403748566e-11	-7.75443638199516136509201766553135729200786297029157133794169257687634668444065733158620370118484e-13	-1.326665666481517588470802303812972601609940836121624794538459648883645188323887501002512492571391e-12	-4.39366810497858271975187978383335521885325362113180335158498703561705774558799643835329376685868e-14	4.81235513482740658849705059285786955471332287068535938748869797076230694549982436405103053810352e-14	4.41557725441249498904893522933569707493011625223452830208752375985701192563281316094218868627324e-15	-1.613357093975284717465206926097233514909760267169606722359446088663192641118307106504446791537425e-15	-2.65671967273450042125809612110346450574201225668738625873113359501203369882890135526591578607926e-16	4.79487466479510528957355326232155377121742459163491176468820360028016020156688534485787671911213e-17	1.33209482348251451907591884717783136518175737496896356002899787023697835590899875112112073950898e-17	-1.119858204085901718149253700033357675907006426717314797052305637870227487371263352824978771417145e-18	-5.9823769766652756740679926015370317175348250223945141748082617866552613714396419370674801256566e-19	1.027933886598191017389146503193583660912226751551829914137381256796232685463497403448039197752243e-20	2.58975123153114058107396898309931721689110583996479009935017371983228979660261428147101096622663e-20	2.4709709501273032903539698065289149752448783177619585018656214723196020899989615638559320336071e-21	-1.591627360499181601348165779801670094733832256720032367157550167000923557557915601568116027015731e-22	-1.539102163566228755646363566922132021186888565524744427897891843298102687577315957158220583877317e-22
-3.75699444056707407146456262045653514452082779086707613860085158306133631572989540826201580236261815	17.5933989285128455940049631190687947933402258772506854196712548130475952315108007153494422307617808	-2.86883420074065418398027188891070472330581040501391164411179526123775518996800964575521735193684581	0	-0.498577955366262730047552050535175483522267659185203809035666084819774973170111413813994521407618015	-0.538834254734078577165326631423515200132019569052729236210854591058074443638663925877328358584028938	-0.370824359124601293884308474947288763314147359069951643461212862282914464297434076499258789093418069	-0.163016507144980239966072081503297808650783516402538063478032201777698777495022423259094220660906781	-0.0467066857007368502490446279129582316463556200149000560738031640838123561195080167527471516542539675	-0.00836065845710344971871059970900951550025689970818810271232009132543691001035180080444221858744640483	-0.000701330217657920117935846965458639691166139454788416782407617145125750106831380953405137020096193836	0.00004813346626518454724929694902212095200618808197973845221422016350274071502931307102645289826853861	0.0000159439745658716815072658981897320628082090440662480830424088846464227065105021166562644083370006211	-3.47945713662968984547688570211657091307791047316216958596793616397857004785798674291686637542944954e-7	-4.71023514205188518792971002688011304396741573177966298567113971692801522771719431959325832546150014e-7	-1.51311019852788829255654324111357083104350679110198345695647627378141937014162885876625575024836329e-8	1.44474323288539850776113967185729495096747890571170337080856664892385735299455672719539099041325833e-8	1.31630421007935505620885340445153606075010798663023245626326495418673432926708968523561967534929825e-9	-4.2765830070905156578512966935849248189620229101300379813691190886399656022996469983060485612707837e-10	-7.10430577109353503722955482013020015633107346700363263242964489296334853695760115039734240016507507e-11	1.14191732595722391407105418174610173827830090053960119036959707561540501552315912741260105559990089e-11	3.2719772661792068833334493689699411313670720976668880038042189885112612187169855742284791622715844e-12	-2.35429735043367016333404433248776431918191559604319293867749820249482980439978450357740901328643818e-13	-1.37190680998248267950272569061352476297499341501204091971402554446079924003134620432990542645262798e-13	8.81291282929068030988958019973621509768769052498976846162972501998024867516665938138796797151656015e-16	5.32704542965692074687130236505450414349764732490480768117683682172592705870891296321195890020757564e-15	2.83649191022391836449518388245816416111413026522478094749545253123534103187997517482052167878883443e-16	-1.90980207680470043957713790904602015438010620487438193339112920276729808161578833501687549332934983e-16	-2.26551551513077910877133325184558979227417076340337389664191498632713166567897119566983076125783382e-17	6.18021265028329217456437983478151177722842937504666157760494489140145889851172040466308391754033244e-18	1.27614863590894643949838668276617365786798737702999327803465319800713288178309394641792430204784403e-18	-1.69025843797886626118784015838512968574425269881491527921046960520605217204205418337822738347018337e-19	-6.16975605718015275502113710600555859798068539901062744309701962492409580295056946984919590182225764e-20	3.11780258642067417336387454703985744540131763678446166373519870845166849745959594115853704819541358e-21	3.0010612673223618695894723387456680427640202248987281448781724700731311380622237193604840904433493e-21	1.46697350672170400992058307715895350210111080249445895836194442513515519818936292327549167226786603e-22	-1.55120563137609169392975010998674782107323299426147308122709458713876400944289180914681605097291094e-22	3.79488716050929047775940360830988501339943621980429595733977686968971832448917623757408462747366787e-23	-6.8460058260286641930347912797092573793922187066546410699492206324873840932760198775773368190599583e-24	6.43383943107088962727679414472632480434892863420140322074401659541865348999253628148930491603562821e-25
-1.9771046652396379229110449685535688881989989138414574072569482481952236698765427693323234511802165	0	0.107909565171449178341909763833140547108161385705118223136960999839047780412588983034011902590844689	-0.187979350484968339120522676865112214764918818747226522248295036709253952448011704078550842823860792	-0.0945857579990122315257458404799897237663818210133324327878144881435796405975748456601110510800445825	-0.0192172977281413305519643961941951287320868242920625909747130367539201158929973467080915803905967	-0.00120208897031273360953143558853230350810783469265786660463780582930480203191881959650686926642027548	0.000200284355415251842250265220694238472641202237472006485306650294747657452798960491539980581718015507	0.00002909639548414447926865100756303184403131467215509221297571674914875596006429179616542730434938639	-3.99169824507134840693806789105805726130029822931583757221686895243731968873182038249990569556137024e-6	-9.464748680165087054201146800288490017808583827774445318876493797839861919976632077140198062258542e-7	7.57968382993339061877504457103187701603418448737472175606546980696202934620700749383630101725108349e-8	3.28912659548645594630629408553899467498505647642638430998819576328576360863612173591197907769132346e-8	-7.8097015545054054665005188608646586009679910959167866319642325145548505725155062210704488015865643e-10	-1.1406905438237296457549723164070705780292554785422365195435363967509234707215505471437135768664229e-9	-3.53882146618826401487693651699898909690006524392318319446118899847357170649191399165844303636329213e-11	3.81591809532180904074446265559438675073727977278651282391730707242729761694985005545335032669628055e-11	3.43744752983699596667724208511294522131653376838611640887322795495607090320809083605952181942949801e-12	-1.19360556689417698028884379836264001715928150508572233269848823619321231879434373245316895862821986e-12	-1.96736544936413315462769863225370417341826418544081730477635020020782486670000197009500953638709575e-13	3.31202584122825185678053475073386086806919769839403010855940279760053288801920751269108208508568323e-14	9.41458425843206025317415840103996769957129883690794469818320686135734197006877797626403083462506807e-15	-7.03178782087559989400823601908816788112560325302246835087576751723621742688289341132183086465684192e-16	-4.05317087927172342112157207696143110090781532666685715451186094483693599472073913183018931583407687e-16	2.80125294700401337243681476180433670057485486199431628479097135194378008813463945823181642763098999e-18	1.60308760589537858963021462037937684128345180695903787306391774107763394245970150096766122595405497e-17	8.68634583320502118242680648876283313505940641252194501896035367742227390210228215654580965704597554e-19	-5.81743661076859728264420898669843274868681338704880854767364504991847861625730933195221910131231973e-19	-7.03813308242158564350017866443711601170730052006714868060498413215419404490777389728067361688603864e-20	1.8932910603414790119722792042767105244778167492725116585654212218038463792303815365694337478615941e-20	4.00532554561904540684531295820966478047759836338029743050370134312973073997325423753055738363005815e-21	-5.19422887328676446469209503386747899891880281103250951996668526289603231127623935235714819254019806e-22	-2.06742621800765775863715231117167799750417798373945078842511322992538235165566213993331014705278215e-22	4.45171915804641062215270636677004049520802588625674317266534907053784342354705540188664323677932551e-24	9.66036894850543692402199628739626784675674140027365288541040643453835404960106611589220656864296644e-24	-1.52242092265273579505755697912628110253173860918284682270453202182869881662865544162558873117259408e-24	1.48086341355924806592037269716652152668481962905938628687219696434029414293911688702665244760310514e-25	7.1013669047697076285058379627497744657553077832798636269567664117002698628290211112558677753169862e-26	-7.97898246744989724652644602584428201665229919477559239980322656140953846936566027304018436101823168e-26	3.53536510519356252101261135234101677588972547909530798879374875905270026194562756954227785846609913e-26

==> anc/L4S1data/c_ai_h=1.00.dat <==
6.5752077203638233156770585549609618179800721830463035796219574580237565690536360108683808135514256
1.	0.801439366338347324788241487738066481318061724085774580526230343033136580912791329934817447208471253	0.26682340754586815283260379105768395888009660504899353976231221613313808174240102656734324678320242	0.0508339560832567662282389914249509427581897652801529055725407351390602861443362575247840131290974252	0.00356631845003655818852866878731670476834443156634686957450906100273657248536867052145386025400485529	-0.000548380971549327269640189300739464781309664248094068348551382050717993597200852397666934039330985234	-0.00010607794910393334308449273201458476552505549498894040074128675115135573445558536032814847556103564	0.0000111200991889448078104249310898590351748581608786751929391056590137632723355059322648101188588597427	4.17440019908697473180051003438777916621429008669125881291482522750625679600389539228406612403091787e-6	-1.17969690493507689508974111164396098238059969009162358168773480736321727037304160714283778748745433e-7	-1.63619390848144750603168822119007808267909335652493652657227204354272463403386200448511850736148665e-7	-7.92863174910700898944641483660970993295159404388215878002847422466277750939526542325379113092561299e-9	5.89249991639167066218078862977882293911701596462215204652013638217553669424419026407758881478653241e-9	8.10980154443783528317265078959384377974038555341136623631819958367629404378359182697681900493272184e-10	-1.78154092915495845495386587874785071697624061279677315985992720954118101807427800730009992767148382e-10	-4.99785019194705529149885239917240765058057684355463429665400421457742039591572642715899994923381164e-11	3.3470769132867806438681887643652431966100190377698465642677005592756123874863886365424810398513748e-12	2.49436829065258385941096548204858485741337845216901816576470056461125560899736494202635152283709555e-12	7.46924494728628622933627759342624745731084077570556814118995395744018360504393890866249621197783373e-14	-1.05415876732582114377996735671069010211953371926243720270475535735633784933100941454738254512635327e-13	-1.30003445915985909746744694789467691223897973128784577033380129474200308552785291982766132233370908e-14	3.63219524069873723516141137966310951146014159317737185006946831753160664759908573658577075968478e-15	9.34905029880066364719061102183189233157227747129389775954291157590492151977379609782882372256141495e-16	-8.18921675986515485760236235132227993122164558243591148316563137557802952325839461729423759025566644e-17	-5.13172663850810409493921575101023822578665541518995504108564590292421048953644713903113598125700568e-17	-9.57370315140816580355977780887130443062249382721528608767131816201244633268718122508507251407471609e-19	2.33379467962751683435173372346723919113490810372359140987304449480047407481943165192204071440014011e-18	2.6555727568010307336356561453063401603180265208174139048345338032163523949137157420701675548239278e-19	-8.61172247011762800907292242597593511490985876718925036633092565371622516451854077948565089352298392e-20	-2.08816732147110678754289139922228102600941064629775879963296277297975819071465906700724382597647227e-20	2.149857467168644549916910200120032134543211274252537769304813971770824143832307438918178533076962e-21	1.21281789951542773793778690455123451480922808148511092023233683476886603869132212970082336589233859e-21	1.40123147235537755011626970561294046308130631402168976930568756825362820251048101941878053122777144e-23	-5.48468071092774417260178410675043210932097264562591068931374468567559708020207389900050406371742453e-23	-4.56832842522770024684937629875054718436380833872856903799242329483744708373448578537798403749438714e-24	1.89611984246813528999008476611807832456263457505150220615360293108429734399576083026693983383177821e-24	2.43305262329738020076664613078946850386445268899919326506011099898669686420107471192396085562869103e-25	3.63553666806068052359034724148821564629466570859549569555347856349028426833182795735622135696125187e-27	-2.82581166093814059860135026780823942597676351898712394670606035993632875756009273713011630043201075e-26	1.60108380240994570739538270284673333307030670064832110495414148564961179355142098119925739257261289e-27	1.41926312385195172550987545516355597297401616266374945465774819515872876072879972411608911331537001e-30
10.	4.00911962424173608129543568949273239105851271129699035214653090119856860085142684980367276797466118	0.944312915455642118465027037174840943791344402342117199701512517483358748529958479107498296981447234	0.0975602576667256679787065280054631723622577897606952130232662198269000387551271388935957453847431203	-0.00678191870621482093521869086771932070049867221644106638905183657912476598314120087494402488437640103	-0.00261675831650016493177012033867886297716582953064320131426024410972689605684789261341228628984229641	0.000056813082309333580065264922747810672686150771358678588575382811425310370014022131351485482695978613	0.0000893842801281354179039299996189012810796337616041151690407739288216268972237920587645023368201091397	4.03934586929361376737367489189157071675509024306324715474089756830322059400483510796761416533470694e-6	-2.99948161060892260297822560305581361365245240653628124452739009518722529479651912241167813983657508e-6	-3.8603900227789082505973066957414544999110957236034095784284383967273212785379225228289780348824182e-7	8.77360388362387064146400965216550488646957779625382737179039235981549693412157436616581636306613175e-8	2.30183496863117158685818970677249632768391929378659404827053669021585663001245137999261828270507e-8	-1.69501256019451800721249389172047211375676917212011741297216511633918173278317793033861745261928167e-9	-1.12551959750615216156680078832568164919117867843722134340635598129644167311916177207220614825772564e-9	-2.5925919358204337811326172597897959940509092819637350191069430583657689379138803737305023004102899e-11	4.70259879602117129716769866701630598171799640900370858350070718490950534586344505272127556991068287e-11	5.38622609014395060877930440802899391840321809952780758786366562343852533184771834969215724021368078e-12	-1.62059203429024200328038822009394613681749366421527288075043575087734393487638139136355912258895281e-12	-3.92281868471068604489503105457110036437457083865145557375121996248725444240805262009244884838140202e-13	3.79168837862313265025393741055042613426682401733835419415855505332881531012314135819468298265984526e-14	2.15729990132249372697842915249841638486680593736979959904946102951627124284907216224876675722794152e-14	2.49987258546397161457533287798569666685699920194030800073437145475471594882350471660368029936581676e-16	-9.8316648259451537032412467020979554942284996367031474734516368267222875568920403142119009716893748e-16	-1.04020471555986738963469733625087657564871117618855764575520594555027971514278235097331741402353825e-16	3.65817575447452378647747415206707711004936730730532753707662566628859866918604909891745676401001009e-17	8.3888925160098898107792700751798737981421543768543370853047196953950376336798417969188839717976567e-18	-9.46656179253908895712804361988242668644250716764131314938443256473245321859773664325414357164307367e-19	-4.91120319942661449409768337706800602053262994805866168205187902142249289701870744395396055160925806e-19	-1.368525344952958701808010208128128672366621253322247896321775397996776813222931220055051664294071e-21	2.35177023711751372318856544537608117379799106891759454228545303592649516927568555876146392905106885e-20	2.32955349769499475760621671773181488891288893491840755721119635848640165901370091423961983197233935e-21	-8.80486999709316265244181138168407068906005679255206725875114264821525336063662703186312792650654523e-22	-1.8000276367135994273348870374699322311477638070400101901602935310222340055708782174854918779284871e-22	2.06842656911737359091410770832184564887080274578736092330401028613598859857578841100884163208783701e-23	8.94301548731333906469650744817129663296977521926747111836197838442090111375488908685320164832262608e-24	7.59845383479064080001667241862339412118193043649001180662507333763096301404306919943254285801127522e-25	-5.87875897408010738623616500262039292604250836820512347845536813652300027967207614387344674991839983e-25	-3.70278402225956145585048639894054485779379336325919966359036794384465607020332672195432337764951557e-26	-8.54923093822996343293915672322256543990868364898094200550756161733192814642762862503525297495551682e-28	1.07334754751201568866854588087992578487916956235337450623669285999390914806081684569697061025965746e-27
-0.31241527087157348712988897938619362355818145753750921276478044431777439934564156904328268228786946	0.353508984346531739281485897198553308219179181115367925328288761816284091006720498107050756401668632	4.86831123336019467078740647156717587681763943867779297189576709877083385457888878960537876519353279	4.68450046394227605366360519057142873844848850338229941086641667407027959136316259276177063438191477	-0.333096528053672820039978431541942445747773701617174515386053548261878873933723964146904291941382619	-1.54382189534469962776214834731054333929948960189987107368148354876082284470236165456786118000829675	-1.38066199080576418752099565916890499546217522364852442696115680643580085986985572152845208679589734	-1.04458073711513594137333419707081965883684196868679310630605927415647520886323698250644531119263192	-0.558760599355551046034360707183538672883313495411468382745621066570150064530920564817240854202515765	-0.21634143218709640968248318892502410815510244276092971158297484279023735095660240784338600706792916	-0.0605326101215398629541322198955580230433373551374376184184139730551250821562653441820910516093337474	-0.0117177260377729287988404912079358281792770554302833489865479020627289294338725212074795494295897206	-0.00132539628668967121154990693366243857809364139484545983739181388534725802641978181492212722960776887	-0.0000104000404230965965609954419778937796731749220998735898215976146811252204110605384201052202091876097	0.0000199387972522087863688922282474636755246364801757137813222128927937647406288514936924277836375238316	1.01961605349402664889927490541223502922378610425927250298472900822463318514946718074503007881517924e-6	-5.87645449557561867999739821852069807122398926438672889123613291206940323617082784740915979522644429e-7	-7.5789635251941868809036621511453742266609632888733294726716956868998365322054687993493922751700982e-8	1.68087285081811728633996637539281550668287397341325705764370423398459773462027393967478230889090381e-8	4.28619935906348460740064297494466182971659488859874278880420849103046682127792031985605383295527002e-9	-3.47116045445595888033379619906074822844763386927701253687338704918108210893570867685282839931990625e-10	-2.0762584838619572863283850416355424051934947731495711681601369752432550020832910518533927986351923e-10	-2.45999416756524615570720261462565641525886800850498865425619189393785707889926563083519146977829744e-12	8.7964170830209339358791850673582170316319824047113497428819339343768204839342178870580317071619737e-12	8.64543055594598180554969667027242208311028041415840037285357782371920205069590335610038677892556493e-13	-3.1614977078643777834897422519979863399497832533187047880678896804285318994274277617881980663744192e-13	-6.67272001313366508528724418983454326542682021791431125867210045203390731761651893441556977068408134e-14	8.41472112247602290829213254631443537379482513173819995293709174381850728948580700689140606120466231e-15	3.80889796131364545144480160832126481879707277830219454446017145868153263127740316026906732581323027e-15	-4.36910261045906567748129034443305783198375587889824842403717863679057961450461936410010550700393195e-17	-1.80797267162260168540601378423971592436609791570284298233893256860354818323112967987481644378442584e-16	-1.45135664076607981131785646711115240808944504951371536648009389504680663131961294418951573057127192e-17	7.15626992876012626309015595053950252930849231008448596289280344086954372718954666506723932983507418e-18	1.34732353375047428720668009801877796178931441855688564262504515760387048986305211311748492512322451e-18	-2.1428706043667790092451032752962894265896864409450362918389813730180940101731601265331747606014552e-19	-8.41533332013363275281367463200251132535794069088723804962127182037611575829327440498214019720989445e-20	2.51768086115885930272442145431984628532822101251016399160570971125991362719606566716190473319390711e-21	4.50188542270954119410811336973521207177451739902297334630408812875958327126581376003182131930337444e-21	4.83838725122532607940357200197494062889065695744550369061628626823189812278860196736429913453516081e-22	-9.509739184408125647744050742288349902294239851281621194051316980462655748420704005720282543104265e-23	-2.07021268486566184335287635592509303046916057100783714770141959826470141705496487973080681281797731e-23
-10.4353612879685109353932256117473769635488596679981810723745323543051925676792756816070690831473762	46.71440218143387363807166041518080822052195597172924588392975357545439606633674023593160798688	8.9275794705587098251549627864419694888760771769097618856534226900681370678071996692998276495793	43.321935812813620636340416979195934339121229259080849173018651264783110578315860857740219768297	-16.9957269463467151257764182886597829674734472970006464038709685279238047165656155600325645935916	-10.1159717029530917155143824558394571373374136827075333787560300105600476207921389662453290460424	-9.9639577307801526120288143089260284388198292883036209585922493720049387439021816514817466150824	-6.4857181028148419419344918382792333246265410929501613783252562020428389285992023775184289007127	-2.9712674964082114031900255401570392118679133023705588143601989080333045927100190377349238670267	-0.97940765779837989615474689484202184156117128503408727272594779828707950310761342777013213939809	-0.228648295266625537623551094192192482515366720877029191049253194933583452724906038571145996882354	-0.0345732850511382744823085565882510954190227419856030895011818940936339472779850028246548497107901	-0.00216725116997046542937526699352103231459734753857927175503614235340628857592884697040487339168148	0.000298487731188883372198141144927460856076119321760577172950518018569795140361930267221407904994327	0.000060447174348450853480101563086267020990515497068382280845795623043072637628696904183398619535755	-5.3380513733999434592966635321295438589393572525794297361042959715384674395220965445864960605154e-6	-2.3871806068975911247713433227697558620819833173310756077400031189555785161148712357460892696918e-6	2.43064207618719388268320618754196657326148214524928080613554828837322646304076800063643349303866e-8	9.3762473628436225433860064076905864850834710697754722187090182340370424112270361516920363545089e-8	6.3601478606132988491812379397945264218681994808596382854104957517878344342414675098658367995015e-9	-3.34791603585901968824690876303046800003364791014604108589578760028851786147082996641110746540073e-9	-5.4349127889501754163229114348991758268541126398910129681948701241173489377744596849468825420115e-10	9.798762770677933103575372450386355591603374612413105401262402168574043764751871053446414851122e-11	3.20328215777358031124341023097225051132120161637577264609644108330918547117537752104309123839262e-11	-1.55567060393719034494689934121438898847852262768352833744843977543517715889237619310629467026561e-12	-1.56654883199766110161166777253027792947224316300818359729676661591770642187734697916955433643621e-12	-6.8340978420662199822764978841145265268320815133935474813828385985104669426896845743376834034179e-14	6.5204881017280207842978588795194030044840044951988825675904883623675389849239323306580556473397e-14	9.0013127203409562809313567240103042253242560904899130550036588906674397096206522418589902838169e-15	-2.19799343639690274326426159180607801295867653960281448294628014095406174096095123482432914392703e-15	-6.1918326246530126155602801169496747345342186380038805907373280966079017190999116642799423049208e-16	4.6075385692004017220830238199943380311342600219072933938050283601958411556107135461819486131568e-17	3.338438237844051347575167170604003709965010707838403826664608261573293172854822052852851563355e-17	9.1347003618597310514572373601405398751918010936845032614708812756328769474575009554670958954357e-19	-1.50140874825196177320385740898477964135952520862888336880152352581258559104500869717001844293874e-18	-1.8231481048784124486872033989720373126288166870777620122270583900850364109258661759966472740161e-19	5.5761943482206312874773718053973556288406558494608494962040524560510319219019496418268594269983e-20	1.55192978854626881176675262142529402947953051689714033539879026364081461018184423934771207500459e-20	1.56126390086635799641629549069191442941816488966474816909612953500123916694968192312213514765459e-22	-4.8880431551454407271344047193181174850931253823012008646927037941220231602651418361926275531047e-22	-8.7451253130091882390464060457881921020365405696803782670172721578890358594457913717581767359741e-23
-3.90997119846434012982996405022751326569544731898742063868728939545523189290465873255101219585065078	16.9682719922170989359060815533493776292664285723858095285411469853439650647109662502893474142282602	-3.31539574306837346882188921171271287663251954268416433869936388147500871538406546584110699205903956	0	-0.390362131197898875090640985686163113675228158759495464990205191651677599912359345942399985500004418	-0.452306587017037396527975527295629255957107895948186662809656713368990949603003895930412296756342738	-0.338236288742259136802273374542328505350484588373898104278494192698048389539440066536072578502039716	-0.167641604966353056695140721254091135086153431899369079079181779149469567062074778461627754595971458	-0.0564533617876431822565147197821500048095564029012617636482210259157368123824118585572156627865484999	-0.0126503014499197999912969685003359580699229233338592447394121494376837090580221854548058965874760326	-0.00162126866219146750425638608978062095599353507273839097503445041051724613292545328317633394994285036	-0.0000125828275930211972785566343147127031340805972358522484157302903987260306082227708048077122804662256	0.0000331356709016636871926892036492556277996743141445081413181821441040981658246775316762989394978745511	3.13497635205031898486222404548976953526429724197444006529493282104078019643904004192520838585452556e-6	-8.24174387146384721320249146542287135827721958988705993990074454075187665287224250784353799788147247e-7	-1.84176208882626626401613353373319221249815724761279211498181244835706112285883345695917581720310443e-7	1.54305640968698064742435374581855591748277811031346044310352135477380876700366805723252593638307617e-8	8.68092503224167365329351321814627386490888857785285721518930922267869678796025757616071734179801547e-9	1.33284909514743088973237533638576341879389129382794651129509705395041573841906302547407466643155137e-10	-3.52831472044402691437191767132742073033423190195776241545423491758953811994886897561916580262664956e-10	-3.7269323640567750669848404650216524886153019016746708132069890734224586258010710905410167693273333e-11	1.19970410291961064982381478406394942344928670028707380039240215291375626260002263392427899825781036e-11	2.73074580844918844509883352295338062606960432979401443478700265283846591275408073872903571541867107e-12	-2.86533499408161045776429457149264381742615058682023281552554693579463203986610085610320612455307823e-13	-1.4937999926183479950844808475264187213350072723556652062077161525561084510000459134329515938864921e-13	-7.20783756989800782172624237878105332609442853056665940749621645489831764518729485363309027447674572e-16	6.7855230229874448351622806124364828538391702050940101947130896381330871826873468071379295991338718e-15	6.6392357358044430671164004038398277419707466805858011074741238645323821048911632564882249201195993e-16	-2.53671952438191433089403069320844202783885666316688773777554761204048014185099759035674586303258408e-16	-5.48245792901086359895845333423881124126557539717782751479024316306606036757248689634249511736157743e-17	6.783978504639375603920426710259040438653280122452654362642114599618702199135063029288907731854847e-18	3.23217179773747147673893643968776532959927041067335696771320242454093986733091162086432550613345373e-18	-1.67518807763731553761338797489858332317549541731336760892569938073745815767599419091036467537997086e-20	-1.55708537932163189638031099815672486917883017403092698625576730736842044973891994532150482059902023e-19	-1.42186362583335053652419620832131660291166150869840748648287758219417140567804726230992576970964174e-20	6.49173250660332558325960087150101483441771435563709782615538897437884437181068489500527542055625e-21	1.52457043404873491765928135031196582349617493564460987648630401701637098837437287282484169842931251e-21	-2.10137929482714672879566647735031986569457316034821100271175000855659384023247471219245370927343168e-22	-5.53466318573619459784099251400205696547416507057809013727375079226782897154040467017687527975070023e-23	1.80390257370396350303725350470417314359951495064428554685285491023572151731610190630953770985052555e-23	-5.08320452331773557198823413327753990411097985824824831210306691906621513155970744619591067209204768e-24	7.67925724896742308652407260264192430068210100530029187428898506227664843759563954261281589026356112e-25
-2.1256444504033796834177313845908403363136513528637837312881181366974847665473954413853508003710218	0	0.21072786764768944177180651417532355844832923258143132045844323416162260818822257830343868768514131	-0.173768040102463101279971804395215252331004906292217605467330247908820184650544149283784707337777302	-0.116948513245850218419985044655226566945426744821329009077886448484689121738189047055087849204127607	-0.03114888942164021888386215459675359011016010181422299652172800827834982112857734126704910148595558	-0.0033836550343339885670422061850288978857082567948344625349382358092918804732811360441686128275157692	0.000204936160830128871835532271505736797027925446079201646383116263743291452086676499148882844048736781	0.0000866222507941548624406031210373379681412180966800969701484884476845862784807233907592571255637987539	-9.47763372206865057204990092481589265041582363887322989370754320575534493150666639657959284486622333e-7	-2.8250278708705538336259806953407974431361338870159454037862021556591575217829076658533556874850667e-6	-1.66941665528289962713895676754670382528977147834122944664047176073618781255916091347950273181751548e-7	9.00306867056248268864812268892997079727039656149376617789023538227566371498904673926537576104409608e-8	1.35336330353879457486009526718664805262943787054536563722665533890523898778544392906727002318094012e-8	-2.42353261687444683909062155011991891898589764543781316300630111662766237299855392713941547733346991e-9	-7.55006033486843831384064886012337893772646811104974689100616442599335281814210192914127854776822027e-10	3.50820661247203692592396627609672456088733460778462133868987174704856495944830668735465618076706299e-11	3.50830798084729765059417789230719072343193828441295660919911328776229660525433066822885790076850585e-11	1.62070417235793074032034455649928757354265546916244991996834779861844185721067176007958287729765926e-12	-1.38770582329817738789489935853222007114350498547804071824671033354142024210826262560075933020069506e-12	-1.98019092307272165325326511116266460170824058844522557131046216621590018528489098157649428185985169e-13	4.39730477900258877052101173965390256298161565368851124633472541718877383841499186125350874895767118e-14	1.30086196167631041387761608038985001805883212854194295951833114835713076391879487167239574085911406e-14	-7.98434883329029127429771430470372714489965752894823818885258128949736917315977663339499351427969752e-16	-6.72356155303076709570797712448274940427032394664386516600334837030112618479035875798355391052535651e-16	-2.60110931346278258354298568129061107085816967837063388407631296575643577590199449042604716452524584e-17	2.88778759146188905580236217812409431740204927140676505709007408034089669449668327581259336374025059e-17	3.94404735999042455822020337943906512170864211115706891322544274691479702786875004807005506139884024e-18	-9.87169675834301571576433934841357817236687651581283291155708319864813482805915035457368343854098296e-19	-2.8047755594416953913655571206142437754354444868675348507385618939674014280862246179426924848847515e-19	2.02498700899197399484737895302586613181029019196597065455510578939828160014128793153457757875913484e-20	1.53256589451263883879251781702031715600675972523507437926130595325289049735670578971117287345843901e-20	5.02179842383989739531337933040895738402409542839772049397147733846994623844420076270140972171800589e-22	-7.04100428711311679757634209844884984927372513327096230569939232990375412629921336599282005296137895e-22	-1.01764309967430672849807687835690254852187298869707602814423244106521341078571874421392714781358216e-22	2.48512666173853820096406310980754304547137335021080470234760005731786398128420083415531762245671746e-23	4.75863270496226507519578044367155595342446957420148652755052930260200237316473782264869350769756176e-24	-1.00258658475789461245518847372180462536099502812984624722715379638668817603059575607554827686688573e-24	2.78199723242898952532376868572417137714725938665885470956599465114500588262375973614776156907781375e-25	-1.08680444647783603727693151319499872434331519941646073803168328854065737515078009826744738311570244e-25	1.04487935296587092392943717316626639881556251803400356332621358578336469845753696758723283015563674e-26	-8.09721021737339223503668513490477064892767935982107457413311593669681475373501331282928615987507867e-27

==> anc/L4S1data/c_ai_h=1.10.dat <==
6.750110043853158256953123776734722828097843136419207855072367982779803847503135056085872122332486
1.	0.863252311317227115407638139425418668816291045451115273330717946519716737389007645135733337509242303	0.323969336788624244916964044651999892148265501036502389761344576683471211216241584690438824025543615	0.0738629180998350369863140494463449860381758364994205893545181206723189780847699379952518134965309251	0.00782238288731866021197935239354088367493724056194436092651495016718314504690336621756036742783454124	-0.000520854832229644007596741628866808554952676593262740159482482828971154794264455088070623698982722141	-0.000235036741888448722226862921293445054691499938922475535014837991673730559411461291069206138643774	6.07501189569491587972041764736857672780492311231576135274678856059637873048909881399417264073084376e-7	8.9609335557384384044048148425485179383119697566654512182638756334870372322336013346930789130751106e-6	7.99638593941135065417739530057657626752990970156568226399031957664610242163053721465106628114330279e-7	-3.03144847750152668860353654073433406154052930230593213871338662157469106204135026880388145799869117e-7	-6.71192874482757544423381999606809407594795834889018814123493938668472969532389657048361196389825902e-8	6.59175321651172535199099982526171916867320433774039492100811694402275742277529996128809258450033055e-9	3.90106627879838779810867510463338602400477295255424073176060887457809871855362694956734015402404707e-9	1.30452779883594239626380239994268023802869281375624646486941667655068354961999346598358344744514866e-10	-1.76461034887972972381269673316013667796888782226988732564728805963698267113699123200954601048205041e-10	-2.74636084314396395618691055170202358356056217258320570091222730250589667637026994880552628546696988e-11	5.64484376379031449395657583256612865629577037242686224848864470986025526659923475613280733517791346e-12	2.09376285995305292700864130526364216443910951385512962316452678088761669079253746312617247242873328e-12	-3.67074599974033011236625317976971570256557643126568175571914163128677439774520454033043813009087837e-14	-1.14158224459632841200357290894402459879280199433846307655401790635136797164906189142384791438479051e-13	-1.2212623182525128966478448797040532330750801171727941634936240265973491376463672641792996790080995e-14	4.55279782538022081760270893741838497363195413513728659062732835785576828125449363498233299822346276e-15	1.22472807951424864005547767489532925781221489861971583727145933290186340182748659411048517383975278e-15	-9.1407010530378862374788534092133756829000103237459668389649179556584459141275543330205568843777753e-17	-7.79663256625883511005207062905429923717018552706826937829077360360275431116143851881056719536213894e-17	-4.90044824886016872604510160634696724880515656453753544302339942793569827701078730104431012785150375e-18	3.64786289225708286075957076419099131609200697629686049034354569434349424246785254425023341013042336e-18	7.34973003420402472353504348950345300358622781052085289882481081272075251914733397758235174709452441e-19	-1.07547719785452496000471679291149871999229058765346037130205677113577589559396152484853186335403831e-19	-5.45559603112507425017580500078034536604165540966951424033647404799122960938272348219007731126985126e-20	-1.02913000592390711737078162929495168638588429013007685291307285085526526684659351756101816499192587e-21	2.91751124291540730821800321209247967159517390299396246075111462184065360317639949147411920164470178e-21	4.43922014619966909636831891804969822620372600781018367905818160881028684966965061400954769166958697e-22	-9.26938309857506359053006037858547307913168575192670133580206636121654470499337831446492910090943243e-23	-2.88471829638275397206449413385086877279852603648450018945678811680171775953531903166319239149237e-23	1.19471415265216439680896058944512567926640699493063408004466665993038040511696318969203950555097424e-24	1.15099711235121016008345434327032809005664930392426551849791315473686025683825074789374294634386108e-24	3.14205650785247225214186062442211139240619735845911426921237813186768192874047263809548072854149733e-25	-7.74379199585908668741204353183158828106826707755836712410901454299435379135853423511502001499617329e-26	-2.42756553910223584262374289565491511505498024971628706618169198724006429318367999958514800036219806e-26	-4.44512249343812917994005545140552606994376431482974067176934897534005852789234173317559555047822491e-27
12.1	5.38853535774366407244080036546983085445160525135154514692264959617743175731927735600903006923371853	1.49216874855920183862012920489203743368190240981535031239743961765825064797896473971004427895902277	0.21043440850339180129491630099475591910871894582065785774239490808511182724920149223964002108748611	-0.00208299708250869620410381078221404189909697087000585237937537334101423186906439352263412124015046541	-0.00552527769122286423981832526240851904537374679426578614338602706325698116606351245195353038483013071	-0.000361745845325113676248057503694381638263105670445988998119215128757460659364341112168580092857786786	0.000176052325844482936650567751049832442592955045665136986134831601713283990658508912020795619386271077	0.0000309751468728194347439231400547689550982893724456838859754917066478573679653932265010641981867348491	-4.35783168457013357337378477815799479291089998984088487324273718148482361410762582512421999685684602e-6	-1.82035100631508985631982659837147484310874462471692556217777634005921601406260791816294844849705505e-6	-6.17069630040670661855213248540123782073181145075340271316444762043792531724416872447170519811591439e-10	8.51474893120013150934200497845248788323144132214100161450051305634932420764352691179481806364706117e-8	9.85193666128621409286834567345497107201320160437774535359055044774816768465147974475428986870737309e-9	-3.0092704470524227912806286938008841782718158770209794717615677938940128929570689874414042837887598e-9	-8.4887724412200345286145279170544680062121818097884533034435539857167544959357513464399527829280954e-10	4.97434626333506484618120661291519126993043681690865403261174720160489809357043483120341638233574282e-11	4.94827218982324340367280508737166515712462922695820410785903522569939317451447477227553211962151152e-11	3.49401956125661705921547409970961210792250761243605835538183399670530859787939597370937349256092683e-12	-2.15388307798938260624182517539386422430646620246097990369114673779510291717166757233080384236915165e-12	-4.5173116002320076910037170601533982752919988905619431154307063947260950988065941439659792868885777e-13	5.79942238936514584934801370739179170506943293237159797573928583967668893701264278078448321073361828e-14	3.14444539799964399563571245375195240585293998694295927243351813298919617394155611271436884062230044e-14	8.40478726584322725020925537785579582971957962963935681871967948874962144506301696023625126092585844e-16	-1.59663203324740050134476592790786379486835640017948619002427838859110492139419989675149172812699621e-15	-2.48464591528055622063123144442812510702874228909661064309465222305141756079562039567861395252829444e-16	5.57202187716306015720460715620307240863703697268538604273975556629456064480178043779384844826494286e-17	2.07740210288932183258214032635897119341361280872010147490539846723135579064186836860700335313429625e-17	-4.15310802173725874269137577647135806367841850777180781976825918229886126185462164802990458825515184e-19	-1.20445798622135130848085704919579139262288890878988550583276524577138004250875606918118039941082612e-18	-1.31870891718313547067401593604695436313533798317574374973163439004481352389361651896827351661143849e-19	5.01499943998980849900117718642422737548889981754051405784977313698264740109198440817366068352428127e-20	1.39039856848493003079516849258710928004788605069839622212823537532275247061284186688071915786511873e-20	-8.2098237483890489173566191657120955038996060784156212942506639964502747034316904704444859635493926e-22	-7.63677781289678903266620744037859555838580283406763164382268897510945845697966604141176049122060005e-22	-5.99874354519572671536804918139996652751767162888308856861956713260431295307607499605458123915359543e-23	2.63649841463525557760937269508372171901796571593780068853250378400401928354361739949140946785795222e-23	1.03458237478627049340433180431472698780629906169943805033841889945486693916721246818390462574491536e-23	-9.49091723351372694335157182235239175627096973032436159929461052884183827869660724246875382746777336e-25	-6.06138087525099731504373775150728627690771378262824116342018923765735249558008264910018246075202272e-25	-1.60260712080750330608962086592365896226663942360828898047861917592035043128246039337845664801330576e-25	3.12745622241148372595033994478291987381708412795173229872816208373316376941210908644240212880177249e-27
-0.3153001097848722068182731640739875789607738287224125205913207444940842273342642941379736716115491	0.25585745545017273174370596996377188597057996321165956581920303629899073831849565002402481130714361	4.26980787538286321383615447465915631794773461716217865621117655723865555808423322471673813525490626	4.13357999353519109760747781057690757393646274662535501224158512639348660170235203207652775869314515	-0.233064886740987616604290507782186441365170699327141477198063837249428370686591002386345386017050557	-1.18638457199196598779655421117666571788208417985606252500288629107348092325719274968198439321044667	-1.00956835654688491355315225160440495936621959213239272249930984465696231019855988506944726898282921	-0.813565110245685475393532504555228164378887067769500142577283223700942901087688023300351057089064156	-0.475041772541741582239428687016442199457113177825231816366363668231168933652002916933189997970630837	-0.205550123278493253580392308642298139994924811087366823193481305720985446562522105365759538397821079	-0.0660608587560914746818890454302374689204659825023720960388576550556524656994035710071813175445591627	-0.015318503498264262355285161229747842156296301100924449755891157553188411591234951954311468195066793	-0.00230126623979872819900032539408076110396039241565868281875578987984113718855177704887749614636999643	-0.00012551097447794518873774776336330451013895204361653122199915444545185144700226346966248860323472062	0.0000286968441389798891455668031499906029964704189400417288661383038964811275934636359813137004688590339	5.36931857387303602686093977556372710473164698315665483514957272524909642249495731713833190467053446e-6	-5.84436661269140727738765362538887458784887260523245273434895400650910363707054423676198173679741549e-7	-2.74372875757249927517398163839199709723621115153556890724717453071869334130358736913809467780405467e-7	-2.83496436695949238518674218585914964756758991249770849062344417809590984937999842399545303174871037e-9	1.21786393243512593437367525210214520289229237251702607731278294202878703503336154724097954243052758e-8	1.47656478981105979341789400963706841044990228744383147008374796594026577500818789301428915660045275e-9	-4.20937860758753012290122215787061321318993916624769556623311635579675903975647613983552408055236596e-10	-1.20956326247924833763967759350569421199113191236693442505585816885048274629347296171345872295524343e-10	6.98438727068286212311797542098471516451304563913202677189267678818024401665522587257865295907254531e-12	6.96161071845208708726791061540293400294115468640942550427437399123941987673634602060601776017611078e-12	4.70525253310325833060352795804630034084091901972702668113611592499020019532131479468817856111029596e-13	-3.04839444782802888111553560588032921690766548495711840590322901368269965871212354733691325385483991e-13	-6.16150374878360104900224503638582123047385030703742578202092691075123269468917205696037598010500767e-14	8.58457037332964181236518162400805295854237209573275655258995892674479812365142897996646979675969662e-15	4.33569881303134860645355149641091073628222024959793445706626612517852527199476213618544487887716299e-15	7.58273788054239182258652434855105280371756906383581746360563786249687610396345939783899402924556889e-17	-2.24433047052468003740797105994454932859891427723280355125132741768608869893458746086628189282321226e-16	-3.21352517317147563336120938939121830171244698939372678259414961136918153942141099728095001041971332e-17	8.20743679839780563172641484338556508013926694657909029165557907718776576415453606123818149025200975e-18	2.79364776806884559081257840306627875277206066495610156740758369812573900923064943137907670125448263e-18	-9.87178368329975856824646496763220650668216410570398023397774070282424765079231327707519433066557033e-20	-1.66748377944716128285773115997072859347989984375938316783246247536574670748626174730316765367538665e-19	-1.52805561448735764838571486635648943735648388948437574955835153852063781110579324306793204220232731e-20	8.0499594679120482421736442571091336284471169533454094611001597868268183662168990579773745664156347e-21	2.53683376903387890078524683424990033467118413485624331720809983233127528768596440022110873322470593e-21	2.27793632454501841013055872686384256954840173544081367295640941814725790119028723045881455436971492e-22	-6.36178768668377277094255267845070464669099548610129068737374407065791270792151368654829184564710097e-24
-12.0621624326914097033329865091434036212873481830448826102857397736562848611302825550885132401809853	49.4637363783771921826963119049375039868196888405562361754363215312863268148868633754058065460061	6.7573275149823525916441795924803645692312377602785877163632114705199234847446428843575222328259	46.5158530864766770027492727934321838622636713820134770790662900788586376277067029971485277583778	-17.69202701389267692536668534327012619832899587693720361424159527988150038272002684408858760481269	-8.58616438008245440913003069470386634182025866458789237091351697607143607888588946130875825594723	-8.79437287062414190448818828217742389905968723073122803197432319458510465589740540775062011737605	-6.16156941956060043378961908996245868134044749104088160818639521566000895077253351976771344555709	-3.117932403192446870829544210954717839811165572068384399080090533940401968114436016422500386507677	-1.164729241445840340165459828364858647223408784543378164227878664762021972792962791674039609134851	-0.3187199095340892489333471622651878710320024135931887245176429746964823546223013273040958256623302	-0.06025509608069304155117994410166799644317739391357917953262015176767047136256440887755091039185	-0.00621470631621963353164849758290095465953707990230518012078451746551710645416272944589525954783941	0.0002185468953142845398255557250083766101594302239791081124989362943965795417886172031164001547917842	0.0001604826263293247013091568432356322639023474265529339520678417009379614194905841415407694102772655	6.42975398695340266270262629573604568362621547702731989162488434534185886087167725342363787930491e-6	-5.50992642532283779731844429366120420640667196327479070704366671450690300930425156906466033121297e-6	-8.27854126942897533758484941180985541882561673721678375330504760794788797041441764955189396350765e-7	1.558220690267144742403760229116882182130129034222484441867891198505493417302030400893200547419749e-7	5.5113541478568815126026829755447674028385735777057041504106792909159690753998425922805852437675e-8	-1.235199359971972333935728433052138467032349805333537252481798810134891806195112720973433082026384e-9	-2.81678922425659874777947579809420943380471643383260010135522882982785738712493061896673813912464e-9	-2.643272757997784597495977296432965215590491152031310939872457172103317858835316452578648169058187e-10	1.106746269847107043273353276153901139227243361618036726230057423774598241715559831179592944189843e-10	2.657417150313022199802919388684858844167786827805860935403107380300375548914965085242587250534318e-11	-2.527703523879393256967211467218849881088903230282160534478258362818508486998122968291227464750626e-12	-1.688987670210640625109446436032687715598921577230223450548447353375479171776682501120241753947829e-12	-7.24893347183927078472450401828333522562350638797149965811324664657881042501882183976491973169547e-14	8.0613254915561679113049740380765376439903707717893268719215251428751490819972575706841435179675e-14	1.379744773824587376014451614295600504031818270124454734598395863690216377058721048619862091659717e-14	-2.621951323795825809918191595412259391343311267646778768120307695584394277513224220897351028435092e-15	-1.072028568813008391112070331850586124767556954355028942374077590210470022096151268287925115744968e-15	8.44968959121588274235700188051907235644117776664498105736264534604543527236999148150511871398128e-18	5.96112632723806622698537422684227714285825198611131239783268921742364648720899019756166369690445e-17	7.04856055350552190390923830691263512872339343091282213382927063975016255708210255906314969484702e-18	-2.39514973423825964380143922385797216312407788250537114440938864851580987730559003701756590093747e-18	-6.87928038419009229461098405185399228851758326149558591011828352585495012940646901377663894416634e-19	4.89315573501134015486775380681101202280024846925582817059053888358031016599066910552233220781401e-20	5.04230443328898356787214885072860686499190086084158513167898743992964932321774527449617267612188e-20	9.72541383373769616582606811643766611384802949396919308676998197012932587663444824139645376004679e-21	3.806583541237769116654584737123038050975371560990026575025026378323338724534610377149304198705902e-22	-2.564141264476769430201993462928924985138860004045774161281592484579897799930964873304938146742428e-22
-4.06259694397109892245470517458091386348329270022683887337507666595635826066552176117357204534135894	16.543011928499681365999840453103967985315010850768100405347107917753897911100040595067546840241621	-3.65342434828245951897326224770429174819375196516221707671322670169579071888491017860249843741742802	0	-0.309788396146500093948184998851514083099914922965878964282809727468253383501537753656566587536342947	-0.384115624213739535735190747577052339957972802560867852141713283818037758347249379148264989685705287	-0.308864063252883127144389811576783368689080625314447764251856504996585312809436480771068516811772987	-0.169102828377320504383404219094440206892478322188604950274295229514474714757008360522393907827174558	-0.0649744661778452920954364904019990058187954406521025847457093997364649957292551177964703729574658953	-0.017388414228429272321558233758167582801751681572907621058041817384330053342125874661985805618880287	-0.00296648180737437554330214681552845287702852398562323827363960295120051061067425626028684269124828873	-0.000188934944544314291160933004864527030766804636152412302403973201120280740035595914003593056726739423	0.0000452362454644940929229446683119798507258120418486236648656382371614526503657478506452862401529423287	0.0000111068917038724276553137982283997082112771096706001315946699820216109215804825902791177440003177371	-3.94046500666813323385633448390292223654979367803908125141431493280708070241557706181183618811086468e-7	-5.03272510705217381210919542122017890558964782814473176338522286225559437891198516979516537553908862e-7	-4.2462959915940653211355652227832984571078002325927573740609104420235555927674303008430916565524934e-8	1.7967351862806273413360504716707525335013401330665565593099875092990427944205651684525634607914414e-8	4.16486598983952316929964566712688316032461726605864285566300395698212652184480653770768736046396597e-9	-3.67581309207290637714689797638188024529501194810815964939233904843174555944783819471886302590692972e-10	-2.50460951969673358229367469332427010161781583499439996349972858191416649032864939109885208193448887e-10	-1.21260289010237413010411537159097081360723452384039540614967735654771564479888141280969843584483079e-11	1.12652192263195748680893163543930446361841165090124356236360359841341265621068408236424633475796486e-11	2.01529950968120820435491420513267026045492431964978041661487697237995833997421577518479499773108761e-12	-3.36561775869183274134125473781904621808918674283176522992412101392262077898052012681779037040946721e-13	-1.47823990144932973792350673847711058753019542649003355601663235870538565106690881113963384217243391e-13	-6.67403052785082078888061860893634781237692762751147496502317171030476591671488342545340543289171018e-16	7.80448041131275461254824560137587106146858143769728171190074570508690483760773782126789484159369191e-15	1.0197479983149607176715655050554633700279812199736321690450659194020726521014400758630741390542443e-15	-2.92785326971286049094038926080990112891602165225019247898047013591542060349667699360961285369631715e-16	-9.25637816310861583911989605272126410912524277819315252095756796531294983135277340331570988385963975e-17	4.21213953046902878563077974405155865030052144679894757093165948462680730746282801752889227300482092e-18	5.61659658482276045352083841806159797371673853888116530198128530375364692638753099176835586073521026e-18	4.86112092829206169254349038918175007027933903212465738165333926610137677349341437810109000642420843e-19	-2.47883338805303725070500851518664527274489441522088270827338072683377518500826720196016915024900864e-19	-5.97588930159839564388928776568783574748350577053667106761695760277294368326376959774051611356785432e-20	7.2959496332256149263238179739126769134066062148261816624559631383371681109799072323646463402800997e-21	5.13562468725498538667668258986415721625653311224332055159797964018508849929400978918976088295752002e-21	2.38740818930972086960706922206701496753814087784232515138196772044709201205349555268654497118973224e-22	-1.01820416900379335487932674378162666284381148479680664430322672297540697182746585640914815739245954e-22	6.06229448765544991969430053320420424993773770581896934068273948756450128129994274410401695530609199e-23	-1.7740344366109291066973150742925134717172843386829340532139751407314352714442114886045588133705285e-23	3.01362940721430126390650281453150764644041401950446869291242616945755871293223496728077981602905766e-24
-2.2761379560473176096603182043601173756972001344508294583581388435704243911625730446631696644590541	0	0.318035012040110774619455279250617466355587547513739212813879960760686615687941075477323978008316406	-0.146602065274373778101928051464171119878137324337283263150519496542724977744990783765766563649652216	-0.135486114348020182967359057351026800200031277925565850302431472525467994557726106282184838340232066	-0.0455014899588989909287721914057121229125414158175129506932773984050724254527734038310791634341709256	-0.00709541978719728825553487086523231830206556127678735254376007307995073997601894841802414936849070495	-0.0000329084764441571334312887175394822640487248469580335062249020879313335653126609438549875611413691829	0.00017306433532871937815758131864060832162121908781686715367453316392720198255511698703374491025493669	0.000015051190842693860007721931405305379486447372926469682294253379901385770705150739099376717958403071	-4.9521063767784771407429579811716334848818888301097996850938013656089020325603444661270420606283001e-6	-1.07392445365432023181402671448569063287378905092430747536447441273370480307162592998053945422835698e-6	9.517286603974524273014458475578736371286851361477595450501548298213006588589606547054538185856381e-8	5.71699174353886927015336311275540776494763316203296856924877546520725523276214485599673626944570816e-8	2.11818120601193268134176514326016251304234750417839913339597080929376483275180173662781246235622724e-9	-2.42251525334748684794724579850505825172855691525197277389261780114481682872617493897061914539103585e-9	-3.8592472433848428271060628459922448451859660307628912297209482078246482076858113882494353919999927e-10	7.22623210315758551765206408897189982925215869695891782381979319997873199371597834921751853396043909e-11	2.78895036582131117503992871925500745926501506702542978031653368877630602674425111063110751849732262e-11	-2.47147743441033202135293207731401231531632356518307513118134683954805413344717026330315509680700211e-13	-1.45483212323807380654917172834491535622805230532656493458912643889931461350466048700544748335532867e-12	-1.67113236344890410920307942353130415651383780705803437817972180765355749373200630279675552802745411e-13	5.5108023053643411629622043980930780634239819626317779296484624722661647534105252125310440976751699e-14	1.56875946124793957008946205668096825573289159465324713725610390953202381292996664576398963556444228e-14	-9.5225242014955108380876979174082057958079844255243478590201881323431216099849627602553580906198433e-16	-9.58397294977923725331233284001175066214778726319544805314609663589141906452005533715450249591607129e-16	-7.01905398480174396148111723564460022839906369101863023165229557880529708661346814831874471886360032e-17	4.2927876694545643392740314000537885886844094848018539458375435619785867055091325677626158212843535e-17	9.29150895541047921707841362948489345829824958769975260936157518537544277980163615249679343122187583e-18	-1.1586204783325769205002526097014858258790205207802932279224734790615318490189699687649448091279518e-18	-6.58805854157631064773222217992604476206471739012794127065760157207987592552923094691481082554648869e-19	-2.07530244340134518449584829823465751815847325711488774232598066751639462053419346274446562800508407e-20	3.37798716041659077178741265506788054065872998258822033733719232201961934569152282365617353053922565e-20	5.54111897449992664718294051751077728415548282007137075790528930629512909957127775025507499421132481e-21	-1.21925163869304209964563323327681543918990839273700126377067908306967146029892462063656657025057229e-21	-5.0848434952472955917450273884913011632956118942322439531191695244580913007902235759301691957693061e-22	-3.70196674671298773201354722778242165051798457840935629219669780915212237690480690202899574301897811e-24	1.34060065774967001685434902512086848185708896864765455945230795517283720176156103470363522506559035e-23	-1.37842563525306026762516520223793818012383152127082422780721932378479540604385090278824751158063009e-24	1.47799966589785788589930660256312299452238554112080128060252767997042765484579754062820127965359866e-24	-3.63493620227430666167377298250251586020056311948090795706444252904179446664653460776257161842988425e-25	-3.71631271043699317295423436584004988187797886801553982175354910979806987377368906246311180745422051e-26	-1.97062759562882767978511063702125808806558227161860026446614401032614443152680933974230699494604988e-26

==> anc/L4S1data/c_ai_h=1.20.dat <==
6.9212169378859605080438605960515959513761779684009114424649552768062840018808409796718843854449144
1.	0.918664064880842832929379443878944338519626696317616298051849468625095219731005019604123215009157225	0.381182230088039666430059732936524884098461536582381235002195333671825719057731563967183347640552979	0.100713553522388156420101078323242283679718868258987877663351363309164454130489860210918400165016832	0.0141428113160465596832174350810188103062336120820091272681046370831461914434341485907496176761311895	-0.000128728855241494455405033999002980560282058128464579428955384112742922268986935847201872287735999014	-0.000403301860885624097902615357754862280351027586870823090963539004277471673849226775703798813455208807	-0.0000331149888844669940565959352703600194627462605106846513133102601945372361289991075092115342654124855	0.0000135803697094077426005510818611260776223006726143255084997648271100668272159865192891272374911690859	3.10137419143811656280212933869419430060740163958731000070927996377225290988562759867294705573970393e-6	-2.64465103706548829909227013421748284921809199343399211969638956690129112139411201654999414545640133e-7	-1.89787470445811076518874831343311465920807344028768401843522962411684915400233962206600326701781316e-7	-1.23051578587501741121610545589180714390803511588616563201883917945364921385998098832162596274381277e-8	8.34817994528683345886077367728303012728518732703261269368233018282131432841481839841582109354685933e-9	1.87415538909738983462227361597955537216533060283122934986574117420681479032113336071584691264852828e-9	-1.8809017688374660223946352369596786104804466362335669953374617645629783847847860491744592252195545e-10	-1.33858088816661649344316656840651681211615313708225925203006919105220166213661346342171837145371054e-10	-9.39720584922233423393098147891161295487417043249152045839095508616798663429746069578610679590693458e-12	6.3381986062020436705864362195327536237190795937172313786600225575479159941585411390931137914831745e-12	1.52366295972607314271899215616348590784883642416163106684349004947528811530450566783913408298210496e-12	-1.40200145059495434200468384354260705354253464538598725333013105551280796182072619772774082659968244e-13	-1.12857312355350315005303723361110544904211902360228960757686514989879673505605535388778894036416305e-13	-9.18816874718445934114463647751799887259777006719170280326988656599101406642938815860075332685996032e-15	5.40362827828347812583046296217584063501973674810889926904863119784021008474630649356472615622118706e-15	1.41287166723846128514284319128295746504715759090342078356746762731553307464802254806226243172083559e-15	-1.08200203050552562009348504496192851157265704276181506761156240220212839821560305068944505268258589e-16	-1.04404047578294762992634737435134916281153427286935252578585287266819322057923729699452117877030585e-16	-9.9210917254489899567066634646600371063224050049506734422174158170836407490945598966155175361115693e-18	4.92083797714885850484142064605759385284205111035509442161736652988555919142449677697560542420255018e-18	1.40912112454617899379529926010833473745202983116949630218127406698145143758795868995681601618655729e-18	-8.2834574468071191067325353618935581767450359980126369256944114848709628804213558334723826644625506e-20	-1.021541635226243517814560158327542071736829871779912268820155432927133226294952716653573725076582e-19	-1.12546124683898158751589447051928895816563276134434379980780027370924038428210411831688426880672729e-20	4.62640549680973080141123519688004751684366136921167561515056059873450238839565796064990085401898612e-21	1.4279131906592972355692300642234436895998514190049469648600948452214830937275197048072317478420327e-21	-6.44701979753048325300625454134446691195121720336799757227014707348987813498225016722349125960339595e-23	-8.09509237421895243534536020178754896505805329617659804271492460467639536757440472437355906722274817e-23	-5.23608938840418342244496510896607954140425899582121323662491276822046184832259327878908429989595507e-24	1.37351309210832721809893218871053726959524088846317432646139405964262391426354194741503383137786657e-24	1.29435239762947340608476506899547996608455572155237479084483800946978379830500476494117822496125119e-24	2.4020680915068157627356751373987546842080512923425245436733074066555462544032679053207108498280366e-25	-5.5489752417582365492627046378130315789176995309888034201469733002959555159048248091569701161609985e-26
14.4	6.99826920089529896913883423850831605792768775967752376138861015150669597117626082207416416766334425	2.21445148048792775253853300438156866759413813590090676191257118420184863380786985429299958926209566	0.39307970582564861564659010056091338242062876436620189060428272391617183357261051278758395536049195	0.0147297353306804193262843249947959387113807005922997677101722514577799399411600112549673533310792841	-0.00928288711157384147899539028605704637617702413337176943008362709670001950102912742411943470177849151	-0.00147510548487429058148305706310112933706408541547025584014837688701015115229781833462313958134765511	0.000227501437487376270594719238793864707884642844889672826137955664405366500472935370125662004548956517	0.0000936479085592822527277729021693028383326320248173458638359331446604018633474510159737404895587725569	9.30695292010907020357047797062836050567819331272378988524765148328549435269097296979941155937996496e-7	-4.51952351604443223599953088808034958301422984986056515256865358800925479064914964611601704407761855e-6	-6.67312494313388692377085380762962161343127971234232753163478227459003904599064037584246323098466657e-7	1.4428482660173013190110259084982314914558457544870097423854075492776451811805606491650601734351886e-7	5.69714900452566122119322604679901995586434240985459065882136624339666496572626628150200897105810531e-8	4.16158534954399693995007127212745220203757287160399676892603861931163091909692832587520614088350987e-10	-3.14212886441252678294448252864287434634743411314979449756318224841992638765080582506750009675085379e-9	-4.98290879120625646873038247111326198381102919694407218171641026152404161888047129711616042184393868e-10	1.05838383489581411216674466992499750232984994024623837073048274585606849706836478178980752963756767e-10	4.54235108124632521310244056891741229979918558177293974940996378064465079587843156899453895305744512e-11	7.70691227213824291837050751992371668908376536528099483145762789353466992684360306546430117238291786e-13	-2.58926179462254779618754330249708179680640628335120139082029117539133589485497623339167214287202846e-12	-4.51413229219925540492763192670909698330269286872739627893391631163271866466065541333218754937295363e-13	8.58432753924199213297202883189776407005064693424039072546563083988539339294533628544994284055421064e-14	4.10637222516650077277557923164822126330655781115661907035308023013954395878501213996721857713166618e-14	1.24213580693615716737996158768537603724187497880677661382877382876620723468287825117120708024565123e-15	-2.33411294127124987505273458997751879564490854179082758376777500700191502239546062120421695831220237e-15	-4.49157711212476652004137051973787643381164101017206474948415870865912017446611216192093413125106952e-16	7.34599535486430567383287238443134497451080194531688221479695040064375221485096225825002871677055694e-17	3.9854006117445094011536253965241312670159356316779741076840019131041835750281174582141427414341189e-17	1.79456629622585032121853155278249165947387226250958244344635093637748954542939246259633266071979094e-18	-2.22119388091128997129077594090179970689189615427264955459975239247930731570929474820021249504224128e-18	-4.716059610210990784438600117962103460177633244092056015377112674719470156809140861611374819844712e-19	6.4216937890514758843815909098415088212710144380616284189566179907799443613144570249138804107950884e-20	3.95545626147155990072821339641952982667135954818581671881151288419847309162819935933916600909469562e-20	2.20092455154636260121277199958103574501095553973267173004893237782716869876066956712945214379152856e-21	-1.78114011863766484218774263951980889860367158033679736308285059236779246247424636489650135034910068e-21	-3.73346375577870922849825237305406108684681841826760633993294298193928153637108137336607492325246653e-22	9.4123190930074593312554759855574429792426635131673942014771212085286587085312979547840035587799006e-24	2.81728023561229435897603573332789823936892602231149205155115065177262286629997954258244768196512288e-23	1.32013445482246036825635031893739512677145899130738424133657558595500995336451808530543028398022988e-23	-2.6894924077873732717033248686090415097762956476294817788186722141603234953121191437219579368177151e-24	5.05418919193121323712496956841288393768705612518259270511988327026889645151233849252917773974496026e-26
-0.31764346867538022623966717453647801276281555699049889823394458878719821564724344913893062800122268	0.179489842711186759685131896999758280844945668570131880709998746461974324306960543147274247706930607	3.80984390998025215711000710464275534797133127325719288304959357930032267882512182814421748661398694	3.70479124830829315250892043031158999245800826057232657199983752713562782448903818205883973660868897	-0.185203151691707464971610727522459262712926508969443494541515008906134150253016857845778747339394762	-0.96150260041312170538961977210579128809833914373848552557393217792856468558187475363262764217500592	-0.764786269387480202374319344086665722368725353789898426022141162722154151640606124156665679044233894	-0.648657506250821168119816828292607242538491918442483133130877379184367061487320884852383466032846992	-0.407396049892642847401050843351738349139563101658589782213242849317629496301965675703789199869346898	-0.193519883304652283980262296085843785481806679264981088270448950794462463094483769096844355465564336	-0.069853979889544934929744223326837098036952805179517815006718143648175684048805292107648427072696254	-0.018793372815991698849317217920919741973115877675955144595184449564974469728141577352801327396477173	-0.00350455920209239533363447739357993968171380916194612299873950607001362833563203150546005007901432985	-0.000337641838854948086227198581297742722631666045553879570940985166379702474474122089875359580541329399	0.0000250863143109314565305178724350979615574467499355957865814420680040863830812069382465384491957623953	0.000012213648772253400555817330668703385283315248820203474070282440737661196036458882219053587303959247	3.69840120537361663950067966275569093277408913370906739481888501223302339145180825513262140632515994e-7	-5.05901410428895513421141916541419645244807309485840197765498162783536495830875634068077573406207379e-7	-8.51047180578981598366616865695267840483085618015470874509251487924279323916545473316770901388354267e-8	1.42367935832522917402711349904774864450651129241294588330428882270884268890661179181717018432143681e-8	6.52355088667650827355710163239486657128903571603870579815569860458146533349125382286925947541422969e-9	1.5969535626646282097215449411621528114910558127747578334460602052352747814396548740318804628885486e-10	-3.39990541546958389629736682945786501321614685094385914080787164577636441893275755175306658457469487e-10	-5.91957166430177082845692400666947698111160289413718589061073351574652078883669876982326767568962618e-11	1.0710372309612839941205630872869805966300080496348832732558259459426711318340832816722066265344887e-11	5.05564878931871509211208574778711312105346324015324471168943354458660960528525215729944112855067304e-12	1.37447759822223767921327293421012019483434127840507503583064867376756251437953194128021767797726606e-13	-2.79086422588703125032731818584229418754984897962907337303823983789333525190970625405514358827134494e-13	-5.11682886442401729385288547083740934450427524093715199768528558680759608671290722388439712974505841e-14	8.91439338806117889549948217706402360454128370234608838843594505782753242444396165486448062792427235e-15	4.49411879161397573604456112658998569146315986242972687750527106292906582604203632478666021743945946e-15	1.57707334208532764908109540793666157080068227785185431847236923856590561524168230947873628056448116e-16	-2.5142155482562769041133466615981203244848234645179301153201622856945765656333404830102710596250664e-16	-4.93606560029227616765164090257009012537928369900961250870374804993183627266955190746122301574892079e-17	7.79965793404397990915601752791073983251686451920718703119549140928628182468749760446485512634667181e-18	4.31476824538176482763873924148336484961166437519812027803552364853860637036147055252107130426720978e-18	1.97944832436060256267419324063963664255458646539822260922010917109235689113551812285443435147868e-19	-2.40679217836742174509004560781000010455744085339594407205251311095236506779586340144405805034234144e-19	-5.23889501800793916405624403302780495573643128549589163703906856265288767108741672999999392772294277e-20	6.02296233895482289976539733211205940786856778506820113377305398460713970612323719522199006647163891e-21	4.28836170995420003822631271815415302770633208831895606690360882925517247932471936346455808996191588e-21	5.980969801254738850754988253817795284859972476719781944268930001087615019769016530113279319717792e-22
-13.808692217147160405473174800049808251020797708379931359568998249239702452787932745198795906360406	52.5296074378592581098315917215752837527657638753601916257216367840346957066742601232774215952221	4.69005644029496124918454197979847724598253260583532748520900130257913018076736399151191802594945	49.9212667909807679478930220821363777167398804600545730965129096447258424004617449215043233801238	-18.7771810009814976744929532762575346307366403286434247260548344198205272072705913277842196095284	-7.49661770350222268648653988152709903834910524253565708257706034577541258944852628014962116741701	-7.90648190301053076449192998609904699470151052349348936684989557706400508208690399512846149594268	-5.88264970130850831495554813148615689109333862961765299914967286052644383441726571387747745346839	-3.23453801682501282263217715317265127074828537632614347702805088819496854976477135930569866900437	-1.34198400191559561708305594066527806925242041299891619896888927900806960509932955726755388046181	-0.419024466310577478317801077036983770840587777993317306647099911586230972488772197444336556754639	-0.0946452120879844612478865263890374028716904239285858257324703837739673349716675614670939028918199	-0.01339206840463121386216099070518434502148446465823019027638900707805131839686810338271094195997	-0.000371382114273095336104023077207847952088780336682829206592952363588983307876258364728249475493068	0.000287681212192933763356338403232881671737902923414449708474962392878580448521358976031481130001976	0.000045198801597947029986612704181846676336548597309108059454001440389157886857150910727977214660959	-6.58044384074968294657761621198359266367368078845539442192420324023045617703105818267677951502957e-6	-2.97343065437331149930590577595647649744130285526135002841816039598376284140349651702104167888402e-6	-7.71131163453836541479862148929045211155344905958772318814468524627931520653224060028667994447829e-8	1.43668476918973166243827309773412423053932227965751316128981309768405040787534558775349023686104e-7	2.4586086436921618043684993422213746323641503718662335708883703000255575640477713356668633581927e-8	-4.33645726024691635650874604800833495261843287452211893666915827834170959442206322767245040262202e-9	-2.01281187482445203801908788563596553731864388117982700947519723401402859863012272916415026646352e-9	-5.1516472406016392108197246785144123391385633238271218429224740519294881533203584807565997367178e-11	1.084459335652509428407045093253761064139488921691336820180927302355689322638681852790737293421755e-10	1.938692827766788945400973091791431256096463111026130939346041264493618920745148395636037512952e-11	-3.44721683298311016518022922542982206503327072065338994142332899546172607415444380224278456904586e-12	-1.68252582779927839106001213086440532800505611802397060286640818125726708533438363770482783952576e-12	-5.25319921825832441936406573410405872994750344071147932983832356150579250998910516506104418408662e-14	9.35851205376355509942001601244874642216929750042858333450873709355062492668130068528181765672693e-14	1.77802895604466611761543749027952415611368600139715525758041027995623245096027473219589393334425e-14	-2.9472142236249301165161209584057183094731532348927106769158027556800034417592245407245856184358e-15	-1.5579439176777479769842760643562989880357398565368186104574927023930558714926532209288753935401e-15	-6.34053955714415326126042898808838036670208747952335248192409247666164430384079006178290097118261e-17	8.6817470313578808125163659802706957393897129253307956413623130118080558489854691576920641746492e-17	1.7751347756207564926583434688572953394833622245354317739632451472710073744327329572432630659001e-17	-2.6392501007030584898190986177334578688120061845685009496421523943622848332446155092152051773488e-18	-1.53892128190476899143230925010447644868937826459466868222791124012053929972050335706467935105769e-18	-9.30280495417231057651184092804152294426114600547362318331640154734728527444961855330678385511117e-20	7.22791116644231032773255660204782018477963109081320729778552656827979147099229478142339275946272e-20	2.17828057602176061133940610706534709442540871684371849247470366777747603932525054741838520394741e-20	2.74382293554609799678380395822762960456978826672232837009348603347325238567017559328770643933108e-21
-4.21472993289091972655127687593284560866151361461522859591911375133518954849465480381304771553129645	16.2592629615244813767275706927503982031836168626145201774198201565714003157743727590160145561756679	-3.92748763531449512100858336436054296675444525958993969864719062250207372816225693662660287901987066	0	-0.248716834353406167580806130804078223492044788125845811416223627365366847879095468857420524427639595	-0.329193131411071431554001984961152773391382099212466599871660869714509704842255365553976994449694727	-0.28238731871344051639934128127889079561578217725763002123912689021664089186796693125717087411759885	-0.168232069421469464724514536263831014418351031876359999370614563002593059884115832925113694134235219	-0.0721502936943627157469541955261516861508275997559927569837588158232399753334082830417199970598342517	-0.0223093101545493763348986016149204891048226958976037700208019804775213223921506921963173887892191584	-0.00471001759414339740229609178223395442948376829547235864914611322873914283404514697619497323857215553	-0.000523653036519086438898383606818071520633533305146711523100457617183673420389418833425991678457650388	0.0000349521707215784388405929417565572081596148337277248959072193283529928706228557154234481476117262304	0.0000228710328085686782472725323235488121162804939030800693455261139079765875578368589257157268901485954	1.90711490701817762771277662624947579622062713201920871311012678049824446841042900135804661516823077e-6	-7.69175455788791901465688315719992617024959776233956173583320776335732426198930790633912666001842382e-7	-2.09053314342944059200046143544597884607986992175979086984520872239304172044429172091098724085809887e-7	8.25153578071600884429080311642766999360001756517004988234651595020629325597400702581427768796761153e-9	1.24159621942886356277838561836720581902210254470768351039996445133690392957113028659077554668308079e-8	1.43581521265978816005576840053844894983956732726191311307599851852385758555183328920793763663064649e-9	-4.75102274484805046536714956044690491020011576787618584561848497582718909683236520759244828318439489e-10	-1.54637333631594267679313625425929069893029845499367355667381919624860773993045680786398664741903899e-10	3.53507587690520483138401870008401630844188242820245824444007892433698751968660679535977381737682338e-12	9.57431619060974389740047720393013510529850006851984666465437505332948855105137624047110826253339299e-12	1.28277714998990540139198463709063907176497278000680838948442846667049493083696360154004877819021639e-12	-3.69274811324801548594013881124699589072772191518511367519516875867435934149967491314460684162666967e-13	-1.34972224706792501810178065484253201684898218083066508409329529930347058963914645222437992634493679e-13	1.05397304326543930212865926748835115024977154226927243394617166356536969464792915291070056396661126e-15	8.38129012523531548786913003128485273544399374001488359372945763196218297395140666991650578057347169e-15	1.26501893478060165974555597725339489258897930983500832295539429756993533636859469788444954898476006e-15	-3.14770355201472336634576948325073863492515496835462510869568465223199215046114382842532498233016698e-16	-1.28496628454691143386297212473515404402972668018568461999952669069177675653566727450187650653320088e-16	-9.8168656953454653552637373625893955874013934600056266317396916529814341187565423229473112689750416e-19	7.86672639383903787572254609350489046434666236667726401643432657581401377780869168066284319813669685e-18	1.3231826474844847423445401533986576421905241536876838985681713803427323195783986556689595680660409e-18	-2.7792902977264707715256229609369366408115851024078721274143809776299188331482737100765537290450609e-19	-1.33773718218555491074340585485356685834235841847590673286428300620132285196703846962312334282666218e-19	-4.83295601189609268395778137720842530489980451965582959514582186172901942788584982121868328813333107e-21	9.28489323973929431682621441545077901486713739159192740440359833795138089453545549884623931114379931e-21	1.43224661351231021874903222023262666499528474094376344489528038451769466625319929927468609368424433e-21	-4.69484115761056404140949203027049998329370073007797715226305834373066467396133524136744858933177409e-22	1.49133538562957340960375045806834402061715065802638983833600029527222165983633685154766263376007337e-22	-1.95530964676614472735374018802576222051458224746075046066447200238258977200316781245221412750653638e-23
-2.4282994239684691827688274688480825142401968466427090812151455469657257086117519202249105785498258	0	0.428531018760070802764114499201838636219482528629139205168963515098332420847923754847490299578580462	-0.10767891483906051640310693590325737255005142742005335585973652020764962719147605618868763780233642	-0.14853928657653560511254227002725840203500916193037861474140138050081084332673411826296507072765423	-0.0613922394737405504348335369862156178036069425864810845237091348329160391143216348257608221386424588	-0.0125664878315155521629163148511113482738438100031108436546481095145032881085895861888589941318139807	-0.000721848738946899041681893876777842156622722816218633320736098335154908981622812876563603866975041408	0.00025981803742521341765406565705943927720539223483338025069335151612208608718106473502587078251080982	0.0000528792582296995649295342967180305497476250723512668345618383739620559406823579832370165942357580767	-4.5290508037708423826735005168805908540858191762475101404845788434851433149837329350448002424307228e-6	-2.8947997648570844267892234325214738559126521773224249799522618742225645572247208792993818880454117e-6	-1.65154032345651714076072061968884377895823253206005165745644263731669831624819295126055485487312011e-7	1.19643760331479110650033582978543007058261376168845036314580281231827266058911765580136127637890337e-7	2.52996501725866660011800523486698718773829346042963833830403760338770013672672457707213438893206136e-8	-2.63834007490483249584113463084735130403405504417088085670222089940268211278788112301361730078243538e-9	-1.7553007482822249119131210043255025580493938855695764280554034338995793780106877231718241458956249e-9	-1.16854992875352738946325851397502142720720157562665057095860144559790639644082691834785233095795898e-10	8.09456361664527958623159253554497255889072345647371862949074062433341936148493325288050888563030806e-11	1.90231488546272919681621083253544375597704162669191097899924647439515210204540917774077560079156577e-11	-1.7517470697504242937927348880781739136429760562026743730448177155259535019753613692548050759959312e-12	-1.3835779458214210106618855731659071029646861704905827832940092141407829636543548758093760681250307e-12	-1.12141919332426606775179038329249633166789086840223834490838578284274929210260234949873397371926348e-13	6.488325315027328322371934949635217245057631696201760900335187108304134228887122296863488381452495e-14	1.6946859963457764558312787167360604429501111329240789110673669481672068363615125890921945262580104e-14	-1.24816003165602699853336325190036885989747385767521691700085237227863343171578309010343801515452473e-15	-1.23015005288740840879770253713658139212599127807180788928138840562518548453554183688288044226779743e-15	-1.19279867993896826217783007694656291117544008540440119464455707888624947941406545095350286241642827e-16	5.67491223526527894358298716382294213100254085590686384753945601381192284714819633370122811801066585e-17	1.64691326998335618776960260557709793937335436241768768484476203106944491744019849837531168015986371e-17	-8.87377599179228981956987136274814669596061699930353570462523334244703309753145377561680556471388614e-19	-1.1716565741387842344200879071503782161156131925377708712820896334475600024486200828696357746575933e-18	-1.33083841528759296662351753469031805201108783462667988712324415861380296977743019749750924628171084e-19	5.21270995156727807370763766113040955596501115839793838811541469698379190105929063067440257370903357e-20	1.70637443394120035166609265821634197759988065911492028090771337183364978121658835154313034886834678e-20	-4.97518487913728250846782151056915550492217566400034897946346799110845215327636837048241735846430485e-22	-1.20729230923969737401562508310131545394445288086865747659715649586527550183016131361689125442035295e-21	-1.23876915354507173835884146539089381457800889727704294218813146322728719255423553747650128529595384e-22	4.01346273134028890169717808975338227342271634103995236030718683614632277448372705709186915285122612e-23	-8.4737236967683202113084094798319957869639509170854772297120570641806019028508680856382689174502379e-24	4.7544374932283571830304811407553402332456806847036272050172527983127370223999292532291488107707643e-24	1.08946586409317288506421332336224923649051670819776783711262021648239952215093659820163503948274029e-24	-4.5640228924590253385384472803410272598680890883300804749465732161681129525021161623999403991283484e-25

==> anc/L4S1data/c_ai_h=1.30.dat <==
7.0886583214942324096138025215250220340717897459946745596096548409840582151623667136099042353019826
1.	0.968476768015402970597770937381321114523352137712324231664103358333150634009309019650244858596655953	0.437643100265302866262186434325764220296080090452910343770651528695036854059512445370118069137054792	0.1308273810077378786684449699631960067357318867971444729222401165509078465054314306106749126858448	0.022721337459255245494419240466799091637572716745422446993883739033656044176307228554590394418104918	0.000830928623643955116139704333092744434593243242877495832558368611981622077802278289678589248680503135	-0.000574374126224557442339654967907929054764873163993355390502679421091611003391039738851074267312442887	-0.0000995822039030830540923227360774377206564108949616099560766967666084636785210213797505994964698553632	0.0000139617193177268922840162413321417299779065144657595043207268606601057579371882475954820322802869355	7.00574567608127726800599570680302819151684301117804148838623704833168915200312666637384060593759009e-6	3.0796931323822758016946536118589849679677010917490429068055687981079206062549604939202534754673504e-7	-3.40002477215815221836222224283342308215021863773470869107082102261969625680405369602758241919560789e-7	-7.33345563007675766559612520813280238018750349673328578071862216890756844777280587427776422869196734e-8	7.69340557442645490926864946845388083763464129292992116963865838736562987527898971516175449477711324e-9	5.76267925749947107416200355124834371143798106205280632361288168636172116939465955342547206909822564e-9	5.37956277557828276504015481349090621667307209058996292167344685603038937351149979965281417265734538e-10	-2.66205318386402785087172833915170378216455994173786267283612416993306087398325545265549351147176517e-10	-8.23268146807999677201436213969030942446245877407410231049560873410870202219027657020768731298128548e-11	2.21749559116515572634571137672483273733066101117645219434048598794450294765349077824046542757889436e-12	5.78866720088739679339054034807860946808459040953002520224323214975353952750580391694433022176232247e-12	9.2320984129702448105974601395265536554551066180753666131108552673225053960088781635728514305643938e-13	-2.13992521595705384207282792252388864591076362825552199813458014833847682284199130965318235460967808e-13	-1.01977432225623751594729384623709631339125672040154051001615745030262750408801029558029184452881661e-13	-4.67467488578392529581728639902344173348080689543625971385535256176811014486210964044043685872491473e-15	6.0597950980903034624164388931798058782998887334883147772410573195719348422903601700386263059534134e-15	1.46688400065826547762535324504750803575327903120896723753412648173282129771635189961465114950240782e-15	-1.3859218049129350081231957926846330229605488175694154900188873531789670462393878744266953826975086e-16	-1.27880167380459029190480152579880722080217655134457199005486182718492283094180667222748216456873589e-16	-1.47965528444242986694815200780026622765568862314481318306702991046128554398402001830128192224321933e-17	6.09076084544184572731480202433161443085101749062134266526330269158087966838632158203162788650571081e-18	2.20583100843750551171291990502014437627989009536198093947951663963881757411875106996673323367989447e-18	-2.88211455128612885455436735864413322718472324500372518764707032265202647075346663988511212934795913e-21	-1.54905751298947671570126487883449545302736924762389265131241741129889699227771906039100578111977646e-19	-2.9234729865523257483107874500165492528019567136726692629924242704943239746541522953941107596026957e-20	4.55156131363001300304505992574447038048056498961888162966505932526684881571770830410576925219297386e-21	2.23152935300874455656913642269071270651756421718665218601717411490537452024329894378761214765413258e-21	1.44617915302145915439879562560327027870860378382017937075992593673914438047171527305932200115226277e-22	-8.15063659068096527153108069961809058262368205038055410471686221097237461622343412825050977261148303e-23	-3.79199212598917083996942636270742273742891482980955168646729537618625642885728748872041270202088452e-23	-2.03550403462998606603648231919554247942398689853709773971209775514102743547553606649431661165814151e-25	2.23173554336563453070705352368519587620269116432987430530057034712959628719804980890608074867526537e-24
16.9	8.8409766692670290313090224531113635116098417994273768452615208805889614885326180016907700505769626	3.12883086486282263650171658226365266326811975094787879336424218952360303282833319148392415567325769	0.665182639297916330301273955647324507044844026929453231332947144592209199201527709057167230018395173	0.052329166679530791354554894011310129427853958366558137455792798124151957316706939042071037552069517	-0.0126908273132223276650463078528146268380521297484366726047727509481585245072944591859049501641073668	-0.00363419727055927987691654936014834387168890150770742980165596087963421329437426616180732467679314034	0.000103485314390928286749537134018811418519071334901117709477773997893566186567949171442016682890776527	0.000196847570410475824884616187692890188670113023816066232403475747522182304542059970168373939577216283	0.0000241745521537931511238303845783407987438731152073089540072328555859315552410840259097586680081775753	-7.0167320669539694810479399000862242911713490138842553528184278631555982399963801098223328855855907e-6	-2.52528811983252327801536151763483458531697496184926386647000119495930123176975095839971009261805123e-6	-1.48800364329985344321075280187659458358976511792507666751552911770263268878045143129493864990687455e-8	1.49245301986078549353298712296118881333684394381046252326659551957764932848452387440132450073330524e-7	2.71741935208183327728752728716262252186717306021793722173118529708967444800440059759867497994845829e-8	-4.48826342000818266433530182549326283869412795150787719178631583776362824549754662134841855012842336e-9	-2.5376143783049622618232007542430823690958935920779065160221534310513649215859424210031880166085105e-9	-1.73317825559231981272361433314425695817377747099669380764562124153294114581976176050541404934461763e-10	1.33584822334032348322366955589385263852035857786977013680898543118910160893381573392093825682026863e-10	3.61219779157741577307032991605895026450874796483228587996385909914467858681561297095070472447714759e-11	-2.15845817242408229763608484324308579243614812376564324014576711843934609773064835333873248028482397e-12	-2.82420822791514857839543084305472103416446776867342356753976957094315331733440354810601476956712577e-12	-3.84932720382921891950276374035433668186455869387284822173590229656535643509972726362636457826756046e-13	1.19287130074113255880914160563605185037566718925814755299898802417153158031618419047260367000037952e-13	4.8905237095039829357315345656544484862890514349733216757052929448552678978084461131587924011549875e-14	1.092541218618869532937011869364700001775312284349343166231927536024941130856557230193566978523722e-15	-3.17069120027680043233234756216464402269658905193282982565316773346916139128458787821355800028609342e-15	-6.81849355886790704621218867931210000644581337757117993209104987600322881302205553167624098853732876e-16	9.03883925457966876240293988651940976842136008583476545010669884916931040001423043839869140958330789e-17	6.50768892627998591267469006586467518024414971620977715692994836732830841012718588755202253335283217e-17	6.17327672661570548448426405688753755200209369326421855028936885348293932661787560460665825685693452e-18	-3.37053546150858931054079994656241813889760545621526529396233440241737726803815857459325340734451965e-18	-1.06680480819934311732841587703411500734589760417435248019468364933768798967299257926468595518436442e-18	1.9291922075180454442997096762433136199142522738746433624173693363346237629553847429563912412584921e-20	6.45847872545380451992371801750827427699835784654406641460455184428837066179949360681262604689736514e-20	1.18268196693565202513775273781740185764518929760690444569171378657572681831402313083278557729034032e-20	-1.30581347271565318700878220147057786670107997872286574848171385557055992351566067418371161013151727e-21	-1.28447108619681764144602273149081929376820838891507727328022331907863530433187833707818456190625615e-21	-2.50833802185167545106466893014041155571034655939731868422057510372965273633666792920920138033012679e-22	1.2216199898770375423771054136013792168542507236478063433878089074903731698491613917377863464378497e-22	-2.60298991622040173000130021380831322137418593479391763097730863145222865484919158469445851572797692e-24
-0.31956704947124224605752428398834465032271949529176492310185573451532672527980462176916027963776992	0.11852636288814776014611262232723448326417841508594492776106000821601065740850985101544297712315115	3.44686015230047998897109267035784371023892848750750133873172711509418879611582859361365970469698428	3.36329641078251846151769938490703928823167784610746769876920668380903252680923932861128509056261679	-0.16366278114456362583505410444503803108703789468962057986951923613696106132902999101301046961179917	-0.812704104688873440520778929292059028555639544421374291406967713197840849749019886142188580309250741	-0.596529532793784763160107340628397090625210388596215041429217313437506351511419764796884089500059305	-0.52756891864651480874588337437174957482011928223224510552769349377079535303039936130033506790815568	-0.352278860733474824105629220001215779187444622323487242040151793905957491984118605130252496234369998	-0.181127076308755921968551035281957136792484754295892356166192313874742757674435033983684473492190315	-0.0721527390635422760149222617494773371600963927072476979786116632162148755026575074979172583431688912	-0.0219851030473103002755364364358873956835987782908179431969124317561502087490543096641836571688639231	-0.00486991505036510010507334101961030788565813401837853974217766027479007978119906416177221515956354455	-0.000657246951722330304191181474774645738554738666667828673881423075984462560735801835771258512716454612	-2.46778604597612799143200524695987614471602481073493230221661303204155196530011290124311343265912449e-6	0.0000196026796717184793851700092510020773571149254293850921106621218629560653583047244889922528712464514	2.79747717457036528825168271219438924075062776908060719591528278524072524469212408202949739346244915e-6	-5.42509543993227355343432198277159503814405699708287643099837534688252076996606358754813765030758136e-7	-2.38136835620678318248756485715715266138215960160115473004269517497714940671780598702943345932285633e-7	-8.87635744647600245667330662200338846622383389415786132010247268318271913595048072739036057516292732e-9	1.25422689658412016960936390102736430707364503742702390330652032303385803012226160495859809088332137e-8	2.71401381803352421887473214879727434965043632011684441695001058227270452691981043358562880944105306e-9	-3.01093106414412406172764396980328602622193348560417787345797684829209063632652872259404023195930391e-10	-2.24902420584416523881998153964746417757440704932601505165015948300829349234622915331181677963471377e-10	-2.10765397380651720042563679114799085871660939348992906685208933694124861930255866945120475659881665e-11	1.07769456704770843938897462629346933985659312023106274007709456097253157518747029880887615389954052e-11	3.34798339707096831891722813412730311388326201582864928407221464062736165558123555179606948469315835e-12	-9.89231709591121978543029343122392681893245732164184643760159480610164911797557570934986211997002454e-14	-2.41856925673289823658631423317891826669776685583280631488270760065450510189812921500112293151170595e-13	-3.82547240407678782651164132912083227131125088023039620822316987722177384933163500983735096513660648e-14	9.24897313086808140365959115920032142192873654015938839000153429216776643442268875519436155463539785e-15	4.34150497991981437067622428137892931637641722906167864236289400735596895617262111169906602767993561e-15	1.82704401356667777638696567982289970003963543447853539855740680276568727499808252583985170543136051e-16	-2.64740267146805505563240637368664417196544686324404107697157236009363907492659722911882808092174074e-16	-6.28100932801663590380610628182428790982352073631965062887774488127705205834658293968407992901536679e-17	6.49649237715858960955530896464654241216468587244045088992251031143853841469906130616761968652555098e-18	5.65407375635291529940794641442629277529809416836339624285244943957899766990017201325464003992064794e-18	6.46958980159157607818319318725943269035969828857053441590677692188001304353614483583068417319656665e-19	-2.72579583524060949663180935185594148764621251824391195997711639905899649375899870275679380583391184e-19	-1.10804041562953929376129183181835811987847279242867763862431060811674959079338916448602665829892716e-19	-1.39724871997750228287268710297743867771274580664843611438107317999357886856232948920563853173258386e-20
-15.674151341509266229933212611881283969334160916153141538172350127938261129579015269213026863674458	55.87292755821969594895796794924390109482708694758109788397537800995836631399405999919265124056	2.6655024523662894975223772583886113753697226735754818102016353175931184434915586886793775461829	53.53058055532237701673742003714152903175011512834417458480547258695808216444655103711007733004	-20.154050596020697177932926060246847280591380196637340633839393437791741334248839522874611942544	-6.6939032562759737825108834442605599809921004869602528452488531451144488344572829847518299961534	-7.2165836946401075117508719563058876942195486326103129460501559786906759062047640810591859284556	-5.6417393380942469002671055273521107533495720548573149433958331370793452925503115818297584736585	-3.3270420902590937145915927909444810100298974284796727495252404446324976081187873947010820080459	-1.5089154919091518992303979890868412281492270446004632478819183659300575238676478380516290550526	-0.52661202218667936934540275346916018803958564439670699781040684271403925757727876629748406900449	-0.137618505365323439252890135626952666126164604548232805281393370628281934017584680405838746872	-0.024492356471006282311768813087242867270417283709257851469295940104258695918818700769897520851085	-0.0018862823744350145504404179828840754791084655824936914433922452284267006194750515650804877789357	0.0003670265326645203459007061130701787018662424095004574633170230264071965738723519747723631517665	0.00012136521183736848357840970374406051137063474990669520232045879236529954146443144894600557223733	1.4239814028724084690300244022847726776105450479314820342649306906785940754620450933268027669203e-6	-6.0153240017419206252182448387330569054907022636221458011259098997505427189317898587669130883122e-6	-1.0723076793425481270541982631571636106590781298098783473620386064177853833186402685683450526766e-6	1.6563761856708278352498654241784657171285200364933893217976562028397181235414051851660980256885e-7	9.2498693567217553884811911254198747905714323480093757222234434740796560735785796445263315272589e-8	6.0203527476922957987564513065469697999416650732769012250414847804524429351502340536533411299307e-9	-4.711701179813630019393203137931238924549482942466452360984540370208188857550853734078789221363e-9	-1.223530830242329551355047396735580540053173889734985888431915754677556871311552227794142334331e-9	8.2832498425072269727612190865233321015783613312726578408495558801108766713044393397248717552737e-11	9.4739553970037948898912622932550115963519928474495613739183833784665176170133534497653850168316e-11	1.187445141989574209962475237962075741248008751014527111845261387599330690991014968387260592521e-11	-4.1075107168922038316894911310982348130232896570387672572705049848699647169525438235494473937691e-12	-1.5554371087438461939243980134951691706157611215901482024794146304625325764727378376735047664884e-12	-1.2258916745576704712315905346206218327053246057551759404317314684222978450512420542141036237823e-14	1.0334022692211321211312995568084793405895870239577177189559851876009841812229353228470580413292e-13	2.023203322338911973660108109400646106737414609650944849049539775128923413006331009378058297588e-14	-3.2879214022744734826617176894397531433337883617597780279074450450750118632282308894061420205187e-15	-2.0186806244160575194153262976180186967689944335482278498448209818843739748117582428466191857374e-15	-1.5456982369870916829905059788695574023025143596100422965002186567902404866367359299477568685058e-16	1.1171975901147237185325776508206033587314667429701094628729108729756137740061770349997391497277e-16	3.2052720187911347521500610650571997310648837037291257158869189988069603144354970977599337856737e-17	-1.3693570001596314507085435862845948352437634400020396224896866729694854911166039587628084955445e-18	-2.4855594691032857898160384429371195240170936592338321891187397915022644357323842789558289010875e-18	-6.874683832189612138592901840278673302765037543784917393800075141456342407048515810169955980523e-19	-2.8332095979148726125253926395304474749676576721929361186147972837871763869751430504160089665691e-20
-4.3663032574457424026260381696979063691678833353035172315737342877057653446296299207990612619777338	16.0791126634093523162119069076775764033265639475108653517421941797031577466578403033940997385864342	-4.16193587235197666585367212332026184717135720669839578021805264618330510770220787279764390761110378	0	-0.201707659753532778967259407267570855754645520023632609766013365686861102703822921967771657202710607	-0.284255561001499160733599295662207483143569540448768402472640267740745487416911460553331667075044315	-0.258508411970534948016389109304188923289005697566890746462676543180132548007416603706702296241260172	-0.165675995799002136886862585554407921874017120964852535657756043300339546253029454423754958161495078	-0.0779982779289458930358469477450125715447110164909648682059719793291249685094753283967234355634387888	-0.0271967322857958290513817667029963764038457993070568124534771048285806799261524316395774181771618533	-0.00679011897254998750930152609049589106496819190346709594133219628642247080877496072123161125592293962	-0.0010442244178484430928933595808189154720750870466841867173823502494217929722605257771711693264878569	-0.0000185503055643313380014782678742161445514819225953226881395985481075749727826709679067891701571518046	0.0000346479772679169997150415857796300860933943565126559739895324822452578978958789096073961438167542743	6.91060542130758060692869046017359207037977987405267724003025727130883735671881769122647458173523221e-6	-5.22702398673952055790603333406536636333627235742389559854868163263756056759099123345450148500493126e-7	-4.70647152023889604585767410475746415566020424028375284405682373127377074084082816169820169257726146e-7	-5.511383960264949322526537098146060945093012845600982992962386844297329088612288148195567935814751e-8	1.79560764161773433621957116879710865771988695686862281984652796034918281743012829247973722682825466e-8	6.6424549046585819999536319182368994700905566440282189780028497749366904901250160297679171972673443e-9	9.84055532461620996422414759221767928309240862060680857132363943467400886215879110892733866638926125e-11	-4.03165680012660016398451506984941950453353458580334007053975452829042743419978742101277827773080192e-10	-8.09217766950045793800597301594746136964865137881293770817208558378186850224315772061825424801199495e-11	1.12153152965302392742568752953487504355796448393154277393956243748955717972417995970160452183548041e-11	7.41740975929268388290894511087262991741966968592705758554105814372344659144814458452634057546119877e-12	6.44594754674064075034809844782155646215429051595630717815564687535407813602238912916583078714550885e-13	-3.7548807289553381748302375869561281271445843172464493986497514919550314281306461772322274850854641e-13	-1.14325059157432392735931973473523602883930039362545578747425420452772205666940307351168702017135284e-13	3.86007221331458226464965336676303435172483272903315703048544588076621708373500314951179940150580599e-15	8.5437334313030094021268025921504343354906242503252768072418087898715610132828920123767234107823163e-15	1.36133786388428901161313479280387967493327336834769944295631851309981521976929090164809283009004039e-15	-3.30110557728994309711031849968254749191899102635776544582844450413175032245704596510518231294689603e-16	-1.57582121692754671657926161793907076168891410450463274997925890879476707050449043779609780454846826e-16	-7.2367415443589899800728117417161077694514932779462987240224440076847659360495089392754351168901278e-18	9.6055219734627197974322091259285040352160158331548068281730283804722473183975052777930664412692741e-18	2.49751310704844799219342418922258566921649086931870392132178287037650399416037111587779418501151597e-18	-2.37610629069165405783544162312104097788574249493908511595534919005461853064118461857329024991563907e-19	-2.6481630934346252184881303266749458174856458224204440905646638922283722734970063616812192667725858e-19	-9.72134308964165722553617307321890696988452650829873025580560315877433397264386815648203134883948723e-21	-8.17153362767210467433624686117267203731159772065444134792655908413876002503013811701067206236307879e-23	-9.02637732232451015932047625741690536249372338103004938636621483782462709687094491911572725237463024e-22	1.28901278089226124680981243250742425063727937701166563487408102530516294415175760673589732956294922e-22
-2.5819251528672275981863651159546547899959360061180387821809317761623838763269412189917543849263791	0	0.541259551936373271019493625523534117497062316907679632352774779599246060068078045671343061476681623	-0.058350019642198132371779568673885388113770276021255566837860630717833410591926273490570927649594334	-0.15496235357190675145129663535595360375419057799744765755104199892072669418911727781179266804321123	-0.0777815850290246685376462689289021118451572823760633669026119830615739910168408384409967602207881832	-0.0198458247064935264941543934721264525476047880773508573592014854964251291140244230084044742624863437	-0.00208487177904409996501613059270412136745124937692594447002121397175725674182892281716735369035686696	0.000286623547011727825610034519941264844254140626042739444619545586175077342888766681661561293283984744	0.00011707951347310931277448739492459173620571259167209530593251226538365942543826406798732259215929421	3.3690441276458141935752006002482834517068282331811739326941061512125425906333747585613569505346946e-6	-5.2261748323231478328168382774631819026419776326288789797580014503079950214614711793178876978675359e-6	-9.91328176931047960687680445699595099481274661093431236241502109474414125624333912814429082062972099e-7	1.22958897720588677535714696845289738885828635897877318955975981264212330381591600130806550410555166e-7	7.68631927650478156844590166530739413963399525665572795068066338327685492543744769772777936990761811e-8	6.10068028461240824592210506070774841253470532316097532755238316685951666115292151733534258868117415e-9	-3.54147245261068471696127145767138278882444357759955922870665334436064673353709089393162966036351876e-9	-1.00796865677373237060159695223040321728722904756906053225842987258718478121004928606502905131499297e-9	3.92400605782339086276013516280452711042962577248131228771666147960754790776321510728527673699248857e-11	7.1225010851896127535369595441258977839930411798666596734013795375317197559567130086983750117948549e-11	1.0578038903193778149536537623178936103698023169619746184545748162289934498941662534348781491875692e-11	-2.68244335396111944570646619916884616889570239197313635661990093415275579301012554821355320021320641e-12	-1.19627064788927612761956397958601863405845323522103140146101250015123573229076419412651643249930214e-12	-4.57858639328266518122389037757670747452548328569874600816648936877806836382208421654742176816386419e-14	7.15235943684744989058890338987520859104965520187142180800841738976483395123083586290228476588564277e-14	1.65996155243272944106373888783966448606981024103824396822783043046059179919985184491658613040023217e-14	-1.71174719914292600406843709597343499792729275792543284343650998659540291099826896067517173341292517e-15	-1.46005730580014296451894494849746282099849197900358019785499692648406617596266966822930761915009573e-15	-1.6091619148033565144604945159367290171917930023629524998478993888986759255843007978596120073486803e-16	7.00644852320904446201293276237743767506388231845807675498041485082347865355942203315093770009633674e-17	2.46026619767626428085225321502679381981223922321312919414209806497611512941293496823661043154216949e-17	-1.54479435610406223636068562576618021718157779348624967580745580237561834134491824109424647652119986e-19	-1.75031606787140942665314574123883379087215659390575219259504528922179182590482963239356741733883069e-18	-3.32299469540650895361424560272115793115324504152158516436295043325257073669805331779729638315149188e-19	6.06696900782070670453583790162488391686361692594310721571440346184263104646207602485657001636820887e-20	3.58877851325585017658062494057432316388382485789425879379600088438880657940953198109793610563279823e-20	1.59266035794256198478400849349157746372453824102004267110732555412838246861820365725279569287286001e-21	-3.85531483879849486800002036163787260467868533282981011698572054525495548369818586768406689451255023e-22	-4.83479519454991548719422913088808383495629437476688294413236309242944225795576099126604482515335261e-23	-1.45014306621221133697534012610373267888062063126613897595612911073747273190929725345650421233468947e-22	-1.17410889979217124020764515971929917194866414255902119459948773523439343089524458038806443317031661e-23	1.14037714427369847844853693391628899994149675072004690783023875997258825727860152646128101673875395e-23

==> anc/L4S1data/c_ai_h=1.40.dat <==
7.2525959225896746267246694575733992498281692488872439847858560492436965327308650376718443244532034
1.	1.01340511953120044502425326473139801149912410604154261508846000441206532659000025473736013478669752	0.49279360566994100916836284290399060254997550726157817026119064085025534252334700934769136048918175	0.163628912789402553691394390829471572052635176538515983130033903269245320824401703138979416694280126	0.0336425021378823007572689231276555869116311061046330460132121551471105849228653902692098922533294596	0.00255763101305176652947451758942718791664795317005665736447615124822382961726700729444799791475624672	-0.000688750808053218986295644118003691304153679204114516557172132210947837396858428895135995655516249963	-0.000203189170783533646285438510036306044126933477826057562691659413346472255404602762747461772111430385	4.30024051583677766719292500678575400056804715936782311151496586688101739179131749961553983849945732e-6	0.0000119455949309834797964495227394709749754324752090486793995587350790490706621744891686573659131706866	1.82871678791345541357318244762417450636170065841591294830980689251999046162161216110823379310629058e-6	-3.92630722703871494400254237045309375848807845185066745894919059934068650438318183693505025985852387e-7	-1.89387796493981203222489072804841050641708468401359743310326363868788036375034053120759422333384963e-7	-1.15416946060674089711066107254461039870369180075286594198889694873353167664806605733725976628504971e-8	1.02640628090019013791567122118953164951659599033938168467772506377120905790720228058825687513923162e-8	2.8708190533594855692332228908677794030315499552487387151977980585462532957164066777907005722449272e-9	-1.16149434295462747750991150308644723547794609936782315670350935349761102584391483199995240955336655e-10	-2.25604400759193610455394801215825698365636437325127332705850027028285389843576271993060904764086973e-10	-3.9307737962244392550768803788193138108829672352445815659913854197415016444549428129913740062621877e-11	7.87142968543968805665974751798310103630487604795153370820314828339025313288006672379997718142806382e-12	4.54045681471172799941369183880835040240654040279247596529405032169922354545789263781875234186407346e-12	4.0028319691461109688983595348699922579263221590368640268179149308496474166693903010961855410007354e-13	-2.48988592848190295498785388540012683547155123124101368596347266447268302263284109543346537558070613e-13	-8.39363521864481838311321212299393679001213330307477507551912282598235600908101611223275837972413858e-14	3.36021363352750811097439511465495334245723167153070035997287311515671214238766303115003268354658602e-16	6.40225314282303681853863094963694882942130983010384791116655995177573388756034671200978190339945553e-15	1.38228498164054572339558702367589281038511473535643244893308190474860198246707594443289111379617444e-15	-1.82931868989001166839032383424303000427618687499573637066127462866783710085882807902861198820553261e-16	-1.4627244700848136205394603638646869259013184499368303067995485587890935634480395465514194775775422e-16	-1.83736197403946680474903297378362104093692697843450295111402570694041122071799308861704069601666191e-17	7.2050827700776356191418779849224383624708210392911884164610809060804104793109988115907986637943504e-18	3.02857695437472790669508194943207678774430467825739585046091786170079084825170297504739887369355591e-18	1.16667188793468697986780786527082044769465114980944815429227378095513443393336338206424208157812497e-19	-2.09977748815307267632837854224911564116453119459867400775816891007685330395037401855307979566107902e-19	-5.75001857207177711064798953345097680773219498317188510584308359585023367898946909063434223672558167e-20	1.58374265727772563865955202762747430618940523525379071546054901789059020408453387793569782537065769e-21	3.85860476431146944215736604753908548002991679895295864158184591907618411256454816379270460926991686e-21	6.73619270247268978531271178228038726475951183126724540251703629621056148351747821552770059026712008e-22	-1.01783777518884447933187222392502152312494854637662742824193330136787212686222414533360015042709684e-22	-8.40708095022153275865541297894510541839062851719804215930915385330918170019055671411230613849013743e-23	-1.22197498981677025564956511848514294275329398133420915269727815532766868841143783075646420597861946e-23	4.60984443320989172403794278083577641717884990701471988323381171954543467493537950486386355033948178e-24	1.2375474609717890158935205668998808250324474170879626160381093170959225791264806030445873235861064e-24
19.6	10.9184060393855583731480109527382908047711931040858749107658630034347389495370780357038328888947048	4.2503150471571224461508152120549463083129891748022989509144822273184758125837092032658248724234553	1.04644532322038004928650159594521192417922623380495207703346086014147720100952295234978287328034297	0.121397336771378528391749035213229323950444443192079275332695826329524821021215570175897985836138161	-0.0134192823320503268328826311722991666576621278603404608936830508636079076420990331570613281859100834	-0.00706501429005804516427575612280707292449292936467075450777623755902854019977852426842033146459106701	-0.000421258434136278241784128878268371133916911716645367802455190053684117306021085415237607904313693093	0.000317547029131010604976499746559998267918295759161189151425741459772507149531585054552896552687287902	0.0000797991224848992294010201006684023361884089237148563125891347874959332354362404651904435164647768928	-4.59928731379445692662100954649424656950942088404830648825301915615152260683407099503661826275358311e-6	-5.85168443071092903928411029444670972964803110117921604827182562178496230574789546536931575233886823e-6	-8.45450826445356795945633610864555820619281830667272889572659878192282888386718426060731565797689717e-7	2.17193207640962270684380689332001876229770840016693740198810258513699990788777185996247527086542968e-7	1.01218672204528142503794851721322511814020884117075041131795509532532350721676425952497763193547707e-7	5.97042914452201565892281789969652204808974580367111807967177699862610346654023475715365894229816394e-9	-5.82454871133929097025677190275685636830538159519517557035324283717200474997705135161209011213807836e-9	-1.65165195216428329431987784855750568481289520978390593842991582830878495376011072303776401071468499e-9	6.64772939629121685245235566699439732011796667370113948699227340403035704647719694027195042100767402e-11	1.33931289666575248143251743227489490334665943454133735352963701509343844889912168641509611380536621e-10	2.39819453761233194799478180429912061692169756598599434680118118035578766348314749843515793074484556e-11	-4.68700489433166072308955490458611318520550829288713120727207894797153194982936846363845413408155241e-12	-2.80164512073634424955607599591786652540987890073617961797080538744602682978084448025451551021051482e-12	-2.61222240947046885833366410843195315507938822423783627727945140363839143173608956531070961858341202e-13	1.53638237067967503250100592628094298664107638420950238991348692246402713608419645305963285240455488e-13	5.35695092893060988445799146140924200277723550972734012267266048888549632523418430261406552147048575e-14	1.2883399255406818093321198066220944757070939286723908149451304403542029616455543796647720179424903e-16	-4.06701266424550892197275308439931444789255444266401591280186318955746755375494482170625739235292294e-15	-9.12044562222807468151845869574614227686857682649252650555836340555257091496149658206373821283315789e-16	1.10771017488662642494213648026569147568561067562558263061245019071310554671161175154959182173125672e-16	9.52565379448118354140858424220853774904271758913388409446774348666345869396029452919771657311865073e-17	1.2671900309311146918022873528514597643864662216280524809431874647047862526550816899972691130692269e-17	-4.56668033681825522031707008613436612505047222238858123464218700690777570699780703986677823192018774e-18	-2.02206831315561264669450620141400053734307127218729947711313026524380726958777139906312432796901833e-18	-1.34638920660222219141517998653169488788702449698705739000566564797427090482922194914663589248951411e-19	1.05345282775866852857176113043148473140393061316528418893509822553729366953788757210090910137620331e-19	3.279495566735645184536774670546221539021431159592294672553736714663684568727052483265483899703187e-20	2.5372153582001265054402094473248726469605664262072746786526226005005372610591317520240753369793984e-22	-2.69877986630118168655944298204789228235887843168485986591146167065085409827287157088144235855616955e-21	-6.59923890628350875206507069995524468550025482378370697030851189343785655920177232885813444558660112e-22	7.94034212074788760831990846535039798964247467555788926772290539573352579258109377482157008342360551e-23	6.82049065014570244242262398358281203260325433817055938086596523449799109806966602695674384715986294e-23	-6.40145292686153690415155595817066814019737224853726743936856760618799396056573818924897420629347401e-25
-0.3211623291739831440176399541966774836003122236632833339437463948899104975600245492788930009450657	0.0689980842376226205304670568709797568157540644507701762668443122845042279975844740732071723657953725	3.15410988384594491296824395262998805536491903045817009759212823796505083298541094378731118294955574	3.08597754421462782236286540907979244625048550846409162622578534582689299820266090003604515816334824	-0.155869280821579988788886514927061121159433281848397716647575834850144344673577953321253886041616759	-0.71005102326500683585755948216921393997111444072453556106187698176196424010902291272422901303916421	-0.476820852536141187221472418991865066675322873107149313588135926094660823002707525451222260549703459	-0.436495516447008310326216441520080348670914151527982275964634398905852411119512019764393092524203215	-0.307000358691229351815969058569840115678350429875492207890375034983729703885967467986150446412967177	-0.168924491025724988338274425574992554416830588969782123988013490442232673729420075795259358390346207	-0.0732277326131272573898966456929932691605799614754744286773294621520474936278266006082457978302174919	-0.0248021982322337041938538264082340339674251352398467501357709428357026816281795445427130207222914641	-0.0063275731287838544740122530467359132184426596591971659299486998331389116079390822320414409189951721	-0.00108259668226063729036727825920844129537154939289788829108861251583596461450953108803447216364955354	-0.0000644496936303532181752082219233587631921299117487836384796029813164770366896469374460242112297161084	0.0000240165988766734085217955256865875982914916525999085385829816053701894628713680608793773412173168218	6.77370393381431278279344711120960281195978410678836563756041812946734470195707202717769969087902208e-6	-6.76406646298165269198318310087393015575495158744921393909668725829525770155531232147852470589361544e-8	-4.09972535760296853296792218291355719114556128461498182247250313399035928255047160922231110894641716e-7	-7.57888000373955405610105128920397494550832662039230927637458463041687407782036240425772603595411113e-8	1.1454594356397893228127740010102787912219315604468295376141582400831821303946876038591409662916424e-8	7.3762434963960362902968299409606761322457557127661974488485507820021105338942233726991754538272185e-9	7.29735023836592941139530132174171351930586399210919210280233644474532891176592357643563159685638583e-10	-3.61697352643903971359016415475974598953729848403063435908209786669165085298517425882333687158195496e-10	-1.27061928174866702261446153485738509473371966361799016300720180818864992518624415619935890885680645e-10	-9.00964838287826363652332024429812367339763837845917456856586824459193874373665535322029556531259502e-13	8.99064670757607248699558980238107799989155738490573058200911161706402654905400620839229288849693981e-12	1.98368064117760819005899982870189362163668319615049581131253097149813075086245381258641707227074795e-12	-2.36043934105729608222090957966999627812825777438484208518881340264546792052232276060480074799989535e-13	-1.9797986402581173643142649241384565032071006915219335701595999096611176675771786597030954111903533e-13	-2.52546273234036942370834558034509092258775415392295807526971483343664731451459109098321326994548009e-14	9.38227054270030948577323406192644867796888992186089199105455723502475352771073150421559571208088303e-15	3.95637984066068691913674693691666588208145843197843223669900506235972965868102969814925309031019706e-15	1.53976053661467377885921847390548105745480836542056893373441545635038998726170950742991557742755527e-16	-2.68132504855287648424515283604446682176345828532039213206913128074956090994443032427386349635961046e-16	-7.08926037369813084272857803347669667256454071732906073021915373991480562454852283496479148106253732e-17	4.97995341531763255502027757492113778274408301915822150602856088604920336015389388316048532837030311e-18	6.57890278720650351376902479823732106291818079647746129447885296513785518275707370609377178697359548e-18	1.05476176151809341272002385493479294572732515781639079359626871090910536825437280592282300615482216e-18	-3.12200666949895350327371677046702077238216743762651156053803356424546191952139285743249452155253223e-19	-1.86980060049461030859238478808712803138259819184923457329854570721856965755265111716081942517994031e-19	-3.97821295961122857433320161528777179708645497157391996545375651971443587402072967994586555881842924e-20	-3.53448362050902449969819903013860724995585115684185703631280637764136508447801408518296721224079873e-21
-17.657991813826629889347184674373679743999547305387291476955076100154607685863346258207859709513052	59.4671334000278159773588344203924317255897640501880721491882198280238053228184642118153409972929	0.645221689820292226710358159207291012979858394974571331157385182627737014953639532003001078613798	57.337517757114829323414362900186974926051298502410223078830513977854010306444716807767886630978	-21.7654972950365348531255287848133197116942603734924745429737727072450393558896096728091198433682	-6.08587811793840356352231067200685770006753820006255710378192531658500379141734362879372696145419	-6.67032612266110028604023178727513911468298720269347720800735191323391149743614765790516032361201	-5.43318371117512299684352584118802230193839895558612442240274014204014507365389630330134754450186	-3.40055562346496299572280062761401349384700174516434291104206679505364697489071180349759862711903	-1.66452623893057748803011912070693861080260525369169057483241194421775309247886414417948680604169	-0.638841086379519482137747744786675082872123577979921750735831941692673417963133442239491170921292	-0.188614171123067625926841357824224992871266659658203209382815968856427058924980774835780508498442	-0.0401091749906928071836038328170278787755227672837025032414105528697880658427825258338693667234277	-0.00479087198585514572565030872225407884901452522926264778017786661637343259923743751609118766207052	0.000263278911049019763939725275263479972441605638553544528065036535559923220426776343995928574918103	0.000231029892506726369035364641403016580240989559016131661181686498781438555630904177914028239018472	0.0000279480471187541072719980594545182848424057390673118020262149123965936775675781296169613236971882	-7.67860342399986785248627620564240448466483007404216465181337494840819150621280605823337621857149e-6	-3.167720131701897141942024493482782932467068718869672746957229954046885532980360449820623363045e-6	-1.4083267331015033591076625904346782624914236901124742148436304505630282305280564944227908979787e-7	1.79329551863424628847282321623803295169243775733314344704948353283884996142052932133651049590658e-7	4.60218804148339214141642322572506777566773930752837513718648350007963064717392957155599137296705e-8	-2.84689475612737828668903306448432932090595053698935582878164960558169873217015948590186076534007e-9	-3.80933090758673236591403823504609840124590007699602979755390541037311118282640022620170015525339e-9	-5.96703385243355561719711211501270406507688580811424952650291214819199243959422170720027221814355e-10	1.47366734300044810173389650903938073999909475865335404578518210392642677220477976326704438471089e-10	7.45950150933097867153767903601927720006653698240450944217639795187273061245892045852477009663242e-11	5.16254199613099578360269428915926183145515825808974000447435918038112409709870744670545869193603e-12	-4.39512322958640049398149067932223863787892729230990097094486917822648778434906697653438471879374e-12	-1.33300672548561636045927528344436383351216564850870529471835044258384526260854605894630982934732e-12	3.9779018294970675510529863820299397324450167718117276371263636149430395443217429617900026029602e-14	1.09029579184956988757327633314071485773821377301916878238254457300891113973964967469635865129819e-13	2.08181855783278053487950565540620294865187873366478161957334076664008874959084601855411233290047e-14	-3.73152913386821958760780679248001439435326287974058980065218920838909157390174850661783760392876e-15	-2.41251622569480447220760110000604625776257054497209924802083679326581415948029632976230423695502e-15	-2.4535167496757914836172518418046243126317543891114807440416494864654093022775539368919970561671e-16	1.31643098084051521487743356091420588328497689026885647002775701575193804739296221359119409526865e-16	4.78478298827429879516322532861226109555359567330036623095493821281098345394416390603913929143251e-17	1.9759509243695368775420554628251913945654831160040425487697313227447592265364728159522114708488e-19	-4.16694077581864672447551856811169675910404807560071047943410962111582719159761191086990677849015e-18	-1.4559911949691583258410770432506694479569545818993393428627586401158833891175076797862192309505e-18	-2.10362967947759262188124640677491098787995647467601134798095525509316496821990013940713843557589e-19	7.78041593312023488233893812616884260494895599533918651043820042939503401760101362012851525875211e-21
-4.51729177282441651448340396680283092087455739037947688929766060616946913563097549801611218859031474	15.9769222042227858934893597832981170566805082487576432940219936958740110028740220582546311674201471	-4.37080557511699940692280160402123113854273620629409193277662951713227994611597866548256654443070615	0	-0.16502724764742688650948248931952542247084366993189825065752064096152329191431588666280767288887804	-0.247044641286886886073957157810575720019024261899082635515242749460823082822301172274840381856690062	-0.236961091387252052512429496892764108358667803079651260708594381660860730002934442315148134602911638	-0.161927734801700241183378839506694150617266201705939100911011958619514006356976092276873217626586551	-0.0826102520208702368824939639473765996120867118974123851081427635414365806323638537015200272382292599	-0.0318907494697026146174311527485215706020810819723715596399748643097397990936426044533511907511764806	-0.00912801678066176902672538536339615636920878818428572978072752827516858019387795382622434792820422003	-0.00176108653090795714639487128419438504140073077020256254452611252330037472029345877675661286900744778	-0.0001357752486401160881643241094281178813611501080975354658532198389524197080166586204339181093044703	0.0000396999966692594741984873123062817226845719011560978703383289991565203234599088417589916257533672242	0.0000145888456947836018253466312891287961586084044751647786153068834607060562843052745787428856645332955	8.34129646331239948136823929203386015005810314504877513097280431701936725292000103264371455902784595e-7	-6.94217574533753210995782991864107111137965518324828516892516738305130179840194073378215075972807185e-7	-1.98190284883798407630116506146977479024981225904867525514169448885517302822683592285561811892080662e-7	3.47535688585966234271612487835805156017360578086408066271000958252882739661528635411551770322941804e-9	1.40440114163949581809793965813790440415417261286877882282016607277855674716121416618467745700178193e-8	2.75177217614621022772533685865472257803135307297709543828852023200025612170688556630399031784787778e-9	-3.9253897562025419296427666068952093674142110737986990740052087161239931113682104777769318297738732e-10	-2.79272566559873587922873971673945634102270616409133797584232379120670512718958309447402081241521216e-10	-3.20373593735897581647035264746137278678462581307977943429565436776451388333611968837919547633237927e-11	1.3315570909383819742699717417203786737196522282352781938912136342688230227106970426625495469363964e-11	5.23662039319686426256857076690704464300569972828213974231030391725681209067640897810392347245201116e-12	1.58844939127170089683292375834529330055202439170387929465173336052881980995175320879727797271608521e-13	-3.54540942896352468271307212628274803926849390657093340771916159637451932425212906899959031340248042e-13	-8.9661028964222001529589997073744617924679694620640131787219906283156242093574785674993692370696486e-14	6.96899570288526839758440599513633654723490069848312273423245608592586599379939030147493531693024903e-15	8.32573234942200784581041552501130616095003736812314044110936826748569623056282025657975619893082139e-15	1.31093569535846810171844414593176199541176680397911087690400723841854497677333318527120538740911348e-15	-3.45958752249773638624512627383965609234632348884854083332504282760618517066839505188836553836122417e-16	-1.77489604032195866851929074597317150164833565265695956054178640045804041419911133811636695363720689e-16	-1.28939182232121298815574062452770309460892927208040904603119940872504219595929764309345860712152412e-17	1.08914648437115024298595125456156638172710308609377499781946164460378326473781753284560028132911201e-17	3.47006619034737536150382685784638046478624169497405020819037999475705179797253301227995612005655994e-18	-1.48756261549637981064685705994015989343321836242147124732539070973940223765284895549073999440534854e-19	-3.50421477227184585620184395007472648894926913403046187798196897373587746725013161497719735601575381e-19	-7.13769759625274564357806027336527118016047246723406443375633551177062720661746921847820996460432595e-20	-4.20801332217518353700660368810631885152199650556896734887298974709106129855786176592662806913708747e-21	-2.91397734492211146459267996771773280727850239188743157104795523936573867607320175641375596810249492e-21	1.08612706904066801234376704838290406718963765545861032039358852382586876126706869150947088548203323e-21	-2.5449719129017384791274029705601287105140171159876249707762012483690494830946290860093395477133924e-22
-2.7368633207162791491961773035226879449783626005725885664136686946341066322002970964136334470642486	0	0.655527588898125996787208287292389254189917304630563697687641196231999761980128238827694795132871645	0.0000376434164409506946727105896569821543164592326723386138321707022795808114024376499952926910243289603	-0.154060691520885156139048622269446878806283035946829502519423804687824022561937488312736337308072142	-0.0936002980271367802551845616311970223369798397219523952448491993141032612662704699831107250312010943	-0.0288032036360518528457685706518202725185804097521583015110291564259740595320817702428534544161102154	-0.00432472894534647582599023242970431668374526025479847442580751484777407150764770161403835364880128553	0.00016327219974455366301793058891425624641325970783527368538865930251471682923927737679292643067965739	0.000202506492723749227376888618147251353458723680118023594128624091618055902191743781686831911911254757	0.0000248127798853111148779357128437739458259042928725461764607323676183556986074482797517056579619600634	-6.55254232865815535041219643439862439653794434686477889641560104433853571138998915796048744418727249e-6	-2.59607243112186555264599671892409448917117648912428549735487945888152792032140337191576573222353753e-6	-9.87834020511560983209098479898672582293355350104827742412570347165932584052488656905158819931991641e-8	1.4187582851711672561210791393864724558468103070986430194853197714716572552419751281812126809358465e-7	3.47168343831793019522160287836032130575601932311498624226747690963259235833253393309784906042084157e-8	-2.27654523059150969703741455081429965568891164077242259550123898606411617335519480319344970643008713e-9	-2.81429844386604346437072713795255569126013367561713918380849510891064523201311317098739876586059854e-9	-4.32823428955536100977436764570523472421923525639950126635331923523983383139476386773582083264553946e-10	1.0527239330761595859153473068795617585238157170481399800061668174712637881351250755558166088353437e-10	5.31153397407567247280477644189748064526499690238638476706988352546279272224373634550918212008654638e-11	3.83994171623344123720780836352781411118904142206918240663379572954329714772408391451613627451094342e-12	-3.0224121907512950325734355883264731453286053078083584324081405130946703317635218024135008102707837e-12	-9.36314370480713627315177341088341839694467004539295329530817843248686523943740292889892920956271218e-13	1.90539422474198773509717861135882022916872841717692423804385286476004433694670753906872536088929115e-14	7.3761082961455054409445362360241255990660867298658620607521428810766359990960995268601314521867606e-14	1.47634768539376452970119215394172298317753242684600739896901791330357234481649880832312587275361608e-14	-2.30225319976201960777580352839820626773497905552314414108196220306623417385656697100976157258056461e-15	-1.62619902097581971154563951367009070765919670150150968090711707969869837825915705414911873164059983e-15	-1.84956570659429483520846532098448333158859871259449884102222411079699499916629281144806595370088384e-16	8.3268812061034567027087611835491096273209256993677160887806323367305061813290785812839689412371257e-17	3.27303682916724790391910603569875618540340326241146655993700864714602458151361174164179566989781161e-17	8.80728098054357260215108988706807894219958428159335531929067343317317617379029395122164615889631467e-19	-2.3362800260269605171958755238955575331170216168177923900343105849119527740987053452006647125776459e-18	-5.91287249801569408221707520757774095755163957141596408105177008896092739161433409614909379085007891e-19	5.28874061091238445745573016244633246792905271201353990727913022386546027126500248238146679895058601e-20	5.97637619610969291829099823457867087003946410400920841164389675150731401432018428395658852855717074e-20	1.10107388000570834472997572569977922089609314810045311794441512156102363698568126686162678504222965e-20	8.36101695166910664531844617862808671511244644352732898535049402821790320522952864553880992548639365e-23	-2.82796967989884455947272904380775288154085830008257745725572692470704332065793109553073937727951733e-22	-2.64655699282600621366198896419334895248264951773670539919553337889860332886179361433382157929521184e-22	-1.52610022878710552776846350639630473385137931067911220666970233517352382842537436073880619118369029e-23	2.38040811686228768830026950099864999100889716798114373901858127059836748251220475110586918961211327e-23	3.32708837707823799179398849015159021773107815216781457825657756322725280419376503464256188463918681e-24

==> anc/L4S1data/c_ai_h=1.50.dat <==
7.4132015908506609153233450532470139297798744903596383325941888545995119920656352527563974219972051
1.	1.05407168043298395267545865336067217518541465077288935935188061690854877229325635798776939681685812	0.546270478981982826228342665371767627891251425161254565543383573390177933183230003404496806877666439	0.198568147877812244358165312638277740462401211536405664175171413255021160262046454201139961554560332	0.0468991803599899090218848616296152955472875730616810744680549811555096410273959750623106787982329998	0.00523154440021170343297691398106479983369735604798151882399243055736488752403932161984088860591996852	-0.000668126431394205100705276081976202011027839796214827709502227846800923448761989446750587091185261965	-0.000340295050620117922319093378120837627967605253333092687044864532802940190393256336882818577002128959	-0.0000219189113820051709834000620491364000260842967764766017590349752983756281071618941939980738819189062	0.0000163016631304252527902576221441776372583509929870696027021559524944433200273366625365794716282143303	4.59889257984548334953858024377250628181422664169571360257131965658929013267794264756109911143149821e-6	-1.27814739834863629466540170358044285063587022208062538613337062827198558465174063017163343758903447e-7	-3.41336619650242178846156840499337269638721212111934184642671752151209130345988495774985432409866956e-7	-6.62278832801694218839024178874914949315347143673529119552131145479840018039771031835647071386218485e-8	9.66752803008951069506762575209871360331418215883752394012443188841286573481119329845051391552111914e-9	7.10307743481710425321721813450451086551266049367472067576325931732078789363245018301944395987979211e-9	9.3139639395256741213451477750792574967537272362219235291678246805644483509874069721699783655615526e-10	-3.22118296555273122985860226344330964808703280293690642960804683570017316003740532141527034217892385e-10	-1.48868687423759931393276092751549904980232971292838704691430575723415813065426078080664158712548018e-10	-1.05585725795201936333647932360070430890622233394757778619041801592883245902098068563317864969435938e-11	9.22529316193475314020431348858567899067004765950858671940459021786453996034480421484397972335745104e-12	3.08962974563624298787049741309285546270784802858272342734992580904498759351909494731581324319522428e-12	1.33142597175759485701832182530113140771317928195190076923519735564199371511403937849245329248857637e-14	-2.47398872357554367507880868866319217757653445793917822326777697474691320728993101299342306390314513e-13	-6.21826156420943341485061162302265317390775673193271639640017944885934050642447294463231297892042022e-14	4.91702428325746662451633770819802298105173934973752184972710156906194100427999424353459467221729637e-15	6.36150961658673395554682948960044652538990090269342445223263576776662361170486174252225489480621637e-15	1.17870939656523694040234135555760997865478440962727145007868398340832033283790945353100798015815214e-15	-2.35969795541483647626209869749261360871764736992666237680383238151953061410796003202645430218244001e-16	-1.57928237552579800949078955092202962102559367184832381001461399156038368441818262430106920345021369e-16	-1.98786572086480316264906961608531323888552009847492346351473042937094286375993090333139453054968717e-17	8.2449932276386250115569451052519040059876465468909768858312575442256919444314906153691468295040016e-18	3.70066299792678363640873426641106972627697515504779374139896770206117844866643579891008659772111276e-18	2.72619349683289046543158983144379256821035723195990345977672807478588312280599004286889689901406247e-19	-1.70010274310129575598089965349846492964507185856635225968674310741971183947619978928627619150013233e-19	-5.64358886026993185154797768167193106189682672664008626665307782009385472802163258026447146687558422e-20	-8.17587802696694377775825448622232049241808274044545738992322104872724478644751764640879855690607863e-21	6.42896691480682773076751967355449278470731969796677868133507525940886112112452577485125191597187025e-21	1.39330662092761978635378400569777203889400985356850675986588996503164581287363379532602983792918005e-21	-1.18866808561915966792022210200266843258186492347455177425983945426567561313981953692968251931990163e-22	-1.35981307090764967741107064237592745537904724475290057701119822989568417368130577436923201374475428e-22	-2.36963919764075709175219264321868690898481671285741058225398549608788269479311966582631925357263525e-23
22.5	13.2317040468834404331816122343553658977690314715570164485081014687044534150533592693057569779884091	5.5915823160571322088440948250050826866909527384994947350485297850174805504611379805331457437402821	1.55604405610794469672387165448149364755530960334580079969101795802166903190284444040781512222532567	0.234278359065269145905806412236559864795708745312282165664877031843310231319613385279616112557911494	-0.00783471693888282943947381192297472999986113238790344368982222068283457909113976225389859811841312162	-0.0117032070011750421494992337445777543693556732309375096821646742363212006914269787067977075516332535	-0.00163764920372237375510719114028322042293042762672500394527616386855212344121280805597947207208501969	0.000387152262061541829724662544038760342114307589605846881974613148413672457679091490753160266718717186	0.00017929241039871938132413978348201633724867710512338182918292809415977195911426699957673715160467401	0.000011572730100097410966622289413580098458976862550533073002729356836131964617933360772590429987087046	-9.68042386040004533740159457668246978645488739340418657455610769219197678046223898829996190614400995e-6	-2.93771192132939516017367030979690836031760122260451356043814441132930957198384473755154077017100578e-6	3.15481088040369336055717626430521725545669187619823627927099981110238438547245626759851472745795736e-8	2.22570342431791219196135181885714231703795069892452753575495858936341895438095411171281510974856908e-7	4.95602075122662172845085337657460903704965924970541431785582863323872870974323410024834058389366529e-8	-5.2147305415830141955205505535467667943915146858602260168406194568756984820940311275475968702658842e-9	-5.06493161286428943246138678137928806704426607338887767445903849380286356522202794924800735261485844e-9	-8.10511930327013611130564250279623997449645793858980990720968246920645896627939768882088822690267322e-10	2.0354163251441678553891126531199720791917368365160544522114710043614072757249902695164446072326926e-10	1.14153189006351187564023225869307277540073975586370355368398186255488819509782165929761216297377109e-10	1.15898367620212012323710996005165302353943520738901629530961723588788537606006114752033455691056488e-11	-6.39297559808942743357670196482122323694903745913660894730957695723296724333069235416451560596403076e-12	-2.523961210412825867581233555861384348269892919872975463064162515085558519929548028016576148971596e-12	-1.0122692400477672056170450322837866122486793819450675143861580296357304590193557105726425853969229e-13	1.83076877713794260774359250431056096312065806338609869909080650824398558717389437278427703359475252e-13	5.40785625110109135707109419747653313078921684173892867584568478915706850442776434672192855315699199e-14	-1.7267321423318183730896701250320339117632227919342743030440082072047790581737244759707279298615684e-15	-4.96005706113947907030171610606438559580563453582289478317848915993608477852878508499356786554345793e-15	-1.100749461167307477042462771502487708975342149774264428426401959635142892969494668569521304181715e-15	1.40052469416784753178904684531091990798447256461232938098712195998944270793148749995356248500665722e-16	1.25667497557335565738466752449730712890896008281603260151591876761977981349120736302904405929677866e-16	2.0154348078109590000564526924851165149844983117823005514188100732063085653256363059348805318775252e-17	-3.4945657422784521989117798235552791117305581878537274855073185512962539310106616475788534066283699e-18	-2.40235394630123158584862628777519513127535763869876242735149326838816477628923879602847952351547155e-18	-5.25543863748666945496984404745117041679625954369622066187583132040979659502807950005083570311346444e-19	1.69402151310281325942998850324202831145254893131952583024981539906684964851890039391589846678686018e-19	6.32065156177876691723568416052461336720678385056672652227610892148489626624944094408198399311460957e-20	3.53530162388836760077682480596159971256155485286517673602245379390592702053795352409074417572976783e-21	-4.0412401716057170400940519509922059204364096993801289759461418899655838167059137878532920263403519e-21	-1.44433734593464417340550956006316218896139535588251459875092272815310325933923330237352140730348068e-21	1.69014860285933622489104534185915978193042443062403737031598753284747927334871985056107509776384996e-23
-0.3224983375422969115455683171574263226005933375624295418615488640126589743969212084243533193839097	0.0281449779767730598805720582953449091265796361421443636136569900577406799423435823811747816919289324	2.91366958633042222238907346622106450920490178880964982676954239670617635559342671934706639411971314	2.85699588297139624243715037104352083963590267809692137211355142309341903525798384006513765314036078	-0.155382159403441479755533121887663996245528357634495398003081619378636235678390072715151881154862847	-0.636703787763185251207226658165818752897274594015963660698481017145031161188113291051929670864653988	-0.389123940557537920290986570776685280969387740576649174294334287833618568053174950585491582530306414	-0.366560586432966115699155273424673440613427049029436610266958595586912854411274631117388636753730217	-0.269504980607534689668123648276212398717255229601260047519496399114108340777580550816213157220347655	-0.157239356940633021395600817660821864723100136865469343347249347530493946760204598190469448713837759	-0.0733374852994928962199172567986979667183019579550982543596804343051305138212012965082854757439757426	-0.0272048388741278265225886898699812703145347734420705563809714371584974449590323739161878776774960468	-0.00781359640477755909659198410722958442841757914819582360850298866820973677747614038723447698061920245	-0.00160247753333285954047508997466012415784926024424998989733325289316302381298497213340000814756556013	-0.0001684923023028337279047987004482810855970064989398457860448258902249272527063900637960017024396985	0.0000209963448669000459578214041871009636216682575599410646939047257648892426252415401149359817160968224	0.0000117294323729422032600630843061050973108804246456871296597847442360283338080224499307329381031144731	1.20363107004045789786056615287687143611530541055909348521420368181390163727189217983880154024416364e-6	-4.81104838210144766649874120686303496450684365749084294184792691445610161001333445411442808528079264e-7	-1.88066664314209422119696986510700918293857164698043229483335479405461920012797578301700302510837727e-7	-8.84934847783285551425973751125075617460415444701795213303827125418890707733009122594364365476290396e-9	1.1613094140620039183427534889677354490136353405874538523013674645703394159361226413178930865823089e-8	3.3647225645956929509616517843889078698448388335590846492706412985463380419415128403122427990959971e-9	-8.78889164288749686818235748905446518679622516838955692215391953235833625407056306391766234026454948e-11	-2.79693674873879432293275568920152515012781431723634562367586971225928213867041927010504792337357158e-10	-6.00017209089743199143058987507026566361152876974831632802979175927607220803254098858121768478015481e-11	7.60511708992818456247063411983818088710018771266342085392272873246812681367163082065980402345925332e-12	6.61439814962504128536273309347126950652285986618967574055978716724234982033392745129698963483644293e-12	9.9857657178742816150667716880358469530987431210716479101405526844031012575037227159073476573596032e-13	-2.90871747661882482259196473516587291351385878932725295374823572455257105744189107025220283438306243e-13	-1.52718686714096897660162055428837735580097699936040642837512189292790019643577954548137393875278458e-13	-1.3798475011102929397291390575298937629029113973050483776995387504410183138886493866329074236060258e-14	9.174410513516563033159993973495968093728650896494639903115219714429784256711718583340373572638828e-15	3.4198167735440325668179397818735576759225323646296930865803822489033831660825449952904279763126161e-15	8.70575683718405344102790037676967549908072055412701717936302198021385565865492119682665713618824292e-17	-2.6507189296013893723261926705644380154473583128803564957987574864350224687072576301016203068931657e-16	-7.45218053923002240038591102876487379310638134149101402234309237484806362166807979692538457651402473e-17	3.39694915107461486775512902001944553104703171977231041069138300627961235295236064194057887105652728e-18	7.61341214480317624904971985947935041855344296482596942330497600824449050124351541636185053804979385e-18	2.26324212546372460620197864579224309156599113675967751917502843496648480538799837019708394003984553e-18	3.10466945236014474841316331284357880593530462585380463924758190969566031218598114509303247553586896e-19	1.57353880035580459397621166000595960439603856365232563583561297975530824954126024962352701688487052e-20
-19.759831943634846011456539633374421753496481256310090092335383996572486367572933820638392833494259	63.2935487465202487343980807381576775641523701358335446092168993634953570056561411602336693480569	-1.396458887470407387148007746101248493950238216329170308782791516418870830231240547616990562159478	61.3370253081572136077264195478566973126094120888851384681541107793554288236426530114439220117824	-23.5761236364390425760800601637453799106485414048546484191633941801663488406984561008594809704006	-5.61453937463401090910181289404541609852257917665507548927053854873360599850611049746373687361374	-6.23097388299161649288728508142074821521822052135240076927489329676909543007522412661946291548996	-5.25234972594259854588111666608553256170219859887307957675596367108403051056998870824555401582553	-3.45929772062695741398933356842597164397332561568498302555683331645767432403734252997318352974184	-1.808661187818906764554446469859972928983156066829981190803013063201566848246735006843154012162221	-0.753493292838555858272956526928473818585637226619280511038792609068655229659473714807308026233476	-0.2467941814918522189438528784638862510624371188705788594944852565823504981164577108092553957600395	-0.0606105523049842958784456688223446702663281878592091283146689148659215399175391014451244004303803	-0.00954949360419788603104849540725182450370778126817401659764733350076551285062231651383761496559276	-0.0002138419543097546665343354604278332137439529065834429955664562183628815748715855989022291229296662	0.000346907533689596729050940224815360489556606263144161074278710634557575305700585965324528400877697	0.0000813676204377827239306156888836519123240343337353676366898304672017379942919640314377676858923641	-3.4450368043362247159009134575970417507694809766625600263107169567527749696318218861254468953832e-6	-6.05376901682473342399424029341118362687567259075643234693571701211062157856948843296978355686138e-6	-1.128130587111218071925805075806836109707435698414957160372952584981610049703606512439767771684603e-6	1.73103845045639957577039728178849015431226525875876944659425669239414945931008739601617190417627e-7	1.228082272292759244288839337148490485817410263364304635387871326044400289286153667131033417212604e-7	1.579762871014658271125237334873197583627995864343142865322267973135403068661477870483507428246498e-8	-5.62611510171106340388653850652065355420598713796830627327239039700416397031894139070976671862988e-9	-2.560524282524023520987253183568054098008416024194517870290956554694291865064643671701175437014262e-9	-1.734098615595143896259776587213767110874829158835521823141191383546334861924683490730072523426888e-10	1.60690206970631988258882733174950214607277760369463748184223846862038943199475283827263401404724e-10	5.28071658727376776996883154601419070395381842571303222738399965777178925311360214426104964178325e-11	-6.45746840697969553919166953258415825476961273939680323165101194868064045349957391004940950560291e-14	-4.29778117731335825639289661678724510304732424404464589018598480922282737719765209178741661598962e-12	-1.051267260623576708161054158633135588999641029685325643295852216936772217676468773001198599703802e-12	9.3566980129799297481440001582459828554186675832004088199981928233832034062668014453500870664944e-14	1.099791123708703238851215426077560374316928786298952517172678852243420714978303050409416500136919e-13	1.957625815518620031725494894026845958500263710461549140505639963097258475461923852488301192182236e-14	-4.34679982293083637864621961470431674131250207327261723045278945798517484231262813137954993898375e-15	-2.705425918205384100931112535940833514605509673622589803834550577877805511088723879022815269238614e-15	-3.21108075354491422737567605008383200186237554485959077152143122092253358175220940155400316592393e-16	1.295231468195442897386793852300951149821553148288045348829899064100207282579043497614350090512419e-16	7.86309483521604956221871925355364157489705946375419481388984155761956431883392039494710058264288e-17	2.138570592770621269559092680223145574940359749786730411822392501609666753621528530171721600413247e-17	-3.12359102489574135323876782605563005452218428823858986492998538277737957671088839682560883443935e-18	1.638575166102997680149569743671371562724813375502441739362153626037191340055505574095871947049721e-18
-4.6676936086116225893996239564186960726527718809607197437903876321353468320203575449810702373574147	15.9347640433858056123010940046415879047262873705050290737976000116604224248108991438335515561602031	-4.56255843540131004405588073203686314398189830276479708218702015165945846366345711897514436499025571	0	-0.136056160759568201126541084385553397651769029195334300957674028174230608893553981116515739642411333	-0.215934863457850368093716512940315929750623061599236294518158724841513392927552097734179470718169465	-0.217507835576549208249567455615453043793754927756131071125019076078976230985518122166188770253421617	-0.157360278449474394774160104347676998005332464181390875582881208002681975931445958870920026141564499	-0.086112477292343843090278877506493188178304223184847092792277000995686622363188031563161936316068226	-0.0362827574196431293363576257818315638400265157974755633308775657308238840833874319861278551827137857	-0.0116414540298223746726079136749157855546904283578119756581014671861535242893036238141608883694458244	-0.0026695719758878544909020572296844689860590270783377864150015334071885841872098349468912058959386943	-0.000333886376510704297229072099826978948515793271466721884807741841362208030330406329667616112971237154	0.0000292200483725631664864088688918349231786016868445529087326579701038579463773085859187129006718661675	0.0000236694830618916082153980754975546295574379903250253749500597817342521664910061689057985189451217941	3.81224245371891426548894985337777069178719270962407656465522894072416542685170323203952895292449096e-6	-6.1932823092345561149674086228755228388827837941289013463021651569919430546770981778020515839671112e-7	-4.07042716857307484542936291738454797413186662179177598583530760182977084715500626418937776450024208e-7	-5.3528582945423784310037779983666708351244281152308803998830704634293653696829874844494424083429316e-8	1.68690413985099294852139493729240100845840511137346880990453245328919517840617009708796773767689231e-8	8.07417617811967436211800322087543825708943281240190524278593470925232644687037770368755565034207822e-9	6.72899646339414884341974557884060518618437188739642531838442357763030879769463329662059430196120319e-10	-4.600671944394935305025359222660175123198019328633386775669862972704707585071540203102909294499534e-10	-1.64995280396141322425330643537756388573818189737316848795037882210575994249301202430855352939804937e-10	-4.06523189989053949021097321623739388021170364746038807246477917761203279480729969630319054451877446e-12	1.2169129536254674340712091749717887319288987297536887173048256381263288923952777047070317549983243e-11	3.33064561402403771896698393289085858396361207263340946869392216580639504861784637663288382528653518e-12	-1.6203952099262513144466677353908042725597810336376547944644655689762200891896285064747382378205352e-13	-3.12117616704967260462211362297194845598139486914015167102363520848161797746264697985202424399851723e-13	-6.4419891640554091767207209606865345791500615695928843525071656467871967819590080972679614472094878e-14	9.68898557931585093735419796860608415067802872293041641131607647621680893611766818524726275186167747e-15	7.77539091642954727845520651065277255961717303362362390925565833548439689300228318105740939873225772e-15	1.13676817001627369983230552450275843353824926941226938879670298007899917886467254571664894824612966e-15	-3.55827672753932735245783024828072704536037451699381311228066376706332614332207866771454372340700624e-16	-1.94594711011851000840966470913038537247026097483715916159815353011020568024899142425255824901640703e-16	-1.99385038145224684991797365600676668421837188895426997015380529656378362982984416753793509604399388e-17	1.64718773515678548273311582732635110471162596358862173062001121049134486624368424779399481024045632e-17	4.36459397798991429215184979373162329584142490193025134938162809729029470664204359450936814234405278e-18	-7.07288609337718245860868548635031563375318192221641293516701123286975607818737555693938199571021474e-19	1.04708534637111526888102124441249193911351175575616011123393320475687715153644311881105804388323659e-18	-4.00580022165222858032273389510620556266790498963319240695435380709645303205587781554153282940460366e-19	9.1629090453521953698795486952427193167430958271493646140710346236901441665943170573590322032405903e-20	-8.30232666754098981841984174881183110733429392459982096397445357575183584848451512499767816521759563e-21
-2.892996087836565587900445221568042173955767798108167329903719119837182294658535535212607967377339	0	0.770837556073078942051538692662480709676642602843043717757049387974572868849070398095484061259448283	0.0662257926564750096989834572259082531240935076125012129457024044021991455773608910136242825223232083	-0.145502692764103814262507136288669024643012223511133296020612404146124418751432726812423140873732997	-0.107839201805445187724592292469689695057264881773153572167995683001704685003668312909508255828182935	-0.0391548881046099753829400145601289611301377074122288569328529475174165137357235388416976239397245802	-0.00759568839904916632470955265893790274369200476088312801297869757535794136062091994080680028891090522	-0.000222369996954609860571056271275882462913261735477666848633541311138746564033266308603638171520589822	0.000290217871859319739047129822792830647654451465715894453522893282158303878803287507062743075056287465	0.0000650979440023128019408173399090659742056933643071263464205121243506371366332145663756502149926112383	-4.0782506885646815210242751607566021540882120180911160652048111667637480470420838333107043308599702e-6	-4.84453679710407235833079379149915689874306026711491193344552168193507532036691458246253963408512013e-6	-7.67994546307525687735202281779114788470455149188828029878063804142238808291948492110874136085925522e-7	1.57226454093734132294943030770656356385756879586466631644029714735881381805896828432896562299049831e-7	8.90187333231733243972677392689590655337931295593400280203791889889515606972653064844716222012461447e-8	9.2464814049067547985988647199856898113510097708422387623959669262328475335600532564719751113391021e-9	-4.3696901033938574851680820286811057605997132603383713184525313440909989205800952000205062058136496e-9	-1.72723539609601749043635590562398049442215028197441923740567760312939881943253661960656730876679287e-9	-8.03467460804560026016986117515448434449827586748873119399765665559334031718709644067845745794227634e-11	1.14015519308384307567685705981313734449474630595084841591006301334750571686998809178992637076838407e-10	3.39433391997963674292358817181303226220009676016985835281082126287039137640965425728405266071427297e-11	-7.2534559949414040886188620692136670368311410868893060152249257264535040878611393962464050659830482e-13	-2.8850314987610897653212195118884742586547266624569284896945259099381439829058431294473111794025193e-12	-6.52423753241503820564319618436307646668670495182576589103818510828765199177798626233407149274452498e-13	7.23984372212725300980717547914175720889624836714139272447482362051875993134167548371693460569844776e-14	7.12000913818561173873127833422260583216822652821338377260525827982487282384254133473029984576236563e-14	1.17904888995914850659835542861836599426986203436242328249593225908557720791248639893334574317617536e-14	-2.9322964249926688190102760605244643861340330518408158656345342427699815728954177482336404889745774e-15	-1.71307624590666444401634955609390710873873211551555659554927903842371943646544768546785899710160153e-15	-1.85283414504628037432758791680909506812897730918784937256279487779581205124246081496601968417827256e-16	9.64650307490843755390601743333762092797597593260465853940170735982877412726609297071228457633190135e-17	4.02185927720294411873084294939948717928973452079147977799711160460513780744066942884660539753432638e-17	1.98726870757264888138723153903324976936420852650098705233391131558319906151713026767883357717472869e-18	-3.02354945143615271996956524775579820573554978884265327660822603088928830983189973108651806242650168e-18	-7.65018443686700172763302993029664164183503705755043180387105169301202339832587142686576071898681374e-19	-3.7455775830367951569569720969822933358360529327410163472994011468400837533149013976440485697310525e-20	-6.06086832192044111879067271182324902780642816718756722985681644175675510588231314646035495234174824e-20	4.32217180983677616635386513647676898711126007430958288584339682726352771378581349941185168479323158e-20	-1.24826073543075842643708881176838062703118869858250491683821849965489543470196580541675596508423432e-21	-8.43420813555878220317971513254555981158354992570405180730169694683551621401119278027051357351774024e-22	-2.3173401145875853992316979763012156916872498315975855951303546798440485098605825261527134762633512e-22	-1.42582386960248080978706050274721905324935882473056725648731197005660469251819427422276938094997406e-23

==> anc/L4S1data/c_ai_h=1.60.dat <==
7.5706461340408061502676761648945419953607458445586779413390904183975371075757733916828693276525799
1.	1.09101269681809107763471083595056553573920008094290199772677469075330812782368048579729413073328836	0.59785286328654341635833637850884133869281758066632340080767189909990472460908896378799031402098588	0.235143577907980811517490513498156647361203077266142260144955504240023203334374066545080488477039784	0.0624133893418318139250741731780575025711246197520050166415324939721055368614058667872260383045956271	0.00900346058867365991130147124616653813628773031187265266553136393977139068880506451160623901740145873	-0.000421416046360507895239830868050420995754689029630812263273034961658357917839918819657388601442030824	-0.00049756098580992314778084456205332442691347675848504392391455156971421305876612102250496867188045505	-0.0000705642460282438253182360290713801315658508681720226904649039063869938110781199300266976280528588981	0.0000173752520798477066463395298981231206315243964060718113403892810413909064947806479731935679763868184	8.60799761300258786417432112565096046153819985626528104457587583303300001652722468500283704473434728e-6	7.34076437022159276539307988543318342001982750597013189532653339017694905148917503809152223536234186e-7	-4.58702859123886896356511029717008072586174765192066893367736049069770094817743032912401156016447774e-7	-1.67625804302117618413285133215078954900459143299618991138803927633295518922327063785516063451767319e-7	-6.32298196057138238010401637992349768645190991771156492812661945562080364196259839913594620498282436e-9	1.16980706965219066821752841731270349189905354413717093927425142404407264090153527536386696715713477e-8	3.54168886895331831402105317559584108682634911167229326141665898809354587372818929896284142055708473e-9	-3.42394581806420366553314090269267624960477937034108975133268700055152530366298672540439268782756736e-11	-3.0477426940242432388040185003256566731636498135920269965932091075977368090241272899364766731206128e-10	-7.84893998990668629403284884032913147873450762374764744161799180294085542494789711344051216551133154e-11	4.93553346525678300879085914530319023122444811437642563984463180529720470056350928348722303525410604e-12	8.1059406608809446614072887157058698554257187437178923354021120310501433939418249060385985750971263e-12	1.77532845609213190927615938386901850003488089694550565480388201969727011163396993538032200390196243e-12	-2.25368026684679285259544324454700459944214580370370335437647863583756997169329935705658939739273773e-13	-2.18518916822350086973322973935725065652584150874639998121786215325439985353871697572537746008414647e-13	-4.0178252988381170369348685059967790589461427419032219543978554117419802378384685665930596804493851e-14	8.40938216880342779720601867825764585534288368928431873244449017328077994596625134106020019901679672e-15	5.938093286306251887606769235925439400955200662250595502135568835417992857763646285693625227996882e-15	8.92486692285296298684474978826263626002524757082657487892811646085208738610808670154268706447698154e-16	-2.89158531506133417251879448311853432522424040436305465300428442935789208903440509266881905471600113e-16	-1.61960702583574031658678101781946315921823127373424027414071902068690488523002891571820070051747138e-16	-1.89749074626328231326004567982783349463885966769622818613959004177914671201169364880408979882327176e-17	9.4927239238765828148935004000381112326467940681006505935761430689247973638475339613803757324115211e-18	4.44964110509906581483328146858451602298941914024753957685817190854051168711809549441156919239011811e-18	4.76620067900824464053429004033033614447321567983214678147794947183339840921306865201439362654977022e-19	-1.94346831869698615330837114682040078179915979531933404259462413956522101294419075594618032125588319e-19	-8.3093614173477192063365173026415140962078267232748654307631341435542107838927024644062646421843766e-20	-1.04591581463672990062737149609544386096718803869033227152564688020920167377713943600864413827303246e-20	6.2628925083141258208186699385641988602945681529347117294895122422591147526584368903591300139840507e-21	2.64315417633094888852537565973869469539407109643646288201768929846787007032001157349474040956263939e-21	1.2822500701150314972246203305237520362188361755997220486756180842966199771532165025804021793086778e-23	-2.06089474292828748050800428105174849917137312843476992668032266282632721327043906420940345373736067e-22	-5.8244992786024680591914929675807306326154448020213868148918261668321126697545691322976177531810999e-23	-6.15919217938968941635865481661346847856530936362515806790148972748172062572795584288264816810465887e-24
25.6	15.7816164439275291449478818627291631805027332444782821579766902610382232287238175128997769832316045	7.16331971469570880014904582709567572163101171239592772583032962940627893396869619752325979573531352	2.21227142675358588614202009685826432018144718025713086293510379110210645696657570848769201982315837	0.404589466251809062854060820057049263840228646757795243175065364891312473718927572706420532944698142	0.00907547145579286673026343037473524229095390550595458747652095259043269509367791386665651148118073737	-0.017023967850001606382371495192367951217609302638824258480081761624924838909331278406095864466800048	-0.00385575252472143081476749766881612728287006710362059441177206449852105424799479974647927920409863508	0.000278832936660521568783815545855007051538821061178615357409757038360138695429836944153430012813681011	0.000321767759068321677987908100619358911328168049027638447640435185419254874830076267688862802866820184	0.0000538406015119530946765793685712107260021859453317282826849398922838899709015454523346782771142381723	-0.0000107437648338605871934904061132617644905312893773622000249605846914900250759624170286460431010561797	-6.66670726955625491292896697924246736629094143728065367636156895376234301375818761795371212395974893e-6	-8.3617743683717226032323949860246691873251743565933060036509340624393731951970688196235904846167989e-7	3.13427483950288566820171156222827951609098337514017148384341124982099939758315223244852134791146516e-7	1.484797088673078045913812961174641636093004749349387787203455814934645781151532319955502318407142e-7	1.32219213650067412285046777095211306055882660755724532406833378464268768504079336663546633795236832e-8	-8.85194748115060996476604647747977582559271416667252750780141213975253133137660411042483498734796915e-9	-3.47753580941440962205263275978580293151059766029812889038624241563546561916770002638821278381256072e-9	-1.80763993078070603428970576242812453830347917860469849017174502929044273882806260610279701228738184e-10	2.50342926582191707458859962598513047959430672406528741549959692547857265215861120147040747538613162e-10	8.37766258822143530755135128076250666013285910440493943989400242984036895060728623271302236846605781e-11	9.93174638602333628918591435293923740338464598297362955717259626382578370538865242703036821426611479e-13	-7.10740158128095939668063748497176059121623940797709591318406152878964155112530910843487254793914213e-12	-2.04574476098486234538729661786951641980820096874752705141631454353954665518384281545804304878112075e-12	6.83117297220628428521919403985371786693325311864667857532327938652782481562909773061851961029379767e-14	2.02315905137065178949827531074510948971067552939039515587438953906433013811486440689570702393078941e-13	5.0097083943323047799133314363227410448856895310603143897837298501865558134612274859683296392361145e-14	-4.34117077283521820778917514516810349894635932127440772266791198120656772454407630055320584426957222e-15	-5.76445826385403594241633798447446809929547166528716034594962713859668971901015201860356234648768743e-15	-1.21787601880052372720378416165863785578020140140735192971591387488329127219747315315902515250668068e-15	1.85030235121552115346000246624595808655455455322801110688119384504569233748803403499767362074506663e-16	1.63200606233724252015866887998471138004690394200108841659199063240824963837223107728218724810017162e-16	3.08351577872932559106823927337604405892233090562336609594036904345900628240390524216631873179340047e-17	-3.99483972450835115609361393603069021918908378735304026903801191864864798549585706002791022418214033e-18	-3.53674828405894261291171775584682814023084332999798271747989192985707996047736960583538965156978919e-18	-7.85870340929302515856582880499667448854257501822362013034089975589455071855078434886353314418985737e-19	1.53863497295095728683742273218602627964475135909348357939052961165230332046426116186497650280612649e-19	1.136205870920695770666294109875062804294380315203023917806964179563412808898372591036738485011968e-19	1.32625806889706422627822892938348797860841944923504798302066792099683971074478917813014503047067061e-20	-5.7115512736073749855688995202379679844371029753839264638516066528673663829773860359020701001007104e-21	-2.76222441012847421192648904690561551881194081940463365396374751090070622963242751150164947057385199e-21	-4.32817931236118655746669559073059412573066053326376002312242480219791565769936138357481506342834067e-22	1.84290386744510888590098420626730747675052244907982334578567029076239899889480953752573302967054583e-23
-0.3236275361909041744773155111856917634713305368845621473325494144072904835718424120000635416234635	-0.00600171830666558369313018304901862005472546305623374021339424718700438124037503962748334700298528843	2.713119012941986619111053746781188734175807811466032227117814342737046664223870714298647019003287	2.6651929554849031054843373458435092377699589449911812385111942912666453206670844606810170339153185	-0.158769312798780073269115623494828762884832072923187284249521878090918051509875920231093514710673325	-0.582708377070942067012787548793243402795760224588478711437832533296086770387222456804849498723001748	-0.323241280512005959898731953585152271491380679817573797389533537330561406352583942890295477600387428	-0.3118726426812432424298181294528809480906799707854216756196433678903891168020996879658898096393822	-0.238212148052456520294800551917093284440150412527208908583877840207140146093696332024936533947943834	-0.14624807891136994643481431050283175226979421473105059114889720313334487258507432924099884756412189	-0.0727093410569762443550623890415731675246732771946646352078276193024007180647171912253533822950804901	-0.0291896382241025261519518209022157362424371247299518830682559809747057789545096637409728084832879348	-0.00927505801658781904786407552755308757073210841199455989957455453714260964912949217514264115821468344	-0.00219968996279943089826352126663856449088830019486593791276477876020705147006258301011711156148166504	-0.000318627595185128709634315776945474091327581288796013730174704739624680067329171760215535658619314478	5.91238604084728552845742808858640263047139166966519595280583354196033263913717392036297652657498891e-6	0.0000164459725106389112863875345012015116712970695230640104387955375249269026685692180170813253497689665	3.39816010179382630654598935162825060287683424552978269901473131707832965865394845777602728061509023e-6	-2.88658683467022189206524238126140082917669184953572034912189328098153462628169550826550347117439778e-7	-3.17221882038320263862827500304731016117213622073298790052452159576780113708740842058360909355628748e-7	-5.86089416069960977272407863086194647804653647877068493086184194832237916520037885315667906133530361e-8	9.74733823302221545833625902608749164134678798388689939026297701525297692294721230839281534580801323e-9	7.23925251436181643941610687919926700807867197410252936463394104354881363482060734806377791202501629e-9	1.10303240139943311336517831695770962040181439469123167080836097808933197188235927415786125603995466e-9	-3.09974103531631197398760604197146163504403142020893241784020244107949115565822571395219453902870851e-10	-1.7549737087120829119285418284581749136489540989858232053981521966705059839744340770332192668278812e-10	-2.06327989318610762104333613203109607227839128721151509714985764471103901697194759792016997246220657e-11	9.53744713633715926513390394399897296287068447576654894292372820233186474027185758788404924061565497e-12	4.37393348167220573435437250992214428584589179729057916029248660169135746045154419152495136494572174e-12	3.56085711769197753653922867739451159488226059342346792169960345005248400592224299855238749852708647e-13	-2.878914973478248666441499394814794444953824786614942664143660794990643929311299832912618270987334e-13	-1.10517341135279161182956690677146101896774105113027884266806089744859834974724260830952149167793684e-13	-4.75672772569855224439781472849956174543379502577466186031510834688515929780133792346551509569383976e-15	8.58929472970684468308034490247009178792101262117540300467318888370373921876534507339141859468325399e-15	2.80674871105792063538678401734637703614801450825250086069098108862301328088095636571904152667826958e-15	2.4614187375952925194150793148525149599981034787677795037427919851895612821772652324626653921875292e-18	-2.54139343598189389978168041830294011195683458883236071811254257641183729935216727111391319884654977e-16	-7.06479771031767038962328672344310101488553955142984487309016212430837365114779536169354026604306809e-17	4.4976264342133773025521370915672210815230932948863847021878684250550209497333127115075300723523105e-18	8.952276375316867380176255325392299951750630955266293738640618577613348769853504524582132304556295e-18	3.05277215823464171384209863972241285956928179654504582977515228327194582535294667923940793039754709e-18	5.38721527714523962511144365341428645783118316749147523911315589913449382475812652921829625496792959e-19	4.65432255292726004824642281534789806819636039386485370587296000962934971066823367289021828432805577e-20	1.03541798634528883429278387533204745979394471672850078116536076764910400610875772288943279700126442e-21
-21.979401791503808675551093659892296322292536740833175527404720398371579984401294552044402606939286	67.3386615715173031429622689465940038052531906450054503207229715944560594866569437992963389312021	-3.477349796910648637127226994723178202901101692684610459241788379888053687840114140976083907471	65.52505420530296525593260886981710374951911446712223872063502956475003560181871053102595354387	-25.5630328922715225346214337726518743140176452991237611437266150917949093873073483030626436738284	-5.2419242146927320847884898313278471574130933302380499774901990659267501254240330859436400011334	-5.87288263957824496710036818759952415210132156234204772642926349724848987441592252219915593580626	-5.0953511610849805799163817086242427726298299830569529364433710159081430936897460136891369739352	-3.506666274412771313958780424409927277837424544843807652896376559807714803665916372298483172611	-1.941692838110720999592064195386915098436398157203210337926851955581946405958923918540506202148767	-0.868792612961192241466872179159770217830784711960580330749550918957604450059419062030578512201831	-0.31117778235358115230671230494720450849088135646460868713384231420671460860030606971902368794525	-0.0861486638868739246344659162541457385976211386651539608482092521397340708280295057377788736473659	-0.01658511234450577254552747420170369026773078590968120394980043819878741376055610272855662084750617	-0.001295636282766881331382242090992690294956207856419817591799960923167056332425205963099810468602859	0.000412927848586989749532161849206759950777464663862764825017116845518678981072615799252242945653875	0.0001643525890334495861365944359040629729400702562297091426110862950373152952688831204541676100417465	0.00001286047158712422340342415159658098964356110533575300545225429486476342033638191301488676138808907	-8.27848552737194086102717529919923746247958445745285826311489520478352130466789714210312631089682e-6	-3.03418555687469402071933502662071430497658095538211252776705101141376355543480911522811602744276e-6	-1.404628219432992143935478114514166283224700414706471316492409879071008451122892696805158041919464e-7	2.035839961101364514606758626823286283358950238630608316358073775412006310009081246886679918478278e-7	6.45676957371630608608874418283638697440858841703885212671125984040060951328621766715881955551948e-8	2.5019679590104022335701270960608840135703087915294374740969529686382373049740720750146840708216e-10	-5.3289659836150148327260642503033272794253464250975792537419174316506565789907373177916457853674e-9	-1.444544456885358388103527505846374162867979046338720703380722982595917869925504294519153657713486e-9	6.76246514829885312940371093835445070536168436131240619375993836210398960152731747516251698832119e-11	1.42954629047130762510039640481433654551247953112429178142421936061088590198523065220951542075547e-10	3.29060587311892133068571234583333313085938972151725449422269498533322441339862598213208845790873e-11	-3.56715529924973292876306501024206563336472426865378422839870089419058352747333202305553884390441e-12	-3.8810198879017214054900056365327614519363732712937416260539543753006102906409971541981800758863e-12	-7.49021259179585972181496351530707768341939094536849782916925995481903701802732590416492107657387e-13	1.402443704119315407137198455387306880463547176232846946785159784320390647488719924308968919533314e-13	1.060009699026665474604921193626410178100276659590737971796524298393004651552465306396699503474599e-13	1.673888472572090084450787629229658233174865637251510503287652784495067659535125072430560518045879e-14	-4.96591063064701284379968189960378442721856253044861310697247855971652393818213037564641216822654e-15	-2.88503739091089198116084058430861645034854331950021542213356506198462530757366689187355944612298e-15	-3.39839911855927669715189393903334079360586965310460791872519998882334605655104872585171386224119e-16	1.785419506993997115695815982131177676858080753068623104681055686546413812528662183497705491781224e-16	1.074120786669095197364284274820696816094735046035945479074815177589558687048998432537877267694236e-16	2.9573295568233457596668556077365149514452813272698020154243896932369386398330180370989727781602e-17	8.8664351974041138597616045313367585818308926848637940361437451542887651527381534675794627817013e-19	6.52570836779351146849205823552270588684902870097017990996803783671195760696877420806695358887819e-19	2.18169227423020253331151501754586773049367317023127436487851220255429656547722619589938728293956e-20
-4.81751969319385878832737415296276189971926454803159332032359054624475935012379145397051490304090687	15.9397440170508737558487589765419679085948919599093985553327322770306172152084881318826283364668906	-4.74249307798773727885913551774067856308974112907541305348396873645043493169222971112411121532869532	0	-0.11292201024566462965413846079539758126821313170828364220854593443651832319529146124748878831059672	-0.189716017962374684393512320360376619691011162898328490936770152273121370350395058762906754138680194	-0.199935577514112275146484427985428791727593860992566679494434787218365719244736982741507276287232458	-0.152254622067769940336692954053091524203627619717125232417434212393159030688398454256883624156822226	-0.0886419728067624094226828762618567297756167603776415909321033540282759565937553448241093841851588424	-0.0403060713659189607213719916234381282508354570064912058398022485954702020648525651524120237134984064	-0.0142532949414493157643334982812992658105244112143372216251297123189696310345823185685815540742861174	-0.00375358196049646913617869092476766255723979404635220735245953174061066583608003305375159504428875208	-0.000624996312970911636854859203165423364453654657985179396353915512205827836068160951421917029033356895	-6.45778578503650558290222436500685167321604713976761160655105650166737794053232832555135876085463953e-6	0.0000315614398166462110255267515746005679781872143843018503813642914256103731557413002420050558820991104	8.5918025630111089720963155323848906612598897596271110301447756772147165400590316463338695299011927e-6	9.15084482613351002575723406938552195772717117683986409530706800196319515154900127283906826242989355e-8	-6.03899316563269639267213952079226763254204954071552950378839366569112725244821884252695886155560666e-7	-1.67998357199567595836783121315226733419970817495532856622775801530017291350332956402540227821225317e-7	2.59615526151562178948436050928627638765788076041648617837521247866135318554533298750938761086054018e-9	1.42570258600232348668976860848287537564348481993790507858886224237089708090655508570219562402759847e-8	3.63401076074208069995635194182419327667419996520257029308864783357687287519456438915119579501703562e-9	-2.06222266616527516392085256025053531580555446990427726327992899864890792955487951315348349437643499e-10	-3.63373354705580914795920225940315657330403754940958633739740887239056011926327294067044960011783698e-10	-8.14778435041172029087328513214191686964086090041686658173744865478777722407794078617468567513873884e-11	9.06336308883271782965915097942433251005770797953956297197061677018829371905266914128094116504180398e-12	9.57929563805108947186374138171106172647882685315276547736309935052435256133128987439267306270889816e-12	1.84337028449554563025553024295611152062114696124077576600789218940518482883720988491744685949255391e-12	-3.36484940063723307187536876677007946434677302193291441771407513032992519656894229854399047159347319e-13	-2.56910997165118137655818163155090761998658952353046205908682273239899324271138688622061733611410749e-13	-4.12808214849371411677564745482576312402571060399264607812050627396449938377804588194560299112982245e-14	1.15726069411621318170793020282905110898129006886157416418526383589428735508066682967196464757072871e-14	6.95239555661990761863808843711819249304013765742828736349722390217169461706648377634178073869587611e-15	8.93548827353809281137068431888607540435888166822661683883869678371538756562000298675813715744259211e-16	-3.78719982106017651056588306988204799790626112159883038814967776808115062612764896298190586981470259e-16	-1.91269237820377610321153325565513840024091913766657476816014057273238168653248211290048428203403057e-16	-1.79935337960489037608851970163102502633226610182638309116099681458687311873842195891662135965665352e-17	1.633054220589099122940031380688189659956225641493975773491151077219187070973348360237828226425741e-17	6.16328296735034687019970346601931676104776129127638984964146096280929717251775055046864890538664783e-18	4.04877853569156206055361921706490245594006262702884666644714338210681034199282348677549115288303691e-19	5.93144897283801929786202776940387030888465160721981657577238583474320970613858636352862708078515558e-19	-1.25285098375087857428742285355668858810876323574630865287501346210727172413816879343704652600531359e-19	-3.01683803224296158818852742991116827003886210311974511702349001192375722072159101111073052684056038e-21	1.38583485183827223196127570671249282012541119353390328868232825458965817313063577507509794255607169e-20	-2.43156552347498069800858759132322674668381412988836300079850769561499760033614727550997172597514449e-21
-3.0502287070620487793944539910884719942682157293495030163402231769966374576661194499931548618865338	0	0.88683452622987263730016884519875308793539773801853669937009554120158437303341666924453298624731434	0.13908279439223836126624104186605023985403818611932594227497930738433003050872957423865486666579082	-0.129231176296932428995678190988850507974273312883335420132331778630084894275786390756114436748250888	-0.1196034580849077492536718749348300606246251537633345345098328409473487457453577568171003745774678	-0.0505014490006893572246986764767587640139296877010105350431009100320425748623898137490496278349259356	-0.01198532084730835063642402382021643610190174101648567323505283579650350711858959128962982550655551	-0.000992553888579395790079579768392195751899434784896157894414407646687440547397560170834043531819184366	0.000345619594413482224216367184273768335400783702193407866516050681721964283377555856859626355189517976	0.0001263519643629363677657518436550074841737221099426236157485826924487759230157504112650658565811152	6.00800865708188106046354231818677433084808253578689426037816947984649386343089200969210050803134602e-6	-7.00020376394384807607247965494892093538919750043618144299329180556177796727808973477071720708366046e-6	-2.0714713527741229898678917706105126543152155265681272667223873446901946658256321049678574213289014e-6	1.74068460744939727680270189216762618418918825724548420468868848275102199614191314109448999883121656e-9	1.5578477736161248375279022211844426454339444118834534523137406757062931218612409590686614587423658e-7	3.97034414541252301198152128568946405001869611809577747782487860910238165611089343724868225508933594e-8	-2.01050080943268858743478924773689871842743725490057564807470884217468059096512118399891804624867842e-9	-3.7356736201383222383450455704317894730657557160702959565234437474807183206915339118470856068512617e-9	-8.27213766816117334608738826835030435239673921222144750475399907673540670546663855581520649737370068e-10	8.9979059774101998773155946626609101583240661959387339393864474777549767553845952336988196371839913e-11	9.41084425688455267864009723641479307725242760406623806349351028616747392516549312536305949097083634e-11	1.78385295267211874262550909885639726970312159499645371395334773570299165107168780699875465121922419e-11	-3.24876708523382303003751028908312063120610877956636636455666720193807676160640529211391945813369588e-12	-2.43992669854325289763732113815485604461591673482428375722728062108507783110557317576920277515191941e-12	-3.86141750768437830133113304707464090274330111647929502674493056806970977202290362309452802767609863e-13	1.0864229622138178911616349710830927015444616659964545016677896441527184648244146693083911854841195e-13	6.43356297990761803890245467753701014823058327173669503912213152585879904449802912939087046774536796e-14	8.16427747217996945464058647824164356911504647001659628991345546871121279507559302496542256740192124e-15	-3.49896647685789408293102593662032540341260162550020050786909462782038481552024186335929200641864488e-15	-1.7124164866952469077474498513899781531799181329789654828487524939478236402561641731179612018831509e-15	-1.62007089817081421969609041506736767854555981837279935327279375874295659560913562399140994829599013e-16	1.10091034317091882901839376616165425316437485429478856927877666948508160617359261654438606973506884e-16	4.57255430567677927328958278113331743780199144591742991802190066663051648892771761172210316723914382e-17	2.68236728427630608631869094039063569981049088419743589446385011712842478824086435028871313405589882e-18	-3.5615718772733088648592173022453724641521315122682494484596301040482030435170482671280386684598859e-18	-1.25409461772561020838146667105099752926426562829738531513104121961389824249747673155529658522838716e-18	-1.63668792437134618276278117197901262940849774018460353185309485651508852252824539677483372975574786e-19	-3.11142747792739481231932139257307289615275985999962155007444585590108457288020992175068397088323803e-20	3.2046634780202581924992695011567615698209532468153841286129874198844400247426703459112208286161406e-20	7.85946602753121887780306917834733965275347126227485162603804026201049711690851542257968467070187503e-21	-1.78429698161946906136069115944517092137117495070525256515187673286159520695028654659012910170344326e-21	-4.9635736079455955937408723242704936026578522622225270854760707402459372071684787220356371217756263e-22	-5.89584980393641698168646189443767387277334307915971042931336306947115718857078933276789287014835206e-23	-1.37306603151034418784620132407945917089908635996499232493183375847136827458160485941220215092827736e-23

==> anc/L4S1data/c_ai_h=1.70.dat <==
7.7250937736132494593377300529870331229374970441840784522568028097581514409843861598505971194309832
1.	1.12468776891449666531029528316226424450779848027926345924393448552935333700252175686509486631277869	0.64742195705437405989586122827780895986424850741729583900717210307054963226551106634030867329628637	0.272912231828359880056406398890243628628852855580887174433144730966469128700496294471828100534276874	0.0800563774441827653648674010204561841998058152547694683140318524201853358736907345130533120931462641	0.0139899827480265666012131626611918824282746703037967869771743204868380795730044317689563477691152204	0.00014878213814366242611522641632534898865522519470700486606816141750277482229123294498550639672353174	-0.00065157908731107006193600461541144256660902145810812112074024132829911595487664527270641435434148358	-0.00014546339488104594848984473499815423498515242593669029463079086693129720320900950453834288799385146	0.000011609968970220614503653885884450772036750426590774332579912439559092634736353621982150773775301491	0.0000133650608069606993489743265688138562400871110547061822741166702028488049664747473585023435196944587	2.46144207454547942727741874065503598028521067597124036774596203146256124331727243494700673190074016e-6	-4.1235512822773640250268857625272420904560864278374966176625853392097076506416373979017202930176854e-7	-3.0933637538876193385170668503335657816924771383326189643367373743091429276247174310294821032669048e-7	-5.03898571330355084486058254765850536799412782962159023859768635110474077957549861078234646574798673e-8	1.2217064276696295636920344861919169351041017281028335258446683322161225781058190693727833192604054e-8	7.82859720143560841431407856764473559923585757449081611176817184427105549046374347021730910227228786e-9	1.17065920798518650875880168768179590313030244007639853091496350358984881688203621541296436008235189e-9	-3.60609709233606192453982481401565157487258233640092087764369753983445130390969943442844120941131645e-10	-2.1152130857264607508837186925050154137044944149346667939589677132547938456374814513791711605258441e-10	-2.92906804845508164070864086991164584423775578595144963551942590799352308128018834515856253404805928e-11	1.08792844309771344543957735704633167810729948058026558282030389092259339944204934208262163041470011e-11	5.97474010454675114385766410480304628515112750560769610206635100861595661495677001123245908193161804e-12	7.66439766153914759359766986431603454828359647346194441400583813344637595226445843258175136905380672e-13	-3.35080069562068866709266864057394589716840567799172896457709165986877267713925902823434945549253949e-13	-1.74157673949931207392835890080076462053996468060577036047578731040383649007837465991466198967831103e-13	-2.06509070338825326168254719162356304941548584325632158832330391179791791819258284524553654138173751e-14	1.0498179822884323884129809310817415190814662867330491806811786692203161927218422931768805508309151e-14	5.19745032568132796336857749323033014077831362361205179177882548493234932899097042736564552429841626e-15	5.6736391903859152725771512228743320184284400214920098152553502654843572062017319122010357935713204e-16	-3.33563990249549447849341934369040934043413406422575375004888239002513207581290080428721650923932116e-16	-1.57960029809359653331842292527870891962103336671947165042143818337076841287503425526955034597374334e-16	-1.58072099206399990165611717186028289824438315010227277979483849908954397406993058480433602897725173e-17	1.06940784442454244652188502003791607454787796966756646594232382805654969159839496779018793275286001e-17	4.92249976675741241018356689265920521583034462914521092382927809104847784677815503256548939948988222e-18	5.81473317125240136600557880141977518366951824992140258479081429801379218519110334301778122089906343e-19	-2.16194088193112263529496427570816701951198245807761023876765342184094717694359072535375955765899964e-19	-1.04396028691267161688125968299467002584341102048070985660628613938818332768616473445328077036268048e-19	-1.56259962689005191458831855409488078502552678012438524591898051577215842259155637219910441013371214e-20	6.56242512100077175075694891323498207832902212499478517527041404479529508512046013910009858934569855e-21	3.89577240832114237632801405012558985958718548557556326512052120917848902711015787228170120767287834e-21	2.34279087544163424256530573035906438996458177990599838196801682251670800930032219631688144898733861e-22	-2.5664724262661056045674984847975124852568948022740233134544691471271876917970070749344038213221259e-22	-1.00992816702910278621110103083755939954754899954031909279429299800411241977094397381983827104921539e-22	-1.33514483905123491398777413002854740155367553624967871991193159571559903244401603180690369140087127e-23
28.9	18.5686203117252879779604718687185246442972374249905274093427863034842404944754199753580455465465107	8.9745361705160282463259259382027502083513865478407141643707780527398082814383281464550811694378981	3.03232362393128457168061165789752396106054916526051554265968882596187441396490249257544288891122652	0.646838040053259947860843492718101966041195842455584119614392247320060541326485028615714066221456019	0.0436917539361654583665193902997377092860802035545986605085566950581905025939955559153742930424809478	-0.0218872966842121704925610482463016782826585284264361280087771105196436769091985512830220324992378967	-0.00733511432400014946552980066408398961171012267628188853599248579909756761665571845396945750771828002	-0.00019551942524276916333356057566756126225054023651976013379153525097423315317712655193477777753569275	0.000482749671502436562012353441893589494714794943652512992361835915797446478955141605686182007464839582	0.000135380010889415348407398430060162594096403582586223495454001639231887295510326117319931747959950974	-2.66843969218300434752091036789186388946588073077290374125912320672109590758616989960010050480001049e-6	-0.0000115945024021030073768304318781954773890001812787178536730706365773427105922001251753761476197526097	-2.94493203100142134203329612136933919833095964365829850894926217922942545344604518043631297137004639e-6	1.59053362472617411125331370647055016507885622224291675043016253980101176252828475560046032093538877e-7	2.98901129823704577420368190862968082598686821750160639015267080019577159420184070628080124771001913e-7	7.17746193151973539095905637130214198752103343710631660293646826532943781312970912925449026620824173e-8	-5.82740810539774967740199677365699850019248778477525081688193474624915603333563123086233874756957647e-9	-8.18417969320929762012471383243335640353812263348331812096044514480818023255740007591878023614400127e-9	-1.87824579151258931263399306293714467441268826681544736816570640133786516456690183849962190987458565e-9	1.9835410737039368363770939708186093935460876606500964174318702344229240538306487389295072440741282e-10	2.33917990767026099587166662412075729500878950701783457639957329940389149863561293301858426965484084e-10	5.14255962643668995485123140958089875944279703525278187498358746402584856309621432648336696890898127e-11	-6.63919256666368480314014135056152628839682517555820197036207018406172117245097309979323188304244786e-12	-6.89412955156388757691143694666364910886495493132818772656524292466874601369500813343863898643787722e-12	-1.45291815295039543300838219732508829719690037542985345920269655843175121260084195837901432393608761e-12	2.21587131772734978778694860800745887162212515042150115625193227005011499660899518875923780543142546e-13	2.07931870041353043088225374642156648560926624441678790553721976970079598872237870804153889544993206e-13	4.20062117776114093261898725601081434688400739520533543335886220534243520659920356685193409596847444e-14	-7.40965384977670908248372326201184494627359935205003273077970465911647465831388098760938161572454338e-15	-6.3850893385574539347412665076469880266923787242726746111078184135300107802411343047608447542861292e-15	-1.23550840062377872685898934453834253576378947463616406345170861963199823359872975061265911434252106e-15	2.47536065664562714444775681982232857293907335787371626615027292964112439219515815910684046914419176e-16	1.98217743900648361107970095732742640712935635810089158876749428459705893213905115611031481816712395e-16	3.93809735975568417248460830520682573476462366813525523138979639383857392917572967098484934360169935e-17	-4.5611747248137158227726587354619973971880720736667399642262245630004254157747089302372512989722574e-18	-4.66763325365766511868587396506157537329315585173173528463173679319210203420148580810561634497190471e-18	-1.1730506235094175631972609545559030339577194862831063123896747548717654112365233190680097729872424e-18	1.398945305206907380429202037724056543484040396369277229410350725048001160351763632692900842705507e-19	1.71143274262728813756550241827436493912069060497299352246155516768609836149138769140254575445356213e-19	2.83312127296631369250267333726903486920689369113982946408598077235632667765776555292272231058025397e-20	-6.29295280606161537054662986073476921941974010763091859036343514343028361697865393238429111261408131e-21	-4.60943270379308060808853795420867168315883744286279697816678459059274413341052582812806890407473188e-21	-1.0208983303753726929570129919302338551152909769849190499298664927682129982037321467642621469347604e-21	2.71730064045164095412137307026335193394717667841403980595361541170357010792010482989150622741231337e-23
-0.32459014223167829804236778565659580948881138473070517075538689680523379990673462056092488124478351	-0.03487765417217179209933753508150712112777632342369652153103894281143532405005927856692931116796664	2.54360473987773375571143694403714833772887485282220716671185542121166917956305634189410068250669639	2.50251346410560418192410543615951230955668402738900641256242730077265306502883262615338123540081642	-0.164147180497678516466884424881155419466793800009646958169508362129645197888754877234372167685553179	-0.54192688347458058166747700742613171882009056006252247499313459930202319243853053600565681557103668	-0.272652437762957322405622184778110157616894921194211352069600812675468916023733790056663981663399012	-0.268414271628962474095163763031883046864541499389320289676954119397681051360321001695556049428999554	-0.211898938776798796634890297001166874447078233248494231132592903032894177161753333363463834441334695	-0.13602951213887303025648645088380160811144768738474736027196395658220939258322845277877509244803372	-0.071533532400996355890200012590604940782032659381163514347042538003633794307237434880088878374641897	-0.0307765574335661313956828768180283716510078784662935241332824341079715991379694939685143704280588369	-0.0106716224946685456688535506398646398929925352135814926435305440036079716665665918924529899386868561	-0.00285427188260547523363862577391043869012368343007102471671013568441413907276573274444941948967837057	-0.000515351675919295210753716205796638178190246269340092207982462019409364683698152343382104547004488899	-0.0000253691580867428280538592320604838366270771476680801981246527517342889727123705061151977905800271798	0.0000192034984057608795079645410020281880549405417154109164111729814684644170218246216734353623959501074	6.39725480352263241972609895734231684715461270131533904644856554485702346377630343889503243264817688e-6	3.27916073088740000074316661327893225177325530228230480690939015131725555365767988234672281448596939e-7	-4.01996604081430514076547280385721772842113682392004983905278659897214373951642231135952540384101946e-7	-1.38731559920860146234524842814489524255440130713992316234095516808207763162034375269161163406401506e-7	-5.61553239964640347532401760009463974867307467982908145971170557518807808359404147908821797152812364e-9	1.03207316325585556493370475983580540401939089931227579832962053095033975131699613364535821990339864e-8	3.47245048953150964965627115533300935531301390685952921911748500505371411100474710360579784865316407e-9	8.95051296805842415002906464091994271555549254104448073938001235121021804868344311644682293745658265e-11	-2.87696152966944450431766951901343659885027727751584948696905249271255993754305425094264460701334692e-10	-9.28940091125484701362626831553383045203530203746997224457756794356030342403743563056884520003941117e-11	-9.275111820417150293812192169089554058437797409199533016546830756885564920559683558906049619313825e-13	8.37791369311033908130274983260867679919886592354291784198182811311106598123143149053346560910600153e-12	2.58961586759347821840617530201216868548523297994268663679679892708853110951619929227192135967613561e-12	-1.54422179283171733219649040659067332390039929309395187411039244134396180040078934259656873720696493e-14	-2.51032292827680374972099963182833113500204383885162413016252674902467778626945958877661021967161792e-13	-7.43373713803225099491404261810503280481054267427494581027589092221418892813147907942894284790749625e-14	1.62893830460057224428957100418188754221770335966988138632500263192915780672461880530010758677405541e-15	7.68092803389320883490701241293033402094259657231710951659376079203662382787151036950526201867266039e-15	2.18150138317300423937525672675294297412052580585550757669751650432398832146876634494498811966872422e-15	-8.28309473915696347129305370325809316383887614511979211447293409841300338822481981532419713482991068e-17	-2.38731114850787271747171737895778018452312365273368253400774280598953932710453962357392046568210658e-16	-6.44927774347749688187914092432383843166361782231545775921052001826441397063291059588092853844850034e-17	4.77697428595480687061219922527877511125728382066659174142949794764485295724046716222786791467124582e-18	9.0690444220789204926395789012110139033979997706990775193806538804305838098044004328067626839522371e-18	3.28208454866073085316396044300455654366268357874402484787207762653042046404482758452690234237730388e-18	6.35342157125312487379993500857293362140141553441468462130542941028415147909887638692855252759060486e-19	6.36550442686653984731963875031066479361590556709905383598311880317334041093661726975690555070817832e-20	2.02788321432375913580932199379015041506385817996658619131916610643744940537887346576875197524699769e-21
-24.316507707489037281486889963738204832249075981864141409948163058278274728771276990629623471239015	71.592455041356981609744708655148441007865492064259882971521055000194850574678644958763010336108	-5.6102087596827249527938500195589642934396641056301238824463544188557117644311883996885311165125	69.8983477999507274591101448552316212570697067083065918997840553532621738362918405554607671698	-27.7108643185130560394186914400365608812409990615615018238131575304776967375008190808698173853163	-4.9423569306892141963042205001591250746127108463052417641288963773509248931933112321083987602271	-5.5776677230192572704993312525770185843884166066759487682108244954403775993493812816130638961562	-4.9588912175513811647329364469995427940031850685023637761831655636967727209057904146259052509948	-3.545352506676375009616521146053382121120189928021092756708113133634996573725110133454316559098	-2.06429742320654427059273588435928183641843539523260106715627398032280620586015784130992720929863	-0.98337293597242090472758778986569542994404804813483299721459935560160773323272455453541376643023	-0.3807427029995066711363242927948451725029771722514170247977209527345867224265793977636190358922	-0.116690211715845780989359172910134339358282305580709829517823991907627140481565747582658865611538	-0.0262516669173535964998181081647517106083893805003723875356066752642231711286266808692001960724831	-0.00323623192867275453277351570503607757039495331152480112272081438315129584396507477214823676477	0.0003433295969407010893018848365184296767238591722936922968464046034142587727259556949458793290003	0.00026932157871954655920757254948630980077443568905026603111474183912275332804363453084102245705267	0.00004754642717245704783317159583997432501546155262421492513266730829805240594880548183514798159628	-7.0247680221949153007778919472738458625817048481384896394521672305961920734380831634699553581728e-6	-5.6890834445424657322621144190226542970255066504150484188494050253499673840341874745731920621104e-6	-1.02494315371471310100042138830345005086900755190676168655270634546446823331993807229685454340878e-6	1.8989616997573671543272171301244524789511869103370030183238587431031968752184407201859616901186e-7	1.43452888927420104962788374502924709517822966446023657615770112484068736474062319730321448523834e-7	2.4787496102074952289388185744215468124386152058332382239798363846070081169213445257479777055173e-8	-5.632403472666351844200618854109727696493147567215235995434854280630362051905619984558101277127e-9	-3.9037180698713274475114077685659369647303095937694905001213195420161977796062503192420261705953e-9	-6.3490912832130983129926157849472437944682635497405206531848048008972636968765538810668347684378e-10	1.7343959992717524714545516500225639593981735133886603277431122584504069529883424810898716945558e-10	1.10998068247765530953196722211371802345217804066290535920036547121628051277612146140932226406887e-10	1.68799865419254313681374208649818538572006932978524561387750239974230653064085158007622792785487e-11	-5.4506506612231492153494271521534655687192074558449921445070933315964473532772485471796422093183e-12	-3.25241978038334592916691832946359847992507464241207319335249563943147702071250608797422127750807e-12	-4.6074546006114841380669520693884853097175928706345484467302880892125778287401974178718493517277e-13	1.73756265944575134087922856727731089249891129604205907268238918768120530832877652411314036912319e-13	9.7457156201496355623369650615980774571052646420483141666580979017605415587188755680348863953831e-14	1.28146890755679013368657525186697278534485678040937534496463731105464028142437233171481071727952e-14	-5.6093375802343849519812127098327937428918156076167270068704737944473253592180996444683579275126e-15	-2.95466208936148442511313508726768909151718865064918937096749860114942960618244153665059942994103e-15	-3.3891918334302919704728083151208384601617849461585134429592477681670995174637159964477897354797e-16	2.00676155836737287368370252710421769933608807487867150829521080646150219553339431170534629828762e-16	1.23290498501199840842195560790186539604776956947221236013176307448226934817727121378890615152281e-16	3.6035553037834694292531346127918263018668645502148255598889932316391996023831947633981287860692e-17	2.58168295726574472083798369730689432601660576468837006975356300908492451099598441447829175182918e-18	3.4587402987108371865219302234031925096021126266350215982318941011030768531997083009462694701865e-19	2.38557416415975635923162657054573633429418075440118734717387352262459616423928799907516978316166e-19
-4.96678774662783057072932168747063633789831568435184181919019217872162178832698028447464162340135546	15.9823618289714058971798877945399004344868044900670456422104307323786941673046437568607679401004327	-4.91403785355278081097102288729472325804357425578468545332630784059161601222452314899645897387684491	0	-0.0942643577822720334391607634894543206730633652737719918390594255325608741916489842036116304278598015	-0.167464395999676738083450512181104701131803115192413155849290557490450868672906768129135856209986159	-0.184052282489976906002089032396008219344995496874386386549373543856224782598187898696452437098914339	-0.146821741190699282146265827895421486327651167527933473950055367283057670454046625066067277226915971	-0.0903333523825858568837917048376007157211619672613382461213651174657633391868610814400920312131735424	-0.0439260215688643428102951378210084351608026472070836612247919432849849977473928851959330123692320449	-0.0168961001999031078757706405829464460276911944531592601250413055510175707754418683253708555692944152	-0.00498955811879662650978799494776749761882316562685936413446591342489695145778174350460793940095999033	-0.0010156415923381667036665593945308177475404752124001596760163860772422036483423486534967161207197882	-0.000076697504538507914507065829294812290531485630183994227739397246246149604726521126899816629892538111	0.0000345535327502929071227504879471612013860815030287750672856096538304789874780595427544400769391334099	0.0000148388405263772669786022873684419261318781220520368711219587618586806482572108545850442194442009275	1.76066684978988333177566305811813818794167410470630991931305977368125970589782383656737167266708071e-6	-6.43539833087888823819585790660643714138248950878389163035694689545054840169170822939647944558719103e-7	-3.3199855731318380028375885695665950758481594274294372839412266535269868867829323256968356549306689e-7	-4.3355302073496910640029133417039878058806101126670367474774433579985505639701078181988616475974804e-8	1.5913537448573507671084701870753632469290719649603827786569049431246787374203390727227147675735355e-8	8.53869437692980255447448894599848849639699678319432798321442311836538436566365576582322262139776199e-9	1.11305152283843195522408669748704006469372200427054954935138319710944946429435652394100594657259199e-9	-4.42907790933345172711135782296783182377330629843091670992644098015849943211077748759361299400374538e-10	-2.34697274543090112483300483021637638609386498800166849377077734690057867654637655913396891330994837e-10	-2.94361399647057121630932761934562009684020615689597172284289735509650614710077079359613434936756086e-11	1.30615079303346060212161178884350941377336523271827662794665790166246253639457688158936918602439741e-11	6.71653672803512781273506070849241875483864169337653659608249811543324089157903542101465152651394252e-12	7.96825992098971841576426972717551802416098758523492403884605921758981184295260062563348809048135997e-13	-3.98415678120959273421675666103442082234780838162455334649174846336439613727638205443445593933249628e-13	-1.97726626119653011210640285514935908667209114362951203417828584579201480211138590281426191108670335e-13	-2.19507178260244001885817744203038020497240386781150803194193758238973003603644404720634282327951167e-14	1.24318869775708234021404983589189821145143796083728220262215078099550174163057063343747866899644919e-14	5.9460417454008004107380673235437728976924582432217487465309381746137957985668886797830446030918916e-15	6.11666987915336740813848880864495008530463412874109857201401069253190565484284752253707521938953719e-16	-3.92744864307248738360748211133722658439256689854670225650060181858266604007502714533453789347723455e-16	-1.8347160273498341908499322518463233760246587346167751161958581028379640740129719357276964298827932e-16	-1.67500937548498299637878738562694770412967660499340555360419928411942561116021046194236537359798423e-17	1.65807618501652533876498018497253538897455954466572109839406734163661878849582688014864143193324568e-17	6.9848115223971905525072569892848728596583317768142604699541062431982256633661665121737645010428878e-18	7.17137769772447688146882802453722635009585288727522496704631326000197076658544373700198432649026441e-19	5.32089383566714021881237816436390740214656671692914481456619480630533198889163372735713730700091736e-19	-2.9698466194198748684097684121828399083261702557315976068234316383166737989095775566427408822678886e-20	-4.89919305566853691869953901108173776118620330734260947167031631626348542301315531288850614431594619e-20	2.71176965078355150277105426175228932455466314351402862891603603890829972698229364076567340862878888e-20	-3.94565373446875437494717427758422325958360985369114764929621258772725087628818985141656601301785731e-21
-3.2084827075232038592178262510822581760303877514930042154116344395907371689159580579302247613317166	0	1.00326677963543383942857387933981142842866739883369033974370693293785333584590884843958087114613782	0.217614624253272539115606622975846490068970037553422705782911161847698620297377797513272841953530226	-0.10538568569057126631528904618777638934394647830894514292859528900353426874375475495682182157562092	-0.128138787580704032915332332621758214873920934950736826336206583568088433687541151315173330389942211	-0.0623681483290563228683507367971362949966493292774330419984080855800149415796443791838367099247822219	-0.017506612350302541184681327544270323667449886056695290730234231204278837776979087484594644410329491	-0.00226675288149346244808301521727283043542512400714959515764621952399644978728046740585892681925706749	0.0003191220353244691046245134409305636545180689421999838849933162456142497625374111903111102552883993	0.00020522230509325863317894795476939947674900189395112936499326888121507611926777911729117242388212406	0.0000278361724500304233188053862140297545889209715798552316956739251672340721393028351394647711408876258	-7.57351438289758488717569167042531483728562030901819530533271614333445678885153495616224399351421778e-6	-4.02475855247085892860575666971044956849161769062870953251818170038031831691037599031355609877808074e-6	-4.87426068017910621051165948319555939703955045684237612718816437616706672230349966830932904662629991e-7	1.89068267814974734695671764706869134529450753643384316000529133680275906919436846367238534046126749e-7	9.31397256400625941645891932414057336608183111464215149322041569770803683804089607281431466059035028e-8	1.0481762148553934116136176598106915546855869554467304251615298174924673045777780877332075858852291e-8	-5.03564659738772557849183059404628388654017793472936726677714453180431437515130667135350616448921024e-9	-2.38846138784031132431591681884067963367454329460267054047121987031798843697742871130633409692256541e-9	-2.50780697939653028338841685971227724651634916834787096852698987098815416498522146002602900320179351e-10	1.42162424988897994670794024084212609132313648668513543725061173967917305389438503944776241170635399e-10	6.52101449094659944535967317044250043222648467452889811110019268349430926356817389179887140223029205e-11	6.33537427433021196237142866827450770360997909992531257358719424390263811816836840238424454778492794e-12	-4.1801783290708455983127274752413095152944438055260794604227419878723373330454534990559096566213911e-12	-1.85472726258126991397120688384511576770927154223838213587942552200012426866641747491195230859488945e-12	-1.65219307375143685182715146458263046086715008975397885261653016847729945510064082062458280441541834e-13	1.26506763915551142034688389943419774218915655013692407572026928620615932101333412684840323362393874e-13	5.43164878047435225121087005041038997901471212108546230986983082250438301711455786695173860646632139e-14	4.39114073380950859262380279188580619915771108169829880378485752154226033121734037196875606657062071e-15	-3.91215346090785933830272570005127204975796757959039338923059243956262554262727222967384689439155732e-15	-1.62609867468357158601649604966741818889664127794426210974641756046375216691620836016382552748171857e-15	-1.17688970022048581018076533623887597698178320762955929114616667563284597538100006620448720483890803e-16	1.22921653740613159718634873647706870691136959555139354688385278176640760556254440583878482559296169e-16	4.94162670749185677932089618591113139780791591494768501245030376904701129498889882843071380292973274e-17	3.04382121666210518184084001884321416990436167003211265778561963958899363258230074713637146023301905e-18	-4.03840968843453181897824719650518993960399419007121317025868001541300868388418022688390870406599137e-18	-1.58421179532178723397676009299854634738245069133501359735685351893441793801637367568027724725114174e-18	-2.5125572756350037354759617223207548004498708484861426692164259976607268525019374310161919388935942e-19	-3.69772352782380833929495790131059473631126851247120082188905973266344167810710372327803548487897886e-20	3.22233118574661134140004049762253002770515870287382730989531361502771682021280209698473854128062251e-20	1.5404975413433767249801220371573191120556799748012341604230156768702640397804917888401955052522255e-20	-2.2459032077583896345205683501047086764911818029229273435443221368103192070214696157588147159747527e-21	-7.47162276928712376996587669291530251952417214601444991989736742029550618072421950255061894677318337e-22	-1.5520473580121849671413650340253232049213903135362868349404754353924131587607726949416389567085853e-22	-1.35208108625176412341598472219006383704496774179653353291322601664641715272772352393202534752505587e-23

==> anc/L4S1data/c_ai_h=1.80.dat <==
7.8766996171220838923788868888088093267830221542489957798651551825214643220549565838860475802545732
1.	1.15549026138245932245192311846090285088100844961537113124868248075066841914404781902972920203440097	0.694930910959242625104036779929912556338988309194347048749302694860184141661869576214187276316670229	0.311491697507970628895444317034037431508394449695910498369240516181593718737274683329940378619486	0.0996660544012504599487153674883447498754892659089841702583589289010815088082010493727193784655039592	0.0202726918431248260950102988992468220499816735075995273330385885085978114002828517180204368128230966	0.00114023405703201872848088345344092261187531164207063938549267895653343374919336347678505210454675245	-0.00076959390679796794175725827090777988684548854080955368044825497938655567935351100533070739561102682	-0.000247203249710621857578566594418236848931678683318385391088449493389890141663337294313456921796103081	-4.98552791242815849956550081559836038922911697901508434942459271021329587531054217989054423029115955e-6	0.0000178007443591387636273333633991685528235240503012377687362535614605563272189627202436119524982876355	5.21934540610826692143311652270111744785403975113360101172741756440947748811874421080449833832307473e-6	-2.43112502905949303755747667191777584040498915283463196755266265019529426457322861356347590793399391e-8	-4.56019834852734318354671098451421744711027765114132993520629781692284472867336426152443355734989831e-7	-1.32743217729161878014640969350788285343764437038172397285254766311526680009672500005626414805634546e-7	1.1248253555800617180375026170965431130095654316151018303548040767283609179736147495178785588345323e-9	1.25763003482879132216768635954316436428603240605059699132660234276282499554665968761503698918527924e-8	3.80272649758980130901641615056523799813299434496506297917835551309144954877336781466101473245081099e-9	-2.83945217836712995808682309578438905837658251406999330326013601362235735316394062980802874775963055e-12	-3.67679179935821473498776150097209805738123493099528370557190077561810334657006659376807392515492594e-10	-1.1708323286311454014149181882413163829403589490142512367432625572242164867429742668861385756063317e-10	-1.37862821625257768826411489569953635248991466665510940983322911260008642402261475968350647124326646e-12	1.1193555755313887121826267944882444897171713107612680643620479336722502140431529293297573935514496e-11	3.77061253876366153643581731885511200015504231837248062600648126537984315254383679798680540501586665e-12	9.94303458559329265625733047089194499003575821373453477663449038273283101134607265381519614722339978e-14	-3.50369165670250644027438225051718417992261058593519615269848337924116681590020026634862434947131114e-13	-1.25180960110800831000609221351994917173399666281805888891674128769693948873912351750929304265296114e-13	-5.24758768852624539224535918431673419570138254764806483674231726601991419409515492173313655636858897e-15	1.11844317457753898774451096654100087811617575386385951423414881041247360811154746607857331805816909e-14	4.24763029248489810997501324679283224210059728520660526730603699517182764089861049838385492552787295e-15	2.45761849432776087636059946701407633352188208007915942902118397540334869587734360335919483161024208e-16	-3.6209771961029218724724263924816413097495851588945870181034558777017158142724431856213830910008341e-16	-1.4648507567938810223241040579627662288342227036462171492322427194553270877199338248792199979537947e-16	-1.0848744822924312543246690474525355676941770514628067774574505423863864910577087373858456322088124e-17	1.18197969266453398106413194428795045152996185658577811383382890297606740006039724588956636518620524e-17	5.17856042975081072311495936008558361549514498356821815169333823561208781612457320512926035927732628e-18	6.13294408396292856393897046917625365449644815771645805940623003817326685883438730290368051588539747e-19	-2.44203054101114669305280311501014644530282213525131982005550153126995246014525029747439846306644611e-19	-1.2055045866474084492921795724724165942971735523509703527153302704104655756000952998766939256852556e-19	-2.0343757175090709979579598996232796942898832579865019077055423708569261922038397605313236310185444e-20	5.89660800895268166534272022896395734236559668462141301251672738729665970450704437399428546231194139e-21	5.49519003176079137618770300338190006724124988441219279206124946604252731212905494210541840836305087e-21	5.16717513373027358818383299219535208095463694356012498902476127549822668485793948071162807465083394e-22	-3.1101744354276793532638445317873603080417532973789623075190486086839424130044775596131665164288929e-22	-1.47735754935250456865463741740986617988095385561455214246785920091034486232971436004600752005333754e-22	-1.9350502291179209166285561108596954061516246892256804885369050282716128873906745397826251931686624e-23
32.4	21.5930119790371773973891659893792595723190733334995134815323200055198172458572781324949064012474454	11.0328374900517640949779625833565483957545074404959190739047220847839903561435602175250832038679242	4.03219510197506758385420806998883152263834223115052587649852788507399087816791448940417266871616218	0.976073403830769674384311663755255261847619612011964946552538449647083736688306096529749034366779591	0.103683339371816368627968295130399700052876110858633709689312279134049399943707376254391545180299285	-0.0244123492494263738150905864012901648571684836531968109609153420360441698046067813440778043030936528	-0.0121991772680881898166996633834175408024951320487934325214517046641063752676168442794336070985331364	-0.00127593561445765801115880150412891957079417710784741791043838845277678216312638657810797872715208618	0.000603405351384585731884778283661047429107323524763709064053428146096609700542152514814326235923599847	0.00026544161244006503171062104311071141126666208735744216101978273151003284487269883062613374570127224	0.0000241364990871255018742771044940350240503749973761324165825198579668635401169908507506144215051405481	-0.0000157388459201321326745564857567283500471835861178565040905940382651310395056991193641568427332587037	-6.76066853605874954353897715431799188640820898684799598419890876818405895681962421397328497603590583e-6	-6.2259430693449339667638305431757508318317610111894382372374224529788967569979070446451422715316748e-7	4.29129457495972899335291649193813070320065618558430778211627268908253372613495050417026804078842633e-7	1.9131742224554886899850591900601052469446643104584802951347861340182651156186656228296216823370741e-7	1.93434270554105021765956221286856739329824737341819887847880761578312166109920925315564189846086226e-8	-1.22662974615349113016230205553964699085806494768781353033995056584171373492989691621672152714777931e-8	-5.79488263973016655217066506174477179457798403487570922158184391256135255325925414657264681786569587e-9	-6.55022733114664368124587414400868870057627104153099097788242037856847174496454647353469317663206766e-10	3.63250810733752784870044263355725407939912939252265284766654863779891891511926854931294181729792664e-10	1.83333763736718562961121136760081304192012727847122970115155909553971018495561308545554339491873202e-10	2.31496277842627139825058322480867621515666784300306768061830597885215157102217365021281342449387367e-11	-1.10133016333850844149084402886419861873915244048148317782003247696401714967649529637923130677736703e-11	-5.97554700304570388393254865461252782516321570894531558985543511222123195835522152674893105876388834e-12	-8.38255006650188186192670631507840033753193132532170922945132226159803586309349256511026953186847424e-13	3.389804192001171692900559780858553101095598601739209078380647418355684828123816396987118099002036e-13	1.99014331387608389959747162356820283197057382560308997000722661654970551631735368794572230691161583e-13	3.08075122896078769456326973379345182461896264321209197594871035764040081857035783187295810480878109e-14	-1.05258467480649047693814770224666455757757067496905691627731230191378112461036344567338896451426457e-14	-6.73578630857993065374689736288810649368762398569589239479476136935451514222694153068342210978453819e-15	-1.14302148813305056120274051807660874949505389535263778553729246446561558235712130811816782378655108e-15	3.268879325467862693532774454740001237451987752438686883101575164278494857241873523132230430821859e-16	2.3044272467311637603953178692327017490262835557103505747478635643571262428168860333149652289215886e-16	4.56597838281388548146083151053870831725401400951020836947242289678747687755328541729300158773723955e-17	-5.70321886813954580940621993457230758474709137518363405945230353271053231742986528835225353973160315e-18	-5.74175792845936883837652786711763830206395989865658828254488018944714793237700282473729722276801735e-18	-1.58796069146161883000309785644867506199712237212369340233186200211375522527604664097679365008543051e-18	8.10692000941718074326817291514854999911277957757091943550280540948281076547267325116962424998520507e-20	2.49111827607514388289270203365003462488182100559981419170048569245332665141215765062654169354639063e-19	4.84234646450575686236504831791770953386395395564837507321863862365964160222635755567858552174192059e-20	-6.44314756131193238291942965644455371960717116167687745604560435083401886527817180212755470867039862e-21	-6.89766852358772384894048950919297297282400584930110581364794174131628739339654442773783577957698476e-21	-1.66416698475801413923177320252897524613814815395557044107288128362270022322026962970005572630585669e-21	4.02310031503850928333168002419787124917164534161123861054682062515513135236040033854721412015409669e-23
-0.32541727548740473424030903588310188889693938288602226609716110017532626719820579756209356663666312	-0.059550187563190543401072834297847190575766822523060713649265495422397583281582505765368259396949303	2.39866140213146617704324012421798636681166411120407853822860238172573769780571219988727534096313367	2.3630162768570039392363503964965687219751930405847361079371334738304157722603246407356610140569191	-0.1704613166964272683113995892935201530122950294740697178264269536852886505366115639529257215283504	-0.510434064887705177268228462782644439480909076818020329700149632968193906843382277514791898101991919	-0.233055490051810084678278488860912692309215917969049802870676277006998216229627086922378462106545881	-0.233380736892381573678661843532681105899547585353684306817742326037928483863879657195025894341633001	-0.189613031586792183407506427813436186886153962212215031387030711003826252587408752544724575962151889	-0.12660146038404138039584975901318968819997541184233497104197932629318660591707496832295220285041627	-0.0699640992790111431037817306606252296490468982420277712268838246133441844653780525842550404838644518	-0.0319989289520869628096667958231149725382287280344816713934579612162002456241725101554933544894626323	-0.0119749683124817135836914202197403540759020460968484972248309987951864335892065157201952173586119248	-0.00354598161754411751595926774095814438768261387241894156036552264957480811656475896153910525088324012	-0.00075618762582979009506240719654277784236183445712887290545008276292873924880323033693648570624184513	-0.000076038177171019924511929846502305954212582644660925517709302107220449643783384387409554720145589823	0.0000180097416548359395811761855827827127465320685872421591690904468764676785304875218360977327589448782	9.80736588519299626834587367466837272518880212735732934187834483511568832053065527987949271362099107e-6	1.47638134002676854813826048407297181264439725237877927934363307895748524085088231217005467180307105e-6	-3.57423703412845977852327082470512647440150039673259528461797451503294532823978733756438874232837035e-7	-2.35090230460945786304002658549036484390423057326131799824573397191655939236198775192316173789061206e-7	-4.05718172020383083193519015583283922104880939683136872965565471806089226348317067373700253853838249e-8	8.8909699344334216697761974985467501313046651068446641501883737512942258265605291408361675974888188e-9	6.5833793583756054280273879512991284831096225254682552995994510496893461593563389007562487347138198e-9	1.23552801184716941812636010014509606903550813667871393494341057300486028816127082153056267037350141e-9	-2.41691054202488404692509521442097818785850158922195070129198691309625411776843616766206918622987159e-10	-1.97792861144602378790038651526005667556389751980480627401212617101060133487455020930608252191302138e-10	-3.97624918653328252344686683131753990960147835727736625952353101803019485199681258004232955203914886e-11	6.81871874224882749746864436026717309197573878661449827897351793199958263287493240452940017248241308e-12	6.19365651215995617263228681980057670533555744401766599247309273164456469690083002585377725301976993e-12	1.32819227140095149391692996993030533036825816486672728431496119788570752389526088885554360019767314e-12	-1.9487847292323863838880087795802634012770263410051464259820594902352004246637694743422653077922672e-13	-1.99474993504681513303056271597442583800901660028257201832562523529355537486545713316145812989403748e-13	-4.55655702958941259261398078813253402100880932117916226241628453896862663331722085167992621386469037e-14	5.5552696474195583841966994919468806347665571949452137964227579166714282258544373571052061117448685e-15	6.55678442215612309726749447792077240835575007943543405728374536216174001194881542062958032044786259e-15	1.5939854122053075181479572190635321121056051574481152098478052977948034693251441191316056632380671e-15	-1.55613081439448936780842374351072858165581966415553798781402342621682117282844046325556367105935664e-16	-2.1864332982321178273535300042583454580206520374946221375543610131549547912926442951567317519018901e-16	-5.59027732067301980089020362670255609593598942211636254338228712082731782259221160414739484698825515e-17	5.413688500160100044512139992850361975613463569836815231656637233989644217808456988676176785776307e-18	8.859622209186778376857322429681692770660099191745774728480259121652200488067619193560368271708137e-18	3.2915227773058551532982605808071480603034821980307698090690734944834228633448993793682033523653977e-18	6.68370291161365437574429036984337959785512198820959949969618824835586732543972582339437631640796673e-19	7.16650387190549385334912874935515593148638337191046605985885461857076667151265378194925451092671452e-20	2.61738743837591619452563821157475905645271505752313977940823358895414837414496549483066458703978742e-21
-26.771008932718059577772036754158631931114695624755882013402795729865895819467972746377396191291812	76.0473461272942051249371724141152721141911240306535049972624399945984297391477096077248875920019	-7.80442529180439528410246855328531013035207953546725310159078722675601380867214966124315672293228	74.454267901024094252524391343067604399735296043244817448261666400296367168341176434840595344942	-30.0089869955698410826739840855784612628819023113574155794040215019607854039190429844457206676126	-4.69797783511890306182354178812876285374689901420279878114935041189793325543184424406649374287783	-5.33185166210812936304656945034446485371755660897690815580023211030101306874735921458610887002166	-4.84015866864508676578819714240174911184475040974727423715343223525363965728364129647234889479776	-3.5774629324800575988145775033796537170943641448897631171621178600908969690385872484342074675958	-2.17730297759070348810028933941626315776664031638084069090412998542525079869055099779137192136632	-1.09622259442775963619614222037027575086239064754569713231067608843298789449426941192180851701102	-0.45449436192174829506227035341762897233198261461873319880925658060426323946013335175776458204756	-0.15205540828025658872267739701474227458013066907212444745059972985698483917195290720662926760185	-0.0388195991939591889250325172722801686809304281262379616106582177619575474963582537958624602602957	-0.0062942092956178645798122649086081619170773204170494164214464279217248421899221435014083737374257	0.0000257298167266290122261610644275493749729487858892432585754396379213639653292991659052681068895682	0.000374983157362353321784411401302169469902716668290956068084243553409033819568322796311417234371966	0.0001049154683337992151094230584407108480390745413962863132677580009270509518557366538275766832166405	1.68624505554697877511078180502623006882658376249815268605124714981196808267477990226599960656728e-6	-8.23640617098876343997131071975723097781469504484615424166989852674235312322988838357088480856486e-6	-2.66916550537970277074189017763883358308863516945251857157521288887824902403345525947028739161583e-6	-8.45154576967421022403251890017330574979351344633986104498852783319942610518291459597041299203902e-8	2.2008890494905809243059868720617181528344896612261910783627460808494168189535002408917437154625e-7	7.72600292898229591728183231730645339617125168071863421021356660066565492693250540858099192573596e-8	3.4445841778085020383296253663804546841363736859294727326583957348609487936055352599421199494492e-9	-6.38451085633795949890132949469651509443625802881890957337269618668330007146477075746773451212808e-9	-2.38331163830727137260440253429506462996193738595871273410356349203631934630679723290725682406625e-9	-1.36292073710236504666690778703244160772272308719995546076401665591890757380432496700159384843077e-10	1.935149276832143595799565531229393532040736991198408235321454444572272686627029841986702489849e-10	7.65304424399142337169889268189571404257404806092236940097750430114388652432021125901595722002971e-11	5.37564975370031128837145746110303928067552352698932712962002558350611156639431311410690520490423e-12	-6.02849749447064979621141133462882611442787382169020033823137610542632918698417078743875171284989e-12	-2.5279387347175664797111541004006054002885049669901939094758428151768467456552248932179645109421e-12	-2.1183468692625678557260659412546877874780181636251129899666323341600424133716296189256930929374e-13	1.91318964651741268979840949342058260078956906161793482803636305961459600054233695296879563968812e-13	8.52660591233512556127067434196431788971443206795383717882301180526261048331118127865710074062973e-14	8.32937261249250976132181304740046695838098196261030787806766794883335566040326333017833290850817e-15	-6.1504450667744898353275874144385049120862968973788796929221875373578324166715078675020748714978e-15	-2.90857623458921001989472091678001998188674771607083522656617038826967497539721428045736033408942e-15	-3.00845750364605724581813225267431287889659590446434832669370789777670574548183436136922869996056e-16	2.21938576124991074344515672938491164970584741604598235253477237300330723227129580393032580729345e-16	1.3182629206022658458080088841962851170044402111138430471426295425727934217116016522645315521451e-16	4.09722239300340620625446386292733993376133995300628194929177076148508640645916411215124815171499e-17	4.48134253618612126524102728928977601008580389717800087970138923696611362964971507748913901146352e-18	-6.54323417639971151123812090780372405655286321904233980303722215711633641050895681555503002444228e-19	7.83356761409463019222044018601185641221687391472254521215905330304685936911964939146396613065019e-19
-5.11551880685626678321879209870265553767054687179554763207729470617310648115228811824687314757030361	16.0554704056520371318715800079103434904593901113909324866574083339752050361087156840763554562761354	-5.07947522927258400346686155769973172336328647082994023895127054701775990668659265895185898218443695	0	-0.0790802229882824885388114193659251066287680230703969769236180617674180525101048871917469808992226359	-0.148461734861112894759441069269299751309063375280620658607130541150477314137544171235050886244515151	-0.16968454786469184973794375704580574246202431689886758335536233245766605278288700706350818711379513	-0.141219314615308456017956635454415070336268583273126633679741129522161406505167954119804290932586457	-0.0913120560057249876299161379973506127878082535592594516558597802722005729973524148988696751909538672	-0.047131228914235838138192277734393549656134007836336933513385938974100506958818617729855398299587107	-0.01951389675262254075774577799675293825491034741219449971967890016517933403240188877549354572405033	-0.00634997965903419062775994280424818597933271810498028629445674353987730109093386850850838093264873589	-0.00150710155498821120981119555513457445925680042033423285732667446278362981480948663289091546651491455	-0.000189662387522058782652843152549625777048269312481299652623271820239011310347769573974093489645431529	0.0000281816221383051858765699372953421443229867863644391415110893197631401565736846043928661336662264292	0.0000216214265757184966689980723672606824204027808953958564031977454271759711161156560137839722304160142	4.59052657854016232513077608892858700386951344540662104296907977490102161423018634274922642005260305e-6	-3.33156014910200543705544275647896640474373291016846181733463225653110393766865169114310926190792305e-7	-5.03236510712144359515454586152227581707311318387414024890904174567792035524552419594003643637102297e-7	-1.3078877835456911095135993812434252144458614227169679627612577453645490989827880335958803280801972e-7	4.41457978413746627467282707272223120708306873256743406385107168026896916057596838054609284260280084e-9	1.37107023944752964698160519765230505850621276226731100060761824179186707869633080322768932624857927e-8	4.00341942512247927355196759387901729471445160249796400669478730460224469921387514980110657283303353e-9	-3.08175149184517503693965026989059463893614053498805092289995361061235318200643504933238342829467892e-11	-4.0186654591826415667733475892602836181244280742215272439380974373321496787321934244938055130196793e-10	-1.27878049631525187785093319875962784059347198536867584320947377031337022262016531194680364820168804e-10	-1.72962660162339141242960450822459513547420026292607497113138902901855485746967602395978849754033771e-12	1.2275963083107793904670978800398450241430054991235062304234663617826751258125374091283776454095326e-11	4.20872784188510017644869223283036622829301692679287891582642222418827164994337308763163665290363667e-12	1.3764990904924033812644977408565761244668803004939865520192765257821227637978562787100904885153708e-13	-3.85132060181531663510932747442845524434204174013190842060579010254082738943276095599287571666367563e-13	-1.41644632371053273447299542338390087553265917993553115044486307134118596704808144964571451727062271e-13	-7.19683003818453283037389308681940740051731995157534519437956894625651451503862122096953466275594824e-15	1.230669929694371726742144681955989552448651406760239151439121885171317800413790033282212315699959e-14	4.84856804779640262866715721756988095244887056968820691296795928224843403881763124783108440086160475e-15	3.31090289425850424046224081287371152372473509044862480961178077026620741412948466040087423376871381e-16	-3.97908125305186402014091018340391739662174331962128823302898855232533121576529730657595070833728058e-16	-1.6850676814163781686175323973774196275934878140586389765336394211853543927680932497248365542037977e-16	-1.40883290374405525758249740905861541220234764373648231526978867767894673669171757598510907817025147e-17	1.636112302639465570791683730797080500941465638830323796329579131791575894998226987003991076747032e-17	7.79857728326265594253982499367298583135072951704512436096799696706934701794542303065718484855494031e-18	7.97332798363691983700525439881379515627724811472864260892844343225937020284817493866611657452185315e-19	3.4878262224950405308135271734038738736123314493563247117993407219089987413968917416409780079861498e-19	1.84424280859552011204148107388669137638220821334802047690864976534561389259975109237660800015231533e-19	-1.53999451663286706146112423521266820901624433370652567035615318276613434635217278359260839987566051e-19	5.61290607195076627939671617436843416916742721560233280255216366449139087331291918346249207149221309e-20	-7.42657438240575196601943699243239026098214317895281110249282351884549659271257082717749724635692496e-21
-3.3676915005837442757136282468571076397347755894762111695584956141219601273131998176746629547449825	0	1.11995696076337434580324308178297061167428954863645135615965769895009049453212444557022684211939039	0.300961174790995297777595616729537984771401896600627870174238223239706156033973881503949310540436094	-0.0742393585010572950236318242596083608981089976225588446785384459860941035029309764353303850375015967	-0.1328379447635794072986277007550989722175226547733002432701560628983317974055052865561535771889683	-0.0742419380909238598658105952209374986162012721540745440076934039149431123368485235092975718082126203	-0.0240987317300499913691575485086483291376246363883612484732165683135671782185385660706477751427378864	-0.00414983233207538396839309975806887509126975572074135748499085875887689916437612456033498825432442873	0.000148979341878334269359841341425753991358950320395628487313808812034574417355911117889080636019975519	0.00029111379499072140747945126178731525106404796865967355986842375222965796616723492944741064741538855	0.0000648407682102687962777760075382279539467302389211837864240347181114444477563074077211724718602114798	-4.34173209754090363284278275805834812313013344302148747348085947610318926377077267895096904538616093e-6	-6.32811852116614243205483013787582062778384073591767435092264336253876426561053328582753221130109119e-6	-1.46820179610692443882591617906222504656427342833173537507004844973732751983177397262818518909833239e-6	1.03934616938062103398692140090501208224525717081343380042292263467634825554617126378878749747742201e-7	1.60281453242844904318322252410091421740528462921222602327274178515032109769240254294904525396522703e-7	3.99814204252890692672298448745815293216280815681570347068430955583646899187088831386455808199640832e-8	-2.27681409310206993606976826002082079434568373925883535806516340129336232427176095901377215455613718e-9	-4.46561110272962043348161121348586596867747455314902380529233879035444055186605882672716574388022777e-9	-1.20317764467031489332965292588934762351238579607444739038360459539994968625742654656491703005410002e-9	4.55698479597128957339448136731051518455530081828091410591890209395430044543452130306962290487532328e-11	1.32091738536683535289287508884619499633190857193660559593477845233813384216471246001244707927323942e-10	3.82758880532782938749318041763235964103314992075339871618416614157751377740454899574441319938292833e-11	-6.8506704227650808125254645662947806608301158602725382927680026170863187285382566389995444237060878e-13	-4.05937980271389417677025118814467236400001013782434453989061775453880559637595885947726056144891647e-12	-1.26131685767969407980863389920081357323420528877956031231960847455627845888178977626621804620732383e-12	-2.47248435740630317013244945681914891099264802721600742740413521435612369970790619686947287206175206e-15	1.28035009596526309809128894007928335729892886191364591809242431980952487859914903731423261354107503e-13	4.25983255722289131574055805866054365664852541272034483707958092691535586250202387135953951578408714e-14	9.10266904624854602456269722244193262440044318879939224162438313969971931326448928994670164166205294e-16	-4.11359030871759045976372507488346163623292693569734395515137892447039982737851617713591186482969767e-15	-1.46468983004205156669128009228764565495585386123436994812753084235834015944585863994828289291369133e-15	-5.88330274186910170263230760086226476500764927731998323978658279968122299246648861350965426728049863e-17	1.33863987658897694385698706271887018620186937624860476033557228607833753474595988762624217350909434e-16	5.08609292584621236388862711265458909697829044383614679174512914942942634021870094914366894790435615e-17	2.86513433961784560917543318843331351334481097800397568723378422709441816419173621742422021559328489e-18	-4.49394513927516140295987101542024600492047834618660760746868962705345362602213492616482806887647917e-18	-1.87460007641151381887180129290778518987149984381553726480843246478697068273512513295251509501900057e-18	-3.04773291304098119979302503894750171896234056720117166561280801988750705183724218973749644382889297e-19	-4.2323279097310577781909534038028512777025719966326890258536764749437115531727298749479286245023024e-20	2.18047559334782592053113841918020679931406326905666337219342329782462455212530045553366105140911696e-20	2.91320784238614264224167694807147901918053769141385309180601803146275833397726216533866749394853317e-20	-3.5366787361778121661518350108616900211043374984253873544435162549554027189851054048102722758903317e-21	-1.117983247077497390958275170408865789421821005791580476035436831860957777376144954635578368126287e-21	-2.15404175952126209570624593250097753236528752695494432504551606555338797594731750392664097308937908e-22	1.64217988070332035036063234367544182688151371936452035082638038150798531797717050065285711818783647e-23

==> anc/L4S1data/c_ai_h=1.90.dat <==
8.0256087483836428220162366047153716673576767291639150586973303321035123654176764655163282970981906
1.	1.18375710424342610071135169023593005302739906980036427458679135540234088237364515621148875747482764	0.740382738228573999550288345255777215226206897310494648674348320791840625201976688010349611495904433	0.35055753877945118837619458822256567676989052969450558495109375181039231786965108329652502282768921	0.121061108534250265735575734695951270424126172604425495006829412683327792084406604267442876270629624	0.0279000170829728909008037553342160063527254636682207384786314460538205768606563785492101978140650728	0.00264615268632680706613528587375024459118813885390409060891291229930404538568997420676186312590045094	-0.000811002498285865984040561446548398390222864497168422451511577704321410380815194937131746738045199529	-0.000372267144068201126938578278873874637185087231546404136429711204135619148758649870412799021214966332	-0.000036291764303127849277446371292186407682227447139487866724912342414789580232315615060690727539710312	0.00002026168248049199549620892791397208232465114423673334206031622169913736338865794551106302387838698	8.97545253252605727481341232200790984440617382303821638582000582558428305293684462453960715001523536e-6	9.05135527063233370562106560088973055255217107417316071427204495496462934530547718208638663769596605e-7	-5.36665878231795584502178018395958916473042571361710630331663499648690340472743881697758279403636946e-7	-2.54552231680892856795149649609047082685885168692413037778841732482092824745086800723558552688049465e-7	-3.10645910972730022072014085158754716160863159359768138588017399345885212469334083187849598268826818e-8	1.45973234875737276959916592774597627869729581105175808856516985246140503890317675534916905929449426e-8	7.94807615953936398980564990055099289991356169743426835894888008461612430461487386961202852285820035e-9	1.20745502353032602225087478689965949297744031635889111545059923392617018407856404868378841549002766e-9	-4.01250921916909985498751813162139231319179716531329433302782012105817176254077668097738233250771426e-10	-2.62287359845056636974125428921054569141676073895875610381686675044142258668173593812250887763179213e-10	-4.85608922192477962993555352375631317512393882521028184148032984737715676193686394272417748015806806e-11	1.07937057952621831709791555721902501501239410591244535198836074257079464293232847447380440285114333e-11	8.91919874896494083883372908192206708406315818190297945484091749879390100109183543277421255465709341e-12	1.9671571222890269367183394173405897393517436727746740952335708556718799071720601955093289861390074e-12	-2.69159914757913931277818988613758616127100382314809890101772365675750565279996327365424979364995073e-13	-3.07976986123891733723841330593670830521611865951381536284232161723206147516438899820640454981327624e-13	-7.96292741613810925909329469438087151212363764907578171898120273924971255541285045847244676187966673e-14	5.4570454991975069451018625857817901178753104242455081144047820107340846896964513579599203008574673e-15	1.069527558147956193502335670847627793704542030173056062788295019413675512943532652764213058491763e-14	3.20975791808112697069899778915770569097050969528709678324854773111688015135408575406019896814873704e-15	-3.6211917272105569946288530123080366142902490426488766369319353789226724703686237230236465554052944e-17	-3.6641204260400021958184046388002754866556100401306823114863376430768326732361363057057406184140273e-16	-1.27263475886083763726840810325055787924439376515714373452692222304355371915146633397947985056988657e-16	-8.77158703937813095193612525242704008211712408678464708051787595272888796402768105195992746163851171e-18	7.65580402536332140863088695199573111822806098594295302977753574156408044256961383371836305603703814e-18	3.45944057864905141230383309773864129239821394017241257400616604881112903791391763022822904806279387e-18	6.84853591442424156673979744232810331261340693681307662068966969345700825369579684510404187232833416e-19	-2.8458414422148128709613040732676870319774761561313818348444770166670791536583371501558776916851275e-19	-1.66018914417787622810295301138984667604928041330255725497366620107586667134387788570087128816176113e-19	-2.11332892412537897427750587902410433252509365092429309130451834089829345063498181497808599925058993e-20	5.18185471695583136949548836292100260049792308155092599334644890941079489460619871448110093250411117e-21	4.04657052518986416632054178418562350639287343158199496747741543701167432914201353561002445911636753e-22
36.1	24.8549658924257402890774687143965105119852604338039446392781053545224325235978026918322268917098309	13.3446608574803760120449688933854396960337407805761623853035386890327126784685024543659949038684623	5.22664848552317556943163383617994857698677435540619856392471404504438861732750308941145748623667822	1.40758750307692238109637993516234831490773486221509907097811957603020082657483217812320573215462781	0.197881641107883348812421586821779442041932394490664650637399073692601895139277904832970542729584695	-0.0218879640121035341470910720704400214698984140812434328991097952562250150626876788881595587426016462	-0.0183422131082981845518895441818217909992279999227152342499239411826362526980972452418094548092699458	-0.00323186452129251802805070281096349020106147003852663606968903883939869499417174357006074862018606189	0.000582534551931535699484522521800469316871963360622107624452762840081203701379331630197115916378183155	0.000442935036514210874725966899533697313454639873252374222331145305185591526859100209884870528849086656	0.0000815537856562538742794526430939408834340437669720844273120875079487159819654317783952642602678803994	-0.0000149002101372525230956712368386824952970990453910775056328221416303644962809756761365287784192194259	-0.0000122741619056311039539108865964485455585217496002617295433502446543635135690420622412125194736117698	-2.54471776942652249323667645857398006368177286718149941998618378213347376722960110722681754792771389e-6	3.55085593677892335517466258462038356134109527455335418084519342069895511258696576758763231081512319e-7	3.6954400873189090418937825768110044933403097610226832808185042046650026158179195723875210410540374e-7	8.8757390660521882091066047218121723740422287297563676782055040749155251573720256973172569816789319e-8	-7.45972538407582573138252024291716041329684581073724421020512783418318568379466597386707573667052737e-9	-1.17001728905927186579858924998699219767624145049622117255537823839240467506998014974213426523906607e-8	-3.25602834822997374338588311182892247984265219378169697239633710889062993804795160685436765931672715e-9	1.01187978629777883352011331909158322409472451655341909332466494564610524707965884616999033961062459e-10	3.803380869333683335373025535934427881252378379843259451346464839944555237922876542778619244114177e-10	1.22267781797265064609166391488095178909230246886911286271368911127156722199702113628626559354668261e-10	2.06594035088916804252285500154889878323934940606590920861332231707603425160205548431867668390245464e-12	-1.24936049204637915229824342206069410465286954061914041634082980875799400029725136280221969145273796e-11	-4.64274242425623672144772462868649266409777995166005679842179922960271348497062500164828481968061497e-12	-2.81151122549496152982550203140475284633735004543526167606833104221671498874586404899819652206268239e-13	4.09827778535535859599319825570060616108131381110725115278843081080785804836945064151742052645652345e-13	1.77056383109349661738820993411684247931691368843373059489392438563317550513937127264881860736424296e-13	1.78479702242058137559435967133794237210250921853588357206047325252522233122130897358326980035196453e-14	-1.3162433146878481198314759515415968449336659175234807709685424297677667819237353115612949802133697e-14	-6.59676326150614127698637408556009533987457543014885598804879408255115882806495222692685694775504795e-15	-1.00513613739302555898097057685828675980116891733000573989878067574347477031784026436557217220388855e-15	2.32359050162554348614150119944298640104304605711691295579009388999039394739660114600104269016126724e-16	1.87163146891872083218976196449387944711094172730199031844491163966073429045203884204744573728061719e-16	5.45143018614003134975769062163993889469099512178653934997794985955078201150187802124644412990509256e-17	-7.3472555900301594406460687782049769217192654519635002787505672432626932682993885441033127525086507e-18	-8.22897990723055897342937565344146192831331297746203526498436712338343062863550643708715467237039006e-18	-1.86583348944115445502271578048882862522179856742458858848527171680626262743500081346501679517607561e-18	3.47888298804100242631301205746034441380307048906064747427318148989045998969238311564819422016913108e-19	4.19423698965713083869168155611695428733709004051029364794841281573545801995194758543490699841006975e-20	-1.14349514091296827052993544857264926026294660695707944157293968923948619329967115490212257794302512e-21
-0.32613324624706597812769485456823204283468668023787957929469856735114532654585724395605549914780962	-0.0808265972700447378536326518179589974471971455349375638387236914453811167151233483912035102338912971	2.27346764376192972845158232640550665161062234906515432875864719465865437493257104468261148690923298	2.24223571962897876093103808760926317205738293684130381107311291679936933507151337676163014115047214	-0.177115572170272080898254140079965330331327853047051149245842792263204224484940106613268817185671493	-0.485638717418600569045340636335324001553635134459623267595088485254211665121038607575523354697606329	-0.201533346149444280908475716135099350512931255823978207498593995568079140080658080818688289756892578	-0.204772867360103456655014359453969170035338144222306814176330680608284107593811175091151276815626822	-0.170607870459220604518273781731190976240038875070137203807521296669485438760607218355011724364304147	-0.117945024846102200174478711549509135982294463245147569877252412324023126949133264526936275121558456	-0.0681228890223629317934887189374311475561157319059413830834851940490969385854834828501008967200729532	-0.0328964239561640864967089986386731000160939497683853307811009612884071709003531785537745238918084392	-0.0131671445944382467300853296603954653553156515792634865065915192411312705722966658814739175040980262	-0.0042559607207451922457901823537725249401542644932250699038319090838222703824459730734083043252373758	-0.00103646208478555488671757815587065591507894054120905536376554189665893650259453484087490719979549877	-0.0001481251186097816682919124796956852249760501589388264263021851909849130785280791349636351000461596	0.0000108398204898944439694163977544303616378728406384537095134935561309647198274206407428627671995248144	0.000012985204380204774948286845096548495915565172063096231148461599958329206695930307717875961144266214	3.17102993238665466958827035846481603754924651361473826744866345168551114524104651218600760632618056e-6	-9.25002375192526855257381422619560924368045370690232417850283815722919947119138569492419686807213183e-8	-3.16901593673683119898911084212849057731286932859353774325182494745261097765073423220752813261243416e-7	-9.64052560122647618561353626253893726149242905573693619601528769156329685810062199120066813794955714e-8	-1.60942504161181025199103912045034410417534006084167222761130757523703828895989042076497172377148076e-9	9.00601527888854072506179143003366527206697289476817938734960030917342769763126555276965343465993396e-9	3.22700032971369010566059215120796976763579456384035914918442749064840594815138267051429077563095086e-9	1.8388627117195012311237536607190858721254704165462736602204762385502337466208675454502944492418698e-10	-2.70602862216985852118153314363557845448188314220990962887645738080315499689587051899185898616327892e-10	-1.12798378750526167884049128966808498372904668564842164324239518082248205372506677212567309535617086e-10	-1.0641895720670526995819960780457504759620247181501302904081450715680096483134564791506151381899683e-11	8.27814010561362522977920149333864271720971739348783478478989614250616042679983525589813250024629337e-12	4.03691127906357198953890894112820054846961239178722944456400648094829841279077921916739476703666912e-12	5.26208477354509758071023204993047280587250123656678294018538148805443466079252956630424181189338848e-13	-2.51996839868994527243534852088120576051740701485515664358059903040913882523398993733046461729348111e-13	-1.46380497164964612639428464420063950842709871804705689583745114862954681658727722919563180383379442e-13	-2.42860079299688171784077176601476043935372794342746371560640711690746999707858450059881795676594694e-14	7.4769164187629435220376829985844465299802153354312547846639458657010040694480231806623846015479808e-15	5.35578234855163365839722806620222425686797933655721530282589381060732913316554925157793981214536263e-15	1.08627864957688267302199747351692325781062805022463019072363752863056938797224549255575298594200212e-15	-2.18374763711490628915693047416851477974637323351704150463227658516380750391747560679828302673446867e-16	-2.20518404490157551804434805244484685724803022887389796062321058406853454012709901134146440761609077e-16	-7.45769080498777057719124538813390012240573349875013531081262900716573698795058219377159524510636504e-17	-1.39395484807382662915694196987016643299723782291088892250413231595043164343407978919720578444029752e-17	-1.25024519742619268603806516322893692000489376199667678639523897520379491950327011893518843884170925e-18
-29.34280192007767728540466400489521985146426111537010473821946588306023623755328901684361451281255	80.6974887697338020607259878863441716003954568929765863920843023239155667311231438949910737644819	-10.06707192273174350251669920875115540434717968784793567530181695595393632284976095649646752832727	79.1906593369633327215502649728684087435154127603908465689266468597963221754080612180141145588184	-32.4498433551435653783946774247440557254436233013077726464733936123033361778402709621323553920489	-4.49605848887481349454752906425326257316542177116027948022099669354648115213475817053050994390725	-5.12536462947567792075245924439879361042616709274959409242145121759803008523709662435233259315018	-4.73675076887295497740552927535086222630275303644682095529862309178751807991469450894795312878907	-3.60463202859356211320432158632513942516784688409987201374955977275953957194074871590820343170329	-2.2815904271906022012637356574475635722134732498845759053147959597013945782524413567004707843255	-1.2066226966534223862708909874990354773256696859978727977025140001535474523083915983246816995116	-0.531508706022474830971181684258905842482887715841993032859825612530627470162264937062778393856112	-0.19195760214227498556802990221060042920312465401783609022797750666161880500556736268102722084287	-0.054472149162069313123213345555492601327690619488857457436079231522363196526775963004114515894551	-0.0107166655699450671293564301878564775223273549008817884268790323434690804306895377705179651693666	-0.0006730328469860692591135792533080128388544513523285292291287742595003891092829012331317969011794	0.000444495568924613325983575172208429486576681421002460177907720005294842801514627371794650123904045	0.000184958053890135339308323220673140879403212656998734222199771333884438552966767498691465830343984	0.0000223494526223749818383309209732726494205726743768210942087455855431130148614003646878726742925431	-8.97646745441656702246580449906413244000043271673836307623350236960315903479107320405012776293149e-6	-5.01919561858595700349270981219233089510414587995058472598150429751395613636160986773141339090689e-6	-8.1869585239316171019550047197015356559736273085083565031538798951675910557087494067099020191196e-7	2.1541907745878134643610519611301690293695818287266509474076477223119529274787885119047625136192e-7	1.5474091425288905375541205341781249188229324935707687674383588460888489169532353395145959023368e-7	3.09559396960267416668891050786298527487322192841555901584040141517088751588979569559923991724119e-8	-5.27680896864563867721216037502527800530254030022420957639198415444929454579462986833628513765373e-9	-5.03573632472282449465197318426310663654982859034371428427679008915043160021947273633130481461118e-9	-1.1910143695290784430247791006842561049229557351786030127756006070174442250817962129870548786443e-9	1.18376432286418262303032098841735223925638025370738214520310378656827049210000585832750446328872e-10	1.68296520509505840719482255911764297007851321492613644227396192802173600456852784469658949428213e-10	4.62880882284376164911476441109566836600666793782760890050933883767968089425216715082724529796024e-11	-1.89311538409249343819773001011501496357872360095220070133560324987343973494965950277060720153897e-12	-5.6944967091136776723347797534404224068972630612008167956813140185929020387173782916223853294534e-12	-1.80775086546334456835526225182521227546102974603057588802566629798024898551369844617797106293108e-12	-1.6898479002016337219227357659736272389398613729955075743374650413164697159970651006947761475674e-14	1.94274304126353820579542464813204232254443018138387269413534320807525205841665183007030363590684e-13	7.0216095417397594921926335102530697514256042936074917545089096424561478148091184539020454481864e-14	3.61890273891652046317638933793052703476939356018573857937990332450384919190315214081601296653837e-15	-6.26572181449680601027777801144201978499307945901169219254831414379542055444962764734496872889249e-15	-3.6530574845264613729195909335207304658768349843007473423003059232798916914122737615684531329137e-15	-1.086276322077321433659413492800216381739289834297316348286971001478750777755027240339838624426971e-15	5.58145146032487162318450450645528695719688555189089237779022372907611782236991164847725726189917e-17	-5.91743129564169484470112937279885570549106163323095035544774284038504028171812086702177291061233e-17
-5.2637352154309655233900093249592595210346803554622873396405059367773252790372976972182934911090866	16.1535944268412933876878822531397385439999983813656847874919336571773743512613313586894848869593647	-5.2403635315992069278116064045580358798569993810205427424813550783346380595126021561938285482461347	0	-0.0666203423570172787393356976536658608569769310383279086502667782017164616466812521404808841562682012	-0.132141488978159298089560644537406056435341596362315731151258670620434811069107800984938616477094471	-0.156675877786650772310862172786262901763412322184988206962567244962550185997790166214327168070395584	-0.135564376865923727523695815481445205321766044045561611876876206595709399607577108617771294067146435	-0.0916913293797887330417937621391688329592951944851333286053965386414123873888858592821253060129580657	-0.0499265576896136360842880773113367125843504012660874876126356348178875349254780625302807107168058323	-0.022062215570387326159716906792218310400208033986955663188298686716764649546573960335228381170331749	-0.00780608937123015284686343473747479883388281709187197450108166699011835240865033659553809557312847571	-0.00209620083639253339033877738418955527861320365763306084037885419269776866519697531502919123900522443	-0.00035174777590232339177322972667501207951711535962644327010843382485531211480470684149792675928960766	7.65481831549272098005898468021289323278067881388762227683464963945484796481796969438695299946424236e-6	0.0000274270278345016699566824430186910490816488313375903140174724335568058181659653579959803242051872696	8.57294175894031972729233982181297433812824111713217050270379396123275733424824684002894674387627397e-6	5.29578135948364400311031764845660707165901021969718005981283037703583894951710510865181550131881542e-7	-6.02087153506235523069553552302573288506388503793808897690551599484528206530536250597858672710383404e-7	-2.56970255798652810633201491757245884077764474701677456157091516492460499734458775733910430608602448e-7	-2.9914739217918452079039095306977329966848484823114097684001682747586000239091950406954872856581815e-8	1.52370882730664942546145216741657276067588405225172723685635171425912841948570063458545478331617098e-8	8.31910020003697090545308448323926711985881962691121904645884213322472949445371170110078445984081731e-9	1.33273906299240559904534547588420546917912255768195822730453701159615687893839802611769702874457588e-9	-3.98379589067332572999829168011734064521602591656968495316240393503069069680842840539455663154756871e-10	-2.7931266588908619070727759557358275814760022400769533529797250221386615490441324130994091669866263e-10	-5.59885003428578676113336474636495790952059961431560351290255545564299537034603715053974135707155378e-11	1.00439694881958125131450133668636607964324696716022030223224105961498284955956282107427083197002673e-11	9.5554789379235569088529858285667885288614959825180202347161593403784662192307742776992269030206493e-12	2.29933890422054154841726871396731875619891137576907473338306211302239348037817972900904428664764635e-12	-2.21350539581822583824135561704844192826864737962545092467925719884689167163922563826863602571988411e-13	-3.29629237596554024187414318092541511410374162073400443387755761821667401318688001702780056406694298e-13	-9.32926835390491052248509463127413065861354046986240513501159418696322841645982709053266221572293717e-14	3.03600780137869869949585655082009005385678605154043250455902418520959940772905490125014876795908186e-15	1.12529458221205034413723287965111262979155575077277090253588906634031912009545556839406227392375404e-14	3.91590595171982492021010875187213601629366355715096758644441757501511886416409058723455122287721504e-15	1.12497295237095240783114644582289366661140275205281426139290105963591601749662601181983836946494957e-16	-5.45809007782011406930891135868165726385575509276321411016378979074030433223145387867045142083717928e-16	-1.4971511737722765140239563716934121615615810386761661504311779427791814278046178329073485478013286e-16	1.62902247139914258260485522131359793400092260948558262142160230756667137299553741218339361296710599e-18	-3.46721216282918640460538889409922715534010428728723655065145473501224599671186729989228839821975766e-17	1.06389300171225335333299885488505449444181354122889775403826461305068844767442130835230782505536604e-17	-1.32482430660982850700701178717764445135552441297912996283341800305048384275528526020388777718332185e-18	-1.7821065321536476872079384513161419018914446664654885281421961293340738995122016521745666041983542e-19
-3.5277974614150944512550252488684563835722394692830594719059985012913109947034866597877947447087745	0	1.23678120411538253587816246570521807099740015928789268854618216831410448516686638245903180309854248	0.388385383748682340717828232766220996605132445676886920552133477978449611401998023763710998132493149	-0.0361501400860139741001142599005236824047533560931817284078606301047272623566274309543524612043943296	-0.133234652356121982134673576628394351195586060884369210925472444258820434579743970080866344217832497	-0.085602123711501533950878295919610083715308054345101251723737452648706768409149365549033711957065166	-0.031634003877773389311400324340213441434992426526867944007470429889544835352282090510939791467847923	-0.00672262933240202020426060492778235048321723255189081436297192638261075077550393633395728447900642593	-0.000234345759262185593566297519665137736886288250898414077375185708797781641797335686094948198509655473	0.000365264105847814461035798246909500471702251890870544317822034727716383571580774484351374384541876597	0.000118608294825847639646891518463940603068764714713172636867286799099695155097921338444834720647011147	5.43529516668523075141979792718505668543416258231179598505048781359291619494405046273330001547400096e-6	-8.25412615701935083881306112878316522617437748812531814709223216539400928910627563361779511658659488e-6	-3.0228441735566007074255878777242213981629838666139134221077687431866192836007262440534971851075484e-6	-2.16587751939520532184582356565216462504380780483386570336670088486015252399386299868568892828710753e-7	2.10132107384110510318827678805670567612973203100596215208889550370431541975521901091408652659076472e-7	8.9990004367400401111334213896513627068550513176937261424994733171694835952728014702305848742864523e-8	9.6585728903494683887729284325677732751173336981666888077401312226649283609250413720404586905979622e-9	-5.66298480664055533805406347966025203310529120579212500798138441596915999937851703677208643371909373e-9	-2.9075868206477919068928642954191797854422370446152565905731519145755621717432538882065470028161643e-9	-4.20852234265263209446512810952961674646694990430661496475847554532949773305662954250526343302294883e-10	1.55187539322774506719325082475663657172303594804571264867057927759216719997334657577756200645050485e-10	9.7951642662180630858090935419013577376999171972287291525471662478216477622503612349711641905334199e-11	1.78570139972775958937719592407407148941195384928208804678743457887449732360094681617039678605589602e-11	-4.1468255235274482878685281991012967276571796966973730596689645925203377073285194501571999731003921e-12	-3.37149435745560317469558686707007239125404949149488931165283860409726719888458361204197022269713264e-12	-7.44177437443864792056576328030779519892859841435623439877658974002523006826750166979770015321589555e-13	1.01710129614194685364445383189179825325551986984492332963118326311413367280487166123873435634256153e-13	1.17218113522137172891907450705752215391137587281289667152647213749846543588587492805997027146276015e-13	3.06154631346865030328550067685407507348621450759035025656596809735832305600886475484965085679563613e-14	-1.97563502442670258182422804304407463619380010865842132993825794958955540154472348187082674522083301e-15	-4.0794941525580496856704288075338537829675483788828051543017104298734734157418429287782163457208246e-15	-1.24268080580550894020084723193718532849079498046105471769597531831846196053035290621586276801475278e-15	1.120357317780835244732451787764577303288725027287937691403067413104320892149063010525021917715558e-17	1.40543548080340934394548953271683757009708756464683724965195036706333637456380219421327950964272188e-16	4.41774215074233553406626547163270500911239360905354549796814245268234032301147683335737725715278178e-17	8.45163534882211319609327364428993535966681176868957949340311823539376702003055601576380310694296259e-18	3.18942052370806035699046721482490139553828075048320009624887006455571488775168681939375184256405724e-18	-2.17953055055510954113638553661534659644499238193022585467927579342916951166158742402761394320777534e-18	-5.14985426372872658396567645128067882083039923250356043876666738547703324086582497766640725418426083e-19	1.0747232004825597896424916186611180931571060705081558720963055358422212120424940190237312170842959e-19	6.96940560400615181116701281449231218225854983487105677843720693401476735085063483045013024171210367e-20	7.43339803121275562297853783471567439009013303259785733081845029496886932242460745167964168808372878e-22

==> anc/L4S1data/c_ai_h=2.00.dat <==
8.171956174024886529007466493491590296401317019332406312697499016606085182975835575900249578094828
1.	1.209777480374203943523760812887661460100529185572899567857499624510457766081780777441014979991398	0.783814279891042200413481569910343373377836611700415480659004033451233012591228722011592647943179	0.3898383383314349978368329771807169765763791563755371341192852565569865671600329152196617788972442	0.14405186413588069212752785447418355023430404128721733903590645260572390875812628710441860183284884	0.036890721630175491304455008635853279879194567749950892669979400508749088513089115347185669701712176	0.0047515137419170296828054529585688347749494614995486436302462981198979206886896567818538116261688681	-0.00072930467090330269012912456203152831734170805642768791806442529898635876023344819244908983326227666	-0.00051256490000528109227258923677455050969485957484790970001479617149736919027254191200909815353994647	-0.000085493319069229113783147092874398978700704771707421173837304096835849534921852917895166412594672483	0.000018598551198654811445591467907278312449960018457909166133131998757589324887902597796757716126817307	0.00001342198654208543265557347243614091279572588231686283836464561105463506536026356680062664113825406	2.5568120767363417925160637976572681418207745571688779981776411775498382693335442455268112104303443e-6	-4.4505682448810284172512765932476625201602837967459627017302434354828582938398122406116507946393312e-7	-4.0122423104332950211406083380991474086279731160780707738636062616347274903584988696812277163315572e-7	-9.325048328744034215032066310080864583638825941566265053322167878866998136605708726170502521642524e-8	8.5564672732998559910685997817198722557234452210798212548685552781145292802211443711455902358606215e-9	1.2782388525857616243226853278522210529844660938906986683208914665181259167066077508732298029580911e-8	3.6784978842076294743969962893154902575784889649682287513878084728164936658411828807587991689071087e-9	-4.378600463517488008505435702506210348444646941438549078818396157957642649421496629536133048728323e-11	-4.1685086551550317305361170137100816015890205778501567532650912024871938395733323155309853503089072e-10	-1.483743209620714703215490386957196115212727477584568880490736854053069282930741338584902775293313e-10	-8.5076930077852564916176194743036250213765233417513705995198560638710794577694688674062406739191458e-12	1.346705622414169316065037992640298452365474711274318285336577617824307117340804685462954095356029e-11	5.9847424771057165915085506337204323734537617235154201053616013947803107579104566775507378545519946e-12	7.112589099202915492083207309228662310264261655101479273686271922998780853861952168550645753421033e-13	-4.1683281607611346510947759577371667444672987191147700057681380529995927354388832372566462768710488e-13	-2.3894605684954151583281699275809107549101795728733624516144711193509139839496905490630007617270382e-13	-4.2213146945331046564688132382345432347323171879702267721283472642983921336632052414825298556677598e-14	1.1726123568952293001905019690295428930051392612473080972598145542442332660316855344954356005954121e-14	9.3779243357916781045020942253526806613148842169065555467895233805027076953442131910020079819971572e-15	2.200360512676088989632953966928606112303981599071705433362706359905529588589503645362921286742001e-15	-2.598050685794533710936138638783802052504696439741147412514452359703624549217895607006027832549417e-16	-3.572669827040027146646097247491799782165949794666683749856777660710614659014961875356749287499543e-16	-1.080439926761451228979650031276799673733926766667812617056886977464435271444188484682777343869363e-16	-3.460092829693965145775750396024923475421689924945218109929518604713585898937601086489017848644295e-18	8.5661234513093983043872625107194165231792420767244328639714983243098251272484582797244518922495824e-18	3.415517088249843026585657631735788630414875206301420918021834167935943484015788006464120584036959e-18	5.093357828220403233512090709612003773438049073619802665762972930407627493121794857644280180631837e-19	-2.9272637240453548339068724118397449383231059782655346292563781864191578189974357130336773854934846e-19	-1.657970569624362525372146421660211401863512568656930104341423910170378250086987218628957651379966e-19	-2.4033445363240694771466886743707277592440281536329051324899312635181693594952863943579057121536417e-20	1.1735511912961674628941011778187740223252107073654149122076987627869833623566721115304394352997019e-20	6.6506051488151104692228129145855605643182229153883963556559629913172922480920210609964843299147021e-21	1.270434821702792644965232106009364875294316951062569703571689801073982408425859074287621144999072e-21	5.383563342284276887344511346888088128341819689113738494415521441585092350160189240284205149476443e-23
400.	283.54574332060278094942567505577025557840345471405880425612064722173015796718292478877539990279551	159.154713729043904379939335736332444856052801036328949642292158978477997349892126318898006024646651	66.2923460670139071063640798650929564353840187882265221300652593100462257850491244857840083356463802	19.5666865571346159992055593950902876949291821614076376738991516688149117374086355075766188410503289	3.36125222989030448608862935337274657310625454636340286501240945579880067989633955215646706732799654	-0.10720948523047090460538191439502135307910664404643788752664346395378947461388754945539451248663556	-0.25336809171484413895725025372669116495628427564742596733916204054343572251766104685650652011010381	-0.063275597376044575886436649268992833486899390851289757082466585786757789178164539590639276961590769	0.00273289959306986522539801460012728662431296386033512913245576883268052784710912947458112213135672045	0.0064917228922451958067133098460607514353292629250107655207304917131769045620635704296095692420074119	0.0018162146189325531574923925124985522745174019580416130566367935047019715225286575650095345664897977	-0.00002273704953244839634055239657006331527859011939138892647726058776454291717857182172408748854981748	-0.000185057096408214258282193939518289612681760506552812784573488733686314675069969452113067018731385507	-0.0000612057041964258796563705347556638171031996179729040985935145357044285123509732520428807900558877651	-2.47081998595851437457144227816445991909294759777418371133671517818115882957775963311099853796868155e-6	5.49252366895493323820856377517803752346491260208344863257197571132529391342239910480419714253633802e-6	2.22974342873683775830845492125621967566353158878647687966862747593772621967218766833189273256137624e-6	2.17569842360190380493196686422552809163235458408900926768287364126080736051458836385400807547089138e-7	-1.62873263019053153060564250867092608704921779931840994476906268138252804714695748809084531306686822e-7	-8.37116462747096092178111430871703310938524977397606988624879420821510350731842958441294486532988035e-8	-1.2862334069027943933721143754902600427899200596515639583477075977211709424451292376091326748056357e-8	4.5856235703461213826306870373814261131844986896350654007062575995700018893071010102067045207012486e-9	3.15919499640283232632005840948975689079434038887905287332860058153469015683758930835664260655261437e-9	6.6261641610071720712255464794233270730878445302916271796876345252858932510348850333899611289114058e-10	-1.11604375327289038249939295072196699721229694854896180339822140035865044379181149853053647933071578e-10	-1.18124154996025216292025678546971687258133206083507344159128434641527939924960391608461678079349572e-10	-3.17845772940957574377895579644965393472511160586934285430063875555158190566333048324019209405468915e-11	1.64312339518310543297153587994102935775141760528535097977988411600712669851731482804441445250593187e-12	4.32509317483629098257262726685770804095680185137457092843402534452850721915274962532328290141257222e-12	1.45508403179194259849046916010906739567909613641425674858385037151108838800183295415579147648547086e-12	4.78726333700712932162543926582430942477341615234432533084196265583894293410974516427773231973238381e-14	-1.52129510901208698819454985875482289571903379208703667569417526500141814171065796489071471884994069e-13	-6.36369301854380599031216986370016677438210733070200991221845127299082411758273580177542922039681e-14	-7.78596163329896380768827006287389089750847578435892988267015099031288838070200632103458681246319626e-15	3.24062548031287333802248365597238565212188295281087582813534085449338890609878303635899090953195494e-15	2.05311429061879231620463676959778231455865872373527637537093671644138577506965561958423365270943718e-15	5.08294322323126375763302371061866537080046539159953350276123310410055248882600624436589667164846198e-16	-8.69029963550553477890023925740119952562762544220475493153355323411069978006479796004236539516801219e-17	-9.16599194371332271659031396813504548844252243020662839949064527045607881970858275495947461471473878e-17	-2.2776420133061238383826519396843180939774031404361821502059333772222525417984119668439705072916522e-17	2.81040257791553380713256440638222419466530258733195877127627105659420058012584774180332387683787348e-18	3.39102449554041543105157309244111576145295754755741685091288891037845580528852120594543107893268182e-18	1.01881774961934535256556469158295829029213300873473138262619197246201757209378824891784219663055172e-18	5.98269722517364581981527788562543466018481707115962603274204062562415321644214358992853445455732115e-20	-7.1659013831266182916883537181785796438766585788258620209235633587165584348092528010007960894662159e-21
-0.03267572240749650784030882021707197395717773189152008293321993928190393776795355590558885262998087	-0.0099326887808025685911501758538070454336016681845449942066001751903679055868864023355142729938620183	0.216436158137563084927406572523271128573984684703389142687615040960774509292512709207043701004110953	0.213675811459021862156469518912326412504743348491579644405638890406360291239508946872205890642255084	-0.0183773611673129047208660147457072585946456250511334702248642693707128591625558887751938055752128862	-0.0465781860750453682082329465077771306132200540414865937895022825425394440213009462633287111438551213	-0.0176059494859896948240356216326966208367254899286331224804271092603973871298169900599959070484159997	-0.0181139098318435674904711125947564638028785630491228080778786882904038370790172054006916990974739935	-0.0154294220594907514981130551457341498897366990507315472871287714262593418171184525872520536957094947	-0.011002051682244313040697048585862268531836481945104514055566157319034159776531918359816043545012215	-0.006610456238496628193348667629480605648697410509617002707727051089191567589473849200479910987243	-0.00335104036120712508684550968750903323303344824248116631254876481693834385448439119945611465159281228	-0.00142385666144504854525695769885254851024726872348608721339893520046145699261860466959474709547278616	-0.000496768733356929956809207805260587420461618368588739237170236542276451797712629933842315307290038009	-0.000135009785372998916728094482520022134154380545123805781516328850025975714401769646214933403079502698	-0.0000242477766850817251351180971779619979905955511352342698459597186145296069997299651655973060112122876	-4.15952524218754829157219706239135059607861642225808396519333695664512005742933450959173644433868869e-7	1.51008050291802530266990238421824615639874355289447108228575745528199079016983730060899364202782944e-6	5.30994072610733600666106371519881252769081719093756720059617525974617788936378564916231164891879022e-7	4.68834348304783861239664092946815204536746308757675411574004151374142447265294685004667262736046594e-8	-3.39778106495088760787298315647526510454852259170393727855243124087622051881124787593527531114389578e-8	-1.66817861989025965382885173682924759209020060317151096367394053048065624727724049196738031859090432e-8	-2.50727727701387298553579962983407473157770079116067422560691575501641616872713884222163907689653561e-9	8.37083256945474462962275332298174073577293051150976311877590613590557357788359991574400698322611244e-10	5.71024571647694632568713778874813552378552599108070607073151205040696324078145176621319595383238119e-10	1.18456006733154237582079983687843021707514557141369981395636892149079835070717837126102698213664099e-10	-1.88475270261498085700911574631840786621380912388745953639350992280462457417947475241892802598274925e-11	-2.00352379609750263347674659542323012004804822346930938453625355882609030337189098137351664072527956e-11	-5.3301206633823544223481047651524262140122699867494566797962422049132771142544997890445312885723643e-12	2.65074543066055279870858592793004058438654888319474046908839970290609100048049181481933650852854853e-13	7.01696177566646125359508827183785260259497611786749055342514680410480790050663489251442989718851641e-13	2.32883285725381783542008612680795921330346406182505909657591385608966446725500994049088403974466069e-13	7.25902971354803698611140490724188015684177005721557216046983340988854841830237009150885523174260166e-15	-2.40597944466293235002017418383155038783281211281066660465265235267437798861264083079831112691372996e-14	-9.93699620736493840018465654235607436882007688539702959380018507776511816229006898731312987472977428e-15	-9.71925417848805139829807822411531564490101717707890299057245637290412687951093611312276718977796288e-16	7.90048855512584491413004584367296622087438627902611651447183717922833898280965166926118986082851778e-16	4.1454537850542612751049855198221868200685006791339250283836637412585906981035357151075778301180002e-16	6.43441348219576657340451657970032170655150137681879899546382236304658067610098163232023753920949088e-17	-2.6234075847165447828218926347877546425682584508674520043200337607309904774861250933120463831699946e-17	-1.99694341156867413187144265601864947021240457962176570550487100968044720385318697787932141900050388e-17	-6.414202163295601186110374437783516799249389568115141837331218927787939975555016652646112413789862e-18	-1.14403973962405329101677103984278051322212139986090429477394960547473533215015814876441727406970988e-18	-8.41738265624574227973238285882374333170206081687469531009165770337487402428093764406229555169380522e-20	4.75156423422785969083003643883272063589790653624320689629534854026563292223982406140782187455732e-21	5.68826235498889479499973616209019959262493834583400722885357687654375262366309337834030058305820631e-22
-32.03180966594894683050818709194889744454532090905105079773437068074288708516493931387845190269734	85.538303498080159067904302006735437040972879633046308714713725553962412136083224712979423178659	-12.40358338161897717322057835487241485385717978720444227230769234036933523772117437194600218640445	84.1057463221050325653646158433363331603052678128763469552303723411141318012651364927297216942076	-35.0279339015557624298960623765759080386921353737627074527850962067204404601626730096675387933977	-4.32733260281933206377407548058549650597422190311855201557426961844721748917591445679303405034032	-4.95055794048791378614665694391014010766241696144544712170501892997785096969605410374798672186542	-4.64661146199785408411826976320761918187770551639140937846977774995453003055934133482639970868562	-3.62811930348195515944047786277831727242384714182130386783412212131699719310033062253561686298755	-2.37803209914010446270378414891709097195372370874399901756265582177575053894461921570209774731311	-1.314088259898048533355698827731155110612478445597096279150474229958365311536719605221317149969816	-0.61095525256208850570236878113632938876974522400372306251335113784961740791716102555218239426726	-0.236039064923640853547926154888582986319239878277339054555047027582076617578849982187954982789512	-0.0733093230814023407721593132930289269777851341108682518558163890256493654384539177784020930255985	-0.016727003993477836259724182261694710397891924309630781695734512511402000544907943155624378633272	-0.00189962400805599191404061419378658959373912641793229826480100952139362640723152783647702877659912	0.0004253303331100978788271236534036364288016368106482847915089722496603785409474292399130084781357	0.000281296133941240442800336513962745539597046486083296751348881931750436465730691206379114895472283	0.000058988119130407894998023261974631285907567936079329897731130747750947194479642293900326172512088	-5.40417994641559789297295660736871446832898314334569134976021430284201603411386303803284555086748e-6	-7.61306533336985101069815619553382174030905372659283087501721990960189680448504371714426011869233e-6	-2.171768953775582806301849390052835409000310853158511186429096769469764439520122761196617719898e-6	3.83766810764966611424147749305889664262966495248361309748730902981453971997623634926636768834456e-9	2.30019364916601992733445570239802060552075059591791031251418078848713640162298221000800281511957e-7	8.34327302362600176886949975941871858821863723823175851601364635655486388563154015957414043178198e-8	5.62414438233697375926290921267327854000344368809543040832357084890467920689549712282210545366034e-9	-7.08258030241974385834984916674006876514582300810419136909252370384712596679953975011954974752433e-9	-3.24283606064941100457214193513099360051749651992737194452867844473568100071570054766757333427088e-9	-4.12986432087448964579071740972798717587274329367209479862684826379903367305073679368858677614301e-10	2.11147618225388860722895983528000055242247923474322496946204581540919693956086840601558151699957e-10	1.258091457355670847866135348142997652950793921945453743520174828013548995959681925189045933080188e-10	2.31360125113946691601475313737041313174618534446213452880648734035621617679083407009984810694674e-11	-5.72097310040375994011456760369072121648066158090067939205276127689115463936652990460802846302301e-12	-4.82743509045887442375638530189291644345210772581548321439995435302290566858451162420584688326765e-12	-1.164241471207162422196059702624198251484582775553995693297932459589701811871202888715370920807635e-12	1.199719546484059479219852499934752495659380632335718972970289617272065794113915135084597041935378e-13	1.8208061434541359798070003574670812595817848648572049068337285548323520591702767650813826424686e-13	5.45138926506686742999093902202116099242369697175268748103265223946228960803105017053466104272969e-14	-8.16503663717898590638454557219204081498446880959921747348521137993766053481337612170705411109915e-16	-6.93275394757453437332690647507313580913042891678264977076139426287751478102821361131759744262785e-15	-3.4815736353247261180355000594403515220661488203109715183810865486631520688251460143129196792049e-15	-9.51727520752299161029606415425648406118724151998788484461084536230727679227298602145282234911825e-16	1.72746652596851609747366431225540345878216710721628470040690808910303562737545093591598755562157e-17	-3.5727209292483837848736079673129069433434038504004392420790132676722001262166621320612874626783e-17	5.02938489243927485697163595480716897131268051741266564809841920046989853870919322998115092683744e-18	-5.3242735104637540727140628574042741532914545438053990757514737767520129505537827535125065978842e-19
-0.5411459456205137817608663981617021677749081885107218177032022626994529743689906827780882318221128	1.62724717371551482314818763571852210122390327077008583263854056845025744598056541852293548230530057	-0.53977908328164056320534719874152465663410696736849884730781467214207100908179793530124351786493092	0	-0.00563182011936788567762897769432983697907421802590040889413650020706886959530099594049502812581364317	-0.0118051673996035895319933059540432487719777431116030550377734867924817028214317242541041559441024383	-0.0144885309029173909613656354448684520695473299543952870151036983950360218508481808179225800245101124	-0.0129942914184724129571622612275302823797470645670714894891439537269996312212637710261954781759052079	-0.00915713313122321531167932223101051353312316927917368450641772402118722869673663602116517236881276	-0.0052327703255852187749255019835374591765713122887508237241311240644694994452219341163941088787456564	-0.0024507181451464629108407349940841111309288419567697808101040948863431594618138417089230362517237323	-0.000932982808088062876080369520459520697800816826636664298020795107839380444187191377548886198161087923	-0.000277630969677310860590557381914265068735730319896732646677981074404466361551324288207643939287676682	-0.00005673231261826465255587191047079508010989268432120755898027510603183106676910749772174173455594808	-3.17428659589967319913001240807609588585464785572624616956302125982890512105067381086142783447189112e-6	3.02588734192314892663845602064320763553916427196566260303201081941246915797481024034284265005991898e-6	1.34302852963443679343552940813867272214240906676536192930602055133287189799152878141965621147906705e-6	2.10993278537153676730376167801664940189821230018412786475375414982758504664848898882158960743412228e-7	-5.1860859557302714045232329130076657306847766376807902457277770717496943182206445240049220551694842e-8	-4.00518248149850554572824273594864348856389584344633078613786003096321238552295751537969494869075e-8	-9.41707700123399506647503114353306947714798684650284914782131251573723782633910121167852131845272e-9	7.268361476927461963370874195731572316727171905174386571687107780335505242464735574924592250496205e-10	1.27564013129472846364256158697813295740265464107944494033294126770924968636186844790741929202651369e-9	3.95409770977987699634613522246688700152807194948426322424975654821521394860807654580159770505898973e-10	7.533221856490156407112058097427633558100004125830134615582680573071422913829848580341383296947325e-12	-4.097411976640999616332617611593535662951812100828803191348677353694115634430962147132727041498606e-11	-1.62015951419794751278449785639904350936989388447783743316228982956688744321886285653913344765537736e-11	-1.47742490856101787446077899424201467808693227939260212000186334448717672561414191953697910159389812e-12	1.27954553695504186902189105930762177444235420465415428453239281286644890459841813746218004078751167e-12	6.518827161791142335314477117661422610968182171109488641817171708079472767743437330789036285870776e-13	1.00100594732762677803144504337746329506434716022573309830507423818622446738033927699376485228312031e-13	-3.716307838128783803088714074663594520078712855029753751133371051691635653046274175434404449056923e-14	-2.5725117481144526307485956531787721926581366452640792319831483079742832936093331734114064289448666e-14	-5.4815449065997545891784294852103508040272433487301091613238150871463758415081337490299340117268915e-15	9.138092032912737891493235930640162326736348839683940586400950914500332354461780154117584815778313e-16	9.85409131428601582483048570666384103879999807876723443139619219915912066263227293745436370156653397e-16	2.81176280955921886723101985185779117721241381161862766130321249768764685727215183522438035515068902e-16	-1.3949811965356274576201722794312330864398877305099629296134958417204182038011490913303475386025525e-17	-4.89426729991306367426233484182137347874510552487753113773320616380390565141190743123432338246204022e-17	-1.41244486190711766751087271061584851655428928986610100788152468382462167606309100992109272525825937e-17	-7.851449890452780235050678767401675237165222025452920216313616379746426919415239143112827971973729e-19	-2.23478072628068113674686629544806153312382143237330338618419945613639851883380501741127407798553816e-18	6.6843693182691924782043017472667943422896712183221056817951851072220852060605819940770573365252988e-19	-7.1796355447484503833798881085090358301605492284147840441848546157278129236091043376075772971041901e-20	-8.3673200672134245898665410166647407852968558531259887278516641128935135982178537067087443968739508e-22	-1.46650905884668423106739058538362308338673922616098369679589626412176752950273481186367846873270721e-20	4.50757229060489501649407321677592597079755139966485078350250866997337503125679813141325580678386647e-21
-36.88749932342400161476850972168727738460015286049360934674373586169703596140113231349711004823756	0	13.5365409565334213273988503743120613139535986624571884195474007795285507673405116111865484060077971	4.792595092163292400400711988167896543823652509240181770674747633782021278061728290961424056704861	0.084755430485914847734130408570252112796094666903733318882639137393298311097101995842872315045950868	-1.28990469984322504329694521409652433427671070778288626811161791863683570985363342501069802054133243	-0.9594380887048356086286994861092800442841255090682990169580063252555672827024094674074135562217828	-0.39928639523173196704075686812646468932568084863335613703234692896479056816556307544128095967139905	-0.100355315920748235427512032031741898957040344026561363263052123796912848812616425154062044532346125	-0.0090304517164732976735738407595994124647066744263034698372081462309131720775489820409311853915528399	0.0040075404059807994341937051249944007024275811099237994645975329261746588401112539667580009589044313	0.0018777459615040649449106403678966208361892350583688404624873890122131429150043798132925489614967171	0.00024621690547288061365675664583962207153423783673150612079891642395316375965311992895314691558843054	-0.000086004707764157079698388488290453843218054351049783188355605473959348342517985921197198065883869568	-0.000050765134984771671892819681441144437444925660575768997708080620310947947516223183888962522066266519	-8.9901455347027917402539985056927737570267193722015752618960276820586902945879989044698959761694045e-6	1.85305717094365930092891433044239563408620248288466495110378808633287927062028514364449424204139667e-6	1.5521313751483553847013538156008766123861894531493566013572751958795946208929138438086691791601271e-6	3.63115562683807155177521618895075123111967436768853857580463285847170714257023082202364779076116194e-7	-3.14352732194622249800805203848238785433942181390651541658441149267051683249114818187453374853853474e-8	-5.004908241099591750793187539224752308226328743590936698672402512034618117598123750535950039545287e-8	-1.49540847422720090270997577947890371469752658459061333581903055771607507832709191072967437052765895e-8	-5.2316503859039791709226292976383142733922275696726956545469258478118788719467606995329806896834687e-11	1.62988383900737883989282094496292049660585012309105360456630687827407967692937427388403796473922373e-9	6.129099821720238866485021215244409238946522660289686687307892993633382971010803238860342407014486e-10	4.6354939797816892821532000256341571111687898470631745310715967718444180186112531079307444288297006e-11	-5.1866873776110254612928087081453894246266273959104808113054269769646680193048428920092533387776265e-11	-2.48077292598396093078914402883278620293646157404217818253136871699484089332670992614574448283150414e-11	-3.43661808538251605989756674194898607208403665900298169249309179455059665195411642948643670777088103e-12	1.55230760805243933138190748013505545031788860456043675659611006369062694017257444313887968887415494e-12	9.8690493228288200060316531229453646511430015229412459073223575145713012981314617887573511510689058e-13	1.9536998358664973332170664413932887426989861449762644919315541457691136261453303628597316785415355e-13	-4.06513688187084957002302586074325020421058754007701664922683501238427579819464485345789383374883e-14	-3.834274364210966687821714138442330466371776616131376927669086712334772480458122176852207706512182e-14	-9.8704218171831756145055033690721139003020966737578322009708759980053175990225725766630359170773499e-15	7.5896578709143375012654343813147239547368646085902614175747562296801950095894743612490749247914532e-16	1.4407161849344714719328641783844085834272401984652982299748910413061185811634019961073515451552795e-15	4.539938662266476301185354669588162443846770379100177391001536023683790463802191575166305290354078e-16	8.1149010657690295675542982433764732740275435252948534652615387805468730359124573669717048558403658e-17	1.781753737467819699156624430773872855206561859578796516268212026413191516668807488115968986083344e-17	-1.9009108486371016391022966751757247646861163357216974219712537956305999265382123519721493871462393e-17	-5.89852314222472502446974506806855398482775761322409637469026575309361615747706470361373812257677e-18	-2.71598387803677321326798702756308671738817730984987151770551281718709146514735163327015681220899587e-20	6.749881514689806070030861026760523474070040154317987522623302849854727720780629610366576459243657e-19	1.40040940273401800358271263156215449484989359313842119872866950313742629194728901605385185620898019e-19	-1.2397810165363299162313293361336701004302064272670368918999256307539886979590602336668114426577496e-21	-2.04745256113385476036217411650881709539735045114597417125528875885856366235342185419149759716967818e-21

==> anc/L4S1data/c_ai_h=2.20.dat <==
8.4574580647392085248549398007476298175483022675867106436222158275601724804353991080074503057764888
1.	1.25604046835517844522224200959970038856923024920530796770855336171633519242325763938257047859155984	0.864867014353656090733847362358979487842811670850829850728265035900988814039935495443004018977307154	0.46818839750775758339403699727649679421859712274478251875457477842030468296309191902310573033947648	0.19406548927728022272124360239129090014223149920432150055622083470967666110054205038294502577786012	0.0589148362293823472023674930131272608157677850685410521908351843380866479145455560222813893662497045	0.0110455177986803552014456447474615450871065760238393715300644617692529760520630041588936192602073834	6.2554956196933475923487327439721781783273155701070763276611389312334581983076259927646639916618106e-6	-0.000783432319300731428494443383839268329473344479373813989968229886697517291749137105646562809654672085	-0.00024362002108428573705326846612282303544220227662339020474033486676103787903758202577603933120122175	-7.11056721996087181148866119699633725111619507207268431598538538054176297012043522617754658393413341e-6	0.0000215236400849059712972076124599289550850185859705381271805892803373687253024516313239541166831585656	8.36924717904688798937551716557746034148194181990969784933405302820571973759662405549825755163575246e-6	7.96146651363568668725971027548345730766767653311657685567599595668427332661701664046110536523127262e-7	-6.03665132962008799674117839989998268508533332005325648317869625286587287766646395450976684874859087e-7	-3.1842843516492519053637886637327334906355311626515626292452178400019580746328886937278021830662945e-7	-5.59317984568325452091787645729288339295790644210732582170219879836471588474018628936257458445697347e-8	1.44203370353003813567311966994841080732973718853392095156428419835227211451895082227837600718454609e-8	1.2278706723542149269459618057050265310483326055903844201779352078746238634963692436102403023932127e-8	3.25067557905555436549742890921889545541587758504516254795907826243171449454264804840860300352427223e-9	-1.4714731870321016285975731594272301444305020338275111829675805448540102171891011198205497171765978e-10	-4.53811345368464113094407479113736614638056151912513299679298446216823897081805837370723010587525872e-10	-1.69113151006853168889039906678452819996670933594941699049086187664842789641182834302804572309080292e-10	-1.41370561268887277329607500313517942427865893580004828873538775811407957674079354953160648322986241e-11	1.51232361327532796593570771549573725111648717190781852781249485374198490273281943251135255382379148e-11	8.0900200057760568189183905153330562846798930810002977655413836573372315288949672761455681533571238e-12	1.49065019308086665214712421460154618209177236120144514396180901839548667528934966543618016830386604e-12	-3.96535686971258254730832894287864434494840330087488262766451820226548344927193275398916277456443218e-13	-3.57070578086156154413716708835096214461201220067473579305975449266247760949634673187986603678444356e-13	-1.00474315660264798470050227485031278235567571254549835108483403881926781652680400258642964994673569e-13	3.20490598203164894712292035849489852232614939794565435284583085404170574221620412299627389641941652e-15	1.43170161179269139967237422589253565471082774198529670721587633452638208155322983269568137335404761e-14	5.68882983996199210717267666843216674875049833129640992654719287190236562047544282005678938199684216e-15	5.70703739274220391156702433266058614827693745984032626380579559090030650396032271298134656811132276e-16	-4.97004971469562691469529317702600284722057979402094725009610864264886396471659569826199255113431653e-16	-2.87652013044832943210124915033367055527924615522482961759092052547344291197667912450927530336290815e-16	-5.83485867059177305198621025449233997153325681841619138743747852457920676581302803748644393177286756e-17	1.27190702782815105042076242705203993279658189679438010268216088271659652286695366826567046824434129e-17	1.30822326232992680882312785328111815395869079429114452290568582074659786734121026261849189455439749e-17	3.79370013072928579828077640152271933609833155883257132346174763710328415026463136185099842952520325e-18	-2.11238763957717395187040703905347238420650331218444933050398356159686669585999786347353892063561322e-19	-5.4557348271778642110381390263663342894409292374549644280143457042248252561583696575174699250930349e-19	-1.32666981481246671334306133227945896416654927616248582948711238974379590577669720406538386409023494e-19	4.26745547570302899912180521156011518914962171951431454279754731465275813066636265951467473835165218e-20	-9.13975029298662543156309127432263648827784843802173893108843639566890842426823654202319099379388872e-22	-1.1751134709611700939954864780892765407828181555422097868880837617784163296300325264172354788860406e-21	4.64061757129051977932303079533626142205749223634055031776877309313635149734173708183624090759960277e-21
484.	360.668663959166608628319381010663857697994818774476973263232312128339098683184795592390493378441086	218.52003804204670331010600486314470339269642132182779624086893800261649085382223204873339014075823	101.072769997451159558928643081616821503066659012058584931313379861992980685211763219678088476039632	34.6754307151591155574960962918583899592125043566906959853773346593444035002713078392587558294474787	7.88128884502461190457359156695267184349753760348935313069787630515436867988873163032596056699871612	0.563910993067058553388020448919563849662306761588526542847643261824332060830845273767220511349084451	-0.380627803543075549568806376014832724012939803338354558543138054093010605827001804761018431737720101	-0.166963308604497462876850986307464831034734238746870249929157652803305559882701632893005601767430916	-0.0200234894337409136996728873204754435791356967799929384592481072389508630353742453456078530775565106	0.00944018664043279998300764811009917995529612938542408316780584116984914429304149733574622287529697753	0.00537827883440046131522200355884101539814950542944018377736512801519105245308932083722586314534719026	0.000972853919840006451986726992675655204277150756515982382560878311908099552473478100561768061360389446	-0.000213226677447603676329293298699545030909690924986353882182220299161505373797392131941012241734474484	-0.000187868293059924386311667521719099396337561612119838065707948371954973493260524991861983413639430194	-0.0000490114475525386120322418211307257382668955289862124846872378720257939283426355400381226700221664521	2.12761335379869388663049404974405537307673658562671643344707433867721433842100897081071848379961754e-6	6.53529580278854823819518468804925568443171982583038286739517669795373575814323243814248435436669967e-6	2.38327341817333288677551898241065496301857025065632577699762764392835955034183710205267199853532612e-6	1.88928538121706464221008807248881525144540095422998338509848877328306256070268120190553276480001747e-7	-2.10331920070113218892129376822144498917289380295512816671817004781020148444652119299599852633500343e-7	-1.09686094356048120782336796189604176966682590348360928375996959526008116547361309566734477887098938e-7	-1.95532608823725826744410339189375638089348846261471154206406037185073506320911318642465798027387956e-8	5.46349878881149897697745665381564466442436542459796636862028323014040130779851715696087213962496058e-9	4.72394325035683295345641722745842948142420659101999836617278136326625226768645198598192847214415907e-9	1.29439128771523092774107864381370819935322433960237415161680325752445132763725774946322260135247414e-9	-5.24250979761089312634834202984331807297459591883464784935291186105264102360672639110175380507539395e-11	-1.8657806159694627341002969412164863725416373718164206611276279562893429934523079004497972858337711e-10	-7.22640604905565427052004200859175261623099790381897061194818111791332437917614636616656010980410144e-11	-6.73158843395299006789421477600426830074088096856097565117585146708931938272390948968164602987900831e-12	6.44332319908561781204835374605709152720150341613053227454263553323909114740349760053569477659018894e-12	3.61625698793015989414761077668538722506207790380471994631295705769167297490778421367646607837287071e-12	7.0832103797990897008180935074911412469728869336525978159928525709496949250104568493498030962028153e-13	-1.67704299481617403125255937648174233838478503899263292629402555183974001763027357816082304334489187e-13	-1.64366948980150234237805519250551851102282429884308540533855509209365833399218855229453961469590603e-13	-4.85974368917391221172100397243148383567438456902344780583805989864575728276042434698198548809973187e-14	7.03779479683034900601850251284694301213826216351924546217780537474078881380290500499297257654846928e-16	6.70094144767111462527682263844352154620112103762054061591776223218912646436143509895610733601325311e-15	2.74759060677225328780571954027289547658266623685754955340559812016277309214633395429659934271022868e-15	2.30067606773282308063402841158862378892879485233156008348391965422861026359506603292251557386586619e-16	-2.77607104345182044979128803853571394091612960992297312930066441525039780921862213520812357505532803e-16	-9.75363206568772021243377141452805722555632127195136778029732488573407386001994859249439649517613094e-17	2.55089240555688462521939936097548828289973786281601183513819447628968096953843179680861497757494291e-18	9.12139160808196265378802119006144959977302127441600902851372199968321864337553329656597836531627881e-18	-9.07165837669848072908785615349224848632658955707988867928566370294742008443345407812072802854342465e-18	5.34975086582391586498512129221755978401727891287488983944207328321548578554110692759619541372255703e-18	-5.38346813023091688654647755205244441399508615884822872815792324042833252959063805352117694389917975e-20
-0.0327787205653428527779891754410910755572262408898680616466838061018489601163263615617419002409466	-0.0129828120739601732646523197427997804117602382566940321845677710253088276038763968991681052223719356	0.198371912335303152443643490776221931443386689322635806537042229011731442072726729049804935373041084	0.196168059058874568898726774232279706260500796840517478466253313236705528252945153189644571570838089	-0.0196444197603633774835432220143125144638459157949051169054937153721481134436878598516714241111318254	-0.0436341117360530297939388608272168007220851827790930890479538762546614803788631434728305968551441789	-0.0137900175835052652398805537205317480197187827901763244852654850286249865892239549839561473602185096	-0.0144775935854478321780052570456350574038570951375996618184080688425388414827185109635097095272915951	-0.012796210124730135762425880466610247301069771733769592377895141817410852377876351958535335605039056	-0.00961619938995656856261594323313920677905017666004085659558904929240682760816427731652863135638650538	-0.00618085222289349392770216772450515481466139975486669750231405098738400717022698309000326296381008624	-0.00340456861830099479699840656355967784775609242498737296161676152573120863659398980771458956652348102	-0.00160110726739131405406742072371774673318169874175887584668961133497441485703631827278984367472548628	-0.000634412128575641551077957068087986502245732693804399563783481297167893191576248939343175594783333588	-0.000205016142212555615700265161034538934143375037498353767581412746883860012871692312190854493393574066	-0.0000496185836115837414229346285281592756065508828787920093999956982308917728222166854118472734437833035	-6.33859435208931764911436118794060399438456219859958092514158227851989395995448159790272388807161433e-6	1.23815985519500605761777600146406756386889619305976891570550062273620719469532045413510502716639776e-6	9.92913339559499100786863586885293386157937209173517368401890607137718358061754992057569497775125835e-7	2.60043453120783098298103137685377600898992920471419498788853929241546799918094260322014909094738533e-7	-6.0958154133317112767916126415902677872943921089147176229620785611768497087163112798659536194464412e-10	-2.83401292777329494531742071110333725039353207168168929650693460873317933856510311908110262575626685e-8	-1.13059710606717270623965407761136435701738415982986127889773475999851053411085611577154232760142052e-8	-1.3240442861856341820862404938718501545374981970823325880611617597453684918360066767659962762537155e-9	7.83396626305826014629117796632848304398325398763574402720994908457442384539890874054405072616190332e-10	4.78234637159056524950116535588017728893530228663455844014471821733654583169755900177031095672566608e-10	1.02550699964752363446908655366517227193487311157061603413674695638470704907344441778788304523791939e-10	-1.5787864997286474051192982426579244496478798542135109313698707148925687559379275010731944831751457e-11	-1.91441101532553626966397330308886693589409358698678815709001883416628298385493540273509371505259424e-11	-6.02044562229721829545421391839118280027518727532731602964857192069750465208762264290361335558945352e-12	-1.29739958871744586588041854079273496954624397469476299666054600593252019126024008529749240180215243e-13	7.0102738298003146526132683137623812243969367396610387172204292563656776678553330315016655475248809e-13	3.11196581971030118950430934416326230282968818486824172448655127536889304325357670495636463171303439e-13	4.22833855505819780100080343634273399537292128243648447957685592791674334012958215379061149715764617e-14	-2.18048081015448086463406646021262552188630483814622222082902215383968171291600085421241823412223295e-14	-1.4657509859611162478949992626952646419748393066425710702254162310950027439251048045746653445438369e-14	-3.4211866146521090692949063169271701305400230774932294901889895492590430501255055551310177086604979e-15	4.36551103733551741427565205584487162148879877622975131216136896181295054138617582523267489137238751e-16	6.29576459003302714337395134970853350086746436569617820166090961432382558827285410526333074104405688e-16	2.12224752870584673863037803477424231843536717578990613111834854536728487089513591821689434000788504e-16	8.69282741524185359605637802288505077999743637868969069568035086478679063365285145897863741684552626e-18	-2.40647510399597240391551370181392139125256662486018672369907715954039365771539665275781460050110719e-17	-1.15231631001622668357240407330590133488370837350116777454584967263688860544780638708153111576997104e-17	-1.85134621066742311348725688528377084437454332170599612261873138166142840028087642700094220681667455e-18	6.6276619514010344989751784294308544038553270955983745637581078194326210164031642322720849631815373e-19	4.9603244413913642779589524389816511140754962813496379226543629630002871013886907984568584910805404e-19	1.18935655079689914797203599649439924683851020189117192930291786934253724796151986908843592356993837e-19
-37.761252149105644106361044788620980335193912507612760007689627086282119670045176664509567894369585	95.778107548911828858322623395504417702388802170525976016317198754055442046309130197127702400347	-17.314321911772740051614699213861980659347424116101514830341881544517883250625842558533130330851	94.466344912279701172589577858468804416524189915221546224938567364615074077008853198525913446856	-40.5804753842532424082879384134514245098332170285929892215430107660014427328878156906852305290024	-4.06365589604612734470776243596934953427392310718086166661343819779443611622819642030968159485844	-4.67370239438641070776173789456024422045858027410702281308193163621341274415069697344083398987941	-4.4993463159763927381397247490772897004864826715555819365059975428413483774870917463824571131219	-3.66767829526706536431753859228650526828395340512059566767658285899267009515747149932952924845876	-2.55062569766311408575695542505106647368858243678017635639585429161421971583389325662593977024044	-1.51914210528599824610711001534145843538489510842819654355395373430436177718294230466639047429653	-0.774336834270548219742758973478699906686205317509459077323744394196428707752222625221634153018873	-0.335126854874211341062230334490467306813449814915288262521585965429539295038625939003297699086179	-0.120576301714682212784170565122082582643111932443420397094329883343247927806498888316718356394891	-0.034240934540255640289086255242887692058622523157433527976479169285688343392080684359657546929982	-0.00654575216898564599525019604725757009705498029346501842385767366937607656239239406930561205956111	-0.000158473628111280068396093257889545517069274633855337823604743905952317740775195498754387414394544	0.000457114752184584596090298063597778855811364256549812979982521534447790721574231171414026480207468	0.00018693728070714507904027711518420596951474607438232475175806799026426113678594062505299031794471	0.0000270096805353044452124852745933330386614282623233775103660370359310254809618697160597234589782105	-9.0534278583318932207877755801572186263231955705531630536042736990408200319559717417324111093387e-6	-6.58278039512588501351367201395039115747538373429281151362240630118811153331141765564468077463244e-6	-1.6290831922617018615691700447146090871742267034745510292505467834100838644872788885618718681964e-6	1.0044295887438707520854821274560488387091338345483919519821731593948029721913046490468329057313e-7	2.32910337368120422638659741301514839578443170536117965795593421908926797014009513467232540623959e-7	8.36025472261752102558971055589899922727523789613302018136641865482487213120200008748864554418523e-8	6.31358431558535563305189338254644641431218706559351254761398766219223454103638259892675779812746e-9	-7.59573465988538487568769607119228033146186735292581601932518200854198399004803290969004399881026e-9	-3.93494557967607670797981838444543117709454239571931007756955983647591613139128483269190222167667e-9	-6.98399244900465880962206819305215648953785994407652593487894356904471775874364204120458786757473e-10	1.9958689922603705344649494809922700025613187404050017910227275805131731709463782656310385699582e-10	1.7163192045316555540799519013548540367814052112949646908231522256172158309687566940367082298428e-10	4.70130695257088464153143978040373441107597374835805599334841382499007954641790567751532944519527e-11	-1.97645052899671909255098232966716192716316301088948190907437033448968666916260626820024268122359e-12	-6.8425647526558931077146798640675486114217496308184081019167123648618619218584308065105243005909e-12	-2.64889763833435139170773716796791611914648580363811853283567531087418021262593825532638690298967e-12	-2.44469636567056913421286084691778835733998475275116226774083071255125462214847324242937318532794e-13	2.38444729431257594321873868617995242575314737984943770247092385188036409419101540259284542075954e-13	1.33487481311989056263116711583816537000722561323729310195514741860977212757583555412649018479741e-13	2.60250365874238377871099872453518230976004039517208209265772507315157307279276258405200713912456e-14	-6.29182863982120460704934706147538021456382811692709525928199286920932184693051711565329058836704e-15	-6.12436901839221171404761690342638551583646647075538726250366791874075579258217998753272922884603e-15	-1.82542274851631685438140440662717565462592207871677036242917772678294142304194990026945333406523e-15	-3.73194013202650441467680578122798904285221158908894360901957968745528738837679637849089853313068e-19	2.44748166871063365580792518357165261876497029923360515863217683427667146628097310856832569103629e-16	7.70870839233166964675027136481364990787774507296189452365118244734362990909488958050956878730778e-17	4.77283572260781241081148661175366216976868810201916261545857068945426648917702417184777482304e-18
-0.57055184400246819485640494449091216809301394244625673015323582484922377443258136648721367411825163	1.65597004133134685141232283094379820762039225762118349045686120524087995069671565274292513485549816	-0.570515064698199369676736389546308600671109715299735518034641815114938405841314986651129646516010912	0	-0.00405532487807580302839231851994768748091260511347440786741150141205439211198337417368213095342022573	-0.00951758802504254810545159018439110603506633783670638755495647721394616900715585062436297838532374347	-0.0124465019231084721982704689404890821367234536856095028036995096813760724413514217338299943020735592	-0.0119031288753624277135273938493496883870534052153451243522556747713431817611618189475623841531628707	-0.00901709325376848591388625885543832006951943741769344981267491502990634836339994564840540631240179984	-0.00560413666055883806254984229407084060512173890960649307171694054920441970941745733391837057793702827	-0.00289963419999908378473594618485575028103224426518997249100099723326328043032969363578653072313817908	-0.00124784208995043229928031288811375326027650659124898826829850427320813317058771875784543611996429662	-0.000437170949818381533935389301182303250072713736139312109137124321403182279127777476275268734086611234	-0.000116637196244721915764947484387920228681117677872421033622733501493978485686306519689991582324832802	-0.0000183768757441581948011334770160881648513012839614128627026695880458070852001737341400635672770113544	1.74756291849385691842240695380547990000702376414386756816634007470059845654771126124247482450847602e-6	2.32185962405556085475064276176066274569255165796909436868946462551798492404833888874674758913653082e-6	7.63811739042755102382999099064182363115815062674362218952680827916254602623049449605060508978862395e-7	6.88148426343472156915445480754780664315124444347662649597480810296391754941067822332291456846829781e-8	-5.50251760599219476262824986338585135877419387265043091818386120959120143370134115971468906932806839e-8	-3.04036382463679575982629385581880909978588956066655799971035189922714700445479786553846271528936078e-8	-6.22252657865583848743008234426062473069644698052001515489582424642771122930385985040255340179503627e-9	9.92677678344982084949209410096048174268786402620468382397615888448521895703149793961717807024353513e-10	1.15534815722076314107992540651550884391978869401955852513794079663065033761721260922543341285215041e-9	3.6196219074175882877492338876305806867502619746106286337226805279104109616396162717198287129260229e-10	1.03490715614924175539132487954492002270923878151846474519082723893698425631748104126680475647578832e-11	-4.0235257360802313267611008556976428212231112515374131356673167399933300591965882187321988733769541e-11	-1.81953162158427894787593540705390816297514894110858268406630662318824046016390771306096404963527997e-11	-2.63784521085868299075038719093424550001480398330428305978935926614543213270964231469637771439053459e-12	1.1741275842141246965178848628741263756945492601081121428425533991955923496452752746242676374330046e-12	8.30578520129227383821667005219291472393297436223775276520330152930439171428460612657517799007014408e-13	2.03057528427815357882054225982474722652371089907562588514880398631763426859566196219732438963022762e-13	-1.97814450745206512713333554911661162386191168768649515565914021518082322160662030129117553657446211e-14	-3.44761503371792995757994468701297421669869945161019333656802250835099483372562044899086996747621612e-14	-1.2161612884632225727914139498958672658349228853880366981360920871651831131136602477013711442330566e-14	-7.39850386428345611950473830579912221099761272790554170288566636054983463595783388018288262137083573e-16	1.26142010319605699479525525314393723197577134176232720095615796976162131060368133483754342250096346e-15	6.3725376931893835387742624240074087797065295493010562114546496738053605006931396065731711163240629e-16	1.08862087656761535175849914329070508084686765215582721771786643576514513081410767170007069989070939e-16	-3.67212307478459005673385305846009097376037555947416955194088099726209684391196694410201427034927515e-17	-3.01036754378042697769353012349767968202084694998660781078221723943529708000393024439428488292940189e-17	-8.16579474891678787747158338933544823425579876884643697496637439889690869035835500136567845961349937e-18	3.30095641177163254727417848602459543282979504149446348228933736980378206276475409765589201399775196e-19	9.08581844028369357256409722646841521264005141877169832739740295295121399084844511066577579473838625e-19	5.83335118849773727393790996106133612563984649824465193859133895719095436487227217569529960992519763e-19	1.87683522253927421669871208049605536729795822917212551278790835323237787871991602970625881983253561e-19	-1.79697192731220518496513268153625393362393453686455039193341427722247431747752094916212724353488363e-19	4.216214619108172611416935949212772449400338140938664323647816940681070570790415761589293819106864e-20
-40.13018560217054393417126661425876396595542481085019015266816383154634398946574508187939093218411	0	15.8733451794543872085570069006179566765717739472363024395185211309732062270284786035899898856711513	6.69308723826047483903150520120490327088955890099702726775040947310943530757099729803315262381963526	1.1561763953095464481719288708973370731491501109334833595204028026415704140546157479897111584438118	-1.05765745200073257123605838117336606477989271575383663962859553376875554555019296318245797468473395	-1.11724579735344399776110571506799474923350391520152535480296002902469428405137433782205746563111803	-0.578550552977263322426254007841240598736883460189435279761496786417257393252644271183232386367887998	-0.189131635719990755514704752932256564266083380328137682467850800099437052469157871280529003191763459	-0.0336771533975359440301360276957600643430917370208490581761689723527433717071093322901626609806896704	0.00213283050515894881812585661193384734918415615096340997806260384636196535027187632729079679515369729	0.00347055262039117923475046000605675592668688928539406302237944919081262910926719864005016596247270976	0.00100112709942839486105183449704479372545216149345734351309589541152086905071694925418424129062053726	0.0000230948078919000472219279733457721627335500519993941972804709831422678295002313612837596015066540636	-0.0000916710844742833980554771707565213945767877739034473534570819474584667877862986144451771749192045996	-0.0000367631993102925535804126102249490052570230611977677771377705356202524588106239025555358978318375051	-4.299991544539601778972688081509170866270550758342270206570382896993266345887160296524541096545901e-6	2.35624921510866485674814382246459425781672008355644691286706587414616444930772686028470117994959433e-6	1.41813453318886241395725343157940940182050073591791053233007823422265341414145028573168866179735565e-6	2.99174179627358987480303613552096246332548291052286683408063933959524258427701522292081071808338304e-7	-4.4261857571936390359480800077536803014758476337716162503538703925610878841516773429374359230680188e-8	-5.35612833984766703519059931883520119269046239392286078029515954342353066382343795892134201450189817e-8	-1.67307085807658359621911040502657849743106858783151353059567895801036627528199719640251812508304956e-8	-4.23105440564183032230820741778790990390628027068520276061136813852191771547800857827697740369418289e-10	1.8741680771157208325342871561697835631067531455482803722775580117676110475679255272274100146523313e-9	8.34897810080738406416553407325555915000420401280736516998951514509025180474409656878534080204170455e-10	1.16631925539121623933867707191538597098107230761022102245596387332890693114017006308205494510331724e-10	-5.55805207649689329647792705730721466379826422085165665847712199150787139031553215646354914179613165e-11	-3.81518803716447003377124708335832270613063010443997946436058593533000335427727140951763025221960987e-11	-9.09292195092145955777764286916713341770010210903613701002599693530092614338182994413287465436505902e-12	1.00496772495079647823593487896941854980540538187330814875600577679150127514918233125813198435608628e-12	1.5913019576615144981249722332373755316884810246945172806680522793498528792592180901907466892075112e-12	5.48771045530329986351528423537272340461443580078185928183006721312368664951809082489400915238941734e-13	2.8867336257253273892637155603808224784125218171869068111591782091442171541033648600706553083794928e-14	-5.87535848979069686284075002281612905331492001158634343091623763658663522254729330654697610253094349e-14	-2.89266751985359680906857266691989087413713516129242378133256005776401511422772261617951241160828437e-14	-4.7517160436041191619411594863504833363923655599735819579232408987524770342551629648153709739744688e-15	1.74315383910456836673919282945730502293690421128644436713385127857074917499689391118454470692769376e-15	1.37652708654959788146226958113727037538298051803236967399799145247701512823251136016680813321066931e-15	3.64888746226642557224104464070880465613253470991793148481193293825889581660398874359976502989624578e-16	-2.56272605927477894116509928396942342849652040022291371304148042325276042602012602663948465229177157e-17	-6.07662477593218301250078844906512911674732366710225695880935571830650125048914390278849399562207375e-17	-1.91959154608013316939920773747626278198105317212974774767797433923986092733471529746393043008442546e-17	7.68141878965416775977860116255538683953103324332238861980273902612122222566698755068025172343408583e-19	4.47300658385213024635154421087019853350455791092047598801183565930501279510143639228692619218205563e-18	-2.40063807791690683907981497700678057386982555603420814508063994152498612655868111574372898221313923e-18	-4.66546420225302854009777981641898876802452516045984774927391168683074307537432327182690341007613213e-19	4.15558307932237358909088092971116215218219042025019840296643809945961479674838965404549517702587682e-19

==> anc/L4S1data/c_ai_h=2.40.dat <==
8.7341026458521556053371528125009275926116049768301248646063512403756195230745190109890583494692986
1.	1.29589363294916301244947537788349758822971281327611107053957948555769301738465707013487915995879203	0.93869688926265476061432757471036473382417816067230638897853685867488792850065278604664558183982828	0.545204181812814583819416474039619628515700118713327505671550026737427599155082697451331937767944847	0.248270273176636000524258597071161479123088136449717363155050721386985513001604416386395834615531783	0.0860666026064706215002054332186525869782920918970862147836785245266645254451568784156003965659460303	0.020468523314741461874072140095653961599419204771614170230176726944627508386616818105819244361690775	0.00184903491229086413284315471629011557633839153157582226986863698730651741143260992122465018245000299	-0.00090784210464122763397673282751997186386927487581499622608582779905616687696203127695416574798593881	-0.000472405982130805359649059432148638650366566590176093497576267622298010859178726108066882649360044438	-0.000078825701314651155282523753751219676598599489403786668551636139135085176175826333334406759040355823	0.0000206426489193030502290793179306225910918809737152041052098873527486184843743130201944567232814981918	0.000016719575922065726779989628197409714298322511019490643662857696060415480316711075586095296061515692	4.31608721894713749862362364649104899970559486164797820033079130105307017584578474495013427286542826e-6	-1.89100389871056166480493428784314879564452161538475806603027953697289476490656504841991177055601754e-7	-5.93971999086566671414353407787177538503548593948761554834529150549432320598454112538693475919551302e-7	-2.29068592712958402261591538130433361917755441617044484895654859209012514963868425636157173016137895e-7	-2.50008646937285160266574255610440832164762767817190481555181744448617448515212121624837257777654174e-8	1.80002386086613363483767191230784637178489710183454407447120159309256008596966679178949670235313524e-8	1.11458749160647973514061677052251809444126916621404677041946686636221554321185742599453797015557895e-8	2.62501490043420614427089143616428687900346677044210429089545100462243124143570404111662817631696512e-9	-2.86592054126288558992791377397748068646887349168945906423847569511832670858730211355487281660863472e-10	-4.77682191698199783125225249012152947935757186364789262380325613435923766383737877752856442991898882e-10	-1.78425650077544408385942941119387982890023326890602538600852617103253297998485390642692778691892327e-10	-1.68985161426052125301207333326480081577741363446651274247852941706946668133538857722133146557495356e-11	1.65129427612653720650289134550136448192689380766547035818797343863750351283056080740584267638211681e-11	9.90185755877748415800054801122275752158485944181920720389382898399560074612605272380927339089047707e-12	2.29488614246258159984007431078573093990616832084826874768998851759544559854696265614534223521526741e-12	-3.0795231053461432653241762685959933766162405312352226276718137816443119607562769170820735894716527e-13	-4.6186178543189340115156475453963372646155206848612923907662292476913232929325409414437199981974768e-13	-1.71832412578994422892633813134557243015664957018577426898320313962926288108380335277677781195139152e-13	-1.53595387799467726622061945954049204548224298106594324982049459320051464330552094291435770892115962e-14	1.70086088626284620148747472325173376165425172168202537559415287752484775237164583458612320012759606e-14	1.01320440563123549519217752655749340800790648105334994064191765853940706177612476485931341256558813e-14	2.34096357271593858001757124437335757369331273644744258985388929108527169038142075679899957275403059e-15	-3.32879664614990052926935634338931147219346552861332435591467675924829509632182147675207384222376105e-16	-4.76247919357905757886722694209963907136911492747340375887213296810487719497406045862136554963051151e-16	-1.57490395768783195756937698394375689381940170122480697844260843973048682698725755757644754432132739e-16	2.27032054941352096952598346412266735743104416118292723174720586616851935824365348661596715788689201e-18	2.55455790491223147632941429712409082157419673259426758772617357588574741388971493311733774386526154e-17	4.12871802275632934388319847307934217908745191100160773898777529471307340274805637688040284392309462e-18	1.78955546100105890201559227423310281613808639824854220076114981959206548422090158436776346730615028e-18	-8.57696223049302469383390072881380144751668080917363509087038540911843265845293533650909984147127042e-19	-1.66252928577504926362576483272549931100568158976064787995573154849533578198077613308747295821087965e-19
576.	447.298157604446642245515078925112005369093035207251873835144856894917589080129661664149263132527338	288.722355954427863563514264680721287001739390604799517308075006379098797208795584887637634608352748	145.52838012020952926379130682769159481151846562377683432760109905887098416997044099610860807546385	56.2461958451694536276591999871599153526220873650984498511630715651698203407696234517672364918075362	15.5219381079924104736330418171203387559271015915917665642905178051521453351577459922433363542748911	2.23210443374063000228002656847435720568409238424928108005199631946177098421930421476074589983809439	-0.37604899081771644803114192350766350149838468703981341136516236702757228872990571682187842345040702	-0.325653836638985304224730075381124835384777095009035424790377514149499593284182229485736321387730145	-0.0803721105033050911649271736799375282874945259108104180202949739599799309606737941249311687021064256	0.00419354805330791188457050586147468179431794136955438844292786264989959641320117644798974596197870187	0.0104607716842848838835982776188826847616569093715462003162534342324764365064020823787098395828939785	0.0036854700193799304007402107857720987771501053885741902836580525871789124826878704904944528183099625	0.000285614135174553230452319975785923042857950933087937182147402050092076236128549696595047599705226952	-0.000318899113413177563312285644574569072810799161712030091909706893797927656030914503208980611119134008	-0.00016958296683066190896249022377207414078951447384792493806483500621988904151176450725493562108024988	-0.000033511273045473020163586876766334494815098032159687898916257317019902426887092712808398341552925145	6.71426431393225463201956057224899393148799670606081871076907734586300108260895103317118379101723351e-6	7.2350334919289337518924897971642051863959850256400080069211356956770836919804702025552148666831934e-6	2.34784113375255023717295464652993630187241816588310644100640103583076819786589873122817760102825639e-6	1.04414049891470049849519611702505628065911482184359673727524655009799146691299033681509872180745812e-7	-2.636459797118781186062048580113212640630753507560459447139228648129766133050171671024672279690975e-7	-1.33508963247587713299201432890842877858264256812092330075025025055014944118089879328050515371195829e-7	-2.53315450768243518341214242264507122760798750863796854795001428724179086862074572207850178463795112e-8	6.5200218806408349986017580400436821128343815647288092845110024107195607716677213907057005295124411e-9	6.45459487536692391795689755323400519937462945432807336067894552306211427961732588057006798303421467e-9	2.07968862315112413810878259010428072928899875285836803746322965308701980050832536336558116732130196e-9	7.01243654851578974783107280454261102991129544614209588318645693309243732101258996256436177177318122e-11	-2.56176702403618610392664856433186679333690987541929198238725068520821261094873622717409493286576868e-10	-1.28887426134302245537251947906831733066834161015473670977492853881426686224305068741233791654135867e-10	-2.4191926686751349263035493993678879097509583780572849216943541708018125885451232313675712157535487e-11	6.82076867181510254856209716790427214434446156319799393922481596030647459173999817213631211475185243e-12	6.60747485017825151953272283767573258694525176466288895880395210298497760980837160589484583406441926e-12	2.13039329894957051763926728661304745787449549280511953819344698020775992503790369916702866322771111e-12	6.3504894284464045540520382082860450221932320508354341378512853569227177333399167222564589043235998e-14	-2.69664594350227119255913549776405025827166299523149630947559389051783960934680304628142226594059277e-13	-1.29368957177786817951404749969285231998515300244565304557975564652469531494337116734199694443705076e-13	-1.5859128959419982143934566227839039041404356943641044069722674008198705438166287007633387422495621e-14	1.29961040856816300577785614619460213598679946651779049251638322709299343423518042507899218238606247e-14	5.44918964600028682439603615443695804308870824056418814209817157311220091913330463141270071628752192e-15	-9.4204501674906547210680552900936078979328574896823355479152387898948060898912746460406464602853661e-16	1.09647047686381710175849783474718213441469973262058659792219333063950460821268442181706241236669898e-15	-2.1534724991253123002217781304460596396454896995045445694257143675842126135070326770182669128488525e-16	-4.21423690334896685777807620603809709980486889610411271079464054984830702498045955200381636532240745e-17
-0.032859701543035362239468184402560746030551237608698259360600300443300668157829510405406394336980494	-0.0153833856099189176615087753586652001484203689012679213291571727285976863704225005427587107704998018	0.184058967552015146582067887108797217264903489439220211220214800576516856037862673876245655086681605	0.182256908109460831900195152410402487076356383211154807088061764777233591773213120966686189462016171	-0.0207836690873369375974254147696840217654546539818022699953386954109185557771476158583878734650042631	-0.0415914129744720796577740219023713771826501378974900128630653582241799870353011959837661959646338647	-0.011114259579930348219745745488111571621141906507838425385551869156724670520803200791364698852245217	-0.0118510469320677350379880222715723302459652597517137727767622164907904332484137775081287634334870328	-0.0107874851086681882379817944957852890986918126329704235061236034602680674160802939822170533089490136	-0.00845952861921775639266001698706873114386918447804323005695252615959894492608074889008325327084934063	-0.005746408213978854472365783317056943639442145257914077260668276582081053315393938116414388083382768	-0.00338879747126517647047194010010503986263308239541008799523508729868300661795755696878896193967626728	-0.00173146825392020232656742167450116092606137046720188446345716148358713269954453421831437490656617962	-0.000759768849075280644299627869182492761611372222672012463715161925157021944459837955471908466207157838	-0.000280253474606358788162436887974063882530194717162796323545493253428512899701597766312783583206775708	-0.0000825939400206510960622735901530225560306946695951437038748461714944559121164343136669976912023834213	-0.0000166987440417826494494145206778755943931174394272649280402655241716740373027442428367728237374855561	-5.68322156031050592190398222486349293620363342862351138153242490804485279472923967937305100814417667e-7	1.24441135396196370259359861478026386554564333280352897663276655817544857058726161568480780030966225e-6	5.76153004242488048704414040043980909273804532621247052024422962120427705645888443625926778545106518e-7	1.09773035663731568681198815094480772518207032730301708796208917381146666433941149271881305561026206e-7	-1.91618491095773635844267242513572253811732287622674620630568850658163220743277039718448498011757271e-8	-2.17144085861169109099510412895697329163183651235589968600761442435518342801450982805862239253922108e-8	-7.27669568296175974540877599543114602058794718129340611550934127062103677190338903623943045141273634e-9	-5.01188639575082402434744391641761694936203811276034561726612425381688634087357995101858638973843682e-10	7.13880377194212351600740472345694493913368654319963538117787073698914477011343502224437457038747598e-10	3.88494654695846149781143798876559821382271325120531560952662861533804961274136014578069857992560448e-10	8.19727240051291989273166001134238935572522504059771128395694748649602208862144746014823568574694069e-11	-1.4536087479969164903153916341870936149110938493183023521856325094191842668567368753608026396617407e-11	-1.76934690031221595206958804075105227959380771358095210981070168907117499747190806933809953589890676e-11	-6.1480962732557170287491354534895713682051658566494666521985468916822708973661652064459957900416484e-12	-4.13513587306297915778175332497679477310504807845383286184955083025477712510334762024275753040265947e-13	6.53845287860430488897891760067113429678983812374888809376813200560549858420179402958354441545326042e-13	3.59777966809937149260972164543355375887400068806630641707284877611925592181414217840846956972854854e-13	7.61807928093320892834036844197011039830813232065103804046912397037629656477796590559639217918938495e-14	-1.47403864271374940620341733869967270937138645340645793305648513562158092389626244789539787283674628e-14	-1.75398953488031160741509257546911692121906887148577664223046593647707084078261263158556951168322945e-14	-6.11974721804944054673157106118878349093744103010329402069955379168414879126314858800294766845348945e-15	-3.8725112199799980589870362590538704310486285265782307439031670223868354583225743937240146861582205e-16	6.89454742226587475347441275814723346551802732641877295567270164317558689496288491214061708040185654e-16	3.85269196938748580437298456673087058478061723898787652904726585523699808429873842008104713237914474e-16	9.08319391711231803804664844987219496225284352290360642552114964506368665629565792721062755023585747e-17	-4.01768525385582336741363573889645051132956824947847059891672862276200566199208558774105394459360547e-18	-7.35334106058517009644539712208732415730405202495862175026585620676744800807847230840206670873429451e-18
-43.959021101068608584736751041293821738582087342725844874010542239202742784598730546147254951083184	106.7452380584067606715340818720679767454431138309413716477576300208043912646309742681512259256419	-22.5613616085647858441234435316115321046444477269541284017056003121277571070521838221464191285187	105.5268680522304670895222902528477759957553313045031493839644079642392415595895527905574933241413	-46.6442906317986533062861687537611049129305921317010933822591795351115273211197703300474324801447	-3.86953198095426915506617960542329973927271173475981744914295321270155464248798877934028387904421	-4.46779374583730630577923190389995759245157322498494479577626494495680942098145817352555145377928	-4.38707389035273133800810303786154594121167330630944790128951587885563446976381810201965085828659	-3.70140123512284388843685887662396829040429699897794258486624339313844855899368528979750470954277	-2.70090166687646013662451161070936196801181236814380938498960428036835835454330752121576192713737	-1.71041460025856802121354486449577790891791474864025997721694429376257664773529915175910487423324	-0.94001512813327513490671425093579036061829782955565567901447828129982909261363806793921654563643	-0.446019390083257062073596051773600582159069150390931809443668345348956326366852154186238408981183	-0.180136293026151739887029222823305896397598277161297012051230417321158608780875841847007058817767	-0.0599242994662101566188433845666307339766936427335728717966339073167451495377717589522381483167291	-0.0150870765755883285109123031201399209552466308647383597040939180654607559826499013947733775764744	-0.00203594305672182863985351532234170115073789753833860821254872585111582711208539940860126909695266	0.000413698964409668628080490804871524289105764914793423171058535614842608597492231762258962258777963	0.000365148118523926560596452057881334543807260145816952935328298237832325301104559644071498790011191	0.0001112228267057555651192243732259972604797135284211652937292588627018878541659732546293649173168241	6.82070601639623897849306168126542507755164062010986489659087416166830651766999338874629510075016e-6	-0.00001018597692512737968765666872208648975330694877812447700749239563958306321989191477136036343762658	-5.34765927294289468856955848180079628649202956354011176307403393002811280175844182533735977547905e-6	-1.108026721521329475740664952961762500558860769788868636948095276201394418633773867452922691788268e-6	1.866970604503016715028508610278251161436523876691818671354198560703912956669069327630390887837e-7	2.28136868085398247419113557955934872145636792966165185600288866966302695784734913857842359872175e-7	7.8819946013692579386150008771672181847800099854294172571502460066840728332506990377002047093289e-8	5.53946931640245506694688364032974147476760727701150250755802194079445117423959693320740288280437e-9	-8.0389872531020227097297333890315457175973228851877528442830432598936382843958210247184234871251e-9	-4.43105163532814226425465162458309999277147748421199589165910962392922168576160009608002906724798e-9	-9.42250741863743291255272756028082980800573515288422212240971773267452741328981747475346243677374e-10	1.72480499736296067455987309261195314452623861416273119661967368521542236484281958461433115290843e-10	2.09466370046220580507359687751025995777644333993520265268622905787383433869942886804968083199459e-10	7.317883093053414867279146583008501610880946502662619657607871853662409554419099921896977244175e-11	4.85400612039518778060384737964177943136391093442869280010677580024688099342403967952525196319441e-12	-7.96318266250301105361499780169175219320729045800036003948342339457393838460953901210303255294562e-12	-4.39606666735600948708459472268422043871821633770539725866148715100629780156747817074495373331649e-12	-9.33369466393183881457290802523739455496335539069000283483535864022186139200517891178977598788534e-13	1.85918984247570644919474694587281332291139266055551224034978473303572744634810609054731816433442e-13	2.20454904709755194511190700716153791633760416349527134786427751525279301895682209521296142585158e-13	8.20461093235372823885050979341700180928772455284049182296142009150679624208561745675505763038907e-14	7.47533735686957473956166435355821986784434944033626735110398602071245748837785930533207509753742e-15	-2.5528551423943501223171990913980730201042615494402213572649117885379734248279148558319359429225e-15	-3.04838045145295296187267816826109861649379488890268259461640607921477844960208579849690766118209e-15
-0.5997860107502019195498358963384726133769764709822309337598954348363642561016075256616280483538965	1.68974149432734274987027351166507709984393170881364714349388749647444217194233428863727866031226193	-0.600557403564458004512543166389513503296968369985853066246917673811966180347687023017724304409144968	0	-0.0029360766185631229931026185427390121258140063617207989940021337958008057856708845925343683156498958	-0.00776604108441986533632527745669266404781029104510021563678183777851385687250855093990412954043003876	-0.010756150336084209423830864258838383333810829913085394122152817082010794487831228436763915117528557	-0.0108789717151613551105541629931409723869829590510618183935812159615588244210021122992553846918834571	-0.00876730222716699629753670108654607688126773670701720458646232117140408647806283102148141311267600257	-0.00584872925131698630532201501445136308333769744023706828798742787592247719053822406432266124950882452	-0.00328694675146369134898108541726588443189421439243017030262210305082461010814407115413026080436199742	-0.0015620592414510906424373543260543257523197422582082343784390136546606790786895153623977731069790496	-0.000620658021919224851171858935228387038594782304523084283089462656165573988720037317936813481410937192	-0.000198433763264579068592973192840085722159300335076502416349734874280285686293754139254706419317614309	-0.0000454009864435629227429644528317017025977425332060708891330694249924812845533933557386207667915815387	-3.66424223244778478466488840720620022690892840894713500793838071354771495348355289582874262281141063e-6	2.63403633099356017785484487618432781417060684581634385006998316186210286143210757729167720919804856e-6	1.53806310861037801778827607548721653408606236730483841317846268681782177988973398239050885234473897e-6	3.91073428390580958832439413022563711128904343562385854678680528043330333388746035605249572089069995e-7	-4.77213492637874270183631557449079031409784853658099428195975453432931006433207239279789630955057441e-9	-4.97217159024654308947911750934392853543862658478165425360599790298725430818045232106826579789217341e-8	-2.19704931148593410667457231727988848941497548399141631977637895241916429920038490893538235180759202e-8	-3.66471223547682454895927025554375452254816647810717733384868020132531673793609258971609991779402738e-9	1.17396533110643725050511898606271558264967452423172211304116886402241747759696916050355565564427789e-9	1.01900405132943728135547918281807235547355157565060060149266948752616288594735040158645952089102189e-9	3.12016181616901883978203525166060791610086853970607518994240881785276160361039272821524264527224758e-10	7.0634587575610544121669833066772933546497830082944509709616641418361128920403601439758970243351953e-12	-3.88870921506713946237266723653600895700868138099161777211280833625222274175695597186945917855346841e-11	-1.89426550003367691043928367515363738365005265812274598862636500898988927195849323235399583943343852e-11	-3.45556299208241707297794273775157114056858302462124036980723258835602522068104469132268665435735382e-12	1.0029867199181187072125376922064096686498421488047377028373784808201319161594070510383286863712345e-12	9.45027552669201021667871573252125076313013197718111889643188089788282769660776202457630883221159379e-13	3.01226532441704298528864355849348286534744798468779928648516491076580813689668096657519387896327491e-13	8.75078598948780267054468529664534023435558242214632200048883854295875290246086391387374455468820465e-15	-3.81549805451342430884392746512774878415863083528073897411563842609195926986205536153492545195887492e-14	-1.91190763223941164339852613782645228643461088054207100807335794014360270108521869865366378376086443e-14	-3.58520886992945048825529670893798252118095564636986869250241461258658824175360992614030930555087615e-15	1.02195489092793998817635449573927378703259773726457286618673794043454361270497223904568183433820494e-15	1.01077770513878456795788104737479855861215859219720956202608430737129988172204582067334997229286361e-15	3.22245034798818671619571212944445267124516503662039538348009642495881337224815861800644728936294426e-16	4.35183800097275533003292083394082170619652976101078716734812305991883467551157968059206585466012879e-17	-2.96688508402063190116792658418165842030106763094833631434813541204584544310347860557219179582934387e-17	1.26065161549426685307563679718123837504600148936101996681221039729708374514397618777122659708186341e-17	-2.3847017851351857169380575780016768382302162979572650210354241732873450159174496094218195674520514e-17	9.51932834095830834515327469881752113598263697077379812760254198971642807696865586639923918565204797e-18
-43.401867575604298552306929775893190056893515909689580977272692827192947997284523584191186132136567	0	18.2074177426981091253090476950004369579013892001077382083588149956556442640802287207155125176322422	8.67756744148552359785240559915505164551861021839680451316245277404334220087009717327491736355934562	2.43780797379816118913417633884322965663334038205308012494121732459855367910816299123484925831722906	-0.623815958171884193886910967185610474828627205755862081835848170922358680114780542240914609164435823	-1.18351878759305892039097371162516371538694938554717251468085915947006703119479889412527774810240948	-0.757547378364261781519149526919657254105959491730272976102628721833609802284181579286398427354942357	-0.305095155751636111379921296053793927120786814464586041173444052097432087999897155254996835979565795	-0.0769094138776364577504160992169407425327745938683652763415719357453732552339442194415264217686215637	-0.00600554351495069914150621178608794192062987501983932901532625285248021438926616981583737079532369224	0.00447178005175323108583786736330165576932175263223925043034321675814368022605376432881400214006663023	0.0022677692822839889308407545864256226766514555315692284927413478229153140523213590145359996021878325	0.000418918518484078204187910920776258349037924079363352788329501083759766650547477999330528290761860323	-0.0000779670093873708111870481394069368979908294873797066388468778668736716188860309988307976188311355359	-0.000078847304647743774621641526344198085900766581325773995951836856790698849143970614559594277436646341	-0.0000239737668891119470743789052600435773929595064750206538719553842289041135023754835269667353445191218	-8.59310755906648628564837760107720984141285002524378248525321262470141163324427849539212595244218975e-7	2.54424326814129493260684988774613508134905903328740171760682916095084118294832431211108080610609589e-6	1.22384748306039611083497109484654078463271691309012684090857099689788696153921100844647999307787877e-6	2.21067462500472883379359826514542237126414533188076320103038563828706551912437489391282430872808508e-7	-5.84158351738145993414761658402386263623556728575750323303642773137994754491151508981725133497279338e-8	-5.5144887072153501179326526133321106125576764801326932947824050173005660980433186247863790983473972e-8	-1.7303263940158170663294240719346705341928702481982985495638710922774583873548997810240198943359076e-8	-5.41928435883164262248054493169148587065713122208431441031012841017006589715706587777428443631377081e-10	2.07625226464492205679015421477028964711286446018003750358917916266840120863414907537148530940933449e-9	1.02723893635279216975008429061351706251445217382536378256972973713654069066235246746629545542411708e-9	1.90573356630304217103502408097335053763379042096972974651030646738526328538002535346054411872029741e-10	-5.27509835365876373900489768474865596108946117186567074210079123578195792983672755017000933402142301e-11	-5.07465336954433237825911630713268896216809189030723640618235456737746205159849042091946694271011967e-11	-1.62820294810941777665736159495809105874585787983962023626854190602759570879552893849485603351400237e-11	-5.20140508225394169638212722462902530144545941086846709256852077297253358971413213908338314759369246e-13	2.03482732637379539773829754077355978391674723466544634974792326141862044386696241247814768495460327e-12	1.02553874364168664716362342648799648152643264110345460480622520210214715347569051730749558055864711e-12	1.93949120253293428565173144857963334066901529470041718933235739446004149376663842267265874949747605e-13	-5.43133194802042305899570968097130221586243113117177673725213189909315907705886863791534217381286676e-14	-5.31626484518052688249193566376507320894881545346634120318355849273839459008095856531350159909882025e-14	-1.75900798316727143528762127981324586721710840334048979315949206759643680842593936068987857467713999e-14	-6.09423803473546422541491172186331927159165318247936629066327804649606432401185781317189071427550658e-16	1.85587819509376624147746427020477124119665562436785510844300768197849691678984383569740858694756277e-15	9.90599909490912546703076572037009394905569460250094344056099692047068665859710459961712942718953451e-16	-4.98706887689550418255707968752124594664040634546808209851055785335078467104342104597554419628884115e-16	3.91495602923784688847827368505375349558094646047111097499957008646794544823817295799041297121333027e-17	2.2439467709852116431404363889574688847533539534107239858074739522569683380612834582772970806880635e-17	9.21756085178341343392123598676675686248554082808913417386384174578380521233852988031656908876124149e-17

==> anc/L4S1data/c_ai_h=2.60.dat <==
9.0026632015364765359856306238500172980348258032417752045166673423003723379426955446831388596142754
1.	1.33055710155082375161277050945445459293261145081521296231505326550296809509165904743489316697207753	1.00598625139901059649667151300312572857733689059840516041540082813049230345779667488810333894379758	0.620029742262799200576977238861021157116582976143558048749327160974077004872966725656200868957193298	0.305401510087484189172927647801620766286157585823068883814132473980420715489247248474458644023534482	0.117861472876529816410114996555549867690762429386971606094562719563492232554341094681796840428610017	0.033270551716622727486484712916585054184763740259861932115497591083666098711283294358997145762440888	0.00518571870889969086143345515624465384665018544927412664884051970878612479342840343642693312000427793	-0.000682301903598464466385967783632292047686441312532216829802191884914967429746279502929849768771885766	-0.000729730783339444760170005448221803420622195374754395033966315502658663079451240550994428115724110336	-0.000209510955281864362984298368597376100097990488458781878930114730988645238929400803788420168195853864	-1.798194652616277482859489006134405699011615524662498898681952591026905391594840480016966822847983e-6	0.0000240828215884477548493428429740764223214634307630104497244803336559196013894182535871748595798107916	0.000010562825308665027112576355977996580211740842418974177612882468815641903295690199343989412228435604	1.62651981234399971104471895709165992143089083369616471487591548258224602846502306260738082506948521e-6	-6.2272073650011943793598128512272962507938992345370758333164687011583955134057180608145398127522671e-7	-4.96998474848393463383764910148356875187148878980722685821069754945288244874885040230820858865659075e-7	-1.47756100874332501814741607827949509178955799563997055008259110009771071272534850307807002004336289e-7	-2.209241706020916905701096640394334972138362986810385445170643224373174270321500910777987291915142e-9	1.92605419566606587930346344035020821285625266094523782965467486309094621421505068131002671424853249e-8	9.55611683116184365279198396822778326906509057321231187009573960538300084784929137527943634571343932e-9	1.90844913432124673617913895119399781644765491292940035969832335039545748805603920392439088587764999e-9	-4.3239090652318639567054225939866383066853365144556908223452868284509627734865892454411577400979199e-10	-4.86536112634810041065441081831625151698589061184560018592513903707122699383953249838718079213067182e-10	-1.76891509159203032650679784723618737699170064589103424293665660509357251371156153967264826047746089e-10	-1.63852392710809531442583783399889539897343902119811778589887400015256749893864240461638593692552117e-11	1.78923348102407171714861076670573883974701724251914326777856207693673642489140900742707039117105563e-11	1.1342161303237962474635450905137551318766697133907603768895985369397327320710373543702976704798069e-11	3.00704432787217485724143273228066293376614590168193841141438243304411237220781488295912879585504718e-12	-1.89063170099051341420023383142810384732358114805775880377345805152428241002096499112098840992353555e-13	-5.46955181908497605504877011376782583941605853844081991081082901836284818576316675106941613453739636e-13	-2.47089405029330973707606180046690693360896971877751112485122518641687467532734691261330462249671863e-13	-4.19137864818755013733345057580402314158500456513308463138594227663004309481777410932260835134015771e-14	1.63729765881140940824225556646221476604790911387211130305229974470897072412256913400459014283089736e-14	1.47073711435445697210587980278706226637181363710569675309335057815787774679281655723001250162460787e-14	4.96975441923753741334862909456480685862543140072434557930970269103132992516172680440423427913743598e-15	2.75225627900743826067255400683383244281929129585606288925789086742932025395088616427659355786441048e-16	-6.20984327486471181851706599895064297747221540149916773914373298245933268438473686981475203474334452e-16	-3.54392210472784382660602829929493099923259692521904777609023324559195062358520322796791536537286595e-16	-7.68182558253485001102371766195015580872050288126257484064649362894436796485783737660966514961041386e-17	1.880899997080455443437464124572512066843511429143918529811770742809048001478102861918765595376153e-17	1.82647959552416060603566240708662589324594815534132336675738084645571883998988722274821567497763193e-17	1.271726473615679067478032453286942284865973913005203084503927225918912526944903822461207835250066e-18	8.36108394351593405590182153813102086397460455882270566940782224021442967124820799143748758908153662e-19	2.06441242503165401130701421299190930358153029523800890752346712039274307681546811605475445880313769e-19	1.0286590183018337866292890593491594161877707428787503783282025452075832065399335124084646791590398e-19
676.	543.43081544553418084499185001645218991451724332988071627700546295261206226314029547644130951173796	369.982789954205046149260100715114944114693092962246474331843971689702380016414882322704522390571853	200.375515906116191907449544327150098300039229607618245978711133089182900160966169545144278837572087	85.3550375544645410919099509972258561945346381782573312312705643327395324768801773832943346140892031	27.2666520694196896807729958406145871302360125037382895695385837109932195818036112335077461741380258	5.4851099540020776938263163963221238286328986437244281990354868376054643862555113724398388391399863	-0.020296944859931061027009891983501727358068897288989409775903973144872892876993533210528110464123615	-0.507829545477116444199955988934463460343297568086389076758811287189217160654858420849447588717951183	-0.19522955619651396468311488640314405983926039928501747642646949831178584606643759649943097824454611	-0.0218077441991335468250872976793645898443322749505233171562491707326724126202172733354897675255836568	0.0139062017463775426679708598246032033242480261362799405047836211062876009888917815864926150388782526	0.00861277230269924846006937074461028408614333568573951068259300126782035979406731528505906343328471734	0.00204189291631670141030382709829386594447155277183180982086043944539702691553815453147493766263891975	-0.000184113171624106528379281341617134275433734260667184900332950842885364902623914401256668174381407079	-0.000349350993916019579407515775936418787050661525544369608254121343781697138441640185182609512002510325	-0.00013729484319930520526614689604210550385492688917135630725146966355788498431418388645296393843804534	-0.0000173332335698588187579026367134311117197852714590761119841070599182912425924764553745096928137502435	0.0000105705673366212351258198931346848353272620498838790104883653285200572224475003827887996975297654506	7.47473039343366165779388795960346851347212479762388794862664179759493696397679972549547530035767144e-6	2.12671687058738305289546410918447670261175349702110101221609274753904919704742875401812410613938354e-6	-2.75482910381116607266394364938405225873296175887708189204778458226867586209095891962340049519227451e-8	-3.18802640661084861009063247512282676898892394537946638235126789482069772475865331612975795175816501e-7	-1.52906582133522592692545413822692577781752669860775407406576384627167596311413150753485318422436436e-7	-2.90740190294769687849267436428679873862866586096965184277864831759914309415398673891550008365132834e-8	8.03238835729737903715135933267362204538171666431581727535428240043331643853409464367011486478092651e-9	8.29786402652360020831656477725468788044973088687380369916768664193005680094636759327852345699164035e-9	2.9522244863511542838385496648335885440872957044521880171693520169999079268107437425622948182507119e-9	2.39766339613728203845660322669958088951628934427773359680138376528812523021450051306868322380703776e-10	-3.2265289564467620851667896680886786203520705485624176518846231452682448760230050248918742392432605e-10	-1.98666908027055703042836964705106779092400471330840983030625008939894493563747682737786146549787421e-10	-5.14596821413534273589724964634300145235684688721886661402718675986220024135754858074350177080108333e-11	4.15290531967628806411804960186131727787845098541727369109833795692254697884156408775787445168778295e-12	9.9546315798038601247285990324733405305668722505788585354424526093639523089484336942060561827359343e-12	4.42386258077492961462715229818334956677996147033796296415653391112151245446023912450876245167193277e-12	7.22182132063129591314229251236882933650694726602926284249254546995745650792092287341836054596889541e-13	-3.0846571327366900035451443541652538640275515631912512536427388331645951571180774468959921776509644e-13	-2.71264815754773296501511605928194664923978338567019211715229414777864788211163053377950336545249385e-13	-8.67081979586063567731324845250276498750368771069338582137220433888827646062339916608906958022487373e-14	-2.5650687981302236557821733248849807840681100937297812841350521988665134717479155549427638639658885e-15	1.39074089877814443730891434585447351289971563591203011484960385066678165249174840431991824537451954e-14	1.1264244061311915686758597256077784810441032532575121523616861250327581092550364520134091342540401e-15	-1.95320143171377531694461550292427202024012886652454388106342975147978621437120790760937560080404769e-15	1.05246028313670218657571721741098732704522878357685723563701691575594553430650916298708164765148437e-15	2.04697583264331314210755175047854643706731125745350350424866644237774355588800140807561453519600431e-16	-2.03358304797333078062338919017492614089816341313808457817108795392889787209410803673365697991387457e-17
-0.032924623454184000622794169700266942402486541794711245865583137802058225115945041489816054215674368	-0.0173141459457686797597181629576101774631998806435728840279717536195769980531892496314691274480028104	0.172462456067124129107386480962169270743304328436247057014888117825039866544039736891524693366302082	0.170960392075938625745602532179202497642897389937517810879594484314293216448143604511111710664742675	-0.0217873719544442425588129231017560632654320841119228157964713672677134355151887213070529992318259623	-0.040115167863286832887964226772166881310748144913679552472885166828094598914835078218299527707380192	-0.00916587909352802610879449452204130071949413145496052900659737421984877435666830037746678494590867063	-0.00989409729627762948323250799557031385131321164768580115544157257643463006449354263682543806832385187	-0.00922347459432208470461957437753585505366988235843261471495227830840172427943978967234101978667824575	-0.00749134066278289480639809055582848893303045882148425017544719690509946776834268311441395693080290639	-0.00532799955526963431237378367352799575231818595320183554094077511614973506886336309230744947631398238	-0.0033260689739156513745092088368477583232957632485971900955954650069592814796187226411458931613809488	-0.00182073172112825669720861351456665646680136413089222223886856897673548414096589295650630941818905482	-0.000868788161650351863119794238138493402455891411259531844876109547632702023356734741920807884270873658	-0.000356075626127772704725990762668017494614336517437185104071735995791964371862742306330453677562188974	-0.000121285542158335915960241819977126430673470500755625321028547880024369543019794600469085446801337033	-0.0000315782172203318154680284036619759107159731056470824418334450435398010956298210450817063695316200594	-4.48656402465269473687272922052483622397318999826173145023875616617722250438796768263600596975683041e-6	9.15733284833083962346143650184222687151034547969694800663219984870292554813293691224998992386535608e-7	8.83896907044838163298285139811465143284094652502508348329943919040674043461154101925955926487199707e-7	3.02067744490094995486677964548666160370987263535939651473065082007478601278900216581926194114168652e-7	3.30146973023358128603060593507422497954506448333804365303573151433957098859817672327713902495577533e-8	-2.32344719649791768695184325763228275069709893491036394265580924630731112080700919081086499000549158e-8	-1.55886802262390327411684261251114979043189104584613988926591136648850873910023211065814004798110081e-8	-4.39497553271292295655025281072127738133014057073840445603016784963756018249057586945059969086188877e-9	1.97275245016867345739251901891555322738460793624658233336497371541715202017499657022271259692728676e-11	6.28479537463772223019094754160276713187423598875695336294018629918233812836647809678353512183994859e-10	3.06400608471951692160441268124372368189762864461853546106781519359099562473765769497460584538069176e-10	6.0860614734466359682833542382714151366990684580529578530221649627688696358065442837952135953365455e-11	-1.43134923221919326110332316279785071848872789862074077837698141888039904605480202374854881910138421e-11	-1.60106797503548474070786873863790687149037737935774125075714157099956910697181917589636289890570947e-11	-5.87262118484521310160919417919735984977722320504664941705701286319641354850493029104584410662585256e-12	-5.64297296408485537464256052344174376586370721313644323177396716841143964629888630427916674007758476e-13	5.91426410074834998765206136963317143102144899909892942430882157616176753809877416736226151368287514e-13	3.81419112041272675223352613333696716624279168903364318734342714811378384402652537180172806355673244e-13	1.0310159039447356854561229389700820937408682352504050874808924994138038201590653405357423824702759e-13	-5.55650734238227662374848406641285835762733729388883823070849454595054297334200298978749446452076417e-15	-1.84291973980924533952976499365467834069540558696969491895711972199118875491047664557454982498032268e-14	-8.48728552584517440573181204993954448934358079713989862050970330928854986131041516045625276574003305e-15	-1.49316347826166151674082660642096040746538942192115880668203680581207574268924530672685734367631763e-15	5.422445363261714397948483376687926269378500410181359715311848175111883043715391190622298062218024e-16	5.09080332938181423023715666131853235478291219716791122508517626400839770222063293853852871757442375e-16	1.7950328260752393490059415182187183923622595748784955379174542085338785411898611139895472163970931e-16	1.58973290643078726653569731435706232403163407022548992984621051798395578354400183590695527288391093e-17	-1.53271901860600903731613959374748162558807758927299570787101504307503505973819629053906630879517867e-17	-6.03155306537733464858567484423357755670946680919443669780140790730864780188037586692607672614358285e-18
-50.624930866605585749217005399039060574177468369805456039655061956311252379342292997487093407749	118.42521467950317208300805435748503515631998157978414596586610231053668157143790505860445571845	-28.1610110780185625191996707345324800788614578071527998260639231380501479064541763764823876255328	117.280693548594490123669485266190817181506944782414862920187597517314830430242383091347463764241	-53.205907828522102055052325492657244165372971311677452935752079022209132870890517274378083074125	-3.7225697983353984981137044382391934092853205982923455975430740982029362166365591391738828690199	-4.3116102409246679660168572325444388589510575280009483247774079848583137732605544047978290900655	-4.3014579910099988858312697312826633696034377540604131011825975314034188646407325630704375525868	-3.7322774120267359340928809514578331393718295421202740173797714654755308547715301697648009879243	-2.83354349817315404949800898896385266313246207783788681939425646302808764606448071673222203268731	-1.88818096372592999502844555803038578342339770233190683512608992894069205595018250089739301881373	-1.1047756528889087871363634973662727712981823849799178586201187496981229952473147609203806028013	-0.56559071885783563469642947323022630026504952764867836739007107690499368768677214431758714276419	-0.250860659488813621949548003639215765576999083073582135272466028280494971773536455354058449180796	-0.094284433758523512859917207396256062958704304061174350946336508907727270052575948563271458640911	-0.0285233930087451069335636270757080594920510917386908134536815661011888807000764460107138095879594	-0.005955502242390644929394673354385489138252167608336944706101504056915364922031717719560610065737	-0.000197043696867533471659474178330747706919132634409671891242968006428166533045144367427581207686566	0.00050222641955350217907017923202976360170327714227001263159453997826062298048747802544646857328477	0.000251876087523247917934876095436092605297132001414914522169075256301020037116775222283237449196732	0.000057541871547768060234994430972679025518796475729878863466038051674494541986435279672088845759	-4.5073982250134617845270445563834161253650479382117234772905765490545710560435753271885567476594e-6	-9.702623820478597722325535313993471989590819624759512088398129039053014624167434541972989674045e-6	-4.0836754387674329439807146644440400119879961946025191599149663468352254807008889084115957135255e-6	-6.5265949918999501836329015133125795915871977689699186932334149536469884082698602017186242673481e-7	2.51420946092483144899930479459288534655060906978721069039293378435115217245271398933637898324676e-7	2.15787842160924435405015462685225992646681554653192438724726613577136051560375134098488332429403e-7	7.0351167391742653025197027855988186066141004862968508739927581618742626322935899888184745192745e-8	3.6210927508616789866665488204473563300966220139132501939154665661030376431293838312588176375979e-9	-8.4454238562739608064784654252146246621808981348800033868107460602263105674455868625688146815215e-9	-4.7325023073129337259025392169272891439247502369561389729192651827662864395425344685225672538183e-9	-1.11501464126436109805365856482794298585023605581039503973767428105713327093452623914886025033171e-9	1.4447820798297335185910296286825084444130885929500457074547747090323803954547399567683038366174e-10	2.38766409661272490532738902205507155492836922651964370626246489054463849861756044084807410796585e-10	9.8359079878393727493637103371762476085073223211057760374225702736012073179405735869623725517217e-11	1.36039086396176885181348468283243488864405960161702015191911480043978818871181805472446444541691e-11	-8.0012429396035980457459084485539119511183657011843982965999305921592921573051131326319475126495e-12	-6.1112960168633277594421742292521432706730113426272013820179571222416584224150557330821212322343e-12	-1.87874418039232287521909012625757472942472142251632645091863488249187402622063477956435383133033e-12	-1.8873303148520617021952634645278414979075636467325770431076589439572065705837662543307554589619e-14	2.79317262975249303006722434305878196992116858012689019257272805305392296404334731247875862046765e-13	1.46452712364031793763881957177308541568587823060568429764421926285512223119240911945486714744802e-13	3.3708318318777044609743432582442547741196903221629082975141565204059133300610966489191905560462e-14	-4.2700976529526899993403021576555491588900551593691700472751351979122305538514787100351543733529e-15	-4.9813727678233703286009732133326748432483318183529994244765478729531018989881166105246796310214e-15	-2.1844949005947195074313379542100858669770877244539415667873897465215874526157103348295060201174e-15
-0.62886314632372087723167399217685559744930780844256863762899013803837962740403159842352744315283065	1.72724915708840268972081851787865250881831801855954883474001167737569558581115924304330928761500393	-0.6301301471208077062731655451774612846190023112367789436757018134064282747468367010618455681365191	0	-0.00212455812305592014974962195864373300198244363963238357386692717833607901014804050642675789403960244	-0.00640370731886493483376937922180613663773846362270449385531538084348655997313554905396970822831283218	-0.00934875735166827481683213890288688516733440131290680771144625736695064245966709963217688461074526772	-0.00993492787448154182318858563428771262710361562703244405530953785281172915441382935806607394031973117	-0.00844858772940478241949963417161575111709472566077454937005882742535837944691436986300489919185748297	-0.00598907961826317376463303688670039823777110319310858284588640662748777937120999420956680824669020026	-0.00360975039601410840402251513106862522190146859048583572892751592772805660991303719445860252681202176	-0.00186286999567139205821660497513390759194550080884277517550436750783476808130463028002183939635381502	-0.000818998017348776553179215766464261451077627944879269550473165663185638720112141165237470820685950072	-0.000299735804876558280653521266639768798562686487162186100505459505589604621543901586766359210233562389	-0.0000855714193801222894935193160066389821794677057914258071335814842566706479926001575548760845378989046	-0.0000150401450627226782894663344069822154938593047756752605601095376630760241428662366674781860374709746	1.23821568750910546591253899559452015404207932577336192140841453627642995725764356015953878232147439e-6	2.21997744154866763815510667820996043137615853246468685884438935223479260088712234796621295566613494e-6	9.19902307144607259396800608283117531023666391049606919482589901892421267061563870316952592908763752e-7	1.69185989883818579092570303405988726048487059448945722705227142668555401261450119785951252757196946e-7	-3.686822223005871819851818015679669838235482275701124997312478013629021345201780495602718992658567e-8	-4.0752464459400316154708271477167402317203032474807620564878227219043438239687490457557941466761606e-8	-1.50444951737506807389546829537583832489286237320747406979680020649023168771850535134940384205129235e-8	-1.76280330052945508821724452136980068861935466298580230630223621664795443364106659400388472789148306e-9	1.2514199069382372361275027803671391229681104905321312237535571085324906469050252178112568258149546e-9	8.74042243873801266980882020889656916021755626483910117364365633039019956742395769647214239262601221e-10	2.5493029064387713889057500985448281674964082268194204033858787341881891075155831374504545472592103e-10	1.39766393173626926283806764873306296792051074166278014307650951369973927462832171123172503820329534e-13	-3.72890452987328170082253819135491230662233069769855088264895536018295909882294569037830471155044072e-11	-1.87221520967728345291885326639162263881564854591424120583079599444139246425037156450264293190365313e-11	-3.87768775264729090231879860497814806093831926488667976952569112579077323436196616871651122721003918e-12	8.3910891269463743328262579866072814228230682673020259380525388356809502043008232463667985115775922e-13	1.00436867518419882548076972275724335212874892971149676589696675617287579422812208978184856295901879e-12	3.81389096463387531992056112262675334679589052866550505477757061731207383703093895822881351004880242e-13	4.13368157647083150518920811095308564137854559054804378697127512824062230329848161043452349267798183e-14	-3.6891961100527651890841742478499265591135246884781990737433956652160539063463486268743067952028017e-14	-2.50365883881136518805098252678290184234037151073208751009938256002603209159585853388240622988337618e-14	-7.10020417412179445722356216765542458448887773548070104978260150838223432187843919611199711492862901e-15	2.1171503390777814886850666533979853906888341505511473596825524961996319595420811664302337211036914e-16	1.21036529445737007099578530328537527439484927399694286374613625806139790118724382190800552478236149e-15	5.98442863232972509780301504209294635756616010630351325997861160081564812303143018964986959315088856e-16	1.15466272493500866117739965285614491889385927760529951073259151545571499890241016264354552177975503e-16	-2.63363604481622768897870854617174116131427276607601436656007060818002983539383457587704749960088746e-17	-2.00737873260733220759963328527150604344353460771304677001392047991798959495594366902324251760510606e-17	1.23493192502852808242739520972108071218632204558080001108071072972961004954255161647418775605952137e-17	-1.87813162208086711228001717720891862694980717762160800406264551513416518516310366351931558608278696e-17	7.38490832183628624579442199429150207501345388314692855764017122199551093240523022195930062420754608e-18
-46.69996259640797660897207780528294756673002778917101022162882520804728587608755942622971015431686	0	20.5379078993661603474278984297735988098501820542827807388802984548498711184060416843456987611374113	10.722055543897436322914037060290313718917823319752114884512289769586378519881479059067185858869587	3.89798807173570810299203169429216119615839717170763495045611273616412562271686330577156420896626888	0.00925835369710547854930001227160295162773669437763328960196237838893962544317269746785521354691130525	-1.13390731758683028391536714863119594483048305683572451973455264850253953301362644947294368891145626	-0.913488053763219489872033504351242766004299395622423926790921051753162519106403840169304327708968882	-0.4407464621279733213358853987042290636344929509244805430977893343413533945731235897276906872065473	-0.140972809073572322623133762746985888877612007433799422957352895470076844011333089266989210754801783	-0.0239089492844776132570942851239355254954982407476762423848867560801024894935249057716755113940564418	0.00324168758045879352478439286335558816624149271315784419660758468837284569816905626562222647373174033	0.00377464396598066695904368061072487561567359954036037121689556995991017739408389593260301084926939307	0.00122615821585622997330125408275088719279028101426295539093502861774181976531145272516490936822940651	0.0000908413682300582490180790627403578549483344667796594760056021146672742285694735368914876483035263975	-0.000107180357957244656305136419778215335405964031859122402793372690881093137968736412158371127818903092	-0.0000595103849484275779363606538070385521264638386470793397282880477025826311878088973907449616756842498	-0.0000136823956282655066375436417111518527252597218968083501219553617144405153404880747965730227078664514	1.37143005307769035339653026072900726344428855927522337132552745488203130226760581576869645227460132e-6	2.47138720975146485959431351639874012703686389333626529344725992941067991420556903867955209151837233e-6	9.96649101276846579676413869466474861353165427223506875396460357907830509704311361019184677974244846e-7	1.4036073091012663383207268960351217415313930030175345809524835260492303733900290756257475692380226e-7	-7.12040929433537374287852206375929106533171679219635506352114054182153120937774853236425272623667675e-8	-5.47686709951200146995696008243504560108474524346515664741621748768628886141666800274274240321995726e-8	-1.6772011132742223868660421984315821809277995435717126126145892907327875812840210278925383780577536e-8	-3.81222273888619399947453460570224281153282360758162508962544732466272172112341164680739747661126588e-10	2.25388792671568185328866046544888295435510764784597863729442829664458382754444238590181870440501914e-9	1.17909588086870870684826385278947975186730363514638817620236183644712859096137899015880998623320388e-9	2.56660189477523043225752718444098187557038789399241895998115733390522656134203696087869025469325159e-10	-4.64157558408634289090224148671608521682709605938590750162424024772204769474340775444122010423585691e-11	-6.16444713910648717554295337373737152554948226640403497480186580504547746349492012681443846479879085e-11	-2.4099042661350550116776180333352881430023801592084218451244904042502722567198286154582795871521406e-11	-2.88238976623008609175606302938125978129084013826494711279788011795928081350732191495984109179193918e-12	2.18745581661986988843281443270930031351536859655316666902236761292778819956489743953648132545429437e-12	1.54717501633342020576573544396162651914934844689108843543245649165306132985709448583368971978040569e-12	4.52664364052482199560123090026923964876110374295341394283475397329825707331692383407081886193876348e-13	-6.56394923734334365337937461965384662831196693838390290664269664752465899126154863914760904519862623e-15	-7.31093248255371932506907818051120454152886440544658181746620810854071576566781517711761557503314232e-14	-3.68635283716608181853181505526469618042682458434679748553028282829492419875858268671857612732058589e-14	-8.35289621076098287685489322220254939843323675172072130011724269278863822855980685203549522191505409e-15	9.21068768294837618090629131386006896519684405619491847770543282430666958878633608399180741379215552e-16	1.21808939217887039289155756890794068825417047952599385263601710172001880016746869639158219871181123e-15	-1.31625234289252718251541002219201357501272986819302751535977066310215768783611028306991916049305147e-16	-9.57345080473376706086466605225441287564622264488525875978413964144872571283290000328610823709837104e-16	-2.49912017918394381027119179777964520525564870830300078145087764163474860418481664485921759633797572e-16	1.8166263461084649705027195908286997100137657633455385546729857619262294950160521890268242729711712e-17	6.83034987784220340004653977040424902491473480806799119356495363346509997525701261227855356083749656e-17

==> anc/L4S1data/c_ai_h=2.80.dat <==
9.2638091745247164522417988414851337016802735553303057235372431640287838958848754673751245399005814
1.	1.3609663551854945261937373283318525542070090371231959745335968923001812641026967646902477911539516	1.067409539155315430565850457917550528332294613288226688900875647456854137585770002554322643713962	0.692149594722870479810319542808499698855611995979281681491047639900238231666772638310924504608986524	0.364398506940969723345055423055892048696871918335233534936973648432421953215987021541110475526367391	0.153711249218457203769879306988705805311805792128664749372440083405675266671643008417176060743431662	0.0495276689901095423426639165262307013608581654780669045890834647164652542114716453469369261515489331	0.010341992427791147504301165165582684666021767095962523310154808676151602154312891734001874818994558	0.00012438017781215883780084892984219278176943208441861613714241532858532466239613739550593508588672767	-0.000937519561797956686691303122153427812965252942418120811156657604577402059861150655327360387056534568	-0.000398484172003904659217589962078375149339356836303005578297405001669228388122882574076691140675616309	-0.0000589396691660845914605381485869327010108527652563704364693072435098772818752216208838159493785293642	0.0000239453713150460709416275033169729882679933820197455732781106564235233522000422528530432921406260416	0.0000186367130920731312422793666848430702730845614994982063035386263086153440722017685585319192650152204	5.53656073861972496182613517733852619935587180558737297689298541616717916712976328281190968304582045e-6	1.05617212171673206004566929888139554617207168603980648544515912357552720002687370870936819696796078e-7	-7.18472299576504808556902015502420710076257959929827331181792976540035839632521748203964790377299917e-7	-3.70161711482613356677120482550993414657895552192598097872596463819190436969274014453509015702378073e-7	-8.20493688667646125739761780206957265916198909302622863730234388460388946450691004160039490554288501e-8	1.25359245870227710935210897070776113328544113794271071591032515603504514478028973296465087423067204e-8	1.85924583388878435853350030668001660328354985984247833846118384048258475352147244597478098706598435e-8	7.72129442953210671418968457618301466684614918504046727802280401857181858936738277210178582567102354e-9	1.19338089045955892342231155569801359706442023547851442282172846728238025045000529292558455745411867e-9	-5.59538997507843835346490183779684456743023132232684300985757324862960839843941108139592561080116748e-10	-4.7904192204403706635522396951747314605299864848388002020923547850847030131226432210220061380967708e-10	-1.65993836674891816938908042297271424375336413479989986618918702697096996451283557920609747343486064e-10	-1.29048920641643858952596363058115821215591301552468524579800581780127210631944116491859699983431501e-11	1.93437580273564755529772800885850344803985875884445536722196363360038428690681851610973088088208995e-11	1.23868725881778982625624342028321291883623898389152238084160272261884802969495934825287636578221123e-11	3.5508106382266021180598665867121328230400535791732155657160423113550216012207156118728394425020356e-12	-7.86177645226749547565300390760562540993983368254794407049578044084540382723847416137164138450038607e-14	-6.14411254206449165293137862562746731130648409653518697629550484791597358177718976078151742273954651e-13	-3.19067339063153383533711047296032398149507078977456718207129446323321438932879752534103745657076666e-13	-7.29048530921754689769567864915912983202311538231879782795084499068110103512961275636802110690120692e-14	1.24562686065339304108493419125726131335261146906455506185460547247831590812386013315648598747870364e-14	1.8683788192375722913958396453793734326547494723037148446007629321465250234475699717548638484688426e-14	8.12393385955540366623856876894488806423146634392635361898034900621929367228778472160295417695855933e-15	1.35474890208354188711684026195826548322952768059716933635032520008569790605462660412510578234556923e-15	-5.99774483241658403937061245252896391107577313998258033766255148395817389304158673908905303106925831e-16	-5.48200052361875835896733184272913944538981866420201217658548347842005923675628671602444058897940306e-16	-1.94825164288788593230553235133159733720344080028294364965559597652932248934445448861855262420601263e-16	-1.31245899108158388028377519323599244722113384007609679204303398237317428864068900604531457860889184e-17	2.29339361334844311925263979045251979585087046639603250711313173820170630910180327613834687026450128e-17	1.10764123636245657473247896880684234527235003199482932553594656931255906448009583271627897051448913e-17	1.31880660908931918825420325168593483946690576805560849246363374709667762557704360712101032059416098e-18	-6.90377315719524871235682439706357575287618997818292749136603266411352430600555879537329175192822604e-19	-7.75395665187068164422811003220372066275456823814226601094029500130078010943059360123201796521182989e-20	-1.8161699983401977052651729253885167902138580480185902779102397783573699276013960646005926921650998e-19	-1.22491216961925836162961372076507197861329750775967586291223215619202105677720856289189167635771262e-19
784.	649.062279123288035430285382775142356152773991402536349566296933475117018340001513394967092884259909	462.467938606276831137741802774147584416643631153559627501957686886565159510445592377064423326842174	266.206717145083317151783460043147676645899908729850072857562000271602367595509913342869057568777122	122.981520561151750568061184180991582746358506217721672405577176977768636671396389817175382923705174	44.1170207483034038020384794603627715032393163177211487050109878563643361085660444713362800200020428	11.0123066906342884286616976244720634824196355302983088658153860522305416485470719944998984952972227	1.0035995246514516563800566467712875587974896251961690975517527308162355924749065716295648553409211	-0.633010121469298680618232307649916498624281601632749250181461766949357565391173948696142154802929781	-0.371219325212897980657744347115422100934208587927809285477143762238610375738654703351889675835754791	-0.084829173850498766814233995924188501466236713708503293303996892419230624910131409518639687405252628	0.00870302768755022520315103319746647989302997883215497981008764522509963036620733392440980941312218562	0.0149686080866177354561187470063468187358625357939178693679289329829756212409752963814525620446029323	0.00584004960495215832927987651027811420412391718301193869401887622593374219803796656609555910540399622	0.000751966224218501111238222524337986626508534426655598907609310418245027561805808680797747026968960068	-0.000443521101611541372945770562039699334823691458640288802169092358550687036804951096560106841488648004	-0.000324676862286918666433510175134751580869659913356966840444846752304928487993590160975871573066527195	-0.0000987250554648373643204157687065792386660147082952353715574273139843192298220061776885975605478168203	-2.657203792577834782383867293349460050167128957106558477424075890397732930472182600832993369846288e-6	0.0000132337069189433545707641734577279107240794583258737474527580435163560749579118500674753535739615352	7.22400204281369943822363604693813257093568753007923253737617943667042085464915113281730304405253356e-6	1.74961903867843294226526845851890029686135998604506958505176145198749391943553902168196834597678567e-6	-1.9031224578959690337033331770368031514695997695765980002455547779866270136284535954650788494208398e-7	-3.70133375412085082160850181165996144203869754998578863001481237499278103281751537147948004065638979e-7	-1.6589345208885774142837514062247264140877658215536246389926409464742741428257971273743046165818441e-7	-2.99878797150458139190574405926907679081175166812224646301001331425820263227146475112916303713028864e-8	1.0197170355859881019646570400017783954253689168627830555486442832537769634403388334827635228130516e-8	1.0202408813308452378457052927950253248029644346359789678792720463808979930266984630695167398383402e-8	3.83953370257130450384752348867472985457604110464210759135617183956920220585924063619523960349190659e-9	4.27950926024494857761663624836080782398086620634895042220858926158928170036844567199853413540475228e-10	-3.87400937801901039117676947420102612346621676453567350271954309770435808285712685415393028939173162e-10	-2.78258024956578336060166613340720954324272657936746821248389608014785845681449707754582294255936303e-10	-8.76817075841181427194910145243416238149833454660559563555360035149035151246804259956030587632964604e-11	-2.22973958399282216138506485823299050391111657433603653872297354331007163219808596186778273686918615e-12	1.31092883596546705979773146862037517739438682992713267482310968869909925757469975207912304358165159e-11	7.49631776409002976522183533720768437549003673442104965563190595541907091684835005448521446621453386e-12	1.93006042315608254841649785371452669043253839675221642661638735707559098306045746304839974972599388e-12	-1.8226890628633129493561676365302209352590652645413136073152571622702570189808869608083545234808613e-13	-4.18165717689185031385695597403655306728707217459726678307375916892816585269050574700671421908394537e-13	-1.95377240503944803936638452235677398733314168247926222677512719612081769458049525215345144730002609e-13	-3.44306048394193905646623430293201115821172977643692086475086610551745310131654407723958327039286233e-14	1.3266363779214032221537682518800624991877054644701776464991140034552508535650347526663333728707702e-14	1.0405927021174669760292530047266773827895143651973004383699911296529207571726152910470081621650088e-14	2.24791793465637852199423663825584072516396394635590171220555529215796359711971694652384802321298948e-15	-3.91249375243703029452559379538254530812369752487820964423640343446951417244194179764967919457200358e-18	-2.07196391771533377138073124802638934811062584209611035452825186040851631540297993768286717506614147e-16	7.6437445823506167136989014963526369881157749456955390475286943030719035567109978695551769973916309e-17	-2.27682882628359739564206176096441917551831541933362504095426357904623151654120616989292344867718801e-16	5.8516196826473075459291417126458675925050715846745766234250448999636214485650574883369568132867554e-18
-0.032977556841387129308436641718186392506892461357560077689828106933544433253180003313022905299895903	-0.0188957224329277304927105115790642154789731588614031841907075019274534626807848808928629664147023242	0.162890922741421284865350830940479666313209543021392306337277773204048080830392009583658885175305384	0.161619015363533190403300277060123296443897265765442765937237377351827042136736378308155736961834027	-0.022666310572133613304268238462158152340754119311299500961614760388111497103232431022559005505520867	-0.0390123925768092173680012910127084482960213997948905476465064102320291229449914805798281305736938752	-0.00770221694658418796128841853204954560344253138808231741178956117915516767033525362104729857763456465	-0.00839723076163312370280881033121019245438018959217594543822515745921763822384083648441406177355136908	-0.00798332524629592965793112659846971735767843635492995362386426955073111049885963323571885497277988001	-0.00667675461794443260612583667292023851285434789032241704757439039381172184882019918546458186281388655	-0.00493584762964168716101657780223608938248355833535206751628615559824934514017535881054778565823685137	-0.00323301705200394061185988496370373315340953760119593362942432097416079189879299144060430711596696598	-0.00187579604204407779302255376735650543326902363216651102462145363629157813387719546466005137744795382	-0.00096008563201214033533984606296195841367623211461730778325420144611987048963723266218992045461391377	-0.000428982600123324580304162679028220540915538546968615214065213367369349057331079217647938150521391327	-0.00016358329308203918248924203977947126135772652325165844233744043950482703317436001368610244441760752	-0.000050546963515181286831908254115582623572912822594131204350464659378680889875669490982054102401372815	-0.0000108405877800418018747618155772053045530840958104059551914062815527951048134925573183261539562345325	-3.52076068083900868551762310106697309897347042982818722523804421450098966096078025153017008379198093e-7	1.0098283076007873092177378934224461263965037605582326494883340121073603466515195485234474969593714e-6	5.40156033257677799649564889242655250043383381285209219542595170729068367320255828763426785633009996e-7	1.40405101133022479946277736134597133533039667706313847665642903076932785459810687595704032646230419e-7	-2.0857658380368040266540391614129623695149845645214638041994219832678485256612762431498401689660913e-9	-2.09218438207194826889047435321601074247078594056339483990967568068025775748412566943421800467595484e-8	-1.05679957542927220802812812506907690335244731278062891043564251824318410639718508217206618177651558e-8	-2.42880559783629419957392578384188638789295630944577121985186124950526221327482196862443762795408e-9	3.11816929266714374334359870562092545200266321476626527314890655462417951786579294792343969697582604e-10	5.33670740582226925507179877078749466394317093054307477918361152258190585600544340628190300238475681e-10	2.34375947396802833341414319685225973917066316713248823509476364600644566898190910826026459911393581e-10	4.16487418398724893288711715110619960195706883833844202752446629423609667672240626401644242471834926e-11	-1.4440974420315494129653976628432164018526588162550617543766965276031175562098104270266292497720764e-11	-1.4255419772246438062264467196201049686306959078604608719223841348110799996197845182988390421865548e-11	-5.34293493157685019234138689065915734399813178581601866472922521314953951897066690235624531567883809e-12	-5.9839109143293942682486516090516320494997891767332260448443217501373660914237853728746690040469494e-13	5.32337259515033619771437199644079107543687837454206779104447647835191086904768345725793316587030684e-13	3.82897736770428921144759356592819500650237316234735111462829523395253884501081551374773986342208161e-13	1.20879375627031270194633695806067709963262497592427613988876908437540658806011153813915241645577437e-13	3.40098754073215991136600381807767840929276984921939506700918288517815691334152078010862615551484768e-15	-1.7797751062159973197682605306552409155735981845744754598234315011319552813181252202308158247657385e-14	-1.0216335318997444821026877250761893962348980939749211858591947993493258812175956480869746095225918e-14	-2.64411872251160567087867866227485406615460338092130471253763609508654254605898881732468398086399062e-15	2.36263733853026403907248107550903778181213993998196489190440156291137412091145790650350061464293963e-16	5.6442716273081590718834938586789990497758847326971783207299841460477270477451281464720648714518003e-16	2.70210365981763087483428658141890409437494741090277525626109154393288060848622316507059053844646409e-16	5.550632558851993015110200290743563674478819265174034381740758432868341830529286477877335068955192e-17	-1.35621489215473814343625727025324733232772255133026945799173883589033148990516609210318950740380883e-17	-1.62769704107088644461862761050598386809543032219601345886493398231631896093713884430740837428519063e-17	-6.7572935221249508188122686313511398205649685699002346744079062084134611609166601568934742980669657e-18	-1.33292727661240359724526769411422829065309079385680943865312067083426039682951614064370339391274147e-18
-57.7588695858053122272700297948123072538942760695479971269288272113021630067105721499632706125523	130.8079371925057506736087056933707141607206267581449497868452844885140810875654071439223481106884	-34.1244874255498235190297228535931703079347692849921885739789381215789064249278485943943653987422	129.7229316720739909011214811961172741555706024447267747208526709500390260280764008302996117355026	-60.256774135891234323910464575622947206820935559489331998329107511290829388792441780844178706298	-3.608709074500953062294919000031733273773529148608980293205961509796672480118973307005748912508	-4.19119795630218959644691450237332670956681624057315984403210436781493173171230201259891046800588	-4.23630323262418836165447991234344244702485075346519672688093650690498162579168290133747014721668	-3.7619515662230166712803626174541242843010309761483036868933773325024919159458173767198382387812	-2.9521972191332907843941949191103303084327031048016553365537704626484694086032776423213882738731	-2.05332432846378809362909559564344398472085740161434694131933037357160197722409460927142948230063	-1.26650726735322171228731429211653551008643836530541466817716450644183096967207497228450903063575	-0.691121771804329250679806494770619863709655671077187844201557782227647083373574381124594383941509	-0.331288894434475244903188991123895061544264747195036420819184341527645900955176679935546024024933	-0.1373322330466053633930125344935423576434461562834575834492067916080863490108483744427993397770967	-0.0475919010770280944995599613829126669964119528692148440013052850601367398200528752767061457707757	-0.01265704451491447182002431428844643993315478669759423230868880642625393252947080468517812618257502	-0.001817971812455511896553332107409599656783290523563109918168600558854825601855931175412617814598278	0.000425806647126484773375295619639781688967163997382189343812426600778416169339340689465904942726627	0.000418087936750284293035602040273738816916875975720670184149971531552098102535696318904317126374995	0.0001551598609966335835930577219860511784196207567188593507863423936822651484044865037051702285264129	0.0000229786098124527987645419407613750399674357677340472815331799153973584551914604330109937631443462	-9.7570700655454469370971820381131031595045882738394352385321939169119015466374625856578229284035e-6	-8.33956489731013661340448819590576381805515071640919500834117191127347024183289550536222581853972e-6	-2.91726318976116375846509734993316850865697408298664189966488163312627805552307091922490177302984e-6	-2.85810016304916352184158191357806559434969540468252322178968572809428792832147295722641251013899e-7	2.90231627112866593110995209418230410147372288833309502559181213851002716050970530396265714545682e-7	1.968633675737344794722520121596736807606324656559511362624272140110700248446960059286991464305082e-7	5.95026091176664174324177983137215386256561687214215598429040795007981640228326081879450419287978e-8	9.96995399147116713345773323723603434688523857459557228366455180096688395406634234356265960276628e-10	-8.7891348093496472569073657335816028621579755020930761058259066812267112675301865851491463433223e-9	-4.852447418731986513255037839995778906618798984508813357018618401604558404802072724870161709687e-9	-1.20526046727717737266094316977737679931999138604139804088381335632311694817961713268771017617225e-9	1.263736736063862639416728701093501567228719808203057454726633079462038846011972489349020216440901e-10	2.61026645477217767147890731540731738055545848344320037939796208126711793644796141281673126408865e-10	1.204218455766918653697422452053234261534756988448099594090505154926643586341648538154315086040803e-10	2.29021225962109737905292060686421786236262743549309264589601350349170788869328266086015237599242e-11	-7.12794593588874567356676226912139628118063692711753214264048144725203625534475217289674947171865e-12	-7.59216662307856385605669164454226677178891485983178152967296423838011627662185966684660416897529e-12	-2.96040409181415693465923883462929784567845842379574366767403518111994999194488929639289263448761e-12	-3.67389453342757163899301721390128649504374198315244434381679554364712855742255952616189157174372e-13	2.86155226426454913090243569867960053631356689703708985066749571517326950839478784546638086588914e-13	2.171939122031535574167719154315972483429139606161334980024668975599978365532199159341760287158e-13	7.21748263276710121526421420813586227748790495617873811286781251415664754581939233254519863364201e-14	3.67302292429350295423291289035223939053664894589201313959468705921113900729089905646084371573776e-15	-9.82274206002392396964906251988097925058589275349752179692861311394797248280529577928079197987735e-15	-5.52705889787093777793495296795244379976577170333195764435705491160841455633322217438847094430926e-15	-1.401779850717051879471528968665066352921515373945727129825401710616260495956658680920521195165683e-15	-5.09182365204679394835952476005224706435799643177416515367293618309780898595116813880238810611317e-16
-0.65779622045062805097874733100335235815880004163416498149074742689043018611250070236416935907701567	1.76758832528341651605979957235617995752331188527341239792344399177368723925153065292723928391905572	-0.659365568761291525484567480058963741600913511371013618735162704655759389282785764134336821010698215	0	-0.00152550299367754047415668786690967408930743726629587919946722174036111681009907447792120520541582344	-0.00532912255967459924920491319914439016180505049671517004502667989087792259514368180746567237671119919	-0.00816982047282334284202433497472882281126981483788477049507241649550246708614794284360663491048629927	-0.00907420014124644818290919596352672115470133863724976992510932055566085917738068561223215720831727058	-0.0080900041882383371026040997706773938212765611793839583253896268260819825707741670558722048160691543	-0.00604602353202273614921664688181508678159321285048713156305114992185254512675801296649820274545312618	-0.00387015681759461184527855539612536476498264193571526289070303451794710519732133649241887478841730151	-0.00214184097553908371765733097654171399357804303664513636738834641010140162777737739831314720198157216	-0.00102392097782787177656062177076848471586503263798271445391617947350628003279459202418048074001862892	-0.000416926705043481808340353040144871832632289764494895298947197877514146846475909056405910492401803759	-0.00013898535096462983544643116469705487430018470313771263725804731565626579926682024227717655001121634	-0.0000337555270228267885725068425171719420799434493053150162005791103545574535653396899857637794472613044	-2.98616269143942597014415991648339404283754545082566087610056239515019773644053919655805602640872227e-6	2.29922398112851101842182979759547035841837944440057090135704415245442165047830846536015672181647021e-6	1.54531187213633374670545486307532344838804404620676697473410063759357203523709598902318704122929936e-6	4.9798882558604807469040457504400385195958601362334951005249029906202392360155220426886897690485397e-7	4.75984165102289267137332314085159810277531750684471242608851490218179436358080452851954976057501574e-8	-4.57442021372350091439223361769341753011724905700639691219768275204301513721932897789559992544205881e-8	-3.10715893648586805624466582134744905294364303641327213048033533579316112342325903089008136702403504e-8	-9.66445368342975912611665818807691064371350036762415959479655627783395667689672648790512102705655617e-9	-4.50760826841206703751024203463129085955625312053645128383501491802913947151043840210361112143659412e-10	1.23401163894016262802747894353033687780571638122290700961037741273855275090419716825281945264207247e-9	7.27869973261769766558221376092855417338556197901116432224288191308188071321055771381350494475868311e-10	1.9744500988430013054182099579735783212965448160038869042183531592951563161390540180682995298920419e-10	-8.1509615886263135237512275852688241563797344906919296398643492693521611980909387262780233687058627e-12	-3.54879568487675319200994027378612633564439521046608947432613580340646773612094706094898864122994591e-11	-1.77991111927639817744455702504399415793174843083303014573181722040088502088604885575517980006686777e-11	-3.93911229690998466568010304631301064236246539277592308917946914384859493544377713340357647596419862e-12	7.22616472537513539539870192088487288623495259121938972872833962472332204288625288355069092737794955e-13	1.02437051987195475231223016358699748606775106600644649711192604414994003233046362208039232286039422e-12	4.38400776919496095868110095379671979123276515366421886272737203506940736048765390398701232049309553e-13	7.19059719704012611584509683788815499823954525900816247488473864514066475938191193426589458821062528e-14	-3.22266812010961844416034229103322543655941975009556925185518851313093014535031230723023572178055741e-14	-2.92819071224043686159474482940964834965384166084424337742797375457884519707341992314425259006147242e-14	-1.068978503493719661147401486340339523038318606892320547413234050460576443393692450311254513984961e-14	-1.02605393523405459068506663101066139513718007931065972618122133993490753470496280524138272730503873e-15	1.20095082841806284830412245509761600327748989214006127280709482280237047564767690929959393276517208e-15	8.26337392006395935508087942295644070992308332866097760612597415640649819986306395621186554337155971e-16	2.53341480731815014100919868856288503376950888603911228053935026899345811796465004265799327446251448e-16	7.77998168704267890294456997732000483612206200111382916844377476920991447528980426825770948152201116e-18	-3.40713684843690038811098939562085701677011147449124510904878898025182555616742674309079622898909244e-17	-2.55493014497700798914278737097943049005018352525859465882036363179010740274690419454896613191686329e-17	-9.10515043988430186891921940203321576376759501874906912384545930517899856776423138485109398578616775e-18	3.04201581400226035634087632326310460227700196398472022700985492638809068953304526787428163618642751e-18	-2.99679832284266514151376386514170719870849179214675249728825670159952920282866450010368187449134815e-19	-1.62935035862964824945804841777305557043979075473445420718875814757824617196957786954299356786471698e-19
-50.02227741536179923966879064901910466658818358377683360396584527896672326378845313122880757247387	0	22.8648213846432095532611890443913397728641925367808475577207694283374922444952631693045441118075928	12.8093725631302460240886209668387059863785508569919664780035516408199405179411338168129793835826751	5.50879344648541066078202366860628704359363563220015696862389261302419627976301663709694034062387775	0.832940917657704514193988154859611923846243529107115042357773470198936613825683775288308298926493668	-0.951752824394933592634097990419292707443372909241060104580850460707157530623727491197301921410567982	-1.02453866095384765707177010808407700288890763543794213060579490078424198092795471895961761847991241	-0.585093773485370708927694678475333646871558624909449464726704765977066521912712202512048275235211921	-0.225404036462333419627101615657729480035850059358501388783337751050822210847253865294432333042527633	-0.0545826339062798652559872885027665551454407692113616107585807065342338580734413347768068582427807596	-0.0023485688969007966756879716391490120246579442271959275167612025767893360297634810554244037301576124	0.00483973297039454974425850700924475926620636266610692708520673901511194516663275491453555097658718879	0.00244518237989447697227952776573825706528732796512068523023055385783829392066444320764697343889127807	0.000528794479709581749102977843820357902365856481352582978906395759679651625478422305135240615501265026	-0.0000635992237475021399996084328225518456045483672457223844265542380909720403204157570537800485124975961	-0.000100118585539938288994902749877056327435937319483325442105888962605785339590009647475000079792297531	-0.0000403543123150387701421233653732641529078879789860352229212005663108949791059655807652608422439170851	-6.19414822816991357942608295675427922448704235984818179671599804043933758856982190369475129501578293e-6	2.58995950645131832945915187320826076635036462636745041189463860004739401986887065423606991432360461e-6	2.21657544149469263453493921374676954514330501422370465957019044032981912546015697463374227277056242e-6	7.62438487586056106732214089237730755745052583338259969222975751021788665817363200644532755943143123e-7	6.5863593110965931154698675221773505443373855580976306273480169381947993104250682663924328463733039e-8	-8.06718179463087844029554954658122847364431814489382840124677163374355678094072505335037251874195664e-8	-5.25121547412087969703261846139504176853809392536576974803239365503483691789666020277788568887112594e-8	-1.53310634754158681433536958802139842400312583088650939951977255747276073433991796923722559455411329e-8	2.27152910821151152229564280906215694699292993222544083918417689402220903301978322983098227270660014e-11	2.41274261692214427704961432120869743707943883371586998008702705497778732085901913155561157723669583e-9	1.28621284435467342380806116980190780176202098347869092188738189199873989801768480880173897344323757e-9	3.07057203131575517850951512918357088835711361111235666008845775480569134750798706228525407035052662e-10	-3.99539314878322692908043272264328686707566099197860804678643542891087484689171856279168600302841347e-11	-7.07154557718972483014596573453127835095154201535791075817408207587497557351345410908668827319679961e-11	-3.17657729252380851089676176505324160031117639594227219889320549077609328263864241336082550984133968e-11	-5.76731063322618546461993560796880679843244893009500964228679061904901899749807211723915425424403997e-12	2.02483151045148517850698650436125681378597265800056324637176250863756502028045581681459498937201205e-12	2.03889784869987511806760871486857150194282201354069319580321097679924204638303753746521219995442609e-12	7.78889616060889400908234232252953789392064939223872749393041739452495615758560919531969040206558763e-13	9.04884525138155031071732646363392487902293273098814610433607941271475502077614993907620832808614672e-14	-7.86565462549434146664587670784038358135072513821377544746372366009796307849907746323665444443269502e-14	-5.80305665500093572938489017910658446346180276282176811894465986150856387288313405915917578476009712e-14	-1.87559419526408296812471007915110255129262306921032821666249340938563293436228421703732844178109062e-14	-5.06023653460804132870318747392237612649592050297093773118710466442788403324441225293699522202515671e-16	2.85857107702182169069236608641913952465352400463097874878478965846734618054099154813287288083017409e-15	1.54276195737726993024176192531625794010664466865946786748638511244063766398578949892395818772663877e-15	2.1796293801570253293942158144826642396153392374745385142537685568178766752810459357811812439993061e-16	-7.70338126991008542964933392522890789638282044931248471699137113494324108584875067086755366933235648e-17	-6.9593273512781669396540294500487506714083410343626634225365139077679611293613683303257288732638181e-18	5.1209741240841547015614136911468206365208240123034314878253199948471583490541960056135985460955716e-17	-8.83284394248880182480368609545176872134810556629055669854370474644021182646358741346093775667951641e-18	-1.15096919857379333241224701325051433099839427855322919788215835735164746264590020048093472680462155e-17

==> anc/L4S1data/c_ai_h=3.00.dat <==
9.5181235482745756440691903490445474407526008385745660529728781487974756328671380672667522165893133
1.	1.38784865875877053811572360513822463425411847834348741198358477102597701337693456811194966650262795	1.12359586047153206346914470754625391394626433610077306755724679663609946985857066470949576331838694	0.7612833580609192881591491133181268186224122614682923439681611205891263691421528091441942485468153	0.424399857188973287044841670977452771485573944402264771502176933582089705759927553666379223543808648	0.192995947335200996704981756492682235944547268975750673758267517661776512862448766438789669988655076	0.0691775385660791987573162857399879929565389190494902329329494494583438128336883308077680036155261929	0.0175649541663789896769958026178499987351164568562465996456798169588076333621375081841680667919362786	0.0017477974594171899637563658912058490061853577938844948207734944035882204365460909518299798996683353	-0.000987186503418932990960648998277852410450528163671590688774473358576287650343740121148143064359963164	-0.000626872799817624922235520942045165179877134066669628637348316538785214242969674693378456810170250317	-0.000160617950566295229363266293291124162444362546720242953153666060349416009897963695743490431114556934	7.64930408184972676598931753296456210118101802030957697110671200837045114220246600027609415852755152e-6	0.0000258165242948992778985468040117219222103581269217159803416468720636139921922883430516266843421402249	0.0000117093981971063581090990150219487711272602274161149832657895895516524806857895743309272231379904565	2.19104853897465335887882258308354054095609169263058996400380633736227665310843290277201826743136288e-6	-5.95637721034066239455861250573569280207622475311993618431864177684020935889383194957885686061889863e-7	-6.39205423021496633672105981332779829509238906827390198558055011460957392163524420242682193448869012e-7	-2.4787439492189107903849736781117139065175123084327984461035076699235299196571361335921808642539238e-7	-3.40482702130094414995271367295397973721401189259761159804179496510363438323685342142843968746088649e-8	2.04310967836548957636168772139042830297414969381935880609651587327912144126305672882239375869108387e-8	1.65752799450073239473189552746241346549165242999115395432405370018542285975071069199078151826852324e-8	5.84477148749498751811773399722700411617425680410658458806681550870433226969944529181263348989103275e-9	5.48814077890842780133670195974494406782137355852110818236385397884731830506533416440632456769445243e-10	-6.51466355085076176181019068632670875602677216004863041499279294569487423580926528147940328082211732e-10	-4.55420239055554446678802188089521888734821914397114814848490698983064496602425340954723548365636304e-10	-1.4777118143251211849435870916698690059559735020009760045605721095997472342061270441696569925607248e-10	-7.19245208445196839543293840245911399846489563954116948024625437286461604022712838087219688625876824e-12	2.08001046461000167056033310358640164931376372448739954089002178704597836956731939627465494528954975e-11	1.30328072882004055310899858491680771194628784304456318231824888487611945907621611277688374509250801e-11	3.88730397220092907461555620596113353281562928844907165015573788668078441173467380506011848607625419e-12	-5.8773795970664251637704584870720268030732197259124980004470012475290098512813844427362525029893101e-15	-6.7001753625065810865011730342433372875130086425327242053864656290444303357766373399614370139603862e-13	-3.8335980879833588353882792813437381949788890306167056658955988672472589896824903756740994115216639e-13	-1.04610229896247343089064104965203310633415246237883110438939907233158575971513418679086963842164074e-13	6.20646260996807987076334633237998526282985596380071936555740108700082049793149379582637806724344113e-15	2.17709210201294988954191910670600873927865126532029370574533028244931304532672005600602396733808511e-14	1.14976637723125583178055514044160248419735593287358561506768700096308925873691884733909604681984126e-14	2.8454275650888963848243233941325526601465580925885117892222657633599685608535333279219413896477859e-15	-3.65593295035878461868926802298463478367416403345976038869686332776927375633625785620616209613606557e-16	-7.05153163301255746408079277725583794132241881847466908658664935723043675847210765469565271366472756e-16	-3.39165959595062842567320923132997538289480351661300941988136637331321783678034124632047383978611644e-16	-7.51781584310924559513614215361248612083745592788001283589036101860125011499739369160890000921500709e-17	8.89344356909080657569437347689557741789957256048751251693745511482272397243702920013328288565659441e-18	1.44649388197656367646377328423492630639884979753523458856595839943804567134105244103825310132269353e-17	7.08342673477335846470254692528904257173332232383715378311518403409189596548970474270005252704035841e-18	2.01176438219161210257428361998110736335258424179906652910839654343072597767937332687142762633686377e-18	-3.5322517980991019650457549933723386160182071824541103454302385526567969470622441407009101611728465e-19	-5.56927577873563679216028534213818670677453806547802068249744603262646280736582508629520306374264133e-19	-2.55375023494364789952233021370005613286858989160506344006356884025718914661403537540718579893785658e-19	-7.14923080677346362755516535082672886042027683120353078729239405623163441013420562169139054144801373e-20	-4.2680088167561622102643601286567667645800968071446031103782014795532877645698946201033514891943586e-21
900.	764.18805437647867585247336301887884130335955699963082951262610805714486942447263487236474961678465	566.30517298185804054996428030035840443466053885084168244742034369843823841221293269419969051477491	343.513029843452367824664946367301205945552665018995493968566077547317452024480580673989256339328048	170.00627834749133472387332396175649044085156113202633101123163285350538194169044641494920781707487	67.0626804235135133570982427337380374915847925283526512230584009208832693257559921930220767042340189	19.5785953869556922821384408163342026400707968129369014495003732878824848590630769499409432121259529	3.10772301799626968453795932909686983521086957500201867086874683952328216484950400741025333013456879	-0.559876058329254735529391897655232001192798928697792149200210951560659739202940597614662985097927422	-0.59416982953496137348958776809673881714271736628902517089119596035085479389029186716199549200064295	-0.201072101771979456004712429977825391530722831408671029200183870672070805393837361006157824279607806	-0.016302443693342079681841369206502021361816580949418581906070321951816145444264628423811637388775347	0.019663005993762052220424111061523921769663930158025015115087911718259026514290799945445169805692296	0.0120143651650313414516756599626410720753512283023671168110973879515188237581928942927045447162462419	0.00322899190985920661484775607692902023175851239621532701573126504236333482357279431218311231125239219	-0.00010397900377921885924446317435201710177532503029500061566873981165264490923690657773523304899470813	-0.000535589960543874097622996535521403475845430980274853053241267295470259705117786822806387033875183341	-0.000267190468018989736501404252502811603977641572854209476969268067423906563567989442322841763850031739	-0.000060430045694290788751922489158705346849160253652228653922709606147943145917372957338681297621880686	9.07981833346070918224643090101685764686649913802498663521337867720413471926859766786192619961314978e-6	0.0000145228552599651756384446208320909966108519262456297242052025686418593707008129414279476087704097389	6.53201733088574466320339899189844600680614865382363877537638004954929661495997149028346510568794878e-6	1.26483145387456848854801527887330923070031052716203975575722383834335728181108127551207286313471293e-6	-3.6325429996710585039720178426643646226950201779589607350875048320419900468977749006565744746423953e-7	-4.11662147264686832882763600759478470801551805760097931506839578003358314201002384674300053430975287e-7	-1.71029385188795846307095761616359019652673140749349253478340638024278880204563479786215329906958458e-7	-2.769082199312515071660931723251497598658606693730351541286452567762074765326523194643101613927243e-8	1.30734265035499054817909629202722194040742997025232546378743638142579894080277185263417559106433734e-8	1.210184861608651713196029867116919104342938386119015555570039126818970967365258905641259276161793e-8	4.67000386699539409300252253599964200203907209272955762423115551255715171493609576476645708054305819e-9	6.01209762519715714821264415091742973042707428315516319324967964660179499555610797665654173909656958e-10	-4.56029379340827124688872338140588904224913576227955049963767174921076809543616886575877337137240094e-10	-3.64898591365943399380783687246603075197242179807043599461313140545049466548151371148614703952115961e-10	-1.30959030467168524308625860979583764685233445717159412991652677617566700917047775275589683173831469e-10	-1.21960799407003529902717113911802098516878920400565504163168752695829608034928502207149228648335527e-11	1.571892428825589991973206212809633280907091647850168684722342377486573442540411041822012157347865e-11	1.12061330175143641354618839199569439840764053914143021029068630978273557093356847220492938901528472e-11	3.73595922057589149936687876266050617425507834573615379549190397961299890189180492865031119189132577e-12	1.99595340780326752321310515358271506385881692266923091400490677756903303862090208451579962729846739e-13	-5.38116241046291320265646041435043844492547292964922529880603149197191880478631394967547065660042908e-13	-3.41309134854765634411122817053193416336480439283982624811221263040474363194089466337840409653002598e-13	-1.01580537888830957748007673296418118540887982069986147066881069176763392548449423516353283241540281e-13	-4.13531193351678055135228206067433454074464080850699469404669973207432558446689545912837633022965963e-15	1.12453800778145821252532047862947995021147673295635564205953991189724159304942747593625740044199366e-14	7.56729234891203049378688942920834395729056808485479412238436549194837870201276197187875192437119819e-15	2.93807809014136169469333801724635252492015555180174905491690456906538464433149670659486144955055545e-15	9.54557223991022060860993485889634012539052895487640930757126960212952723940421402088330365601675217e-17	-4.61632305736442661397130954155252374230631150850393783394476193381992751616377267965584566130117412e-16	-2.68516590567019941812882160697125074388773588369508075540492015107205111631156106923958266580588578e-16	-9.40893958281982343849255761386615036231571810358221688289187096415559655381713097078059492881849014e-17	-1.02759238198407780095912811818917954673160381573111816476212688797033126361813489507892694698873465e-17	8.57485740270661148745638077765463098590124888648588841171937085308803921529001753202984342975822414e-19
-0.03302135589644388324595603390078354651976484036652204624935011712889478049599261053852364349759431	-0.0202116802099436620418323821848587703454573311260422180420013460825426148629015877213132685654463098	0.154866149857086186466277004418189060996076050967048345633597180822512085305017461539574286325097838	0.153774826748911081555684950433416928143894965675332801176582677778624196096760093045318303192915948	-0.0234361621456639372787211066055348984693232917083772720906616464785205132874786056459531339603394569	-0.0381658273737547720152998830590453572571362040926695974155967231111737875164606720954914159909986869	-0.00657363643459106517630811022079917777638256018868419128536979501216383763592444845047255799456355991	-0.00722628552159958862246352940685008023305278785191756858493231046979470970630139015170676400494672657	-0.00698387816542997525704092951203903411525782847047789882577983923873445772143428693024353627864971295	-0.00598712388193078807322952955309427998102508125370236142934597886819320042623840520707652212177343121	-0.00457403852642334459631461071560347554774591377057677203699915614005773756728636967459050910418437058	-0.00312159758601612318746252793116908674112848453243132299915379100922129994638993133849529162660256821	-0.00190337841184588161486851249267560819880636265280882953693103753079676548372897042454007424961180191	-0.00103397601830672886117630003743950490924034998540847848032491465916308783432806374887267682708930135	-0.00049662277163740752631820296667086990543015161914458978437455820255445703177022646817938480738884956	-0.00020750881745827118682314480103796947452317964312575907079932766801701705889758158506357745196015493	-0.000072858547447790472019034725370577171090826928383896018433060045690398051491407075371336605148812649	-0.0000196941698675550871296514258670853963892265731589852393664530673338917123088938470238852444971984942	-2.84034796623628006626316026975513127504746432176443374968843753420040466899935937966048853445915264e-6	7.55455349046951485674399399167239906060178728176775152645820533518244390533767695149431063688874761e-7	7.4928243913628046716451931552462168612564835817215465551989962045851155658803069238865382835790631e-7	2.96375970861676110804181080568757591224402269036314281804963931049326664076539526675974884983369071e-7	5.29590098586626394657926286570303642342313975971191959102947523694155246567175853729749402025971151e-8	-1.51510574654391014333329673237405177899636772564234661447142275438203984715272987562581875333310956e-8	-1.64629603796421047213147914186726581307723881604352428658726322024235507407136259060945116273980103e-8	-6.76482975926297945603939087802563091172366444616752337032632803566920828576994105372534468004175721e-9	-1.153983078673009157943537890205229138027618176458419581651979921108004690644776337579843642351321e-9	4.44009538975402117212255907809084322322701092883726503712971497452144109265733867159648159305889279e-10	4.373688027375841584100155430981355756354673638836555849270982406797501641445444073328488534594773e-10	1.73439305120392808275302362988763453680979204824001293922682426121840845062985376276135706157451978e-10	2.55331700077263331295387191780643935905604918728993357967009691957877811771841862233782456702770312e-11	-1.44697160943130155492380477184849550102217817001090562705867761266627389836418803372230208916910821e-11	-1.2503929968338999215319028836584431722705375040729126391905078059802602957573713333438838522054127e-11	-4.67617938759907891763761797638255631155041000336204123081377567486251523126256939649582671434298902e-12	-5.47072596767262444442265751039682134367251160673175712943581932814793942864127353488207921837178189e-13	4.84043647284603329516546572194893247892131487724501070566988742407153619410131911867992313917506732e-13	3.70937103082939323015176990840555341422281785305343281043510375983451481131578561389442331254615691e-13	1.29760597523370781622688371343090463268995873676315360433403620182944196419864132910636049814204918e-13	1.06556849423199345032397451321178666238046515967631523085105246406176641742473340880459548994478406e-14	-1.6313769660748735140846609932057765676374904456505086929749700266187191209026904017699224106731212e-14	-1.12616481528216453187444529857362092206990425308876512797986538236809860437054599442787820102374064e-14	-3.66681900538351900410238924726105236410435137040476365610098764510911525276008455173332088179144172e-15	-1.55254960000670831789717172191157796170964891887314226980047902954155907411995592691056441243355254e-16	5.52580768129939977084288665128811978975100097177683291698196778814823048208578430707025153830369098e-16	3.48661410777162123909709531460198039102035273500847877606136831926411873777417064957749706231678573e-16	1.06000956104150185477366564292043638922416451663074332535324394663722501446088973345610251936988017e-16	3.61706325265537008314976494664712649233480093260009411726274802024934387927947424314936399002457807e-19	-1.89204720893856272667678991716236723314360619597305309133610077681174914516928271586307776505166643e-17	-1.18749576057612827402430183047691433011695409861329101875025851062423118887407139041334291722468656e-17	-4.3829068940172372146447918692509927585762024597247374905466795764212705855574319958648936166375313e-18	-1.03271488976599618435667308680115639895191890196334095347129933588544038042116041709199466619681736e-18	-1.27042910016426974720881585275575985598743011714430928533875890194180199953610195393387112045951862e-19
-65.360768774981378404912259483472594225248507028472908610249527483254504208366486074525821100440379	143.886146803594365998295126047971859522095577344828341053829768147227364449435364361474422301203	-40.4597712776040661878692630477047991943815552248087786120344147259196699855759175677292306039179	142.8498933096509099184781461885998805580245843220596543943319471124716317495191304036929962304998	-67.7912306166116021905015626982716003175342664523502483738267906149283287562942850146164187135133	-3.518761250211950265534131251895932901791970323316021761320948070745707045593158066970077601751812	-4.09709301584886035910394862917196839426197945554402832125833218860326919666349522421272536085385	-4.18697010221565697635968778692595435297516570147474918494310301040458386082247996102568653662855	-3.79128223093910876715474586397297604358248025782514398373124245672573465911103842045967950419051	-3.059656327995509720419541168349444577114155761743569707223324906338832066784016553582473253984125	-2.206968516104295150230758228162653931756563177335776906151991415800546441859416254354924051036403	-1.423906835946324258480248714625291922607600163514234316745621506068833900061138855704092096865198	-0.820370065942894733185733050981734166730759528577534612520744586712580171674308337684586944487172	-0.419854864661599505328730588755204033289213787381612242276609063717352854550094155481981186775484	-0.1887063315837178236209599330100674663273644137190620995439815561216937971172703601993847429289744	-0.0727452304394007319352093846557005534210158272118973615923695148825958402879429623950418114519317	-0.02279744955661664072475418056943035442619392595254307976956158681370472279680008400864775006529224	-0.00493894923956491673754657624142937602669808158238555415504442763793333965129854025503060981971074	-0.0001100347084790892976543319648233125487123112889545644552709221982603852947871865520013654655888412	0.00053200393518937198962570371132217663602003770345710389795820962046622608924688913489454702020124	0.0002953861298323765660917149768982474558877382464264221819049133572984132860514326097337896813066625	0.0000844787487241629643245798574021768160414497721325305564650272346437237165199142409177357022971297	2.834853036652331840901351560953960164647237399714973885413231743015100430235553770652303546677115e-6	-0.00001119290077016934907121053271084344987196516863082048578458405809490442420991399171310981664116959	-6.62955724642286205150217792134149988190589599339452522969739386005408613969768332659333591736733e-6	-1.922623210825211571269120379618109223563292514873664111286473805205099007981006831918474352337917e-6	-1.330001162849873306376357019590486755265326681113053683555633308763889362392096104134509319347e-8	3.038443630430672884109691192148705051879594486526563409879994321675566155567567618014657580758584e-7	1.730609408652494875198432301219273605816435902583441350631451528099255163020552482458532543342323e-7	4.74995157541994561630848399357399970184900833104186523243333676521529388219598666155781061885565e-8	-1.892477099752942667201314904203827839938712866631418198394667741801186395949787849844651555668651e-9	-9.01861501102720113797826705856597804306253712298112861781012974838931057281397674288070105334923e-9	-4.80853739152547208900744544113849431422929480578285538980069471526226862883490229985308087887116e-9	-1.214469286595544876047017288273651063741891642962196853235591569406781290289330354405288329898315e-9	1.237393751327511708883816042098111400777112773823720407030078891934735395230660421874136890038338e-10	2.781365898275848866112577639163183693457807090848077949831488988943285516861613545266780699725057e-10	1.382602473637130220968627388181487224494816789674743936482537897754250496554332886833558373239256e-10	3.155957822886735175332227299290544910517163365863247656420820633866397937491079277187577143939008e-11	-5.71536161185575765398481414149009143748026083189237827646555621479462165135898669715507887585838e-12	-8.76231139350750409444608786171254927568208184135739218805808398402694209755601126033061072607714e-12	-4.06474974495999229431220816284157259351884860951243911885682996001070698763980376676065132031614e-12	-8.2324571917477554739654840291004902731979922303986804740037921506051018464507714673349321619653e-13	2.345582287339442319304205991470776942364016195735697605466152638615030058743178318044346658830822e-13	2.808731407464216454508677314508417359946566273032545209901826833018068219545455080431312516324286e-13	1.225961914968791229930862259470234085509965887847132982859005753389905024095893614141883317993152e-13	2.077482019815668391559089710861210109091356894775706764706108996722392748033197507360688201193527e-14	-9.01260316953656598960364737652866351898078202924669710824017985461220787357922815152258079296272e-15	-8.3583896728727608222237936579082935159098255723943270669632815164393703894705845752221807823938e-15	-4.71789551823667927590898168559445785910659538634491436119558886824730398179834497937916946729464e-15	-1.779639752311679753192109604571271474046468277462455470970446995437333026954456077006151268166901e-15	1.784816399846277660556653626206087478361067780292312888841981543703546224696242607519241171944309e-16	-1.385301117093575934903111697948206245199077842872480854883719927068004468710211614906416664918168e-16
-0.68659663629329464919745618064099638334630335267382085150966700298410120045017761489130240198444428	1.8101162211462235889526891541852256192919631423870062487424826577502657405923038756101084211030653	-0.68834581336138188701803256965824911575454961693495954880512291469831482124151172558636849516649741	0	-0.00107644861070094938451520402496831229428796971303771177671377449929281335801303842749254649085621702	-0.00447074805329625213695973623642005031718371572502459051167658708842891573876462595781959623970870283	-0.00717618344830387767021797019564139682799833603729418001393588523247809473036609020472625826847393453	-0.00829456024801476821243465912288751007684593669232779335735523652987488143723575963578961140339274306	-0.00771188207648247378822911996311265548311250146762025344446845257248712677725903534616235673271240687	-0.0060376577191860818390317986510931813161554643752871072097204487464218483577107476682537386838576205	-0.00407302765078593095723184001837810324696413095127333296800691566582638340252670194345463758034049556	-0.00239402769986774702433664293552949334084029376131898167363932921863687977468562955539227611708505141	-0.00122854080472638434780592303212684125514986955583440305465906484597011733936122477055272148100607712	-0.000545905409785056159150051025276854794419755564676080627820377243910329031566001088409516828219301381	-0.000204772610983856631826120617124260452753449108351846888513281188985195096883850038733224816651679992	-0.000060610685007709995865705541879171164619007261566950932420448858837390035739474485725034457226730332	-0.0000110616819073864579777769396918042995554432219968074702002532392981485254990592372400550300135821343	1.14659880611021381944668221754507785591256748472000442740252366699232725058070396925437296799988767e-6	2.0366886838497885385818063348080537727704021427769118104781779408578824557490287841435207190389304e-6	9.58105552479287945857604851542469821712363191944703314753049163686943086218977308907173646010984852e-7	2.35972922085318195894505780447392205165328977145982245535003918050516980280195121291913226921703512e-7	-1.19318257316159917133525229649565895749134332269865169871902094072296149673553512896564092576131859e-8	-4.29528056690443727387059210725805361097030139817733366711296825826454308749186713997098735400966806e-8	-2.22650068990777447558786893308321402920259888873032172813973343657041376269301632288138871058938466e-8	-5.69942021451613981693103868436185877561159326228196999713352431051705851811096872440264512428952368e-9	3.76819915098836735320858041551578467376784141319127307695793364562119148115510285950604594604031902e-10	1.14427251485855601859368557788122721490817102987978164074436292103434025481717293367863583000954499e-9	5.87399603128381848394874592018281199562362026181208612718896853622128800641595794846824899415340127e-10	1.44060680860041776100207637747835214528779276601368529142506957382050525452139181882198380240004589e-10	-1.61069850268290487961190075820948749884785002379734622863330991033619385598543285649153142940088091e-11	-3.34225857461201099604642460195699834736640655021173111521250132762372234372129066934519569051637371e-11	-1.63932980665558468422969167426506050238908874008920996092645004204443907037433236430068678210071907e-11	-3.71480733025787354729775073080646628778347989746058684570502732351439087697597150149483469781354909e-12	6.65365965110108552599829164773408606206015439374327320154625889127788770862554240250149553407025831e-13	1.01910649601005484403749132910731828914971093353068426230185802966211001228626077072730300533015326e-12	4.72408630049768109236725227540783275654051858866414641147720796209317881498775012138741741919873524e-13	9.65327099703960452271675355178628122605023127498196041579112917998964374640089884698096930534631144e-14	-2.60688645152371831961666731786623474975490413859115930963695424978053890469953408686248168208667983e-14	-3.18518481062330660704640187614726775938468155899496054759315460875089642652234653972645115383847878e-14	-1.39083995238279523317915701240527007463096950489046368540792457171405135628345175139223887759860926e-14	-2.49135238882366689729497238718340755181803946247581002139852145000355205733778264485865499822061749e-15	9.86473870602440431863575518198091911380575791644311443812389939627089189888275699161866080886709776e-16	1.01036173386385428176060754466622031957249298937319180932007298537917808119280994810288698580187754e-15	4.12329184618098789295295869368064683900316105612893320906953125571700478558789845278676982229148651e-16	7.72413103672693280954918387680821588352447863251690261041243255802156347906462099549238140401338307e-17	-3.4853730681765474894348608208668291733495862643712366288036216697747538852387454452630254927744599e-17	-4.56845173037923188208391336424536816362891707595435037876093361388762750220248130263231896944990721e-17	-1.12827750023567972340230870254631901006602724949646524070303411387741904213282604698091198210087703e-17	1.26409148348853586186717639796924260432740311611903246888289536193286434061342858836268320218584745e-18	-5.15602016108612464282264813497693825356180188148485939525011257426329877808459871902154193547347494e-18	1.44198175089435799569841635292616813367821771524391829925786035718396639688418911917363250885957952e-18	-2.07226011414833348353056502815131113679362944176760652343127824992442508828520911780970040935085123e-20	-6.91139366174326545569099892474662831682095435849727458698542195709705484154093017774096024297505084e-20
-53.36692102949605931576022928521071748058574779408820866103920453023453919300016215753290557001566	0	25.18856845542325607208858667222739367694197486692641745663095051709955465371427406861066623141805	14.9271675004587581896247606550049872377737184360428426761730010122215595551375731763638459495807504	7.2462920157243460455603320491993724406770735573302296003845192160489120575567618247890164544827752	1.83514653674249117022402719835148127160774756300974120203701419404175067197446076626497978752387658	-0.627000743239361046482099111358417649795016193589664701940580160835840631505447268646726929006419458	-1.0713300868564150835697384161653936904546534372291623597086608849929880349147594267936496008053294	-0.725078217993245071575132426533133397455847052241373253277270406208941233388546188282161388271528326	-0.327062198722756969404662186527634266056478301335201550840041082078799271821561976276834037788634654	-0.0999736640072134401455245724465033390477354657840450964283810103462235706131411594042758085609961121	-0.0145979090240180251773001233783700609702328674072554290956600399152770757415785940112085892534025845	0.00437622541247939953629655370665662030291326396505625483007449912096265323525017924426133528153569315	0.00386948981144842810539963337796772999153396620472233515029033826555556027340016516810133912265522736	0.00131647562008581247514609237498482677073862893408062778798161773577304620182641813808613121045149168	0.00013291504544612885990252663844669104132032424740395936591915936974714677805700708070867975127840318	-0.000115670772680188490190698088879853654675499918096735073836166884110831104438761040055390682240118884	-0.0000787440978936575814460843307673434940826032553216678058690748693850432932325660077747606292877057683	-0.0000244407344862083551187426590981136358470877586215771182204635184727771047015884035764642079525163904	-1.25239649854706680919543790747570878802243524499710077064159676596867982113585301616583797791813129e-6	3.05195345417469517768989408098170616474198151511262899011468163568186256148542719674331980249068482e-6	1.85922515747122256609292953459827319781958852910998025676387912468183601924865042485340979651209016e-6	5.41890144959903484385505979723126567297953110637147204843431283244082547891213857154910015132292852e-7	3.24950938133904456616437482431477624448926268220061265148421427981887385282446493302523008845076633e-9	-8.57861321997839936624763768240779236884892573474222346943064048255185780763815040281025116788243619e-8	-4.86020860531482238417346094435972783631950015010437138705372528749118483821796893920261161202547644e-8	-1.32225867625684644292678077178146510913870786235975690587472594821933599014934979232943824174429491e-8	5.97098492453256355042995741633778019880130801564467748429978861750054031424773997211084100152275664e-10	2.54777926610230487427414415130304763777316689846511722157883182240623354655589433945106418369376052e-9	1.3478907395327147322113299330278151597925883591081027500988034560079475118362482539384050402169345e-9	3.37631029076424731836510931569097250852038041363917176908907844849217971223880149798335350934929e-10	-3.60481833167738452712781789236638290146464450619774881263549824822535225151904658150605780092526151e-11	-7.82637397073478435106530844861124290930353570025817079052412226702400638238121394379496978921609264e-11	-3.8740485150827556661886755548929178017238855134847243984092370346515372370801496896325781210646726e-11	-8.81311672157198883455025611118721649878281864053304972161288023858517719870487346444025192046215178e-12	1.61216578153958594097916966446867238351066163182897917205526169260978887889362778969226078412475409e-12	2.45738438977645118876595240256889977214954315401501158215844408787957505024422559709904708978245615e-12	1.14033056365804265867783058819235459374524697421256729476645748436448923741164424852605502932662215e-12	2.31721664909778717349685501663978642120400888403209374659229063152433706622387371969051232956974179e-13	-6.51918421716162541106881380027583400164466682679520098079334139270187225092061906814748913277276897e-14	-7.86278821144534286453465196990824872308298571186094726474629227132449006770399063742048324530117327e-14	-3.39646473099617629971812119282289143414814857183693792639199494204682992335119765403870160831399226e-14	-5.67205485192542816200449536771852961633395912027214971535956362602053670146433374112407113909206514e-15	2.57235748150258687940717606413459914966486448145609388002840060505378348095144489818105355206830269e-15	2.22016392240648854646328425108032296676883984597865935561714988325918152194934877122742099407585346e-15	7.83727444726198516997311142130397037920561333856221416976944477710843429652882851902915514006338806e-16	2.70573087014063983114126944039381753705102059693437274659748883343797699729013927361982894139435421e-16	1.13787482874376852740223313240127802631980476605043497464564664320072494412882097968423700060069358e-16	-4.6338676115572893590067224047765926823701383141556865444500214023919749271696928323715569009260572e-17	-3.2347491413577424570298192135364949465767883548263012053580246719669194090442276820662757538969672e-17	-8.80542222802160759275623131457188666139649724925471192803800123221017027477453140960496602562825953e-18	-1.65107127058394033006243080659449693973482702698363897941362117653332077161931074879883516203816142e-18	8.0874479727350370388414256965087450885335287598486632333723135397594840519227627925982806015399546e-19

==> anc/L4S1data/c_ai_h=3.20.dat <==
9.7661171743420673045792898085342172685442301052321039312867745073237062887901737074781929961649541
1.	1.41177682808706017264802512948422388131079781234311321088908195577201524311320494635262820368131465	1.17511469125920198617130160174524011587836293196084204364000760122912724842701597607364454530368826	0.827310067996921911476489900258635520756107971971230061571510433838972212054018253979515420199564721	0.484722298756120998615939938956454075355575131411215968294099398236511177235097179998069077389906608	0.235109791074136473309430404814337309633905542867475419875903494337730542035841911526773194376803529	0.0920568261132883444390872763275676583570152703571457668440961796486204558969542419636132491946375676	0.027019410202652843843764791845150168790791378405636147142417002267964087109751358065188970372420581	0.00440912880355429567528851955270792649669488877833820319803450972981586613093908405307081676897530813	-0.000748643921136902812527190893786346359376153101006246533766823891527001141689766452551441193777379829	-0.000856157448691042121699659411505657172031302069222252968131207363586467694810925087206665434049235772	-0.000309770797823345856664774563154995938338662775168575632948865694786351329085914824707435441626437752	-0.0000339996829483543452452851453298231075583795993745276693564416278447003703570374602740010307912299484	0.0000275355197955193558175455018403384893784144684373703908141423716256656737418189316528563735862432364	0.0000193868658195567514393714530342618698842531006250505772395401906740851770300325475926168549311826864	6.10422011058614903092952927451380262649947112183391491895539908358145271900985292150684843974053073e-6	2.94390965599327953963665322830040159041615139641543140540747707795548289017723398124632415407031821e-7	-8.00019029847109422884554833550448947530830123561732896823971480688965777384869900167383975749923152e-7	-4.91917506095475150121068072644874201429190358731645310582027480813147730955962255504416516250929812e-7	-1.46819596427860748518340510403845349194961826620426428623050106635846635007319106621797312709415912e-7	-2.41426700738488877035909340637333559982983618282410084127334168250966604919470329244849359100863666e-9	2.31404323293365570621728588341462493823804418802995035511499683657246551813370128775533206608857074e-8	1.38014512450568697109301902904281579746649975802797597746820314537941810564390449502782355662315243e-8	4.08987944574262154534609709335162332531271550947196778375575175935364589473520943147007530553058726e-9	1.76851252829536604083304641699373730160379085335835785584693023646774289036301214923951103102238043e-11	-7.00583984437261861926314670956518495394573170485277612628253509791406052529684459667018720491852453e-10	-4.17611767136479490458562103617484022192956327299210495966430145068043619837835673212589341375937683e-10	-1.2453793010846764721585772321672761745199783168519682806665508179627530901765542740451302022876841e-10	-1.64297385638428896060742840304407819986343479732410562837738801144758252873293883204542454993067464e-13	2.21086616351882955656679145146706593860529787155012849234495254577831093256933960842432229385863855e-11	1.32857357718298810066091572498777177686566586657697898611497776440203893411150910647289061506000693e-11	4.00696432825683832052584892288771295660898037750030337501655337450013449393832718500470946519806099e-12	1.29108451344099516220472757816098859748077901128542594079472371188631481069841072433039868773015716e-14	-7.19378569682156228346661539190537351393030972953726514441926485331620667565489579027990462510942965e-13	-4.37704570540804610709821631783918897048049686772428618730093349254324545211985511994163536934483729e-13	-1.33925536497422467559450099219285019127646250011084091300452837445863866782545677186329332182691125e-13	-1.10168589230880086295403281710468190608026207513128916785726588703032992429199530586129444720977676e-15	2.39560002443062363106496705193022863149045204010964918750947429091972587882028104750442187610939834e-14	1.48013814749027526938139363698199607583470612557460154134814750600969382738672752296949223194074937e-14	4.60373378181805621658407526019326800680109548545341673120279560632488503125948616739747688015092664e-15	7.01279184096031455165255465085073142049178910798214485563642402385459735786649551269114907821383546e-17	-8.11173884497155298643462130184360664758018743292212016563949975887050067975389507930690019390303174e-16	-5.07926198665236761509409564346428142796382075012300402818838799460923374421024328881913359305694395e-16	-1.60192842098744598960474988092706567062687624834727663949875067249325744947884290971319565449597038e-16	-7.15116681189055154640862334684915828043774324481034984338168729615560794441132903383082020471224364e-18	2.09659731484346943172493774190748168672899609738836943396754361697736883337407088716402636530449452e-17	1.19958764929068061754152670023734203511332982388565898761424389064437905494963136401462399659829169e-17	3.44687915804374192134058084534125065446441234326440239109618162687734749798975344321081271367427924e-18	2.21504057430931536402675474464092520243769940028179679240124732557800485478896698692047357902018535e-19	-4.52670692094694561872703552617668792304860200071213235651044764394470090530504613561000135103921928e-19	-2.9906595774026293878944117004634138404527465200817552896753062705795803927543054471836568971231731e-19	-1.52002298729505138450317080460120544324858172156051402135436104156012763945264634003536080715699035e-19	-3.60873383644137884097862860359864473083507159624622486918666192752212965378133701192486667907884511e-20
1024.	888.803876988237026162282527268832188642115616500479976657171654423208326949036408734830327674628315	681.593223118582751218341071331266881975042186347824447261187235965507559919800490966844026287753329	432.702823481584085050273621106203384081473085617869926696403443274829210086511525297085097657322525	227.21480414565866618325591627686154535203641218942804509812599236093500423419979811357918656412097	97.0604979010752063374967205039949378493714721421293245972483227891019111088982481992441354432386215	31.9991701580177559600907884557968143763230101555563099300616553339687848204217335989407668941462778	6.790601105698132551040419917602482017090963862244697653730352142842090464180467869282530826195814	-0.0791271224457778653213522289089448679596681186800130179224348409268483520071974590959534992912998357	-0.818822035502774007240933221113388885543770990785580914310073682846747326728952653583630329736000925	-0.381111750292368834802530408829845499407602101938919403738699378713154225751399535092299293321904857	-0.0754616162598451051517194392281808679259922016826948739117544288664559049205049085819903642691837146	0.0165167192256964625269191490717738606270682843739689532075357788467194474070859855974543191920748489	0.0197563799113081585480256749958122636679821129477676717136215661673999663891400938125659441287619227	0.00795958580348310041497287799751648679586621664355841381517093851647737114177562792531936661735420624	0.00123950983537176397397356218389185753850445543581513953055578396783991663426238154993245037650268064	-0.000570846552290193317776708972521120405335213432060589225005751101209157309549230859154145973154150103	-0.000514199432930586463382096904897240208792313308228453112230664559250248463290749398232059110182751674	-0.000196299637726503626441949003877530759198266048662301467882398804969752517457724790115987352618462026	-0.0000269707478329183085931430460683125969946620556136021691665648487960034984662263187657636488705659629	0.0000172233252140619189193651800617551950676458837347232262816393177753526611702806367415013408285059361	0.0000144991255682585317906603826943624752266664742982852271763546194326644743030872123670251346671966462	5.50451541025833027592241685387936943598402359689056253659259712748165993431217278528582148894713134e-6	7.29040026728755430118590818973513727911289435683830218120159270151381749893104676948055922791628189e-7	-5.25876153797959166350321424070983756219894742728487500928407288420316900720515892594377849781356704e-7	-4.38350709721827879861067874876190566143364187741638210481440585321032566624898935091322673430009899e-7	-1.67629861235774462454008111860692959207055266143398696378456835321329180054945505889175835072494998e-7	-2.22233942231107295731955304746279769155429642386278959572297653671921809986477724356832090114155225e-8	1.65707769940814670290421733758045854239475334080017509301905367075928403572673619963684986110897511e-8	1.39080430566253273139206876785079882913110698434849166558644098634196520938498483390412442584512801e-8	5.3773040531375693513659003486315936935168668425867541151053354560547125234379005238303933658468892e-9	7.2738380784760957340435153754868265633552793842927582895243984003639209353418873023784335598723731e-10	-5.35783619367840060605264821305904285586988489493712084890978440119648181173990333374094080751935437e-10	-4.56474368247988417068519624011760779600011344409379306505588480621029082143279166361586880500265514e-10	-1.78840097119670777664301907052821011148863728393272922847044189235264758696695470761489185841061209e-10	-2.49724228160595612237310524293209363416228025399070241528119923344260764961071652279801962263238145e-11	1.76707855691454731587058763787415797502219206655585470135740161018055345856654232358569037587594819e-11	1.53660342381862028581105151319429200946285089223564976649406862609041763806984808851462199112121341e-11	6.1099794371926101682514090588249570421924688829884654655984444288788496919778052060719507544540305e-12	8.86559875798245267904668332255273696526913828145192288769581110776449006282367369907454498038139034e-13	-5.92037672583365485062031136534708315262520223638952490493703927845883334901236036288532862731003227e-13	-5.26186329719536459800600379600908972439737328454226016144728558795881488648844007529346123806442463e-13	-2.10572247930785669348364028357435822037009445088241274264748420936882037270654067870192726333420989e-13	-3.22559476178796903315129719549036539420044052684426890663977815390408255542824986434540305996247724e-14	1.56634336745791809267504994788058975503163162983548353562578198590353912584511164897267524614026601e-14	1.31513395895319801195121962983747961788559783511224277401959280800386047210189732895575711240666922e-14	5.0960017252553885871825818037741599242121866066988886043922484171636864917745556156581747612663447e-15	9.49889936406094137845882037681109114160412662910670970654417680804476471961655425864133399424738451e-16	-2.56739131888867159267408904096374010505395287286174842664683234528626460057748877207987696770437591e-16	-3.50110761070202908195304602445059640610805592384340400064424784747867858643453021531464211980155043e-16	-1.68930126362439256729378923849180972172995862646195535347599001932824347781713302587819275099539742e-16	-8.0898996287201602564298637299791958133192985097097147218380365499171696800194043905646489979867391e-17	1.90107136225531524044724870569594088032749878893840972221015040566769390248315702604448602664007415e-18
-0.03305806872769432840365844359216552985184461922383168713517936516148949400947007925151219825609373	-0.02132150416680787982587412886411742964437168174278446824671740869748629403799351938884865644546368	0.148047612497702667272459855579297961979432642026275074220974588153162198471972099425704512861459403	0.147100676230706512233259746556221335278940678682358026024081737010825015373166664322988324427148142	-0.0241125659958772852795250973680138858312660888800424338874771883433141516272668676982215297738097241	-0.0375009794968426204936455374875300718918931857811758907920310758847625018419928899906945064744792458	-0.00568403534608071259469016322744636530049987314627308713517779025516371542142334567920936807592265494	-0.00629241161824601945632214253062732788032823459205627219557847034062669074180564991442524961010428102	-0.00616666656513708217977237960918894626116040618677358175914517623092919047775631670937463417765389751	-0.00539937332528879814658250579905805734500954325928966051032755092598366472416270080807905702315524515	-0.00424324053167295530148091134229159067853353324430490364545222064201051983928874913079999434958520201	-0.00300019583528269614140203713355107339603186472656062078373378038371699319608730375221584776120968443	-0.00190944198494291256990614982979137923939498394028309746549553162535897054973095574011852540186249681	-0.00109173844831994209413974914606752504147989458474412518135423098268651038382520437754494601209412566	-0.000557613410872358196742427141258569875963398535974563007687343922908093166640311658025079171453979279	-0.000251395666783576679872099924432429621411322908620181521342102308568065406240994257280576843800460545	-0.0000976275452854674626678802678610429153660037954371174817557183621513516050216410336552717512213424223	-0.0000308966967456190380903949758500528599623110915426848856064639407874478809828930525473570936322767497	-6.72051163497266692969862730600844534717155188733222205958954903586608324010992227928265224559022886e-6	-6.69353597380509597026227717103313292506394383693669531402700368892158976594496685809982217813275492e-8	8.28810610618271713805905100993098691310310121561589270414250919940922892585331650444405807506676132e-7	4.72776637376521835817777242405484881555295225573482494389819642917154939558127940370870286151554179e-7	1.45190216402388373474087897539310459521779105921844117348412209073176299723920346857460040810072921e-7	9.98120153335177138091621122002320511840063976852226116278723043763957926709969942761281543691163907e-9	-1.75172749366395468414457767748088470486580973550830223698920800918821814168249165954656146868949137e-8	-1.18839855109136951036721153610798339906391004449163763992652512645395935224174269352505358049222648e-8	-4.05426872579817861178485344972423977685761850096304103029394632854350486655238852794805131646930859e-9	-3.76182140856896531379456829033784613568465411043789970550065864642643972953326691776952444529272533e-10	4.7315806790972298936273663160681138436635138508279797388437946916830647042772424988706347803791123e-10	3.46283742797770835054706318229776126240457328788487643754883325745144286352986461515583986013143096e-10	1.23608079027685255725704527719235186849367140399471015819407436799858020398203985861149541701793481e-10	1.28865663790618374364802468605726070696044953499074442904065824325157041118114460841195615636072456e-11	-1.41729408104039056926930578916084725272984493691472397987665999500514474123751998009124743577044547e-11	-1.0798943811901955379903859987716075754664773625703227738618338256183885862717277574058023694535496e-11	-3.95732564369514474838654385568789615457376612491813703879718908529041370451345517257781862617971473e-12	-4.43005057533236512537145619785270748957369456042130740674865786944398059881591179315323446157527032e-13	4.4705768873324518340419611388962509483860329653671756564953991171883123432648655367434316728600211e-13	3.50710082720763268163964069660018382844237456551965829815678714994498356401744752609048107859014961e-13	1.31168674655122842957747399965692666460999395877873695933968054700797730657299979308319059332225911e-13	1.5585930125579881398156851036709600639443498924265705941298848452797002974738912931054328535906823e-14	-1.45481071346889121935877562783868720488812968573441505057666885313345811776400097812601262065065994e-14	-1.17199145407784598038369160890776513053523399651502831589711065741607724190964776891282962651391908e-14	-4.46514637546568830508395872775031945138858911719524661519554764296394912932790964460461308448136801e-15	-5.61040636255088785883322983514897644910141188984086318572625547328443861205775790359064960273312494e-16	4.84017395956232132953879670576762659050307256714233585917344729077679633939568171211208747002621103e-16	4.0048124263548904227605598643603297635845787214248919754261962688116643036461244259642909203860398e-16	1.55346652354392675394316519718964766840259956316460772104769024520932881979435673135410245926558749e-16	2.04017953998787377340783840630964273165973979240149703187224012263987875563052043398623911810105577e-17	-1.69925407088181054441463640461447091764475796939697244193366184642544812184565814821440035600536962e-17	-1.49689166254273302342267617762447441687840758807841582186759151903570906536395450984360312939658249e-17	-6.75182648810325015624892271770337033575724614471315564533524540692068900774170546152178808049408193e-18	-1.93483352446008108178559658986117735745582482590800310762636701057371471140470177397619988482922877e-18	-2.95244452693963894635733859268862291700040778534491321647588003774758636239008739811934877778961071e-19
-73.430586132915095222110544573343086153991242614395751103926895475021677408029200523826801862040811	157.654493363224448786775501549425375787970849137733838837696095960297443811776032329596707351183	-47.172701911776615276088896310938634675577881842018693058865896251926804747489013350068062730278	156.658742744311368717862251667001636731102369181040556475320389672360294054474368586815579077852	-75.80540220265988978147170429168852500217672235153447046550150271084676658726044494713722117795	-3.44651611136154993444954745630568774871879345892659728412747622659356482146010765560059710658374	-4.02270503593829444622300565049804913429425363360046821009310295289850706277085684922829647983961	-4.14995559853798208433381002488647850621389825385318344841450208522228569801644155815729985710648	-3.82067460870705161219613395889209703818043560054546884988233482511147173322122075008430115512041	-3.15804825094120423924668019144942985938250844308578834351369274757806316386748432144962609383478	-2.35027879739125486403649088615542034719118267515963856774184015297807008163397915748933731456091	-1.57623754382149515372782857461679597381485336400270822950446934988494244831330442375290403661357	-0.9515524993248367812963794821421740288657092984731264694086013368591516718953320900897609602352	-0.51503147029176599507715672476293090657711292252952398194874056361737839678655098484320135184998	-0.247796692178179215516468867533015524194256073749381642747275054402439308301248279854036463228005	-0.104172368962377755736371689007562485352780898843430887445237478658339673401499594399111681355961	-0.0369056936815871506281156766750454737052471719319510592873876218009497601966808413222997131392094	-0.010050138123021437592541228792585300780214814250401407869835753268128932694808630512430316294768	-0.00140554478646604154639163130670805816524971988804033482061153451296909091082201902975044575431989	0.00046609615106268768695861323224636841483264770542071480006372539982326394594464621483356484318514	0.000448515599084507183900731642670399097706764441028861359164021525113959566976069049607189808466817	0.000185728432058369988065694715502775609882882991717712068276076588955172546819388726289338281844036	0.0000379556247889982404459378091682805527041630543075393174160761458116819118243842013003636047899202	-7.4104279981725238232413881966222386866872708035965958368296235892812225435047015249748277917737e-6	-0.0000104835285501051155165952703670029588580470552421638436363992705844081425425952725495682147359389	-4.9172247946620091823902865983900630851183594171583949443329151125152754476225915509460925317577e-6	-1.13000928373049948883145038829333785453059968317415694226731028567473830466758854955174409376326e-6	1.70899372282313344991267674141442923895602026545481857189688737205991339623220404535209820075213e-7	2.96161239809984837203976394540061488817949739783787843496226422876441588861133476214572387252405e-7	1.46410252302013848416985357289439753187204022191547028818835333729772533436206424481583767444382e-7	3.53971663149912491574478639590350807197931863395665875063351940100502104037180710050333954197029e-8	-4.6738309676039287979413128660234967313119050761288833278156903054831022211600572749280280391779e-9	-9.0838054908812483798724052294462894199895482037713865195635838688309815603925768371716778400457e-9	-4.6212821427713391796878267256573511024036976097395030672206653004380605087330926052801156099385e-9	-1.15229914369004631733536479784777862163614923841677609777030723202476079286384612721677165661421e-9	1.37510276563452530609715371508759238310311588086870177230851036864378182483153479515716646573941e-10	2.91492417258081580865924077187519783707733247577776170791956471121633121750511619671593373118714e-10	1.51471781930788697903019691802922880250648713481983556121050809855507622961523340782455065968766e-10	3.87312318239485729144126604950204440710119392193987681422843855354434454621794157673833868265165e-11	-4.1686236076501554304979370049708342906121917265836359173315232121306300960006512732303844585097e-12	-9.6381893522009042323780740441834252326844358646500458281318592379905950420839387108338610807196e-12	-5.1043893962849299663997397973578385086232659821565112864929310609751482259720926929888918432257e-12	-1.3359461008910551553144643036529724992720536888591769334063011155080353583174694554002153086279e-12	1.27699132797553522131769716611020626977143298874845678963100277795833640820141523269151019486209e-13	3.26004072918456753826152276160380781129336714385100967031601491270939291958759076606739805938469e-13	1.76011452129675389828293923529694737082713199989079178704386330327954795023925752591224589865332e-13	4.7081449955900888666902436088214647356526244345312784453110639409326111532543797576450514770861e-14	-4.48104581771542505862816812051175192700325142198810946983820023326884067273490021877270960623965e-15	-1.17868662110361183412997602008687924616564917213153154741256575765236739465381173670066764752547e-14	-6.4829975270212743982141270067305042661983706141158696428142854847494392535725157101358855945795e-15	-2.74132902432659466078740901786017051867910064898585765971062247294104508376364646895009735902071e-15	-6.0660242636722731076864299332936812697964134209334384640173198737387509997561091533914454268998e-16	1.4234455550761394462695579431067918339946845893927710458208294371034489657537759105913232966769e-17
-0.71527443111756867407068971986300766205281442958411724891076160315757071435006478981244965479707075	1.85436438545112125654245665627220579502352453511513815777851948366346056716780554360366877165562817	-0.717124271606797671621722792896995704795907384111677827956055922264574143961009429070730712453776402	0	-0.000735393681662080144174980438995605695605912775581191716848692209021484629158121149382643427287804352	-0.00377723243692103496403756317869657238427047161985034877379361602786463840462843121882080039248226533	-0.00633364195655947381482047917201330991177744841250336860296379429309491324891233951755417077969308651	-0.00759099788043666955870535563825289474236344535670623376645920174312830554885660185931351777841932968	-0.00732820718838488422942954637938564113903990479849542614358863958521769724187246415535618575107732108	-0.00597913548438340167539579952118907916752993984653306616381063810827650979516095397449935041061214343	-0.0042245019293644399140867718685382456042237449613374900531947048696739544740225224386447316793551495	-0.00261709635541900147266589645335948655127268932941346968749442732418161548451533787705368764943301503	-0.00142749000063344896498066476390803232066291909717365216465168553355417904868641518175448480064754234	-0.000682602474744111547188946151209376055427694653828195418745656462686034332245683534296852929230613098	-0.000281409277167597969527104534397782977721349482476714888180258080944157589672568875954177042083913129	-0.000095841204025816356354978673607956431439267143309278489511627361294078878592460991812515419030354996	-0.000023795366309837849156580142451214449304005862482845889710240517337511966602623003395167138612852743	-1.8963511223747643943039315852994083367163076640265417727678819747927502576127472394194383656505071e-6	2.066052642688865615615673316672534226613377301377341681771441718212342059686705862283209071932828e-6	1.4581570998170237895630701576150197874847431242919046041573950223092673564217120752124785102836294e-6	5.36865875316688747330488257490653226577347350062610828359014667280418747013009689936512647510753762e-7	8.63706617189219853993525811655896208875436296214535830129163011861076419511325972237824301459628156e-8	-3.56400349069968370829739554305928010794541061821429599658000480538105787365015252280683283549900189e-8	-3.53405733864917587453621518610732850398219201504490044193756484195451846783728758152870930401345614e-8	-1.50128523567655656621467088979547430834482725674622475134260674195086448567049106556044754958618794e-8	-2.92921588965204746940310785675196262309199511522343132846539799367350821631522231191983768367751053e-9	8.34687479003087476470507557635579222675238157345005791845471094205998659141095530043442271216000335e-10	1.00826553585302426799512850057738261041230444521321341266691202804864503436991974118596709589369858e-9	4.58274340879675203143590831130336197580143299241688666819851861974425687530918747845676804753952002e-10	9.74588601003023532928210031097269020716851427937555059179114938363018351262147606886654360684663867e-11	-2.26574769378401219246161390168754294614751893271031794758297231034284633566385318325721898575009167e-11	-3.1040178372303436234186145208843766913765549837556475117005138023240448854871791057615903063614029e-11	-1.46806605029671799896134281696323701500646760798759300183290426456282353609353756841046884534094154e-11	-3.29018263526101309078304289469021696980465698264168500980852640516300834516551640823587446797460668e-12	6.610349779710731928910126196000766558685319013496539170080497894321795455089838044802858046002744e-13	9.98200945504646115463201192006077817711665459779761369156753478425556576300282603567255279860005588e-13	4.86153021921884514181395598385405458945843812234696260769405071643938614930465588060994060117163609e-13	1.1341656875486881366383608380712246128592261899368280813626860516009047850644980949021701895294369e-13	-2.00089118864774129237436873904730110206601616074507680236051246596768462396749721332264754739886695e-14	-3.30625430945973617876076951702967958939719280936277932420235120979454597752451985429277629837047064e-14	-1.65100856127510487579446635234131643589565487507531260872066073208548628920422018952679678602222956e-14	-3.98780204427462120071793360727495552219649055034770937460180765845880002743623618263277188170380473e-15	6.20155291811408958647105922416746736735857705426752314464915070272225964579468862592108588083047129e-16	1.11933656269195277233065119204702368423624459078046958567036138590142718069888163367643948661325419e-15	5.70872032949485501454142938836285807616912382351094483006279545824305585404882358078499756573571528e-16	1.42155471277953040854083460120431216137081611739486581461574761339144456595127697635396450777503185e-16	-1.68854520681665779592219228660396566668825216416632501623662080971636743413589189333720687422987836e-17	-4.01276239785270885793429116349863012500011461009160101869787806918209349001608727486218771715638987e-17	-2.71848014279567398266092520075677148032309320990820911682657236328376107283159140774184790243080219e-17	-5.19216056483594224460377713286264066357336462737042363797450722409276180437898437330741854070501506e-18	-7.34221042517206661821734425486099964214707220458837540544041129451398822861935711260405837028406722e-19	-6.95788759746505264649878201991800861040231675980588042622672034450099141296599600201199324907387466e-19	1.9919569158726490285523563345031100635634169243146414010730981586065851780637731797501831295131535e-19	-1.58853278484520787813055291633334920100829573212105540902509007357753353273050469179102204624605275e-20
-56.73224428329406926517543558579822573561432447567315901747145050375016641932684683399073628172102	0	27.5097257711494656277433851930891189594246882366996205731607948815545854462133599321108716462619883	17.0665223640312498690216445535470298864750216791709839752518021998482626873947246543233127936617643	9.09029705257053428126333286998706506260080001494526047148888405069375862069268562137490954486213513	3.00220840487423154844328553736961868326895780897678349744485981732040188299117950602603390239717322	-0.154876911003638135207768656261017000160181924739628436428472275669667611976856446151821984294171733	-1.03767290263056802395178833249326185987938086583131922707873231818422690528322385732574997303294867	-0.84684386229203663415047586800686474981881184850339629792844053314261876352786886882213667344013672	-0.440509731150247165304384106540406951048166128536739986596742812428223341620802622879428911263996474	-0.160631675684553943392300614061706250570048686412640717761744672879479721342691173718145530224838406	-0.0356254958475535934952080152006486909926181091737575922316288069539910048632577033072690828544609681	0.000988585854991446322417145395551955550932374214011106698838427138207650656255669399428887472221435426	0.00503933461646803576742162594968906227421692169034094504544744523047992805138191524926404501910045313	0.00244772218778880540186121679141815839806685529865144194852253842207248911745922718859727118184089847	0.000566121099296126533510381609548377062344440076507683273752763316846425440397039910527333609437883883	-0.0000561448272246276215311921568047340797788047232396186163598450628707268345559780543018281617005112656	-0.000115431768588579448367324601532090862403571739234293918521554114324646291987117548488109381960984968	-0.0000550099745769254998413556831232731665053196959430080062705580535034849397523323082364276820720820193	-0.0000126454985578039122389982090282178666875841769023060672335593659116827767215976234185433909380523516	1.64743122533700009014632530104284058672412673220904779761238847765356326728962740791752413927440412e-6	3.0068038927267393437726080274147603325507726955225236672802352735006378057441443406870541321622901e-6	1.46587455947620064940579852539369960635848466371573304642128132976871598607190930886225499965753785e-6	3.4893273989626953920186080768505547662318995810177870806541656724676508321363190700480485303246231e-7	-4.47222558181161148745957865783514688404307637754518565561163034289069248159869129875517100683826561e-8	-8.6357754636611926593935248625079902178760962660576397356578880230252967521967410028131215695625606e-8	-4.33933810583134595813920358582468460110919753042119692196343464183799805995990704121283655687796967e-8	-1.0702028911797611936782858366866592592992854337376758295392422950132501409182611052130805127103735e-8	1.2559132923787273452284238269271964097441117838922774797040379679362988991768632400155092666399143e-9	2.64810359500765014271952260085725690270287833358271378905665555040919285085174547686418665152734851e-9	1.36548521494252837064308600100783234490180887641473063083831435507901550581790647350261699971299197e-9	3.47278072917896176292596667318473919780220399554194596597123522885027342777788759554010305144633569e-10	-3.62807535269758867373729117956306783963555510281007749388464930696120341771131696718341322378407447e-11	-8.46880852770834478045046801418218727437529073604611137773700342060535583450431389958885473457765374e-11	-4.47029129100327515611530227297164126056657395221263950594454779016689283671811605817492686196564756e-11	-1.16989886164239747008128882671371197005555180047583699342030141362379003150617113579203444377439124e-11	1.05878272305158876734738516730501891483991325400088341133280579458717167323177506118850871782425525e-12	2.7892793491839115403767001519781051721466939919246718151461821749636143917228797026869223906927389e-12	1.50585187723262575865845125522198333846613331422600976023415040334258203294135172353027714166378325e-12	4.05064683984312232876548547195803296807988224229153694119963093980589401510967995494302639817511607e-13	-3.07987578377079570160471051667297658559347909489466631181618562363242816971901942178442457428621593e-14	-9.39841251414548029527987593622056841473081999196395850882592166886762871559446430787236312119178788e-14	-5.18711716230201508145876606618211329925696584127639943420996629270439190248046021629165882759932973e-14	-1.41815917282252704103370166087012446737324526548845507433936337766171882301450676809482749252231175e-14	1.04768059534830565445929876203930880178855995213033432176346242096952876889083307843768530094055494e-15	3.1994611064892162561271103153836436228766349046429272480157760967858106730426842108503842051513301e-15	1.66937848318493555882841156702241906529556171921956244742298435428681877826365696596265997070419554e-15	4.42992671536475891001990740399516637166216817690920542935859271239553479475919661700110167612503344e-16	7.98037397918238295743344332747640812898642495964892782660589308179675253465074081000508249417160234e-17	1.26426648192902796325893115307786851068364171400342269196421181011044070812739833764637634924125451e-17	-2.37169731619875173666080664695872823919517073145298748417261471993888641976926540758318694662344662e-17	-1.57639653253702021278563888071882754179907187605327674712620024893915424068085126525223890272428326e-17	-1.21691003425217734735170246878453495655579575033303132232831781260416048747163817581025045439697371e-17	-2.65163068486503490342007059557675399386806665353962076461172883532742837153996893860138092308562628e-18

==> anc/read_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     32090,        881]
NotebookOptionsPosition[     30077,        813]
NotebookOutlinePosition[     30423,        828]
CellTagsIndexPosition[     30380,        825]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This file shows how to import numerical data for the four operators studied \
in this paper. \
\>", "Text",
 CellChangeTimes->{{3.7297513443387947`*^9, 3.72975136202522*^9}}],

Cell[CellGroupData[{

Cell["Operators with u <-> -u symmetry", "Section",
 CellChangeTimes->{{3.729751443652933*^9, 3.7297514725103445`*^9}}],

Cell["\<\
These are the operators with quantum numbers (L=1,S=1,L0=0), (L=1,S=2,L0=0), \
(L=4,S=1,L0=2). The data files contain the nonzero coefficients in the 1/x \
expansion only. \
\>", "Text",
 CellChangeTimes->{{3.7297514803388214`*^9, 3.729751527375868*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FILEname", "=", "\"\<c_ai_h=\>\""}], ";", " ", 
  RowBox[{"Ma", "=", 
   RowBox[{"{", 
    RowBox[{"L", ",", 
     RowBox[{"L", "+", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "L"}], "-", "1"}], ",", 
     RowBox[{"-", "L"}], ",", 
     RowBox[{"-", "L0"}], ",", "L0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7277122514931917`*^9, 3.7277122516074934`*^9}, {
  3.7297515563673306`*^9, 3.7297515572400956`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "4"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"L0", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FOLDERname", "=", 
   RowBox[{"\"\<L\>\"", "<>", 
    RowBox[{"ToString", "[", "L", "]"}], "<>", "\"\<S\>\"", "<>", 
    RowBox[{"ToString", "[", "S", "]"}], "<>", "\"\<data/\>\""}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.727707430206544*^9, {3.7277123936952457`*^9, 3.727712395147078*^9}, {
   3.729751540481316*^9, 3.7297515418221726`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"choose", " ", "g"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"5", "/", "10"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.727708475666695*^9, 3.727708489582692*^9}, {
  3.7297515721805787`*^9, 3.7297515761094475`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"import", " ", "data"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"namefile", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"FILEname", ",", 
       RowBox[{"ToString", "[", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"g", ",", "3"}], "]"}], "]"}], ",", "\"\<.dat\>\""}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"folderaddress", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "FOLDERname"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"fulladdress", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"folderaddress", ",", " ", "namefile"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"file", "=", 
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{"fulladdress", ",", " ", "\"\<Table\>\""}], "]"}], "//", 
      "ToExpression"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Delta", "=", 
     RowBox[{
      RowBox[{"file", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"cai", "[", "a_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"file", ",", "1"}], "]"}], "[", 
     RowBox[{"[", "a", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.705833080436524*^9, 3.705833092659527*^9}, {
   3.705833138426857*^9, 3.705833140735737*^9}, {3.705833265976388*^9, 
   3.705833287867592*^9}, {3.705833413787778*^9, 3.70583341386779*^9}, {
   3.7058334630968246`*^9, 3.705833466230319*^9}, {3.70583352064347*^9, 
   3.705833520723791*^9}, {3.705833656265044*^9, 3.705833669471779*^9}, {
   3.705833713719013*^9, 3.705833715166127*^9}, 3.705837100265726*^9, {
   3.727705686975422*^9, 3.727705688088381*^9}, {3.727705722758548*^9, 
   3.7277058090850377`*^9}, {3.7277059069221296`*^9, 3.727705996339833*^9}, {
   3.729751584999233*^9, 3.7297515895996785`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"constract", " ", "P", " ", "functions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"g", " ", "x"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"Ma", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], ")"}]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"cai", "[", "a", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "/", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"cai", "[", "a", "]"}], "]"}]}], "}"}]}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"1", "/", "x"}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.727706017138124*^9, 3.7277061131142654`*^9}, {
  3.7277062288309126`*^9, 3.7277062446980996`*^9}, {3.72770629182535*^9, 
  3.7277062940643053`*^9}, {3.72770640154102*^9, 3.72770648744338*^9}, {
  3.727706629871007*^9, 3.727706709612994*^9}, {3.727707495942295*^9, 
  3.727707496570966*^9}, {3.7297515943900585`*^9, 3.729751601117401*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.7297516058607397`*^9, 3.7297516068752165`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   "1.401266188484382084165071190344651701775578147218289751704129068190361765\
2791567055139740078089551824`98.94240066027365*^-26", 
   SuperscriptBox["x", "62"]], "+", 
  FractionBox[
   "1.684472529418415392747777822625521454506022282275395856279489675091696335\
73623097138014660623748012800000000002`98.02234395019207*^-25", 
   SuperscriptBox["x", "60"]], "+", 
  FractionBox[
   "4.446243313861636535640041383581291950226505749924831714775049525136156806\
0333254898770342732813326400000000003`97.44387324245831*^-26", 
   SuperscriptBox["x", "58"]], "+", 
  FractionBox[
   "6.672683701465226766907820099287054510096451516856156577828444221291229491\
48808495257444185973569534399999999999`98.6201805562569*^-25", 
   SuperscriptBox["x", "56"]], "-", 
  FractionBox[
   "3.119928627937988408536187494687440697568770047105341673883827348972819683\
14274694385411131983254281599999999999`98.29002467647558*^-24", 
   SuperscriptBox["x", "54"]], "-", 
  FractionBox[
   "2.332545491031111210392422097067436842374601740705449307554429999921440872\
3323741166190196202398089439999999999992`98.1637101397781*^-23", 
   SuperscriptBox["x", "52"]], "+", 
  FractionBox[
   "3.572239570689674658009118045648925631864651289813484360827263192404850755\
80499520601388135568033916799999999999992`98.3488205943074*^-22", 
   SuperscriptBox["x", "50"]], "+", 
  FractionBox[
   "3.113744260553189426994064346333901105727530360572696369476147962439478377\
97389612314238931358094879999999999999998`96.28916295737082*^-22", 
   SuperscriptBox["x", "48"]], "-", 
  FractionBox[
   "2.988254134203634546913197821780264005441604904018780346859865264617229868\
0573363002167971178763328000000000000000005`96.2712975463606*^-20", 
   SuperscriptBox["x", "46"]], "+", 
  FractionBox[
   "1.040589713407934111134150922157294879348670471911967464837601261143027041\
36724078886682298349230244959999999999999989`98.81315954577298*^-19", 
   SuperscriptBox["x", "44"]], "+", 
  FractionBox[
   "1.969366504669185624310990738350803861936805957847153717933824616730356138\
803047805759829880151615136000000000000000005`98.09020656443366*^-18", 
   SuperscriptBox["x", "42"]], "-", 
  FractionBox[
   "1.710820430388521215648749659905903585675889151106159190931901007063930391\
6976395381200168939248284320000000000000000005`98.02908444524637*^-17", 
   SuperscriptBox["x", "40"]], "-", 
  FractionBox[
   "8.694029832962613250815371229940098423658365986576323893595492992749924596\
9491364662488176132167552319999999999999999992`98.73510114345295*^-17", 
   SuperscriptBox["x", "38"]], "+", 
  FractionBox[
   "1.809382717226226850962339293821987580143777464580434895282830371905791793\
395248946839237945112883823999999999999999999996`98.05341045507167*^-15", 
   SuperscriptBox["x", "36"]], "-", 
  FractionBox[
   "7.917223731030201458809571665662005467506187843380402584746293217462142273\
65231958855160081675031232000000000000000000006`97.69445293508649*^-16", 
   SuperscriptBox["x", "34"]], "-", 
  FractionBox[
   "1.505598708127221618874277169481546269060758491169767890969817203611502876\
91308718750546425556404988159999999999999999999997`98.97358925078282*^-13", 
   SuperscriptBox["x", "32"]], "+", 
  FractionBox[
   "7.590423868653923520523134130339634780936758572755931896932441628660211359\
67791562575824902612073583999999999999999999999995`97.67614604602976*^-13", 
   SuperscriptBox["x", "30"]], "+", 
  FractionBox[
   "9.694914753740324378475451732734648521656152901654105634301167130267944476\
501764628449386873850841551999999999999999999999991`98.78242401207466*^-12", 
   SuperscriptBox["x", "28"]], "-", 
  FractionBox[
   "1.140050852476527589295430747007243268097058010258130242313953084997342389\
8484381727359055027167140560000000000000000000000001`98.8528042410116*^-10", 
   SuperscriptBox["x", "26"]], "-", 
  FractionBox[
   "3.355056464232528028194693371203203082877580147555564401377918751343058334\
01504118291901581579653820800000000000000000000000002`98.32157985090967*^-10", 
   SuperscriptBox["x", "24"]], "+", 
  FractionBox[
   "1.242371726830582656971956026562365727710467905642053603748841878862760406\
1506704984495013498508753280000000000000000000000000008`97.89013157675713*^-\
8", 
   SuperscriptBox["x", "22"]], "-", 
  FractionBox[
   "3.172742589278675944086501564743914966480640624202938899988157268166583478\
110133226475285480429828288`98.2973148557254*^-8", 
   SuperscriptBox["x", "20"]], "-", 
  FractionBox[
   "1.091470931693632484404712845628655477376744006301190590540182149902616044\
2774191714930954158233916704`98.83389219131213*^-6", 
   SuperscriptBox["x", "18"]], "+", 
  FractionBox[
   "9.775818511940415714082490723633759601338382982485535688964437018876693546\
9256810974175832717618562080000000002`98.78603314764084*^-6", 
   SuperscriptBox["x", "16"]], "+", 
  FractionBox[
   "0.000064122569018427861272707404499075200046074457603755664753543751571215\
6560476538166637324128046001976`98.60289093102895", 
   SuperscriptBox["x", "14"]], "-", 
  FractionBox[
   "0.001757254481824231793878856267594546886158745828167103608625804612254660\
6125075430717394835018237641759999999999999`98.04071467698907", 
   SuperscriptBox["x", "12"]], "+", 
  FractionBox[
   "0.006438100702346378886766848069089411813020539544139474929765854328113688\
2368656314743314205313216082719999999999999`98.60463778281752", 
   SuperscriptBox["x", "10"]], "+", 
  FractionBox[
   "0.577747625581276121893695463208238969050563204226289008871327971803110667\
8964343699818678121959966464`98.5576181866418", 
   SuperscriptBox["x", "8"]], "+", 
  FractionBox[
   "5.959104580635666550141818914923127658535388727421274910007891625303749043\
8372587879369051715726136479999999999999999`98.57106102458367", 
   SuperscriptBox["x", "6"]], "+", 
  FractionBox["16.`", 
   SuperscriptBox["x", "4"]]}]], "Output",
 CellChangeTimes->{3.729751607446024*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonsymmetric operator L=2, S=1", "Section",
 CellChangeTimes->{{3.729751627936154*^9, 3.7297516421273413`*^9}}],

Cell["Data for this operator are saved in a different format", "Text",
 CellChangeTimes->{{3.7297516881633835`*^9, 3.729751697617519*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"L0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ma", "=", 
   RowBox[{"{", 
    RowBox[{"L", ",", 
     RowBox[{"L", "+", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "L"}], "-", "1"}], ",", 
     RowBox[{"-", "L"}], ",", 
     RowBox[{"-", "L0"}], ",", "L0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7277074181535015`*^9, 3.7277074207123337`*^9}, {
  3.7277077186132417`*^9, 3.7277077186784143`*^9}, {3.7277078338967266`*^9, 
  3.7277078339618845`*^9}, {3.7277082216724806`*^9, 3.727708221768766*^9}, {
  3.729751656869742*^9, 3.7297516695600076`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FOLDERname", "=", 
   RowBox[{"\"\<L\>\"", "<>", 
    RowBox[{"ToString", "[", "L", "]"}], "<>", "\"\<S\>\"", "<>", 
    RowBox[{"ToString", "[", "S", "]"}], "<>", "\"\<data/\>\""}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"choose", " ", "g"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"5", "/", "10"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7277056519202323`*^9, 3.7277056616581182`*^9}, {
  3.7277066737376275`*^9, 3.7277066756577654`*^9}, {3.7277070467940173`*^9, 
  3.727707050107808*^9}, {3.729751672295412*^9, 3.7297516770800047`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"import", " ", "data"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"namefile", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"FILEname", ",", 
       RowBox[{"ToString", "[", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"g", ",", "3"}], "]"}], "]"}], ",", "\"\<.dat\>\""}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"folderaddress", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "FOLDERname"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"fulladdress", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"folderaddress", ",", " ", "namefile"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"file", "=", 
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{"fulladdress", ",", " ", "\"\<Table\>\""}], "]"}], "//", 
      "ToExpression"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Delta", "=", 
     RowBox[{
      RowBox[{"file", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"cai", "[", "a_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"file", ",", "1"}], "]"}], "[", 
     RowBox[{"[", "a", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.705833080436524*^9, 3.705833092659527*^9}, {
   3.705833138426857*^9, 3.705833140735737*^9}, {3.705833265976388*^9, 
   3.705833287867592*^9}, {3.705833413787778*^9, 3.70583341386779*^9}, {
   3.7058334630968246`*^9, 3.705833466230319*^9}, {3.70583352064347*^9, 
   3.705833520723791*^9}, {3.705833656265044*^9, 3.705833669471779*^9}, {
   3.705833713719013*^9, 3.705833715166127*^9}, 3.705837100265726*^9, {
   3.727705686975422*^9, 3.727705688088381*^9}, {3.727705722758548*^9, 
   3.7277058090850377`*^9}, {3.7277059069221296`*^9, 3.727705996339833*^9}, {
   3.729751679544037*^9, 3.729751684348237*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Import","nffil",
   "\"File not found during \\!\\(\\*RowBox[{\\\"Import\\\"}]\\).\"",2,28,1,
   17627190231576123058,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.729751706719593*^9}],

Cell[BoxData[
 TemplateBox[{
  "Part","partd",
   "\"Part specification \\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"\
\[LeftDoubleBracket]\\\", \\\"1\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is \
longer than depth of object.\"",2,29,2,17627190231576123058,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7297517067430773`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"P_A", " ", "for", " ", "A"}], "=", "1"}], ",", "2", ",", "3", 
    ",", "4"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"a_", " ", "/;", " ", 
     RowBox[{"a", " ", "<", " ", "5"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"g", " ", "x"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"Ma", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], ")"}]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"cai", "[", "a", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "/", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"cai", "[", "a", "]"}], "]"}]}], "}"}]}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"1", "/", "x"}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7277082962076235`*^9, 3.7277083144601727`*^9}, 
   3.729751816785489*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"P_A", " ", "for", " ", "A"}], "=", "5"}], ",", "6"}], "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "5", "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"cai", "[", "5", "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "/", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"cai", "[", "5", "]"}], "]"}]}], "}"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"1", "/", "x"}]}], "]"}], "&"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "6", "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"cai", "[", "6", "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "/", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"cai", "[", "6", "]"}], "]"}]}], "}"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"1", "/", "x"}]}], "]"}], "&"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7277083238741713`*^9, 3.7277083261833096`*^9}, 
   3.7297518215315294`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extracting the conformal dimension", "Section",
 CellChangeTimes->{{3.7297513910123425`*^9, 3.729751405908804*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListData", "[", 
   RowBox[{"hin_", ",", "hfin_", ",", "hstep_", ",", "WP_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImportData", "[", "h_", "]"}], ":=", 
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"StringJoin", "[", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "FOLDERname", ",", 
         "\"\<c_ai_h=\>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"SetPrecision", "[", 
           RowBox[{"h", ",", "3"}], "]"}], "]"}], ",", "\"\<.dat\>\""}], 
        "]"}], ",", "\"\<Table\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]List", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ImportData", "[", "hh", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"hh", ",", "hin", ",", "hfin", ",", "hstep"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"hList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"hh", ",", 
       RowBox[{"{", 
        RowBox[{"hh", ",", "hin", ",", "hfin", ",", "hstep"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"l", "=", 
     RowBox[{"Length", "[", "hList", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"hList", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]List", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "l"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.7203696512422376`*^9, 3.720369683098544*^9}, 
   3.721636180631147*^9, {3.7216626870809593`*^9, 3.721662689705206*^9}, {
   3.722864186474099*^9, 3.7228641955301957`*^9}, {3.725892425119932*^9, 
   3.7258924282572784`*^9}, {3.726297755192661*^9, 3.726297758348055*^9}, 
   3.726916115347416*^9, 3.7276758934185905`*^9, {3.7277042830406094`*^9, 
   3.727704316803361*^9}, {3.7277046375590553`*^9, 3.7277046470041637`*^9}, {
   3.727704693663202*^9, 3.7277047369974017`*^9}, {3.727704822814537*^9, 
   3.7277048275340834`*^9}, {3.7277781908702097`*^9, 
   3.7277782370249057`*^9}, {3.7277784660201826`*^9, 3.7277784696598577`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FOLDERname", "=", "\"\<L1S1data/\>\""}], ";"}]], "Input",
 CellChangeTimes->{
  3.727778291799564*^9, {3.7277783699718847`*^9, 3.727778379112177*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataL1S1", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"26", "/", "10"}], ",", 
       RowBox[{"1", "/", "10"}], ",", "100"}], "]"}], ",", 
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"28", "/", "10"}], ",", 
       RowBox[{"52", "/", "10"}], ",", 
       RowBox[{"2", "/", "10"}], ",", "100"}], "]"}], ",", 
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"56", "/", "10"}], ",", 
       RowBox[{"56", "/", "10"}], ",", "0", ",", "100"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.72770477315555*^9, 3.7277047878957095`*^9}, {
  3.727704836998243*^9, 3.727704844587445*^9}, {3.727778299208223*^9, 
  3.727778308089422*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataL1S1", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.727778494421694*^9, 3.7277785161825414`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPWsmCOy0N3/4NeXCPAYHCP+kfU3rgsQZ3kwOxmBw
2T7z33VxlzUsUPmb9setpDa0l7A7MIDBA/ub0Ys012ZyQdU/tv+tN8FaNorX
IQ0Mntnfk3rKcIFPAKr/pb35LYakff6CDmfPgMAb+5Q5QYrKhUJQ8z7Y7yht
vs9UJQxV/9G+XtS2iLlQBGr+Z/sCmc74xVGiUP1f7AXeyNSstBSD2vfN/uCe
hqzr/OJQ837Yv/l98mHcPXGoeT/t1QSWb1BYJgE177c9/7qSa2fSJaHm/bF3
ta3V+KwsBTXvnz0bk2wrz20pqHkMDoeyjRIbeqWh6hkcCpbo1KywloGaz+ig
PL3F7fJTGah+Joejf/9ou/XIQu1jdrh4btNRO305qHksDm/YJNW/nJODmsfi
cGK7wonp2fJQ/WwOTfYTbHX8FKDqORw2HLu2M/qhAtQ+ToeYzvbXt/MVoeZz
O7S/cA6U+qUINY/H4U+aVF1JgxLUPD6H+dsyjKyZlaHmCTiIBTFv39KkDFUv
4KDqd3W93H9lqPmCDj/99brWV6hA9Qs57FAWWTD9vQrUPmGHf5rLlZhSVKHm
iTgkXN5yQ/SaKtQ8EYcL5sq7v7qqQfWLObRfOnhtqry6AwB6VQOB
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.1, 2.077545918229727},
  Method->{},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.727705370281525*^9, 3.727705557899287*^9, {3.727778497270257*^9, 
   3.7277785172724285`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FOLDERname", "=", "\"\<L1S2data/\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.7277053459669094`*^9, 3.727705346036072*^9}, {
  3.7277785303221226`*^9, 3.727778533806389*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataL1S2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"26", "/", "10"}], ",", 
       RowBox[{"1", "/", "10"}], ",", "100"}], "]"}], ",", 
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"26", "/", "10"}], ",", "3", ",", 
       RowBox[{"2", "/", "10"}], ",", "100"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7277052960993195`*^9, 3.7277053121790667`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataL1S2", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7277053525524282`*^9, 3.727705360229803*^9}, {
  3.7277785434319825`*^9, 3.7277785479339523`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQPWsmCOy0v+oiznZsDocDhH/SPis+cq2/AZeDMRhc
tr/aZvJ+lgMPVP6mfdLlnuUZZXwODGDwwL6FNaH+drAAVP1jeyWjyI/rkwQd
0sDgmb3Wzow/H1KFoPpf2odGPpd5GyvscPYMCLyx5/A9ebPLWwRq3gd773WP
GU7oi0LVf7T/ZSRQM5FbDGr+Z/u/dyPtd94Xg+r/Yv/nwi65b2vEofZ9s5du
T573rFgCat4P+13v1kWJmEpCzftpH5buY/P9gyTUvN/2h4T97X8sl4Ka98d+
7oznx4ujpKHm/bN/bb9xwm4OGah5DA4Vq3qcJDbLQNUzONzyij96KlIWaj6j
wy7P72G8f2Wh+pkcbLVZikXmykHtY3aYYPF3Cr+VPNQ8FofsaN7bmlfkoeax
OGi+vO5+1FQBgw8xj81BVIT9T+hJBah+DoebeXZrLSIUHQBjv8J6
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.1, 3.076549575409994},
  Method->{},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.7277053606669655`*^9, 3.7277055619761276`*^9, 
  3.727778548622802*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FOLDERname", "=", "\"\<L2S1data/\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.7277053890524244`*^9, 3.7277053891126027`*^9}, {
  3.7277785556073465`*^9, 3.727778558945212*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataL2S1", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"21", "/", "10"}], ",", 
       RowBox[{"1", "/", "10"}], ",", "100"}], "]"}], ",", 
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"23", "/", "10"}], ",", 
       RowBox[{"35", "/", "10"}], ",", 
       RowBox[{"2", "/", "10"}], ",", "100"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.72770477315555*^9, 3.7277047878957095`*^9}, {
  3.727704836998243*^9, 3.727704844587445*^9}, {3.7277054145562553`*^9, 
  3.727705436068413*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataL2S1", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.727705440563363*^9, 3.727705443925338*^9}, {
  3.727778572819105*^9, 3.7277785805737143`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQPWsmCOy0Z/Ytsc8t53CA8E/aGzIGGqTt4XQwBoPL
9mtfLz7g2ssNlb9pz3xy5ub5a3kdGMDggf17+5vPNr3hh6p/bP9rvv/3acKC
Dmlg8Mz+hMtGbjNVIaj+l/Zn/i2ceUlD2OHsGRB4Y6+Qt+53gLwI1LwP9tIt
tf5hXKJQ9R/t//Jed0l7LQo1/7P9gQuzr+09LAbV/8V+783MxzFTxKH2fbO/
aL49TSROAmreD3uHzwwbJypKQs37aV+uY9aRdl8Sat5ve/O+dm7+GVJQ8/7Y
r7b7y/3NWxpq3j/7j8FLAit+S0PNY3CYdOmFzPNlMlD1DA6fVS9LdvnJQtUz
ObQ7XExImSwHVc/iEJaX573jtDzUflYHpaY/b4pqFKD2sztwBJj8Z+dThJrH
4TAhfnmI6GxFqHlcDrOPfi5iUlGCmsfjoMi9TU1jpZIDAJPtugQ=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.1, 3.0583138425223537`},
  Method->{},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.727705370281525*^9, {3.727705441526922*^9, 3.727705444374494*^9}, 
   3.7277055652237563`*^9, 3.7277785817639074`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FOLDERname", "=", "\"\<L4S1data/\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.7277053890524244`*^9, 3.7277053891126027`*^9}, {
  3.7277054604742928`*^9, 3.7277054607329807`*^9}, {3.7277785902875414`*^9, 
  3.7277785935648427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataL4S1", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", "2", ",", 
       RowBox[{"1", "/", "10"}], ",", "100"}], "]"}], ",", 
     RowBox[{"ListData", "[", 
      RowBox[{
       RowBox[{"22", "/", "10"}], ",", 
       RowBox[{"32", "/", "10"}], ",", 
       RowBox[{"2", "/", "10"}], ",", "100"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.72770477315555*^9, 3.7277047878957095`*^9}, {
  3.727704836998243*^9, 3.727704844587445*^9}, {3.7277054145562553`*^9, 
  3.7277054646243258`*^9}, {3.7277055059321384`*^9, 3.727705519242521*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataL4S1", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.727705440563363*^9, 3.727705443925338*^9}, {
  3.727705527062313*^9, 3.7277055271355076`*^9}, {3.7277786103384886`*^9, 
  3.7277786154369926`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQPWsmCOy0/5qw7+xpdREHCP+k/ZU2ppKlk0UcjMHg
sn3OJHX+CB1RqPxNe5GXvTOv3RV1YACDB/YvMy/0fp0lBlX/2P7lmWdc/6PF
HdLA4Jm9ReYt8QMyElD9L+0nH+B8I3xbwuHsGRB4Y99/5uHD71MloeZ9sDeu
WuvA7CsFVf/Rvpjh9Q0ZBmmo+Z/tnb4b1QWvl4bq/2LPE2FrfzJKBmrfN/u5
DVmNK5hkoeb9sI/Pjw2UWy4LNe+nvbru2dJwDzmoeb/t/5wr+F33TA5q3h/7
fxfju/c2ykPN+2dvNpNxugyvAtQ8BofKCfsXc0UoQM1jdAjd2PbR/JUC1Dxm
B9X1/r53yhWh5rE4vGcwF4plVIKax+Zw5T3jf8F2Jah5HA4vHeJq3TmVoeZx
OvxLX9jk0KHsAACj26+F
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.1, 5.038863386864468},
  Method->{},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.727705370281525*^9, {3.727705441526922*^9, 3.727705444374494*^9}, 
   3.7277055278855*^9, 3.7277786161338387`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 631},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 184, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[766, 28, 119, 1, 63, "Section"],
Cell[888, 31, 264, 5, 30, "Text"],
Cell[1155, 38, 457, 12, 30, "Input"],
Cell[1615, 52, 557, 15, 88, "Input"],
Cell[2175, 69, 296, 8, 50, "Input"],
Cell[2474, 79, 1959, 49, 145, "Input"],
Cell[4436, 130, 1369, 38, 50, "Input"],
Cell[CellGroupData[{
Cell[5830, 172, 124, 2, 30, "Input"],
Cell[5957, 176, 5917, 121, 1122, "Output"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11923, 303, 117, 1, 63, "Section"],
Cell[12043, 306, 138, 1, 30, "Text"],
Cell[12184, 309, 723, 19, 88, "Input"],
Cell[12910, 330, 239, 6, 30, "Input"],
Cell[13152, 338, 421, 9, 50, "Input"],
Cell[CellGroupData[{
Cell[13598, 351, 1957, 49, 145, "Input"],
Cell[15558, 402, 242, 6, 21, "Message"],
Cell[15803, 410, 343, 7, 21, "Message"]
}, Open  ]],
Cell[16161, 420, 1210, 39, 50, "Input"],
Cell[17374, 461, 1587, 51, 69, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18998, 517, 121, 1, 63, "Section"],
Cell[19122, 520, 2383, 55, 145, "Input"],
Cell[21508, 577, 185, 4, 30, "Input"],
Cell[21696, 583, 807, 22, 30, "Input"],
Cell[CellGroupData[{
Cell[22528, 609, 199, 4, 30, "Input"],
Cell[22730, 615, 1100, 23, 242, "Output"]
}, Open  ]],
Cell[23845, 641, 211, 4, 30, "Input"],
Cell[24059, 647, 525, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[24609, 666, 252, 5, 30, "Input"],
Cell[24864, 673, 891, 19, 246, "Output"]
}, Open  ]],
Cell[25770, 695, 213, 4, 30, "Input"],
Cell[25986, 701, 652, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[26663, 723, 248, 5, 30, "Input"],
Cell[26914, 730, 943, 20, 246, "Output"]
}, Open  ]],
Cell[27872, 753, 268, 5, 30, "Input"],
Cell[28143, 760, 672, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[28840, 781, 301, 6, 30, "Input"],
Cell[29144, 789, 905, 20, 246, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


